Extracting analytical one-loop amplitudes from numerical evaluations

In this article we present a method to generate analytic expressions for the integral coefficients of loop amplitudes using numerical evaluations only. We use high-precision arithmetic to explore the singularity structure of the coefficients and decompose them into parts of manageable complexity. To illustrate the usability of our method we provide analytical expressions for all helicity configurations of the colour-ordered six-point gluon amplitudes at one loop with a gluon in the loop.

==> anc/AllOneLoop6Gluons/6g_pmpmpm_G/AllCutInfo <==
Format:
 I: Internal Line Label
 Number: External Line Label
each followed by:
 p: Positive Helicity Label
 n: Negative Helicity Label

box(1): Im1pIpIm2mIpIm3pIpIm4m5p6mIp
box(2): Im1pImIp2mIpIm3pImIp4m5p6mIp
box(4): Im1pIpIm2mIpIm3p4mIpIm5p6mIp
box(5): Im1pImIp2mIpIm3p4mIpIm5p6mIp
box(6): Ip1pImIp2mImIp3p4mImIp5p6mIm
triangle(1): Im1pIpIm2mIpIm3p4m5p6mIp
triangle(2): Im1pImIp2mIpIm3p4m5p6mIp
triangle(3): Ip1pImIp2mImIp3p4m5p6mIm
triangle(4): Im1pIpIm2m3pIpIm4m5p6mIp
triangle(5): Im1pImIp2m3pImIp4m5p6mIp
triangle(6): Ip1pImIp2m3pImIp4m5p6mIm
triangle(19): Im1p2mIpIm3p4mIpIm5p6mIp
triangle(20): Im6m1pIpIm2m3pIpIm4m5pIp
bubble(1): Im1p2mIpIm3p4m5p6mIp
bubble(2): Im6m1pIpIm2m3p4m5pIp
bubble(5): Im1p2m3pIpIm4m5p6mIp
bubble(8): Im1p2m3pImIp4m5p6mIp


==> anc/AllOneLoop6Gluons/6g_pmpmpm_G/BenchmarkCheck.m <==
<< Spinors`;
On[Assert];
SetDirectory[NotebookDirectory[]];

DeclareSpinorMomentum[Sp[1], {{2.42255570558412608204*^-1+0I}, {-1.63649365514350462222+1.99513816016376023706I}}, {{2.42255570558412608204*^-1+0I, -1.63649365514350462222+-1.99513816016376023706I}}]
DeclareSpinorMomentum[Sp[2], {{-3.61613584345018612644*^-1+-7.82033624988591135458*^-1I}, {2.40526891777447065254+-5.79840311420666492054I}}, {{1.07389681307977381548+0I, -4.08650920198521633368*^-1+-3.96899872506707117206*^-1I}}]
DeclareSpinorMomentum[Sp[3], {{-2.00208172203447404996+5.61243002933050633282*^-1I}, {-2.64381292949499090671+5.23244027637604297402I}}, {{1.49636327438838745104+0I, 2.92375526376655121347*^-1+1.11381152905392427177I}}]
DeclareSpinorMomentum[Sp[4], {{1.33964084170174469184+0I}, {2.37936908220185441219*^-1+-7.29880537634032900318*^-1I}}, {{1.33964084170174469184+0I, 2.37936908220185441219*^-1+7.29880537634032900318*^-1I}}]
DeclareSpinorMomentum[Sp[5], {{5.88863758555859471673*^-1+0I}, {1.10516845592547476767+-6.63836218869647704205*^-1I}}, {{5.88863758555859471673*^-1+0I, 1.10516845592547476767+6.63836218869647704205*^-1I}}]
DeclareSpinorMomentum[Sp[6], {{1.08815962276158816058+0I}, {7.35186256929583857426*^-1+-6.59270284746637698207*^-1I}}, {{1.08815962276158816058+0I, 7.35186256929583857426*^-1+6.59270284746637698207*^-1I}}]

Assert[N[Import["tree.m"], 5] == N[(42.1464392655-59.276356702I), 5]]
Assert[N[Import["box(1).m"], 5] == N[(18.2335995255+3.00480323775I), 5]]
Assert[N[Import["box(2).m"], 5] == N[(5.60349272809+61.1815772169I), 5]]
Assert[N[Import["box(4).m"], 5] == N[(-109.173637813-13.0964793139I), 5]]
Assert[N[Import["box(5).m"], 5] == N[(-18.9730068331-4.96147334655I), 5]]
Assert[N[Import["box(6).m"], 5] == N[(388.408628314+858.294974479I), 5]]
Assert[N[Import["triangle(1).m"], 5] == N[(-168.663698359-185.784564738I), 5]]
Assert[N[Import["triangle(3).m"], 5] == N[(-64.961987589+16.9424367191I), 5]]
Assert[N[Import["triangle(4).m"], 5] == N[(-3.16197849736+3.02805671719I), 5]]
Assert[N[Import["triangle(6).m"], 5] == N[(-968.110070748+811.838506567I), 5]]
Assert[N[Import["triangle(19).m"], 5] == N[(-310.625025837-28.400527845I), 5]]
Assert[N[Import["triangle(20).m"], 5] == N[(0.690457300592-0.63108010197I), 5]]
Assert[N[Import["bubble(1).m"], 5] == N[(-332.208021122+385.568925183I), 5]]
Assert[N[Import["bubble(2).m"], 5] == N[(-1.14351809831+18.1401829893I), 5]]
Assert[N[Import["bubble(5).m"], 5] == N[(125.624490048-110.656855264I), 5]]
Assert[N[Import["rational.m"], 5] == N[(101.155094128+235.14339555I), 5]]


==> anc/AllOneLoop6Gluons/6g_pmpmpm_G/box_1_.m <==
(-1/2I Spaa[1,2]^4Spbb[1,2]Spbb[2,3]Spab[3,Sp[1]+Sp[2],5]^4)/(Spaa[1,3]^4Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],6]s[1,2,3])

==> anc/AllOneLoop6Gluons/6g_pmpmpm_G/box_2_.m <==
(-1/2I Spaa[1,2]Spbb[1,3]^4Spaa[2,3]Spaa[4,6]^4)/(Spaa[4,5]Spaa[5,6]Spab[4,Sp[2]+Sp[3],1]Spab[6,Sp[1]+Sp[2],3]s[1,2,3])

==> anc/AllOneLoop6Gluons/6g_pmpmpm_G/box_4_.m <==
(+1/2I Spaa[1,2]Spbb[1,2]Spab[1,Sp[2]+Sp[4],3]^4Spab[6,Sp[1]+Sp[5],2]^4)/(Spaa[1,6]Spbb[2,3]Spbb[3,4]Spaa[5,6]Spab[1,Sp[3]+Sp[4],2]^4Spab[1,Sp[2]+Sp[3],4]Spab[5,Sp[1]+Sp[6],2])

==> anc/AllOneLoop6Gluons/6g_pmpmpm_G/box_5_.m <==
(+1/2I Spaa[1,2]Spbb[1,2]Spbb[1,5]^4Spaa[2,4]^4)/(Spbb[1,6]Spaa[2,3]Spaa[3,4]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[2]+Sp[3],1])

==> anc/AllOneLoop6Gluons/6g_pmpmpm_G/box_6_.m <==
(+1/2I Spaa[1,2]Spbb[1,2]Spaa[1,6]^3Spbb[2,3]^3s[2,3,4]^4)/(Spbb[3,4]Spaa[5,6]Spab[1,Sp[3]+Sp[4],2]^4Spab[1,Sp[2]+Sp[3],4]Spab[5,Sp[1]+Sp[6],2])

==> anc/AllOneLoop6Gluons/6g_pmpmpm_G/bubble_1_.m <==
(+1/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spaa[2,3]Spbb[3,5]Spab[3,Sp[1]+Sp[2],5]^2)/(Spbb[5,6]Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],3]^3Spab[3,Sp[1]+Sp[2],4]Spab[3,Sp[1]+Sp[2],6])+
(-1/3I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[3,5]^2Spab[1,Sp[2]+Sp[3],5]Spab[3,Sp[1]+Sp[2],5])/(Spaa[1,3]Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],3]^3Spab[3,Sp[1]+Sp[2],6])+
(-1/2I Spaa[1,2]^2Spbb[1,3]^2Spbb[1,4]Spab[3,Sp[1]+Sp[2],5]^3)/(Spbb[5,6]Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],3]^2Spab[3,Sp[1]+Sp[2],4]^2Spab[3,Sp[1]+Sp[2],6])+
(Spaa[1,2]Spbb[1,3]^2Spab[3,Sp[1]+Sp[2],5]^2(-5/6I Spaa[1,2]Spbb[1,5]+1I Spaa[2,3]Spbb[3,5]))/(Spbb[5,6]Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],3]^2Spab[3,Sp[1]+Sp[2],4]Spab[3,Sp[1]+Sp[2],6])+
(+1/2I Spaa[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,5]Spbb[3,5]Spab[1,Sp[2]+Sp[3],5]Spab[3,Sp[1]+Sp[2],5])/(Spaa[1,3]^2Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],3]^2Spab[3,Sp[1]+Sp[2],6])+
(Spbb[1,3]Spaa[2,3]Spbb[3,5]Spab[1,Sp[2]+Sp[3],5]Spab[3,Sp[1]+Sp[2],5](+5/3I Spaa[1,2]Spbb[1,5]-5/6I Spaa[2,3]Spbb[3,5]))/(Spaa[1,3]Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],3]^2Spab[3,Sp[1]+Sp[2],6])+
(-1I Spbb[1,3]Spaa[2,3]^2Spbb[4,5]^2Spab[3,Sp[1]+Sp[2],5]s[1,2,3]^2)/(Spbb[5,6]Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],3]Spab[3,Sp[1]+Sp[2],4]^3Spab[3,Sp[1]+Sp[2],6])+
(Spaa[2,3]Spbb[1,2]Spab[3,Sp[1]+Sp[2],5](-1/2I Spaa[1,2]^2Spbb[1,3]Spbb[1,5]Spbb[4,5]+7/2I Spaa[1,2]^2Spbb[1,4]Spbb[1,5]Spbb[3,5]+4I Spaa[1,2]Spbb[1,3]Spaa[2,3]Spbb[3,5]Spbb[4,5]-13/2I Spaa[1,2]Spbb[1,4]Spaa[2,3]Spbb[3,5]^2+3I Spaa[2,3]^2Spbb[3,4]Spbb[3,5]^2))/(Spbb[5,6]Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],3]Spab[3,Sp[1]+Sp[2],4]^2Spab[3,Sp[1]+Sp[2],6])+
(-1/2I Spaa[1,2]Spbb[1,3]Spbb[1,5]Spab[3,Sp[1]+Sp[2],5]Spab[2,Sp[1]+Sp[3],5])/(Spbb[5,6]Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],3]Spab[3,Sp[1]+Sp[2],4]Spab[3,Sp[1]+Sp[2],6])+
(+1I Spaa[1,2]^2Spaa[2,3]^3Spbb[2,5]^3Spbb[3,5])/(Spaa[1,3]^3Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],3]Spab[3,Sp[1]+Sp[2],6])+
(Spaa[1,2]Spaa[2,3]Spbb[2,5]Spbb[3,5]Spab[3,Sp[1]+Sp[2],5](-7/2I Spaa[1,2]Spbb[1,5]+1/2I Spaa[2,3]Spbb[3,5]))/(Spaa[1,3]^2Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],3]Spab[3,Sp[1]+Sp[2],6])+
(Spaa[2,3]Spbb[2,5]Spbb[3,5]Spab[2,Sp[1]+Sp[3],5](-5/6I Spaa[1,2]Spbb[1,5]+1/3I Spaa[2,3]Spbb[3,5]))/(Spaa[1,3]Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],3]Spab[3,Sp[1]+Sp[2],6])+
(Spbb[1,3]Spbb[3,5]Spab[3,Sp[1]+Sp[2],5](+13/3I Spaa[1,2]^2Spbb[1,5]^2-31/6I Spaa[1,2]Spbb[1,5]Spaa[2,3]Spbb[3,5]+11/6I Spaa[2,3]^2Spbb[3,5]^2))/(Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],3]Spab[3,Sp[1]+Sp[2],6]s[1,2,3])+
(Spaa[1,2]Spbb[1,2]Spab[2,Sp[3]+Sp[4],1]Spab[4,Sp[1]+Sp[2],3]Spab[6,Sp[1]+Sp[2],5]s[1,3,4](+15/128I Spaa[1,2]Spbb[1,2]+5/64I Spaa[1,3]Spbb[1,3]+15/64I Spaa[1,4]Spbb[1,4]+5/32I Spaa[1,5]Spbb[1,5]))/(Spab[1,Sp[3]+Sp[4],2]Spab[3,Sp[1]+Sp[2],4]Spab[5,Sp[1]+Sp[2],6](1/4*(s[1,3]+s[1,4]+s[2,3]+s[2,4])^2-s[1,2]*s[3,4])^2)+
(Spaa[1,2]Spbb[1,2]Spab[2,Sp[3]+Sp[4],1]Spab[4,Sp[1]+Sp[2],3]Spab[6,Sp[1]+Sp[2],5]s[2,3,4](+15/128I Spaa[1,2]Spbb[1,2]+5/64I Spaa[1,3]Spbb[1,3]+15/64I Spaa[1,4]Spbb[1,4]+5/32I Spaa[1,5]Spbb[1,5]))/(Spab[1,Sp[3]+Sp[4],2]Spab[3,Sp[1]+Sp[2],4]Spab[5,Sp[1]+Sp[2],6](1/4*(s[1,3]+s[1,4]+s[2,3]+s[2,4])^2-s[1,2]*s[3,4])^2)+
(+1/48I Spbb[1,2]Spaa[1,6]^2Spab[2,Sp[3]+Sp[4],1]Spab[4,Sp[1]+Sp[2],3]Spab[6,Sp[1]+Sp[2],3](2*s[5,6]*s[3,4]-(s[5,6]+s[3,4]-s[1,2])*s[5,6,1]))/(Spaa[5,6]Spab[1,Sp[3]+Sp[4],2]Spab[1,Sp[2]+Sp[3],4]Spab[5,Sp[1]+Sp[6],2](1/4*(s[1,3]+s[1,4]+s[2,3]+s[2,4])^2-s[1,2]*s[3,4])^2)+
(Spbb[1,3](-17/12I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spaa[1,6]^2Spbb[2,3]Spaa[2,6]-55/24I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spaa[1,6]^2Spbb[2,3]Spaa[3,6]+17/12I Spaa[1,2]^2Spbb[1,3]^2Spaa[1,6]Spbb[2,3]^2Spaa[3,6]^2+2/3I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[1,6]^2Spbb[2,4]Spaa[2,6]-71/24I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,6]^2Spbb[2,3]Spaa[2,6]+2/3I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spaa[1,6]^2Spbb[2,4]Spaa[3,6]-2/3I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[1,6]^2Spbb[2,3]Spaa[3,6]-19/8I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[1,6]Spbb[2,3]Spbb[2,4]Spaa[2,6]^2+19/8I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[2,3]^2Spaa[2,6]^2+37/24I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,6]+31/24I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[2,3]^2Spaa[2,6]Spaa[3,6]+7/8I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[2,3]Spbb[3,4]Spaa[3,6]^2+55/24I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[2,3]^2Spbb[2,4]Spaa[2,6]^2Spaa[3,6]-55/24I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spbb[2,3]^3Spaa[2,6]^2Spaa[3,6]+7/8I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[2,3]^2Spaa[2,6]Spbb[3,4]Spaa[3,6]^2-55/24I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,6]^3Spaa[2,3]Spbb[2,3]-7/8I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,6]^2Spaa[2,3]Spbb[2,3]^2Spaa[2,6]+37/24I Spaa[1,2]Spbb[1,3]^2Spaa[1,6]^2Spaa[2,3]Spbb[2,3]^2Spaa[3,6]-7/8I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spbb[2,3]^2Spaa[2,4]Spaa[2,6]-31/24I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[2,3]^2Spaa[2,4]Spaa[3,6]+7/8I Spaa[1,2]Spbb[1,3]Spaa[1,6]Spbb[2,3]^2Spaa[2,4]Spbb[3,4]Spaa[3,6]^2+1/8I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]^3Spaa[2,3]Spbb[2,3]+1/8I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^3Spbb[2,3]Spaa[2,4]+7/8I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]^2Spbb[2,3]Spaa[2,4]Spbb[3,4]Spaa[3,6]+37/24I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[1,6]^2Spbb[2,4]Spaa[2,6]-37/24I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[1,6]^2Spbb[2,3]Spaa[2,6]+47/24I Spbb[1,3]^2Spaa[1,4]^2Spaa[1,6]Spbb[2,4]^2Spaa[2,6]^2-3/2I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[1,6]Spbb[2,3]Spbb[2,4]Spaa[2,6]^2+23/24I Spaa[1,4]^2Spbb[1,4]^2Spaa[1,6]Spbb[2,3]^2Spaa[2,6]^2+7/8I Spbb[1,3]^2Spaa[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]+55/24I Spbb[1,3]Spaa[1,4]^2Spbb[2,3]Spbb[2,4]^2Spaa[2,6]^3-55/24I Spaa[1,4]^2Spbb[1,4]Spbb[2,3]^2Spbb[2,4]Spaa[2,6]^3+7/8I Spbb[1,3]Spaa[1,4]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[3,4]Spaa[3,6]+2/3I Spbb[1,3]^3Spaa[1,4]Spaa[1,6]^3Spaa[2,3]Spbb[2,4]-13/24I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[1,6]^3Spaa[2,3]Spbb[2,3]+1/8I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]^3Spbb[2,3]Spaa[2,4]+37/24I Spbb[1,3]^2Spaa[1,4]Spaa[1,6]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,6]-31/24I Spaa[1,4]Spbb[1,4]^2Spaa[1,6]^2Spbb[2,3]^2Spaa[2,4]Spaa[2,6]+55/24I Spbb[1,3]Spaa[1,4]Spaa[1,6]Spaa[2,3]Spbb[2,3]^2Spbb[2,4]Spaa[2,6]^2-55/24I Spaa[1,4]Spbb[1,4]Spaa[1,6]Spaa[2,3]Spbb[2,3]^3Spaa[2,6]^2+1/8I Spbb[1,3]^2Spaa[1,6]^3Spaa[2,3]^2Spbb[2,3]^2-31/24I Spbb[1,3]Spbb[1,4]Spaa[1,6]^3Spaa[2,3]Spbb[2,3]^2Spaa[2,4]+7/8I Spbb[1,3]^2Spaa[1,6]^3Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,4]+7/8I Spbb[1,3]Spaa[1,6]^2Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spbb[3,4]Spaa[3,6]+7/8I Spbb[1,3]Spaa[1,6]^2Spaa[2,3]Spbb[2,3]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]))/(Spbb[3,4]Spaa[5,6]Spab[1,Sp[3]+Sp[4],2]Spab[1,Sp[2]+Sp[3],4]Spab[5,Sp[1]+Sp[6],2](1/4*(s[1,3]+s[1,4]+s[2,3]+s[2,4])^2-s[1,2]*s[3,4]))+
(-1/4I Spbb[1,4]Spaa[2,3]^2Spbb[4,5]Spab[6,Sp[1]+Sp[2],5]s[1,2,3](2*s[1,2]*s[5,6]-(s[1,2]+s[5,6]-s[3,4])*s[1,2,3]))/(Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],4]^3Spab[3,Sp[1]+Sp[2],6](1/4*(s[1,3]+s[1,4]+s[2,3]+s[2,4])^2-s[1,2]*s[3,4]))+
(+1I Spbb[1,5]Spaa[2,3]^2Spbb[4,5]^2s[1,2,3]^2)/(Spbb[5,6]Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],4]^3Spab[3,Sp[1]+Sp[2],6])+
(+3/16I Spaa[1,2]Spbb[1,2]Spaa[2,3]Spbb[4,5]Spab[2,Sp[3]+Sp[4],1]Spab[3,Sp[5]+Sp[6],3]Spab[6,Sp[1]+Sp[2],5](2*s[1,2]*s[5,6]-(s[1,2]+s[5,6]-s[3,4])*s[1,2,3]))/(Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],4]^2Spab[3,Sp[1]+Sp[2],6](1/4*(s[1,3]+s[1,4]+s[2,3]+s[2,4])^2-s[1,2]*s[3,4])^2)+
(Spaa[2,3]Spab[6,Sp[1]+Sp[2],5](-7/8I Spaa[1,2]^2Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spbb[1,5]-5/8I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spaa[2,3]Spbb[3,5]-1/8I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spaa[2,4]Spbb[4,5]-7/8I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spbb[2,4]-1/4I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]^2Spaa[3,4]Spbb[3,5]-11/8I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spbb[1,5]Spaa[3,4]Spbb[3,4]+1/4I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[3,4]+9/8I Spaa[1,2]Spbb[1,2]^2Spaa[2,3]^2Spbb[3,4]Spbb[3,5]+1/4I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,5]Spbb[3,4]+1/8I Spaa[1,2]Spbb[1,2]^2Spaa[2,3]Spaa[2,4]Spbb[3,4]Spbb[4,5]+1/4I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[2,3]Spaa[3,4]Spbb[3,4]Spbb[3,5]+1/2I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[2,3]Spaa[3,4]Spbb[3,4]^2+1/4I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]Spaa[2,3]Spbb[3,4]+1/4I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[3,4]Spbb[3,5]+1/2I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,5]Spbb[3,4]+1/2I Spbb[1,2]Spaa[2,3]^3Spbb[2,3]Spbb[3,4]Spbb[3,5]+1/4I Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,5]Spbb[3,4]))/(Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],4]^2Spab[3,Sp[1]+Sp[2],6](1/4*(s[1,3]+s[1,4]+s[2,3]+s[2,4])^2-s[1,2]*s[3,4]))+
(-1/48I Spaa[1,2]^2Spbb[1,5]^3s[1,2,3]^2(2*s[1,2]*s[5,6]-(s[1,2]+s[5,6]-s[3,4])*s[1,2,3]))/(Spbb[5,6]Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],4]Spab[3,Sp[1]+Sp[2],6](1/4*(s[1,3]+s[1,4]+s[2,3]+s[2,4])^2-s[1,2]*s[3,4])^2)+
(Spaa[1,2](+23/32I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[3,6]+23/32I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,3]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[3,6]+1/4I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,5]^2Spaa[2,5]Spbb[3,5]Spaa[3,6]-17/32I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,3]Spbb[1,5]^2Spaa[2,5]Spbb[2,5]Spaa[3,6]-1/4I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,5]^2Spaa[2,6]Spaa[3,5]Spbb[3,5]+1/4I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,3]Spbb[1,5]^2Spbb[2,5]Spaa[2,6]Spaa[3,5]+23/32I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,3]Spbb[1,5]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]-1I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,3]Spbb[1,5]Spbb[1,6]Spbb[2,5]Spaa[2,6]Spaa[3,6]+9/16I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,3]Spbb[1,5]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]-15/16I Spaa[1,2]^3Spbb[1,2]Spbb[1,3]^2Spbb[1,5]^2Spbb[2,5]Spaa[3,5]Spaa[3,6]+9/16I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,3]Spbb[1,5]^2Spaa[3,6]^2Spbb[3,6]+7/8I Spaa[1,2]^3Spbb[1,2]Spbb[1,3]^2Spbb[1,5]^2Spbb[2,6]Spaa[3,6]^2-29/16I Spaa[1,2]^3Spbb[1,2]Spbb[1,3]^2Spbb[1,5]Spbb[1,6]Spbb[2,5]Spaa[3,6]^2-37/8I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^4Spaa[3,6]-69/16I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spbb[1,6]Spaa[3,6]+55/4I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spbb[3,5]Spaa[3,6]-29/8I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spbb[2,5]Spaa[3,6]-95/4I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,5]Spbb[1,5]^3Spaa[2,6]Spaa[3,5]Spbb[3,5]-1/4I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]^3Spbb[2,5]Spaa[2,6]Spaa[3,5]-63/8I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,5]Spbb[1,5]^3Spaa[2,6]Spaa[3,6]Spbb[3,6]+101/16I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[2,6]Spbb[2,6]Spaa[3,6]-143/16I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[2,5]Spaa[2,6]Spaa[3,6]-165/8I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[3,5]Spbb[3,5]Spaa[3,6]-273/16I Spaa[1,2]^2Spbb[1,3]^2Spaa[1,5]Spbb[1,5]^3Spbb[2,5]Spaa[3,5]Spaa[3,6]-16I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[3,6]^2Spbb[3,6]+43/4I Spaa[1,2]^2Spbb[1,3]^2Spaa[1,5]Spbb[1,5]^3Spbb[2,6]Spaa[3,6]^2-451/16I Spaa[1,2]^2Spbb[1,3]^2Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[2,5]Spaa[3,6]^2+5/16I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]-2I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]^3Spaa[1,6]Spaa[2,5]Spaa[3,6]Spbb[3,6]-15/16I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,5]^3Spaa[1,6]Spaa[2,5]Spbb[2,6]Spaa[3,6]+1/8I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,6]Spbb[3,6]+5/16I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]+37/8I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[3,6]^2Spbb[3,6]-3/8I Spaa[1,2]^2Spbb[1,3]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,5]Spaa[3,6]^2-1/4I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,5]Spaa[2,3]Spaa[2,5]Spbb[3,5]^2Spaa[3,6]+5/4I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spbb[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,5]Spbb[3,5]Spaa[3,6]+1/4I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,5]Spaa[2,3]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2-1/4I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]+1I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]+5/8I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spbb[1,5]Spaa[2,3]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]+35/16I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]+5/8I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]+35/16I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[3,6]^2Spbb[3,6]+9/4I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]^2Spaa[2,5]^2Spbb[2,5]Spbb[3,5]Spaa[3,6]-1I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,5]^2Spaa[2,5]^2Spbb[2,5]^2Spaa[3,6]-3/2I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]-1/4I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,5]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spaa[3,5]-3/8I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]-3/2I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,5]Spbb[1,6]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spaa[3,6]+71/4I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]^2Spaa[2,5]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]-153/8I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,5]^2Spaa[2,5]Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]-9/16I Spaa[1,2]^2Spbb[1,3]^2Spbb[1,5]^2Spaa[2,5]Spbb[2,5]^2Spaa[3,5]Spaa[3,6]-1/4I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]^2Spaa[2,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]-93/8I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,5]^2Spaa[2,5]Spbb[2,5]Spaa[3,6]^2Spbb[3,6]-15/8I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,5]^2Spaa[2,5]Spbb[2,6]Spbb[3,5]Spaa[3,6]^2+41/16I Spaa[1,2]^2Spbb[1,3]^2Spbb[1,5]^2Spaa[2,5]Spbb[2,5]Spbb[2,6]Spaa[3,6]^2-7/2I Spaa[1,2]^2Spbb[1,3]^2Spbb[1,5]Spbb[1,6]Spaa[2,5]Spbb[2,5]^2Spaa[3,6]^2-9/8I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]-1/4I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,6]^2Spbb[2,5]^2Spaa[2,6]^2Spaa[3,6]-47/2I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]^2Spaa[2,6]Spaa[3,5]^2Spbb[3,5]^2+3/4I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,5]^2Spbb[2,5]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]-5/4I Spaa[1,2]^2Spbb[1,3]^2Spbb[1,5]^2Spbb[2,5]^2Spaa[2,6]Spaa[3,5]^2-23/4I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]^2Spaa[2,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]-23/8I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,5]^2Spbb[2,5]Spaa[2,6]Spaa[3,5]Spaa[3,6]Spbb[3,6]-1I Spaa[1,2]^2Spbb[1,3]^2Spbb[1,5]^2Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[3,6]-1/4I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]^2Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^2+9/2I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,5]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]-5/2I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,5]Spbb[1,6]Spbb[2,5]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]-1/8I Spaa[1,2]^2Spbb[1,3]^2Spbb[1,6]^2Spbb[2,5]^2Spaa[2,6]Spaa[3,6]^2+7/2I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,5]^2Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]-12I Spaa[1,2]^2Spbb[1,3]^2Spbb[1,5]^2Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]+27/2I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,5]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]-59/16I Spaa[1,2]^2Spbb[1,3]^3Spbb[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]^2Spbb[5,6]-191/16I Spaa[1,2]^2Spbb[1,3]^2Spbb[1,5]^2Spbb[2,5]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]-5/4I Spaa[1,2]^2Spbb[1,3]^2Spbb[1,5]^2Spbb[2,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2+10I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,5]^2Spaa[3,6]^3Spbb[3,6]^2-3/8I Spaa[1,2]^2Spbb[1,3]^3Spbb[1,6]Spbb[2,5]Spaa[3,6]^3Spbb[5,6]-7/2I Spaa[1,2]^2Spbb[1,3]^2Spbb[1,5]^2Spbb[2,6]Spaa[3,6]^3Spbb[3,6]+37/16I Spaa[1,2]^2Spbb[1,3]^2Spbb[1,5]Spbb[1,6]Spbb[2,5]Spaa[3,6]^3Spbb[3,6]-49/4I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,5]^2Spaa[2,5]^2Spbb[3,5]^2Spaa[3,6]+89/4I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,5]^2Spaa[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2+79/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,5]^2Spaa[2,5]Spaa[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]-1/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,5]^2Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^2+3/4I Spaa[1,2]Spbb[1,3]Spaa[1,5]^3Spbb[1,5]^5Spaa[3,6]+3/8I Spaa[1,2]Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^4Spaa[1,6]Spbb[1,6]Spaa[3,6]+7/4I Spaa[1,2]Spbb[1,2]Spaa[1,5]^2Spbb[1,5]^4Spaa[2,5]Spbb[3,5]Spaa[3,6]+15/8I Spaa[1,2]Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^4Spaa[2,5]Spbb[2,5]Spaa[3,6]-51/4I Spaa[1,2]Spbb[1,2]Spaa[1,5]^2Spbb[1,5]^4Spaa[2,6]Spaa[3,5]Spbb[3,5]-5I Spaa[1,2]Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^4Spbb[2,5]Spaa[2,6]Spaa[3,5]-14I Spaa[1,2]Spbb[1,2]Spaa[1,5]^2Spbb[1,5]^4Spaa[2,6]Spaa[3,6]Spbb[3,6]+45/4I Spaa[1,2]Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^4Spaa[2,6]Spbb[2,6]Spaa[3,6]-69/4I Spaa[1,2]Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^3Spbb[1,6]Spbb[2,5]Spaa[2,6]Spaa[3,6]-19/2I Spaa[1,2]Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^4Spaa[3,5]Spbb[3,5]Spaa[3,6]+325/16I Spaa[1,2]Spbb[1,3]^2Spaa[1,5]^2Spbb[1,5]^3Spaa[3,6]^2Spbb[5,6]-65/4I Spaa[1,2]Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^4Spaa[3,6]^2Spbb[3,6]-1/4I Spaa[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]+5/2I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^4Spaa[1,6]Spaa[2,5]Spaa[3,6]Spbb[3,6]+3/4I Spaa[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]^4Spaa[1,6]Spaa[2,5]Spbb[2,6]Spaa[3,6]+1I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,6]Spbb[3,6]-1/4I Spaa[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]-13/8I Spaa[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,5]Spaa[2,6]Spaa[3,6]+65/8I Spaa[1,2]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[3,6]^2Spbb[5,6]-25/4I Spaa[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spbb[1,6]Spaa[3,6]^2Spbb[3,6]+21/4I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]^2Spbb[2,5]Spbb[3,5]Spaa[3,6]+9/8I Spaa[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]^2Spbb[2,5]^2Spaa[3,6]-61/4I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]-27/4I Spaa[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spaa[3,5]-9I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]+7/8I Spaa[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]-17/2I Spaa[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spaa[3,6]-7/2I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]-119/4I Spaa[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]-11/8I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]+249/16I Spaa[1,2]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]^2Spaa[2,5]Spbb[2,5]Spaa[3,6]^2Spbb[5,6]-37/8I Spaa[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spbb[2,5]Spaa[3,6]^2Spbb[3,6]-38I Spaa[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spbb[2,6]Spbb[3,5]Spaa[3,6]^2+33/4I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^3Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,6]-33/4I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^3Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spbb[3,5]-5/4I Spaa[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]^3Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]-3/2I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]-3I Spaa[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[1,6]^2Spbb[2,5]^2Spaa[2,6]^2Spaa[3,6]+5/2I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^3Spaa[2,6]Spaa[3,5]^2Spbb[3,5]^2+15/4I Spaa[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]^3Spbb[2,5]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]+5/2I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^3Spaa[2,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]+9/4I Spaa[1,2]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]^2Spbb[2,5]Spaa[2,6]Spaa[3,5]Spaa[3,6]Spbb[5,6]-31/2I Spaa[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]^3Spbb[2,5]Spaa[2,6]Spaa[3,5]Spaa[3,6]Spbb[3,6]+41/2I Spaa[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[2,6]Spbb[2,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]+11/8I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^3Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^2+117/16I Spaa[1,2]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[5,6]+9/16I Spaa[1,2]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,5]Spaa[2,6]Spaa[3,6]^2Spbb[5,6]-21/4I Spaa[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[2,5]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]+1/8I Spaa[1,2]Spbb[1,3]Spbb[1,5]^2Spaa[1,6]^3Spbb[1,6]^3Spaa[3,6]-7/4I Spaa[1,2]Spbb[1,2]Spbb[1,5]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,5]Spaa[3,6]Spbb[3,6]+1/8I Spaa[1,2]Spbb[1,3]Spbb[1,5]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,5]Spbb[2,6]Spaa[3,6]-1/4I Spaa[1,2]Spbb[1,2]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spaa[3,6]Spbb[3,6]+1/8I Spaa[1,2]Spbb[1,3]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]+1/4I Spaa[1,2]Spbb[1,3]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,5]Spaa[2,6]Spaa[3,6]-3/16I Spaa[1,2]Spbb[1,3]^2Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]^2Spbb[5,6]+1/2I Spaa[1,2]Spbb[1,3]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]^2Spbb[3,6]-3/4I Spaa[1,2]Spbb[1,2]Spbb[1,5]^3Spaa[1,6]Spaa[2,5]^2Spbb[2,5]Spaa[3,6]Spbb[3,6]-3/8I Spaa[1,2]Spbb[1,2]Spbb[1,5]^3Spaa[1,6]Spaa[2,5]Spaa[3,6]^2Spbb[3,6]^2-45/8I Spaa[1,2]Spbb[1,3]Spbb[1,5]^3Spaa[1,6]Spaa[2,5]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]-7/4I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]+1/4I Spaa[1,2]Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]-9/8I Spaa[1,2]Spbb[1,2]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^2-3/16I Spaa[1,2]Spbb[1,3]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[5,6]+3/2I Spaa[1,2]Spbb[1,3]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]-3/4I Spaa[1,2]Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,5]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]-3/4I Spaa[1,2]Spbb[1,2]^2Spbb[1,5]Spaa[2,3]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]^2Spaa[3,6]+2I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,5]Spaa[2,3]Spaa[2,5]^2Spbb[2,5]^2Spbb[3,5]Spaa[3,6]-5/4I Spaa[1,2]Spbb[1,3]^2Spbb[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,5]^3Spaa[2,6]Spaa[3,5]+3/8I Spaa[1,2]Spbb[1,2]^2Spbb[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]+9/4I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spaa[3,6]Spbb[3,6]-1/4I Spaa[1,2]Spbb[1,3]^2Spbb[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]-1I Spaa[1,2]Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spaa[2,5]Spbb[2,5]^3Spaa[2,6]Spaa[3,6]-11/4I Spaa[1,2]Spbb[1,2]^2Spbb[1,5]Spaa[2,3]Spaa[2,5]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]+45/2I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]-29/2I Spaa[1,2]Spbb[1,3]^2Spbb[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]-1/2I Spaa[1,2]Spbb[1,2]^2Spbb[1,5]Spaa[2,3]Spaa[2,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]+77/4I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]-3/8I Spaa[1,2]Spbb[1,3]^3Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[3,6]^2Spbb[5,6]-113/8I Spaa[1,2]Spbb[1,3]^2Spbb[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[3,6]^2Spbb[3,6]-3/8I Spaa[1,2]Spbb[1,3]^2Spbb[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,5]Spbb[2,6]Spbb[3,5]Spaa[3,6]^2+9/8I Spaa[1,2]Spbb[1,2]^2Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^2+1/4I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,5]^2Spaa[2,6]^2Spaa[3,6]Spbb[3,6]-5/4I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]^2+5/4I Spaa[1,2]Spbb[1,3]^2Spbb[1,5]Spaa[2,3]Spbb[2,5]^2Spaa[2,6]Spaa[3,5]^2Spbb[3,5]-15/8I Spaa[1,2]Spbb[1,2]^2Spbb[1,5]Spaa[2,3]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]+25/4I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]+5/4I Spaa[1,2]Spbb[1,3]^2Spbb[1,5]Spaa[2,3]Spbb[2,5]^2Spaa[2,6]Spaa[3,5]Spaa[3,6]Spbb[3,6]+3/8I Spaa[1,2]Spbb[1,2]^2Spbb[1,5]Spaa[2,3]Spaa[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2+17/4I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^2-3/8I Spaa[1,2]Spbb[1,3]^2Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]+3/8I Spaa[1,2]Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,5]^2Spaa[2,6]Spaa[3,6]^2Spbb[3,6]+1I Spaa[1,2]Spbb[1,2]Spbb[1,5]^2Spaa[2,5]^3Spbb[2,5]^2Spbb[3,5]Spaa[3,6]-5/4I Spaa[1,2]Spbb[1,2]Spbb[1,5]^2Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spaa[3,5]Spbb[3,5]-1/2I Spaa[1,2]Spbb[1,3]Spbb[1,5]^2Spaa[2,5]^2Spbb[2,5]^3Spaa[2,6]Spaa[3,5]-3/4I Spaa[1,2]Spbb[1,2]Spbb[1,5]^2Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spaa[3,6]Spbb[3,6]-3/4I Spaa[1,2]Spbb[1,3]Spbb[1,5]Spbb[1,6]Spaa[2,5]^2Spbb[2,5]^3Spaa[2,6]Spaa[3,6]+7/8I Spaa[1,2]Spbb[1,2]Spbb[1,5]^2Spaa[2,5]^2Spbb[2,5]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]-33/2I Spaa[1,2]Spbb[1,3]Spbb[1,5]^2Spaa[2,5]^2Spbb[2,5]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]-1/4I Spaa[1,2]Spbb[1,2]Spbb[1,5]^2Spaa[2,5]^2Spbb[2,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]+2I Spaa[1,2]Spbb[1,2]Spbb[1,5]^2Spaa[2,5]^2Spbb[2,6]Spbb[3,5]^2Spaa[3,6]^2+25/8I Spaa[1,2]Spbb[1,3]^2Spbb[1,5]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,6]^2Spbb[5,6]-19/2I Spaa[1,2]Spbb[1,3]Spbb[1,5]^2Spaa[2,5]^2Spbb[2,5]^2Spaa[3,6]^2Spbb[3,6]-105/8I Spaa[1,2]Spbb[1,3]Spbb[1,5]^2Spaa[2,5]^2Spbb[2,5]Spbb[2,6]Spbb[3,5]Spaa[3,6]^2-3/4I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spbb[1,6]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spaa[3,6]Spbb[3,6]-1/4I Spaa[1,2]Spbb[1,3]Spbb[1,6]^2Spaa[2,5]Spbb[2,5]^3Spaa[2,6]^2Spaa[3,6]+1I Spaa[1,2]Spbb[1,2]Spbb[1,5]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^2-1/4I Spaa[1,2]Spbb[1,3]^2Spbb[1,6]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spaa[3,6]^2Spbb[5,6]-47/8I Spaa[1,2]Spbb[1,3]Spbb[1,5]Spbb[1,6]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spaa[3,6]^2Spbb[3,6]-1/4I Spaa[1,2]Spbb[1,2]Spbb[1,6]^2Spbb[2,5]^2Spaa[2,6]^3Spaa[3,6]Spbb[3,6]-5/4I Spaa[1,2]Spbb[1,3]Spbb[1,5]^2Spbb[2,5]^2Spaa[2,6]^2Spaa[3,5]^2Spbb[3,6]-5/8I Spaa[1,2]Spbb[1,2]Spbb[1,5]^2Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spaa[3,6]Spbb[3,6]^2-5/2I Spaa[1,2]Spbb[1,3]Spbb[1,5]^2Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spaa[3,6]Spbb[3,6]-1/2I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]^2Spbb[3,6]^2-1I Spaa[1,2]Spbb[1,3]Spbb[1,6]^2Spbb[2,5]^2Spaa[2,6]^2Spaa[3,6]^2Spbb[3,6]+15/4I Spbb[1,2]Spaa[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]^2Spbb[3,5]^2Spaa[3,6]-5/4I Spbb[1,2]Spaa[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2+5/2I Spbb[1,2]Spaa[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spaa[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]-5/8I Spbb[1,2]Spaa[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^2-5/8I Spbb[1,2]Spaa[1,3]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^2+5/8I Spbb[1,2]Spaa[1,3]Spbb[1,5]^2Spaa[2,5]^3Spbb[2,5]Spbb[3,5]^2Spaa[3,6]-5/2I Spbb[1,2]Spaa[1,3]Spbb[1,5]^2Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]+5/8I Spbb[1,2]Spaa[1,3]Spbb[1,5]^2Spaa[2,5]^2Spaa[2,6]Spbb[2,6]Spbb[3,5]^2Spaa[3,6]-15/4I Spbb[1,2]Spaa[1,3]Spbb[1,5]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^2+5/4I Spbb[1,2]Spaa[1,3]Spbb[1,5]^2Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]-5/2I Spaa[1,5]^3Spbb[1,5]^5Spaa[2,5]Spbb[3,5]Spaa[3,6]+5/2I Spaa[1,5]^3Spbb[1,5]^5Spaa[2,6]Spaa[3,5]Spbb[3,5]+5/4I Spbb[1,3]Spaa[1,5]^3Spbb[1,5]^4Spaa[2,6]Spaa[3,6]Spbb[5,6]+25/8I Spaa[1,5]^3Spbb[1,5]^5Spaa[2,6]Spaa[3,6]Spbb[3,6]-35/8I Spaa[1,5]^2Spbb[1,5]^5Spaa[1,6]Spaa[2,5]Spaa[3,6]Spbb[3,6]+5/4I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^3Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,6]Spbb[5,6]+5/4I Spaa[1,5]^2Spbb[1,5]^4Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,6]Spbb[3,6]-15/4I Spaa[1,5]^2Spbb[1,5]^4Spaa[2,5]^2Spbb[2,5]Spbb[3,5]Spaa[3,6]+15/4I Spaa[1,5]^2Spbb[1,5]^4Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]+5/4I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^3Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[5,6]+5/2I Spaa[1,5]^2Spbb[1,5]^4Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]+5/4I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^3Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[5,6]+5/4I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^3Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spbb[5,6]+5/4I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^2Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[5,6]-5/2I Spaa[1,5]Spbb[1,5]^4Spaa[1,6]^2Spbb[1,6]Spaa[2,5]Spaa[3,6]Spbb[3,6]+5/8I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spaa[3,6]Spbb[3,6]-15/4I Spaa[1,5]Spbb[1,5]^4Spaa[1,6]Spaa[2,5]^2Spbb[2,5]Spaa[3,6]Spbb[3,6]-5/8I Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]-5/4I Spaa[1,5]Spbb[1,5]^3Spaa[2,5]^3Spbb[2,5]^2Spbb[3,5]Spaa[3,6]+5/4I Spaa[1,5]Spbb[1,5]^3Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spaa[3,5]Spbb[3,5]+5/4I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spaa[3,6]Spbb[5,6]+5/8I Spaa[1,5]Spbb[1,5]^3Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spaa[3,6]Spbb[3,6]+5/2I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spaa[3,6]Spbb[5,6]+5/4I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[3,5]Spbb[5,6]-5/2I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,5]^2Spaa[2,6]^3Spaa[3,5]Spbb[5,6]-5/8I Spaa[1,5]Spbb[1,5]Spbb[1,6]^2Spbb[2,5]^2Spaa[2,6]^3Spaa[3,6]Spbb[3,6]-5/8I Spbb[1,5]^3Spaa[1,6]^3Spbb[1,6]^2Spaa[2,5]Spaa[3,6]Spbb[3,6]-5/4I Spbb[1,5]^4Spaa[1,6]^2Spaa[2,5]^2Spbb[2,6]Spaa[3,6]Spbb[3,6]-5/8I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]-5/8I Spbb[1,5]^3Spaa[1,6]Spaa[2,5]^3Spbb[2,5]^2Spaa[3,6]Spbb[3,6]-5/8I Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[3,6]Spbb[3,6]+5/4I Spbb[1,3]^2Spaa[2,3]^2Spaa[2,5]Spbb[2,5]^3Spaa[2,6]Spaa[3,5]Spbb[3,5]+5/4I Spbb[1,3]^2Spaa[2,3]^2Spaa[2,5]Spbb[2,5]^3Spaa[2,6]Spaa[3,6]Spbb[3,6]-5/8I Spbb[1,2]Spbb[1,5]Spaa[2,3]Spaa[2,5]^3Spbb[2,5]^2Spbb[3,5]^2Spaa[3,6]-5/4I Spbb[1,3]Spbb[1,5]Spaa[2,3]Spaa[2,5]^2Spbb[2,5]^3Spaa[2,6]Spaa[3,5]Spbb[3,5]-15/8I Spbb[1,2]Spbb[1,5]Spaa[2,3]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]+5/8I Spbb[1,3]^2Spaa[2,3]Spaa[2,5]^2Spbb[2,5]^3Spaa[2,6]Spaa[3,6]Spbb[5,6]-5/8I Spbb[1,3]Spbb[1,5]Spaa[2,3]Spaa[2,5]^2Spbb[2,5]^3Spaa[2,6]Spaa[3,6]Spbb[3,6]-5/8I Spbb[1,3]Spbb[1,5]Spaa[2,3]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spbb[2,6]Spbb[3,5]Spaa[3,6]-5/4I Spbb[1,3]Spbb[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,5]^3Spaa[2,6]^2Spaa[3,5]Spbb[3,6]-15/8I Spbb[1,2]Spbb[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^2-5/4I Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,5]Spbb[2,5]^3Spaa[2,6]^2Spaa[3,6]Spbb[3,6]-5/8I Spbb[1,2]Spbb[1,6]Spaa[2,3]Spbb[2,5]^2Spaa[2,6]^3Spaa[3,6]Spbb[3,6]^2))/(Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],4]Spab[3,Sp[1]+Sp[2],6](1/4*(s[1,3]+s[1,4]+s[2,3]+s[2,4])^2-s[1,2]*s[3,4])^2)+
(Spaa[1,2](s[1,2,3]-s[1,2,4])(-1/16I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,5]^2Spaa[2,6]-173/32I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,3]Spbb[1,5]^2Spaa[3,6]+21/8I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,5]^3Spaa[5,6]-37/8I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,5]^2Spaa[3,6]+59/16I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[3,6]-5/16I Spaa[1,2]^2Spbb[1,2]Spaa[1,5]Spbb[1,5]^4Spaa[5,6]-1/16I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]-1/4I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,5]^3Spaa[1,6]Spaa[3,5]+19/16I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[3,6]-9/4I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]^3Spaa[1,6]Spbb[1,6]Spaa[5,6]-1/16I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]-1I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[3,5]Spaa[3,6]-47/8I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[3,6]-39/16I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]^2Spaa[2,3]Spbb[3,5]Spaa[5,6]-7/2I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]^2Spaa[2,5]Spbb[3,5]Spaa[3,6]-73/16I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]^3Spbb[2,3]Spaa[2,5]Spaa[3,6]-1/16I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,5]Spaa[2,6]^2Spbb[5,6]+23/8I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]Spbb[1,6]Spaa[2,6]Spbb[3,5]Spaa[3,6]-19/16I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]^2Spbb[1,6]Spbb[2,3]Spaa[2,6]Spaa[3,6]-3/16I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,5]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]-13/8I Spaa[1,2]^2Spbb[1,3]Spbb[1,5]^3Spbb[2,3]Spaa[3,5]Spaa[3,6]-117/16I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]^3Spaa[3,5]Spbb[3,5]Spaa[5,6]-41/8I Spaa[1,2]^2Spbb[1,5]^4Spbb[2,3]Spaa[3,5]Spaa[5,6]+41/16I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,5]Spaa[3,6]^2+27/8I Spaa[1,2]^2Spbb[1,3]Spbb[1,5]^2Spbb[1,6]Spbb[2,3]Spaa[3,6]^2+1/2I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]^2Spbb[1,6]Spbb[3,5]Spaa[3,6]Spaa[5,6]-71/16I Spaa[1,2]^2Spbb[1,5]^3Spbb[1,6]Spbb[2,3]Spaa[3,6]Spaa[5,6]-21/8I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]^3Spaa[5,6]^2Spbb[5,6]-21/16I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]^3Spaa[3,6]+11/8I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[3,6]+25/16I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,5]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]-19/16I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spbb[1,6]Spbb[3,5]Spaa[3,6]^2-67/16I Spaa[1,2]Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^4Spaa[3,6]+9/2I Spaa[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]^4Spaa[1,6]Spaa[3,5]+5/4I Spaa[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spbb[1,6]Spaa[3,6]+211/16I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[3,5]Spaa[3,6]-11/4I Spaa[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[2,3]Spbb[2,3]Spaa[3,6]+229/16I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^3Spaa[2,3]Spbb[3,5]Spaa[5,6]-197/16I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spbb[3,5]Spaa[3,6]-45/16I Spaa[1,2]Spaa[1,5]Spbb[1,5]^4Spbb[2,3]Spaa[2,5]Spaa[3,6]-29/8I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spaa[2,6]Spbb[3,5]Spaa[3,6]+1/8I Spaa[1,2]Spaa[1,5]Spbb[1,5]^3Spbb[1,6]Spbb[2,3]Spaa[2,6]Spaa[3,6]-305/16I Spaa[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[3,5]Spbb[3,5]Spaa[3,6]+35/16I Spaa[1,2]Spaa[1,5]Spbb[1,5]^4Spaa[3,5]Spbb[3,5]Spaa[5,6]-155/16I Spaa[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[3,5]Spaa[3,6]^2+55/16I Spaa[1,2]Spaa[1,5]Spbb[1,5]^3Spbb[1,6]Spbb[3,5]Spaa[3,6]Spaa[5,6]+5/16I Spaa[1,2]Spaa[1,5]Spbb[1,5]^4Spaa[5,6]^2Spbb[5,6]+5/4I Spaa[1,2]Spbb[1,3]Spbb[1,5]^3Spaa[1,6]^2Spbb[1,6]Spaa[3,5]+15/16I Spaa[1,2]Spbb[1,3]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]-1/16I Spaa[1,2]Spbb[1,2]^2Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spaa[2,6]Spbb[3,6]+1/16I Spaa[1,2]Spbb[1,2]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[2,6]Spbb[3,5]+79/16I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[3,5]Spaa[3,6]+37/16I Spaa[1,2]Spbb[1,3]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[2,3]Spaa[3,6]+9/4I Spaa[1,2]Spbb[1,2]Spbb[1,5]^3Spaa[1,6]Spaa[2,3]Spbb[3,6]Spaa[5,6]+57/16I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spaa[2,6]Spbb[3,5]Spaa[3,6]-3/16I Spaa[1,2]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,3]Spaa[2,6]Spaa[3,6]+9/8I Spaa[1,2]Spbb[1,3]Spbb[1,5]^3Spaa[1,6]Spaa[3,5]^2Spbb[3,5]+1/16I Spaa[1,2]Spbb[1,3]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]-31/16I Spaa[1,2]Spbb[1,5]^4Spaa[1,6]Spaa[3,5]Spbb[3,6]Spaa[5,6]+47/16I Spaa[1,2]Spbb[1,5]^3Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]Spaa[5,6]+57/16I Spaa[1,2]Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[3,5]Spaa[3,6]^2+23/8I Spaa[1,2]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]^2Spbb[3,5]Spaa[3,6]Spaa[5,6]+9/4I Spaa[1,2]Spbb[1,5]^3Spaa[1,6]Spbb[1,6]Spaa[5,6]^2Spbb[5,6]-1/8I Spaa[1,2]Spbb[1,2]^2Spbb[1,5]Spaa[2,3]Spaa[2,5]Spbb[3,5]^2Spaa[3,6]-17/16I Spaa[1,2]Spbb[1,2]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[3,5]Spaa[3,6]-55/16I Spaa[1,2]Spbb[1,5]^3Spaa[2,3]Spbb[2,3]^2Spaa[2,5]Spaa[3,6]-1/16I Spaa[1,2]Spbb[1,2]^2Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[5,6]-1/4I Spaa[1,2]Spbb[1,2]^2Spbb[1,6]Spaa[2,3]Spaa[2,6]Spbb[3,5]^2Spaa[3,6]+71/16I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spbb[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[3,5]Spaa[3,6]+11/16I Spaa[1,2]Spbb[1,5]^2Spbb[1,6]Spaa[2,3]Spbb[2,3]^2Spaa[2,6]Spaa[3,6]-11/8I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,5]Spaa[2,3]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]-33/16I Spaa[1,2]Spbb[1,3]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[3,5]Spbb[3,5]Spaa[3,6]-19/16I Spaa[1,2]Spbb[1,2]Spbb[1,5]^2Spaa[2,3]Spaa[3,5]Spbb[3,5]^2Spaa[5,6]-3/8I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[3,5]^2Spaa[3,6]^2-25/16I Spaa[1,2]Spbb[1,3]Spbb[1,5]Spbb[1,6]Spaa[2,3]Spbb[2,3]Spbb[3,5]Spaa[3,6]^2-35/16I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spbb[1,6]Spaa[2,3]Spbb[3,5]^2Spaa[3,6]Spaa[5,6]+49/16I Spaa[1,2]Spbb[1,5]^3Spaa[2,3]Spbb[2,3]Spaa[5,6]^2Spbb[5,6]-3/2I Spaa[1,2]Spbb[1,2]Spbb[1,5]^2Spaa[2,5]^2Spbb[2,5]Spbb[3,5]Spaa[3,6]-1/4I Spaa[1,2]Spbb[1,5]^3Spbb[2,3]Spaa[2,5]^2Spbb[2,5]Spaa[3,6]+5/8I Spaa[1,2]Spbb[1,2]^2Spbb[1,5]Spaa[2,5]Spaa[2,6]Spbb[3,5]Spaa[3,6]Spbb[5,6]-9/16I Spaa[1,2]Spbb[1,2]Spbb[1,5]^2Spbb[2,3]Spaa[2,5]Spaa[2,6]Spaa[3,6]Spbb[5,6]-83/8I Spaa[1,2]Spbb[1,2]Spbb[1,5]^2Spaa[2,5]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]-15/2I Spaa[1,2]Spbb[1,5]^3Spbb[2,3]Spaa[2,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]-15/8I Spaa[1,2]Spbb[1,5]^3Spaa[2,5]Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[5,6]-13/4I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spbb[1,6]Spaa[2,5]Spbb[3,5]^2Spaa[3,6]^2+17/4I Spaa[1,2]Spbb[1,5]^2Spbb[1,6]Spbb[2,3]Spaa[2,5]Spbb[3,5]Spaa[3,6]^2+91/16I Spaa[1,2]Spbb[1,5]^3Spbb[2,3]Spaa[2,5]Spaa[3,6]Spaa[5,6]Spbb[5,6]-1/48I Spaa[1,2]Spbb[1,2]^3Spaa[2,6]^3Spbb[5,6]^2+1I Spaa[1,2]Spbb[1,2]^2Spbb[1,6]Spaa[2,6]^2Spbb[3,5]Spaa[3,6]Spbb[5,6]-33/16I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spbb[1,6]Spbb[2,3]Spaa[2,6]^2Spaa[3,6]Spbb[5,6]-13/8I Spaa[1,2]Spbb[1,2]Spbb[1,6]^2Spaa[2,6]Spbb[3,5]^2Spaa[3,6]^2+13/8I Spaa[1,2]Spbb[1,5]Spbb[1,6]^2Spbb[2,3]Spaa[2,6]Spbb[3,5]Spaa[3,6]^2+5/16I Spaa[1,2]Spbb[1,5]^2Spbb[1,6]Spbb[2,3]Spaa[2,6]Spaa[3,6]Spaa[5,6]Spbb[5,6]-29/4I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^3Spaa[2,3]Spbb[3,5]Spaa[3,6]-5/4I Spaa[1,5]^2Spbb[1,5]^4Spaa[2,3]Spbb[3,5]Spaa[5,6]+5/8I Spaa[1,5]^2Spbb[1,5]^4Spaa[2,5]Spbb[3,5]Spaa[3,6]-5/4I Spaa[1,5]^2Spbb[1,5]^3Spbb[1,6]Spaa[2,6]Spbb[3,5]Spaa[3,6]+5/2I Spbb[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,3]Spaa[3,5]Spbb[3,5]-2I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[3,5]Spaa[3,6]-5/4I Spaa[1,5]Spbb[1,5]^4Spaa[1,6]Spaa[2,3]Spbb[3,6]Spaa[5,6]+5/4I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[3,5]Spaa[5,6]-33/8I Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spaa[2,5]Spbb[3,5]^2Spaa[3,6]-19/4I Spaa[1,5]Spbb[1,5]^3Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[3,5]Spaa[3,6]-2I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[2,3]Spaa[2,6]Spbb[3,5]^2Spaa[3,6]-13/4I Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[3,5]Spaa[3,6]-5/2I Spaa[1,5]Spbb[1,5]^3Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[5,6]Spbb[5,6]+5/8I Spaa[1,5]Spbb[1,5]^3Spaa[2,5]^2Spbb[2,5]Spbb[3,5]Spaa[3,6]+15/8I Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[2,5]Spaa[2,6]Spbb[3,5]Spaa[3,6]Spbb[5,6]+5/4I Spaa[1,5]Spbb[1,5]^3Spbb[2,3]Spaa[2,5]Spaa[2,6]Spaa[3,6]Spbb[5,6]-5/8I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[2,6]^2Spbb[3,5]Spaa[3,6]Spbb[5,6]-5/4I Spbb[1,3]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,3]Spaa[3,5]Spbb[3,5]+3/2I Spbb[1,3]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,3]Spbb[3,5]Spaa[3,6]-5/4I Spbb[1,5]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,3]Spbb[3,6]Spaa[5,6]+5/4I Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,3]Spbb[3,5]Spaa[5,6]+5/8I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^3Spaa[2,6]Spbb[3,5]Spaa[3,6]-1/2I Spbb[1,2]^2Spbb[1,5]Spaa[1,6]Spaa[2,3]Spaa[2,6]^2Spbb[3,6]Spbb[5,6]+1/2I Spbb[1,2]^2Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[2,6]^2Spbb[3,5]Spbb[5,6]-1I Spbb[1,2]Spaa[1,6]Spbb[1,6]^2Spaa[2,3]Spaa[2,6]Spbb[3,5]^2Spaa[3,6]+3/2I Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[3,5]Spaa[3,6]-5/4I Spbb[1,2]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spaa[2,6]Spbb[3,6]Spaa[5,6]Spbb[5,6]-5/8I Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,3]Spaa[2,6]^2Spaa[3,6]Spbb[5,6]+5/4I Spbb[1,2]^2Spaa[2,3]Spaa[2,5]Spaa[2,6]Spbb[3,5]^2Spaa[3,6]Spbb[5,6]+7/2I Spbb[1,2]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spaa[2,6]Spbb[3,5]Spaa[3,6]Spbb[5,6]+5/4I Spbb[1,5]^2Spaa[2,3]Spbb[2,3]^2Spaa[2,5]Spaa[2,6]Spaa[3,6]Spbb[5,6]-1/2I Spbb[1,2]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]^3Spbb[5,6]^2+1I Spbb[1,2]Spbb[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[3,5]Spaa[3,6]Spbb[5,6]))/(Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],4]Spab[3,Sp[1]+Sp[2],6](1/4*(s[1,3]+s[1,4]+s[2,3]+s[2,4])^2-s[1,2]*s[3,4])^2)+
(-9I Spaa[1,2]^4Spbb[1,2]^2Spbb[1,5]^3+1/4I Spaa[1,2]^3Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]^3-85/8I Spaa[1,2]^3Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]^3-49/4I Spaa[1,2]^3Spbb[1,2]Spaa[1,5]Spbb[1,5]^4+35/8I Spaa[1,2]^3Spbb[1,2]Spbb[1,3]Spbb[1,5]^2Spaa[2,3]Spbb[2,5]-5/8I Spaa[1,2]^3Spbb[1,2]Spbb[1,5]^3Spaa[2,3]Spbb[2,3]+55/8I Spaa[1,2]^3Spbb[1,2]Spbb[1,4]Spbb[1,5]^2Spaa[2,4]Spbb[2,5]-9I Spaa[1,2]^3Spbb[1,2]Spbb[1,5]^3Spaa[2,4]Spbb[2,4]-44I Spaa[1,2]^3Spbb[1,2]Spbb[1,5]^3Spaa[2,5]Spbb[2,5]+57/4I Spaa[1,2]^3Spbb[1,3]Spbb[1,4]Spbb[1,5]^2Spbb[2,5]Spaa[3,4]-79/8I Spaa[1,2]^3Spbb[1,4]Spbb[1,5]^3Spbb[2,3]Spaa[3,4]+1/8I Spaa[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]^3+179/8I Spaa[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]^3+23/8I Spaa[1,2]^2Spaa[1,3]Spbb[1,3]^2Spbb[1,5]^2Spaa[2,3]Spbb[2,5]-21/8I Spaa[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,5]^3Spaa[2,3]Spbb[2,3]-129/4I Spaa[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,5]^3Spaa[2,5]Spbb[2,5]+26I Spaa[1,2]^2Spaa[1,3]Spbb[1,5]^4Spbb[2,3]Spaa[2,5]-3I Spaa[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,5]^2Spaa[3,4]Spbb[3,5]-5/2I Spaa[1,2]^2Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]^3+45/8I Spaa[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^4+89/4I Spaa[1,2]^2Spbb[1,2]Spaa[1,4]Spbb[1,5]^3Spaa[2,3]Spbb[3,4]+121/4I Spaa[1,2]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[2,3]Spbb[2,5]+43/8I Spaa[1,2]^2Spaa[1,4]Spbb[1,4]^2Spbb[1,5]^2Spaa[2,4]Spbb[2,5]-15/8I Spaa[1,2]^2Spaa[1,4]Spbb[1,4]Spbb[1,5]^3Spaa[2,4]Spbb[2,4]-437/8I Spaa[1,2]^2Spaa[1,4]Spbb[1,4]Spbb[1,5]^3Spaa[2,5]Spbb[2,5]+57/2I Spaa[1,2]^2Spaa[1,4]Spbb[1,5]^4Spbb[2,4]Spaa[2,5]-151/8I Spaa[1,2]^2Spaa[1,4]Spbb[1,4]^2Spbb[1,5]^2Spaa[3,4]Spbb[3,5]+17/2I Spaa[1,2]^2Spaa[1,5]^2Spbb[1,5]^5+109/8I Spaa[1,2]^2Spbb[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[2,3]Spbb[2,5]-121/8I Spaa[1,2]^2Spaa[1,5]Spbb[1,5]^4Spaa[2,3]Spbb[2,3]+283/8I Spaa[1,2]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,4]Spbb[2,5]-49/4I Spaa[1,2]^2Spaa[1,5]Spbb[1,5]^4Spaa[2,4]Spbb[2,4]-7I Spaa[1,2]^2Spaa[1,5]Spbb[1,5]^4Spaa[2,5]Spbb[2,5]+77/8I Spaa[1,2]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[3,4]Spbb[3,5]+51/8I Spaa[1,2]^2Spbb[1,3]^2Spbb[1,5]Spaa[2,3]^2Spbb[2,5]^2-139/8I Spaa[1,2]^2Spbb[1,3]Spbb[1,5]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,5]+89/8I Spaa[1,2]^2Spbb[1,5]^3Spaa[2,3]^2Spbb[2,3]^2+31/4I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]^2Spaa[2,3]Spaa[2,4]Spbb[2,5]Spbb[3,4]+63/8I Spaa[1,2]^2Spbb[1,3]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spaa[2,4]Spbb[2,5]^2-7/8I Spaa[1,2]^2Spbb[1,3]Spbb[1,5]^2Spaa[2,3]Spaa[2,5]Spbb[2,5]^2-55/8I Spaa[1,2]^2Spbb[1,5]^3Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]-11/4I Spaa[1,2]^2Spbb[1,3]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[3,4]Spbb[3,5]+33/4I Spaa[1,2]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,5]-1/2I Spaa[1,2]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,4]^2Spbb[2,5]^2+51/8I Spaa[1,2]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]Spbb[2,5]+1/8I Spaa[1,2]^2Spbb[1,5]^3Spaa[2,4]^2Spbb[2,4]^2+55/8I Spaa[1,2]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]Spbb[2,5]^2-31/2I Spaa[1,2]^2Spbb[1,5]^3Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[2,5]-49/4I Spaa[1,2]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,5]+83/8I Spaa[1,2]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,5]-31/2I Spaa[1,2]^2Spbb[1,5]^3Spaa[2,5]^2Spbb[2,5]^2-27/8I Spaa[1,2]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,5]Spbb[2,5]Spaa[3,4]Spbb[3,5]+5/2I Spaa[1,2]^2Spbb[1,5]^3Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,5]-13/2I Spaa[1,2]^2Spbb[1,4]^2Spbb[1,5]Spaa[3,4]^2Spbb[3,5]^2-1/8I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]^2Spaa[2,3]Spbb[3,5]-25/4I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,5]^3Spaa[2,5]Spbb[3,5]+1I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[2,3]Spbb[3,5]-24I Spaa[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]^3Spaa[2,5]Spbb[3,5]+25/4I Spaa[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,5]^4Spaa[2,5]Spbb[3,4]+25/4I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[2,3]Spbb[3,5]+20I Spaa[1,2]Spaa[1,3]Spaa[1,5]Spbb[1,5]^4Spaa[2,5]Spbb[3,5]-5/4I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[2,3]^2Spbb[2,5]Spbb[3,5]+1/2I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]^2Spaa[2,3]^2Spbb[2,3]Spbb[3,5]-123/8I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]^2Spaa[2,3]Spaa[2,5]Spbb[2,5]Spbb[3,5]+89/8I Spaa[1,2]Spaa[1,3]Spbb[1,5]^3Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[3,5]-1/2I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spaa[3,4]Spbb[3,5]^2+7/2I Spaa[1,2]Spaa[1,3]Spbb[1,5]^3Spaa[2,5]^2Spbb[2,5]Spbb[3,5]+31/4I Spaa[1,2]Spaa[1,3]Spbb[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[3,4]Spbb[3,5]^2-33/8I Spaa[1,2]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]^2Spaa[2,3]Spbb[3,5]-9/4I Spaa[1,2]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^3Spaa[2,3]Spbb[3,4]-85/8I Spaa[1,2]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^3Spaa[2,5]Spbb[4,5]+22I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,3]Spbb[3,5]-5/4I Spaa[1,2]Spaa[1,4]Spaa[1,5]Spbb[1,5]^4Spaa[2,3]Spbb[3,4]+85/8I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,4]Spbb[4,5]+17/2I Spaa[1,2]Spaa[1,4]Spaa[1,5]Spbb[1,5]^4Spaa[2,5]Spbb[4,5]-25/4I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,3]^2Spbb[2,5]Spbb[3,5]+33/4I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[2,3]^2Spbb[2,3]Spbb[3,5]-23/4I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[2,3]Spaa[2,4]Spbb[2,5]Spbb[3,5]-9/2I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[2,3]Spaa[2,4]Spbb[2,5]Spbb[3,4]-5/2I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[2,3]Spaa[2,5]Spbb[2,5]Spbb[3,5]+51/4I Spaa[1,2]Spaa[1,4]Spbb[1,5]^3Spaa[2,3]Spaa[2,5]Spbb[2,5]Spbb[3,4]+4I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[2,3]Spaa[3,4]Spbb[3,5]^2+55/8I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]Spbb[2,5]Spbb[4,5]+5/2I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[2,4]Spaa[3,4]Spbb[3,5]Spbb[4,5]-31/2I Spaa[1,2]Spaa[1,4]Spbb[1,5]^3Spaa[2,5]^2Spbb[2,5]Spbb[4,5]+15/4I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[3,4]Spbb[3,5]Spbb[4,5]+3/2I Spaa[1,2]Spaa[1,5]^2Spbb[1,5]^4Spaa[2,3]Spbb[3,5]-17/2I Spaa[1,2]Spaa[1,5]^2Spbb[1,5]^4Spaa[2,4]Spbb[4,5]+15/8I Spaa[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]^2Spbb[2,5]Spbb[3,5]+15/8I Spaa[1,2]Spaa[1,5]Spbb[1,5]^3Spaa[2,3]^2Spbb[2,3]Spbb[3,5]-31/4I Spaa[1,2]Spaa[1,5]Spbb[1,5]^3Spaa[2,3]Spaa[2,4]Spbb[2,5]Spbb[3,4]+18I Spaa[1,2]Spaa[1,5]Spbb[1,5]^3Spaa[2,3]Spaa[2,5]Spbb[2,5]Spbb[3,5]+21/4I Spaa[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spaa[3,4]Spbb[3,5]^2-55/8I Spaa[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,5]Spbb[4,5]+31/2I Spaa[1,2]Spaa[1,5]Spbb[1,5]^3Spaa[2,4]Spaa[2,5]Spbb[2,5]Spbb[4,5]+15/4I Spaa[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[3,4]Spbb[3,5]Spbb[4,5]-23/2I Spaa[1,2]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spaa[3,4]Spbb[3,5]Spbb[4,5]+3/8I Spaa[1,2]Spbb[1,3]^2Spaa[2,3]^3Spbb[2,5]^2Spbb[3,5]+3/2I Spaa[1,2]Spbb[1,3]Spbb[1,5]Spaa[2,3]^3Spbb[2,3]Spbb[2,5]Spbb[3,5]-5/2I Spaa[1,2]Spbb[1,5]^2Spaa[2,3]^3Spbb[2,3]^2Spbb[3,5]-5/4I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spaa[2,4]Spbb[2,5]^2Spbb[3,5]+9/4I Spaa[1,2]Spbb[1,4]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,5]Spbb[3,5]+1/2I Spaa[1,2]Spbb[1,3]Spbb[1,5]Spaa[2,3]^2Spaa[2,5]Spbb[2,5]^2Spbb[3,5]-1I Spaa[1,2]Spbb[1,5]^2Spaa[2,3]^2Spbb[2,3]Spaa[2,5]Spbb[2,5]Spbb[3,5]-9/4I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,5]Spaa[3,4]Spbb[3,5]^2-2I Spaa[1,2]Spbb[1,4]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]Spaa[3,4]Spbb[3,5]^2-13/8I Spaa[1,2]Spbb[1,4]^2Spaa[2,3]Spaa[2,4]^2Spbb[2,5]^2Spbb[3,5]-9/4I Spaa[1,2]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spaa[2,4]^2Spbb[2,5]^2Spbb[3,4]-1/2I Spaa[1,2]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spbb[3,5]-2I Spaa[1,2]Spbb[1,4]^2Spaa[2,3]Spaa[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,5]^2-1/2I Spaa[1,2]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,5]Spaa[3,4]Spbb[3,5]^2-1/4I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]Spaa[2,3]^2Spbb[3,5]^2+7/2I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]^2Spaa[2,3]Spaa[2,5]Spbb[3,5]^2+19I Spaa[1,3]^2Spbb[1,5]^3Spaa[2,5]^2Spbb[3,5]^2-1/4I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,3]^2Spbb[3,5]^2+1/2I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[2,3]^2Spbb[3,4]Spbb[3,5]+10I Spaa[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[2,3]Spaa[2,5]Spbb[3,5]^2+3/2I Spaa[1,3]Spaa[1,4]Spbb[1,5]^3Spaa[2,3]Spaa[2,5]Spbb[3,4]Spbb[3,5]+19I Spaa[1,3]Spaa[1,4]Spbb[1,5]^3Spaa[2,5]^2Spbb[3,5]Spbb[4,5]-7/2I Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]^2Spbb[3,5]^2-9I Spaa[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[2,3]Spaa[2,5]Spbb[3,5]^2-1/2I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[2,3]^3Spbb[2,3]Spbb[3,5]^2+1/2I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[2,3]^2Spaa[2,5]Spbb[2,5]Spbb[3,5]^2-1I Spaa[1,3]Spbb[1,5]^2Spaa[2,3]^2Spbb[2,3]Spaa[2,5]Spbb[3,5]^2+3/4I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,3]^2Spbb[3,4]Spbb[3,5]-1/4I Spaa[1,4]^2Spbb[1,5]^3Spaa[2,3]^2Spbb[3,4]^2+11/2I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,3]Spaa[2,5]Spbb[3,5]Spbb[4,5]+5I Spaa[1,4]^2Spbb[1,5]^3Spaa[2,3]Spaa[2,5]Spbb[3,4]Spbb[4,5]-10I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]^2Spbb[3,5]^2-3/2I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,3]^2Spbb[3,4]Spbb[3,5]-11/2I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spaa[2,4]Spbb[3,5]Spbb[4,5]-5I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,3]Spaa[2,4]Spbb[3,4]Spbb[4,5]-9I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,3]Spaa[2,5]Spbb[3,5]Spbb[4,5]-1/4I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]^3Spbb[2,5]Spbb[3,5]^2+1I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,3]^3Spbb[2,5]Spbb[3,4]Spbb[3,5]-1/4I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,3]^3Spbb[2,3]Spbb[3,5]^2+3/2I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,3]^2Spaa[2,4]Spbb[2,5]Spbb[3,4]Spbb[3,5]-1/2I Spaa[1,4]Spbb[1,5]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,5]Spbb[3,4]^2+1/2I Spaa[1,4]Spbb[1,5]^2Spaa[2,3]^2Spaa[2,5]Spbb[2,5]Spbb[3,4]Spbb[3,5]-1/2I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spbb[3,5]Spbb[4,5]-10I Spaa[1,5]^2Spbb[1,5]^3Spaa[2,3]^2Spbb[3,5]^2-10I Spaa[1,5]^2Spbb[1,5]^3Spaa[2,3]Spaa[2,4]Spbb[3,5]Spbb[4,5]-1/2I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,3]^3Spbb[2,5]Spbb[3,5]^2+1I Spaa[1,5]Spbb[1,5]^2Spaa[2,3]^3Spbb[2,3]Spbb[3,5]^2-1/2I Spaa[1,5]Spbb[1,5]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,5]Spbb[3,4]Spbb[3,5]+1/2I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spaa[2,4]^2Spbb[2,5]Spbb[3,5]Spbb[4,5]-1/4I Spbb[1,5]Spaa[2,3]^4Spbb[2,3]^2Spbb[3,5]^2+1/2I Spbb[1,3]Spaa[2,3]^3Spaa[2,4]Spbb[2,5]^2Spbb[3,4]Spbb[3,5]-1/4I Spbb[1,4]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,5]Spbb[3,5]^2+3/4I Spbb[1,4]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,5]^2Spbb[3,4]Spbb[3,5]-1/4I Spbb[1,5]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,5]^2Spbb[3,4]^2)/(Spbb[5,6]Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],4]Spab[3,Sp[1]+Sp[2],6](1/4*(s[1,3]+s[1,4]+s[2,3]+s[2,4])^2-s[1,2]*s[3,4]))+
(-1I Spaa[1,2]^2Spaa[2,3]^2Spbb[2,5]^3Spab[2,Sp[1]+Sp[3],5])/(Spaa[1,3]^3Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],6]s[1,2,3])+
(Spaa[1,2]Spaa[2,3]Spbb[2,5]^2Spab[2,Sp[1]+Sp[3],5](-7/2I Spaa[1,2]Spbb[1,5]+1/2I Spaa[2,3]Spbb[3,5]))/(Spaa[1,3]^2Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],6]s[1,2,3])+
(Spbb[2,5]Spab[2,Sp[1]+Sp[3],5](-13/3I Spaa[1,2]^2Spbb[1,5]^2+5/3I Spaa[1,2]Spbb[1,5]Spaa[2,3]Spbb[3,5]-1/3I Spaa[2,3]^2Spbb[3,5]^2))/(Spaa[1,3]Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],6]s[1,2,3])+
(-719/32I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,5]Spaa[2,4]Spaa[2,6]Spbb[3,5]-107/2I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[2,6]Spbb[3,4]-505/8I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[2,6]Spbb[3,5]-181/8I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,5]^2Spaa[2,6]^2Spbb[3,6]-283/8I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[2,6]Spbb[3,5]+177/16I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spbb[3,4]+833/16I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]^2Spaa[1,6]Spaa[2,4]Spaa[2,5]Spbb[3,5]+10861/192I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[3,5]+68I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,4]+1597/24I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]+4669/48I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]-11543/96I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]-959/32I Spaa[1,2]Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[2,6]Spbb[3,4]-273/4I Spaa[1,2]Spbb[1,2]Spaa[1,4]^2Spbb[1,5]^3Spaa[2,5]Spaa[2,6]Spbb[3,4]-43/2I Spaa[1,2]Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,6]^2Spbb[3,6]-437/16I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,4]Spaa[2,6]Spbb[3,4]-665/16I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spaa[2,6]Spbb[3,5]-375/16I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,6]^2Spbb[3,6]+41/4I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spbb[3,4]+263/4I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]Spaa[2,5]Spbb[3,4]+315/8I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,5]^2Spbb[3,5]-30689/192I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,4]+2091/8I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[3,4]+1429/96I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[3,5]+227/64I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,4]-1545/16I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]+31903/192I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[3,6]-20227/192I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]+245/64I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,5]^2Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[3,5]-1303/16I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]+459/16I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]+13805/192I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,5]^2Spaa[2,6]^3Spbb[2,6]Spbb[3,6]-12953/192I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,5]Spbb[1,6]Spbb[2,5]Spaa[2,6]^3Spbb[3,6]-45/16I Spaa[1,2]Spbb[1,2]Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]Spaa[2,6]Spbb[3,5]+63/16I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^2Spbb[3,4]+261/16I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]Spaa[2,5]Spbb[3,5]+24547/192I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[3,5]+801/32I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,4]+7627/96I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]+16739/96I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]-16067/96I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]+1235/48I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,4]^3Spbb[2,5]Spbb[3,4]-1315/96I Spaa[1,2]Spbb[1,2]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^3Spbb[2,4]Spbb[3,4]-729/64I Spaa[1,2]Spbb[1,2]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[3,5]+15671/192I Spaa[1,2]Spbb[1,2]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,4]+32419/192I Spaa[1,2]Spbb[1,2]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spaa[2,6]Spbb[2,6]Spbb[3,4]+1537/24I Spaa[1,2]Spbb[1,2]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]+14665/96I Spaa[1,2]Spbb[1,2]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]+4487/48I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[2,4]^3Spbb[2,5]^2Spaa[2,6]Spbb[3,4]+1315/12I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[2,4]^3Spbb[2,4]^2Spaa[2,6]Spbb[3,5]-10913/192I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[2,6]Spbb[3,4]+4291/24I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]+12893/192I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[3,4]+11973/64I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[2,4]^2Spbb[2,5]^2Spaa[2,6]^2Spbb[3,6]+5447/32I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]-19957/96I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]+2969/32I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spbb[3,5]+17467/192I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,6]-199/64I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]-29135/192I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[2,4]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,6]+7321/96I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[2,4]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]+5003/64I Spaa[1,2]Spbb[1,2]Spbb[1,6]Spaa[2,4]Spbb[2,5]^2Spaa[2,6]^3Spbb[3,6]+13/16I Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]^2Spaa[2,4]Spaa[2,6]Spbb[3,4]-53/8I Spaa[1,4]^3Spbb[1,4]Spbb[1,5]^3Spaa[2,5]Spaa[2,6]Spbb[3,4]+9/8I Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]^2Spaa[2,6]^2Spbb[3,6]+613/16I Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,4]Spaa[2,6]Spbb[3,4]+819/16I Spaa[1,4]^2Spaa[1,5]Spbb[1,5]^4Spaa[2,5]Spaa[2,6]Spbb[3,4]+365/16I Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,6]^2Spbb[3,6]+5/16I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spbb[3,4]+165/16I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]Spaa[2,5]Spbb[3,4]+77/8I Spaa[1,4]^2Spbb[1,5]^4Spaa[1,6]Spaa[2,5]^2Spbb[3,4]-46675/192I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,4]+44221/192I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[3,4]+95/16I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,4]^2Spbb[3,4]Spbb[4,5]Spaa[4,6]+4873/48I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,4]^2Spbb[3,4]Spbb[4,5]Spaa[5,6]-24391/192I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,4]+13181/96I Spaa[1,4]^2Spbb[1,5]^3Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[3,4]-9647/96I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]Spbb[3,4]Spbb[4,5]Spaa[4,6]+3883/96I Spaa[1,4]^2Spbb[1,5]^3Spaa[2,4]Spaa[2,5]Spbb[3,4]Spbb[4,5]Spaa[5,6]-21247/96I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]+48887/192I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[3,6]-1397/64I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]-9875/96I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,4]Spaa[2,6]Spbb[3,4]Spaa[4,6]Spbb[5,6]-9875/96I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,4]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]-5517/32I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[2,6]Spbb[3,4]Spaa[5,6]Spbb[5,6]+245/3I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[5,6]+5365/96I Spaa[1,4]^2Spbb[1,5]^3Spbb[2,4]Spaa[2,5]^2Spaa[2,6]Spbb[3,5]-3035/192I Spaa[1,4]^2Spbb[1,5]^3Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[3,4]-8027/96I Spaa[1,4]^2Spbb[1,5]^3Spaa[2,5]^2Spbb[3,4]Spbb[4,5]Spaa[4,6]-727/48I Spaa[1,4]^2Spbb[1,5]^3Spaa[2,5]^2Spbb[3,5]Spbb[4,5]Spaa[5,6]-9883/48I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]+9049/48I Spaa[1,4]^2Spbb[1,5]^3Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[3,6]-23/8I Spaa[1,4]^2Spbb[1,5]^3Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]-1241/48I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[2,6]Spbb[3,4]Spaa[4,6]Spbb[5,6]-2591/12I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]-4147/96I Spaa[1,4]^2Spbb[1,5]^3Spaa[2,5]Spaa[2,6]Spbb[3,4]Spaa[5,6]Spbb[5,6]-4765/96I Spaa[1,4]^2Spbb[1,5]^3Spaa[2,5]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[5,6]-1955/64I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,6]^3Spbb[2,6]Spbb[3,6]-12545/192I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spbb[1,6]Spbb[2,5]Spaa[2,6]^3Spbb[3,6]+9655/96I Spaa[1,4]^2Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]^3Spbb[3,6]-3557/16I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,6]^2Spbb[3,6]Spaa[4,6]Spbb[5,6]-3557/16I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,6]^2Spbb[3,6]Spbb[4,5]Spaa[4,6]-19201/96I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,6]^2Spbb[3,6]Spaa[5,6]Spbb[5,6]+43/96I Spaa[1,4]^2Spbb[1,5]^2Spbb[1,6]Spaa[2,6]^2Spbb[3,6]Spbb[4,5]Spaa[5,6]+583/16I Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^4Spaa[2,4]Spaa[2,6]Spbb[3,4]+143/2I Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^4Spaa[2,5]Spaa[2,6]Spbb[3,5]+119/4I Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^4Spaa[2,6]^2Spbb[3,6]-289/16I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^2Spbb[3,4]-867/16I Spaa[1,4]Spaa[1,5]Spbb[1,5]^4Spaa[1,6]Spaa[2,4]Spaa[2,5]Spbb[3,4]-157/4I Spaa[1,4]Spaa[1,5]Spbb[1,5]^4Spaa[1,6]Spaa[2,5]^2Spbb[3,5]-10097/64I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,4]+13539/64I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[3,4]-785/48I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,4]^2Spbb[3,4]Spbb[4,5]Spaa[5,6]-313/8I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[3,5]+10119/64I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,4]-1333/32I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,4]Spaa[2,5]Spbb[3,5]Spbb[4,5]Spaa[5,6]+3337/24I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]+4771/192I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[3,6]-3849/64I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]-4787/96I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,4]Spaa[2,6]Spbb[3,4]Spaa[5,6]Spbb[5,6]-877/32I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,4]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[5,6]+5189/64I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[3,5]+805/6I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]-613/6I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]-1303/96I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spaa[2,6]Spbb[3,5]Spaa[5,6]Spbb[5,6]-3413/192I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,6]^3Spbb[2,6]Spbb[3,6]+6713/192I Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[2,5]Spaa[2,6]^3Spbb[3,6]+2503/96I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,6]^2Spbb[3,6]Spaa[5,6]Spbb[5,6]+8363/96I Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spaa[2,4]^3Spbb[2,5]Spbb[3,4]-4081/48I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^3Spbb[2,4]Spbb[3,4]+4819/192I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,4]-959/192I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[3,4]-43/2I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spaa[2,6]Spbb[2,6]Spbb[3,4]+149/96I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spbb[3,4]Spaa[4,5]Spbb[4,5]-95/16I Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spaa[2,4]^2Spbb[3,4]Spaa[4,6]Spbb[5,6]-2245/32I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spbb[3,4]Spaa[5,6]Spbb[5,6]+13063/192I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,5]^2Spbb[3,5]-6227/192I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,4]+4103/64I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,4]-57/4I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]Spaa[2,5]Spbb[3,4]Spaa[4,5]Spbb[4,5]+213/4I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]Spaa[2,5]Spbb[3,4]Spaa[4,6]Spbb[5,6]-2109/32I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]Spaa[2,5]Spbb[3,4]Spaa[5,6]Spbb[5,6]+125/8I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,5]^3Spbb[2,5]Spbb[3,5]+5161/64I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,5]^2Spaa[2,6]Spbb[2,6]Spbb[3,5]+11359/96I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,5]^2Spbb[3,4]Spaa[4,6]Spbb[5,6]+1585/48I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,5]^2Spbb[3,5]Spaa[5,6]Spbb[5,6]-57/32I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,5]^2Spaa[2,6]Spbb[3,4]-8331/32I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[2,6]Spbb[3,4]+7953/32I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]^3Spbb[2,4]^2Spaa[2,6]Spbb[3,4]-11567/96I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,5]Spbb[3,4]Spbb[4,5]Spaa[4,6]+16I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^3Spbb[2,4]Spbb[3,4]Spbb[4,5]Spaa[4,6]+4557/32I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^3Spbb[2,5]Spbb[3,4]Spbb[4,5]Spaa[5,6]-11245/96I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]^3Spbb[2,4]Spbb[3,4]Spbb[4,5]Spaa[5,6]-23753/96I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[3,4]+4665/64I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spbb[3,5]+1129/6I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,4]-4393/32I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,4]Spbb[4,5]Spaa[4,6]+40I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[3,4]Spbb[4,5]Spaa[4,6]-4761/64I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[3,5]Spbb[4,5]Spaa[5,6]-1241/12I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,4]Spbb[4,5]Spaa[5,6]-8009/96I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,5]^2Spaa[2,6]^2Spbb[3,6]-38813/192I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]-6679/64I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]+36739/96I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]^2Spbb[3,6]+11/96I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]+11567/96I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[4,6]Spbb[5,6]-9861/64I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]-11675/96I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[4,6]Spbb[5,6]-9611/96I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]+869/64I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[5,6]Spbb[5,6]+9983/64I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[5,6]-18829/96I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[5,6]Spbb[5,6]-15085/48I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[5,6]+11/4I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[3,4]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]-89/4I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]^2Spbb[3,4]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]+10403/96I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[3,4]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]+9611/96I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[3,6]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]+4519/48I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]^2Spbb[3,4]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]+2357/96I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]^2Spbb[3,6]Spbb[4,5]^2Spaa[5,6]^2+715/64I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[3,5]+12955/192I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spbb[3,4]+5861/192I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]^2Spbb[3,5]Spbb[4,5]Spaa[4,6]+113/96I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,4]Spbb[4,5]Spaa[4,6]-1139/192I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]Spbb[4,5]Spaa[5,6]-251/4I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,6]+6979/96I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]+1463/64I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]+19/32I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]-23869/192I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[4,6]Spbb[5,6]-16825/96I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]+10229/48I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[3,4]Spaa[4,6]Spbb[5,6]+16993/192I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]+16331/192I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[3,5]Spaa[5,6]Spbb[5,6]+11/4I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]Spbb[3,4]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]-2961/32I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]-10403/96I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[2,5]Spbb[3,4]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]-9875/96I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[2,5]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^2-17659/96I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]Spbb[3,4]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]-1057/12I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]-9269/96I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]Spbb[3,5]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]-26633/192I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,6]-7829/96I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,5]^2Spaa[2,6]^3Spbb[3,6]+12457/96I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]Spbb[3,6]+41/6I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,4]+5843/64I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[2,6]^3Spbb[3,6]-7097/24I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]Spaa[4,6]Spbb[5,6]+5209/32I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[3,6]Spaa[4,6]Spbb[5,6]-11/4I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spaa[4,6]Spbb[5,6]-86167/192I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]Spbb[4,5]Spaa[4,6]+5385/32I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[3,6]Spbb[4,5]Spaa[4,6]+1I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spaa[5,6]Spbb[5,6]-9875/96I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]-9875/96I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spaa[2,6]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^2-11/4I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[2,6]Spbb[3,4]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2+6019/48I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]+43/96I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,4]Spaa[2,6]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]-11/4I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[2,6]Spbb[3,4]Spaa[5,6]^2Spbb[5,6]^2+2851/32I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]+3629/64I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]^3Spbb[2,5]^2Spaa[2,6]Spbb[3,5]+9145/96I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]^3Spbb[2,5]Spbb[3,5]Spbb[4,5]Spaa[4,6]+1115/12I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]^2Spbb[3,6]-4757/192I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]^2Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]+7001/192I Spaa[1,4]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]^2Spaa[2,6]Spbb[3,5]Spaa[4,6]Spbb[5,6]+5431/64I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[4,6]Spbb[5,6]+9145/96I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]+10205/96I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]+10555/96I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]^2Spbb[3,4]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]+9293/96I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]^2Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^2+11203/96I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]^2Spbb[3,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]-9465/64I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,6]+10197/64I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^3Spbb[3,6]-53429/192I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]Spaa[4,6]Spbb[5,6]+29599/192I Spaa[1,4]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[3,6]Spaa[4,6]Spbb[5,6]-15/4I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spaa[4,6]Spbb[5,6]+11/4I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,5]Spaa[2,6]Spbb[3,4]Spaa[4,6]^2Spbb[5,6]^2-12643/96I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,5]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]-49/4I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,5]Spaa[2,6]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^2+11/4I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[2,6]Spbb[3,4]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2-5/8I Spaa[1,4]Spbb[1,5]^2Spaa[2,6]^4Spbb[2,6]^2Spbb[3,6]-5/4I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]Spbb[3,6]+15/8I Spaa[1,4]Spbb[1,6]^2Spbb[2,5]^2Spaa[2,6]^4Spbb[3,6]-15/4I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,6]Spaa[4,6]Spbb[5,6]-1I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spbb[2,5]Spaa[2,6]^3Spbb[3,6]Spaa[4,6]Spbb[5,6]+1I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]^3Spbb[3,6]Spaa[4,6]Spbb[5,6]-11731/96I Spaa[1,4]Spbb[1,4]^2Spaa[2,6]^2Spbb[3,6]Spaa[4,6]^2Spbb[5,6]^2-11995/96I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[2,6]^2Spbb[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]-11/4I Spaa[1,4]Spbb[1,6]^2Spaa[2,6]^2Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^2-11731/96I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,6]^2Spbb[3,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2-12I Spaa[1,5]^3Spbb[1,5]^4Spaa[2,4]Spaa[2,6]Spbb[3,5]+19/2I Spaa[1,5]^2Spbb[1,5]^4Spaa[1,6]Spaa[2,4]^2Spbb[3,4]+19/2I Spaa[1,5]^2Spbb[1,5]^4Spaa[1,6]Spaa[2,4]Spaa[2,5]Spbb[3,5]+2189/24I Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[3,5]-5159/96I Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,4]+19/2I Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]^2Spbb[3,5]Spbb[4,5]Spaa[5,6]+323/8I Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]-97/12I Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]+2755/48I Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]+509/32I Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]Spaa[2,6]Spbb[3,5]Spaa[5,6]Spbb[5,6]+5723/96I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^3Spbb[2,5]Spbb[3,4]-2387/24I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^3Spbb[2,4]Spbb[3,4]-2201/24I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[3,5]-1723/32I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^2Spaa[2,6]Spbb[2,6]Spbb[3,4]+19/2I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^2Spbb[3,4]Spaa[4,5]Spbb[4,5]-953/24I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^2Spbb[3,4]Spaa[5,6]Spbb[5,6]-2479/48I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]-167/4I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]-533/32I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]Spaa[2,5]Spbb[3,5]Spaa[5,6]Spbb[5,6]-1865/96I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]^3Spbb[2,5]^2Spaa[2,6]Spbb[3,4]+2381/96I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^3Spbb[2,4]^2Spaa[2,6]Spbb[3,5]-2285/96I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^3Spbb[2,4]Spbb[3,5]Spbb[4,5]Spaa[5,6]-425/96I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]+157/24I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[3,4]-109/16I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]^2Spbb[2,5]^2Spaa[2,6]^2Spbb[3,6]+917/48I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]+443/96I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]-229/24I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spbb[3,5]-131/24I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]+209/48I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,6]+323/24I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]-49/8I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[2,4]Spbb[2,5]^2Spaa[2,6]^3Spbb[3,6]+129/32I Spbb[1,4]Spbb[1,5]^2Spaa[1,6]^2Spaa[2,4]^3Spbb[2,6]Spbb[3,4]-811/48I Spbb[1,5]^3Spaa[1,6]^2Spaa[2,4]^2Spaa[2,5]Spbb[2,6]Spbb[3,4]-2285/96I Spbb[1,4]Spbb[1,5]^2Spaa[1,6]^2Spaa[2,4]^2Spbb[3,4]Spaa[4,5]Spbb[5,6]-211/12I Spbb[1,5]^3Spaa[1,6]^2Spaa[2,4]Spaa[2,5]^2Spbb[2,6]Spbb[3,5]-3/4I Spbb[1,5]^3Spaa[1,6]^2Spaa[2,4]Spaa[2,5]Spbb[3,4]Spaa[4,5]Spbb[5,6]+57/32I Spbb[1,4]^2Spaa[1,6]Spaa[2,4]^4Spbb[2,5]^2Spbb[3,4]+625/96I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,4]^3Spaa[2,5]Spbb[2,5]^2Spbb[3,4]+263/24I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]+53/4I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[4,5]Spbb[4,5]-47/16I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spaa[2,6]^2Spbb[2,6]^2Spbb[3,4]+347/48I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]Spaa[2,5]^3Spbb[2,5]^2Spbb[3,5]-117/16I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,4]Spaa[4,6]Spbb[5,6]-89/6I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,5]-33/8I Spbb[1,4]Spaa[2,4]^4Spbb[2,4]Spbb[2,5]^2Spaa[2,6]Spbb[3,4]+33/8I Spbb[1,5]Spaa[2,4]^4Spbb[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,4]-11/4I Spbb[1,4]Spaa[2,4]^4Spbb[2,4]Spbb[2,5]Spbb[3,4]Spbb[4,5]Spaa[4,6]-43/8I Spbb[1,3]Spaa[2,4]^3Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[4,5]-17/48I Spbb[1,4]Spaa[2,4]^3Spaa[2,5]Spbb[2,5]^3Spaa[2,6]Spbb[3,4]+27/4I Spbb[1,5]Spaa[2,4]^3Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]-11/4I Spbb[1,3]Spaa[2,4]^3Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[4,5]^2Spaa[4,6]-11/2I Spbb[1,5]Spaa[2,4]^3Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spbb[4,5]Spaa[4,6]-11/16I Spbb[1,3]Spaa[2,4]^2Spaa[2,5]^2Spbb[2,5]^3Spaa[2,6]Spbb[4,5]+67/16I Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spbb[3,5]+41/12I Spbb[1,5]Spaa[2,4]^2Spaa[2,5]^2Spbb[2,5]^3Spaa[2,6]Spbb[3,4]-11/4I Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]Spbb[4,5]Spaa[4,6]+29/24I Spbb[1,5]Spaa[2,4]Spaa[2,5]^3Spbb[2,5]^3Spaa[2,6]Spbb[3,5]-11/12I Spbb[1,3]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^3Spaa[2,6]^2Spbb[5,6]-83/16I Spbb[1,5]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,5]-5/4I Spbb[1,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^3Spbb[2,6]Spbb[5,6]-21/8I Spbb[1,5]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]-181/48I Spbb[1,6]Spaa[2,4]Spaa[2,5]Spbb[2,5]^3Spaa[2,6]^3Spbb[3,6]+33/8I Spbb[1,5]Spaa[2,4]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]^2Spbb[3,6]-33/8I Spbb[1,6]Spaa[2,4]Spbb[2,5]^2Spaa[2,6]^4Spbb[2,6]Spbb[3,6]+11/4I Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[2,6]^3Spbb[3,6]Spaa[4,6]Spbb[5,6])/(Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],6](1/4*(s[1,3]+s[1,4]+s[2,3]+s[2,4])^2-s[1,2]*s[3,4])^2)+
(+25I Spaa[1,2]^2Spbb[1,3]Spaa[1,4]Spbb[1,5]^3+107/8I Spaa[1,2]^2Spbb[1,3]Spbb[1,5]^2Spaa[2,4]Spbb[2,5]-8I Spaa[1,2]^2Spbb[1,5]^3Spbb[2,3]Spaa[2,4]+23/8I Spaa[1,2]^2Spbb[1,5]^3Spbb[3,5]Spaa[4,5]-61/8I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spbb[4,5]-7I Spaa[1,2]Spaa[1,4]Spbb[1,5]^3Spaa[2,4]Spbb[3,4]-14I Spaa[1,2]Spaa[1,4]Spbb[1,5]^3Spaa[2,5]Spbb[3,5]+13/4I Spaa[1,2]Spbb[1,3]Spbb[1,5]Spaa[2,3]Spaa[2,4]Spbb[2,5]Spbb[3,5]+19/8I Spaa[1,2]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[3,5]+1I Spaa[1,2]Spbb[1,5]^2Spaa[2,3]Spbb[3,5]^2Spaa[4,5]-1I Spaa[1,2]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,5]Spbb[3,4]+5/4I Spaa[1,3]Spbb[1,5]^2Spaa[2,4]^2Spbb[3,4]Spbb[3,5]-1/4I Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,5]Spbb[3,5]^2+1/4I Spbb[1,5]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[3,5]^2+5/4I Spbb[1,5]Spaa[2,3]Spaa[2,4]^2Spbb[2,5]Spbb[3,4]Spbb[3,5])/(Spbb[5,6]Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],6](1/4*(s[1,3]+s[1,4]+s[2,3]+s[2,4])^2-s[1,2]*s[3,4]))+
(-1/3I Spaa[1,2]Spbb[1,2]^2Spbb[1,6]Spaa[2,6]^2Spaa[4,6]Spab[4,Sp[1]+Sp[2],6]^2)/(Spaa[3,4]Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2]Spab[5,Sp[1]+Sp[2],6]Spab[6,Sp[1]+Sp[2],6]^3)+
(-1/3I Spaa[1,2]Spbb[1,2]Spbb[1,6]^2Spaa[2,6]Spaa[4,6]^2Spab[4,Sp[1]+Sp[6],2]Spab[4,Sp[1]+Sp[2],6])/(Spbb[2,6]Spaa[3,4]Spaa[4,5]Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2]Spab[6,Sp[1]+Sp[2],6]^3)+
(+1/2I Spbb[1,2]^2Spaa[2,5]Spaa[2,6]^2Spab[4,Sp[1]+Sp[2],6]^3)/(Spaa[3,4]Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2]Spab[5,Sp[1]+Sp[2],6]^2Spab[6,Sp[1]+Sp[2],6]^2)+
(Spbb[1,2]Spaa[2,6]^2Spab[4,Sp[1]+Sp[2],6]^2(+5/6I Spbb[1,2]Spaa[2,4]-1I Spbb[1,6]Spaa[4,6]))/(Spaa[3,4]Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2]Spab[5,Sp[1]+Sp[2],6]Spab[6,Sp[1]+Sp[2],6]^2)+
(+1/2I Spbb[1,2]Spaa[1,4]Spbb[1,6]^2Spaa[2,6]Spaa[4,6]Spab[4,Sp[1]+Sp[6],2]Spab[4,Sp[1]+Sp[2],6])/(Spbb[2,6]^2Spaa[3,4]Spaa[4,5]Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2]Spab[6,Sp[1]+Sp[2],6]^2)+
(Spaa[2,6]Spbb[1,6]Spaa[4,6]Spab[4,Sp[1]+Sp[6],2]Spab[4,Sp[1]+Sp[2],6](+5/3I Spbb[1,2]Spaa[2,4]-5/6I Spbb[1,6]Spaa[4,6]))/(Spbb[2,6]Spaa[3,4]Spaa[4,5]Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2]Spab[6,Sp[1]+Sp[2],6]^2)+
(+1I Spbb[1,6]^2Spaa[2,6]Spaa[4,5]^2Spab[4,Sp[1]+Sp[2],6]s[3,4,5]^2)/(Spaa[3,4]Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2]Spab[5,Sp[1]+Sp[2],6]^3Spab[6,Sp[1]+Sp[2],6])+
(Spbb[1,6]Spaa[1,2]Spab[4,Sp[1]+Sp[2],6](+1/2I Spbb[1,2]^2Spaa[2,4]Spaa[2,6]Spaa[4,5]-7/2I Spbb[1,2]^2Spaa[2,4]Spaa[2,5]Spaa[4,6]-4I Spbb[1,2]Spbb[1,6]Spaa[2,6]Spaa[4,5]Spaa[4,6]+13/2I Spbb[1,2]Spbb[1,6]Spaa[2,5]Spaa[4,6]^2-3I Spbb[1,6]^2Spaa[4,6]^2Spaa[5,6]))/(Spaa[3,4]Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2]Spab[5,Sp[1]+Sp[2],6]^2Spab[6,Sp[1]+Sp[2],6])+
(+1/2I Spbb[1,2]Spaa[2,4]Spaa[2,6]Spab[4,Sp[1]+Sp[2],6]Spab[4,Sp[3]+Sp[5],1])/(Spaa[3,4]Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2]Spab[5,Sp[1]+Sp[2],6]Spab[6,Sp[1]+Sp[2],6])+
(-1I Spbb[1,2]^2Spaa[1,4]^3Spbb[1,6]^3Spaa[4,6])/(Spbb[2,6]^3Spaa[3,4]Spaa[4,5]Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2]Spab[6,Sp[1]+Sp[2],6])+
(Spbb[1,2]Spbb[1,6]Spaa[1,4]Spaa[4,6]Spab[4,Sp[1]+Sp[2],6](+7/2I Spbb[1,2]Spaa[2,4]-1/2I Spbb[1,6]Spaa[4,6]))/(Spbb[2,6]^2Spaa[3,4]Spaa[4,5]Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2]Spab[6,Sp[1]+Sp[2],6])+
(Spbb[1,6]Spaa[1,4]Spaa[4,6]Spab[4,Sp[3]+Sp[5],1](+5/6I Spbb[1,2]Spaa[2,4]-1/3I Spbb[1,6]Spaa[4,6]))/(Spbb[2,6]Spaa[3,4]Spaa[4,5]Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2]Spab[6,Sp[1]+Sp[2],6])+
(Spaa[2,6]Spaa[4,6]Spab[4,Sp[1]+Sp[2],6](-13/3I Spbb[1,2]^2Spaa[2,4]^2+31/6I Spbb[1,2]Spbb[1,6]Spaa[2,4]Spaa[4,6]-11/6I Spbb[1,6]^2Spaa[4,6]^2))/(Spaa[3,4]Spaa[4,5]Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2]Spab[6,Sp[1]+Sp[2],6]s[3,4,5])+
(Spbb[1,2]Spaa[1,2]Spab[2,Sp[3]+Sp[4],1]Spab[6,Sp[1]+Sp[2],5]Spab[4,Sp[1]+Sp[2],3]s[1,3,4](+15/128I Spaa[1,2]Spbb[1,2]+5/64I Spaa[2,6]Spbb[2,6]+15/64I Spaa[2,5]Spbb[2,5]+5/32I Spaa[2,4]Spbb[2,4]))/(Spab[1,Sp[3]+Sp[4],2]Spab[3,Sp[1]+Sp[2],4]Spab[5,Sp[1]+Sp[2],6](1/4*(s[1,3]+s[1,4]+s[2,3]+s[2,4])^2-s[1,2]*s[3,4])^2)+
(Spbb[1,2]Spaa[1,2]Spab[2,Sp[3]+Sp[4],1]Spab[6,Sp[1]+Sp[2],5]Spab[4,Sp[1]+Sp[2],3]s[2,3,4](+15/128I Spaa[1,2]Spbb[1,2]+5/64I Spaa[2,6]Spbb[2,6]+15/64I Spaa[2,5]Spbb[2,5]+5/32I Spaa[2,4]Spbb[2,4]))/(Spab[1,Sp[3]+Sp[4],2]Spab[3,Sp[1]+Sp[2],4]Spab[5,Sp[1]+Sp[2],6](1/4*(s[1,3]+s[1,4]+s[2,3]+s[2,4])^2-s[1,2]*s[3,4])^2)+
(+1/48I Spaa[1,2]Spbb[2,3]^2Spab[2,Sp[3]+Sp[4],1]Spab[6,Sp[1]+Sp[2],3]Spab[6,Sp[1]+Sp[2],5](2*s[5,6]*s[3,4]-(s[5,6]+s[3,4]-s[1,2])*s[5,6,1]))/(Spbb[3,4]Spab[1,Sp[3]+Sp[4],2]Spab[1,Sp[2]+Sp[3],4]Spab[5,Sp[1]+Sp[6],2](1/4*(s[1,3]+s[1,4]+s[2,3]+s[2,4])^2-s[1,2]*s[3,4])^2)+
(Spaa[2,6](+17/12I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spaa[1,6]Spbb[2,3]^2Spaa[2,6]+55/24I Spaa[1,2]Spbb[1,2]^2Spaa[1,6]Spbb[2,3]^2Spaa[2,6]^2Spbb[3,6]-17/12I Spbb[1,2]^2Spaa[1,6]^2Spbb[2,3]Spaa[2,6]^2Spbb[3,6]^2-2/3I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,5]Spbb[2,3]^2Spbb[2,5]Spaa[2,6]^2+71/24I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,6]Spbb[2,3]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]-2/3I Spbb[1,2]Spaa[1,5]Spbb[2,3]^2Spbb[2,5]Spaa[2,6]^3Spbb[3,6]+2/3I Spbb[1,2]Spaa[1,6]Spbb[2,3]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]+19/8I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,5]Spaa[1,6]Spbb[2,3]Spbb[2,5]Spaa[2,6]-19/8I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,6]^2Spbb[2,3]Spaa[2,5]Spbb[2,5]-37/24I Spbb[1,2]Spbb[1,3]Spaa[1,5]Spaa[1,6]Spbb[2,3]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]-31/24I Spbb[1,2]Spbb[1,3]Spaa[1,6]^2Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,6]-7/8I Spbb[1,2]Spaa[1,6]Spbb[2,3]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]^2Spaa[5,6]-55/24I Spbb[1,2]Spbb[1,3]^2Spaa[1,5]Spaa[1,6]^2Spbb[2,5]Spaa[2,6]Spbb[3,6]+55/24I Spbb[1,2]Spbb[1,3]^2Spaa[1,6]^3Spaa[2,5]Spbb[2,5]Spbb[3,6]-7/8I Spbb[1,2]Spbb[1,3]Spaa[1,6]^2Spbb[2,5]Spaa[2,6]Spbb[3,6]^2Spaa[5,6]+55/24I Spaa[1,2]Spbb[1,2]Spaa[1,6]Spbb[1,6]Spbb[2,3]^3Spaa[2,6]^2+7/8I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,6]^2Spbb[1,6]Spbb[2,3]^2Spaa[2,6]-37/24I Spbb[1,2]Spaa[1,6]^2Spbb[1,6]Spbb[2,3]^2Spaa[2,6]^2Spbb[3,6]+7/8I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,5]Spaa[1,6]^2Spbb[2,3]^2Spaa[2,5]+31/24I Spbb[1,2]Spbb[1,5]Spaa[1,6]^2Spbb[2,3]^2Spaa[2,5]Spaa[2,6]Spbb[3,6]-7/8I Spbb[1,2]Spbb[1,5]Spaa[1,6]^2Spbb[2,3]Spaa[2,6]Spbb[3,6]^2Spaa[5,6]-1/8I Spaa[1,6]Spbb[1,6]Spbb[2,3]^3Spaa[2,6]^3Spbb[2,6]-1/8I Spbb[1,5]Spaa[1,6]Spbb[2,3]^3Spaa[2,5]Spaa[2,6]^2Spbb[2,6]-7/8I Spbb[1,5]Spaa[1,6]Spbb[2,3]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,6]Spaa[5,6]-37/24I Spbb[1,3]Spaa[1,5]Spbb[2,3]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2+37/24I Spbb[1,3]Spaa[1,6]Spbb[2,3]^2Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]-47/24I Spbb[1,3]^2Spaa[1,5]^2Spbb[2,3]Spbb[2,5]^2Spaa[2,6]^2+3/2I Spbb[1,3]^2Spaa[1,5]Spaa[1,6]Spbb[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]-23/24I Spbb[1,3]^2Spaa[1,6]^2Spbb[2,3]Spaa[2,5]^2Spbb[2,5]^2-7/8I Spbb[1,3]Spaa[1,5]Spbb[2,3]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,6]Spaa[5,6]-55/24I Spbb[1,3]^3Spaa[1,5]^2Spaa[1,6]Spbb[2,5]^2Spaa[2,6]+55/24I Spbb[1,3]^3Spaa[1,5]Spaa[1,6]^2Spaa[2,5]Spbb[2,5]^2-7/8I Spbb[1,3]^2Spaa[1,5]Spaa[1,6]Spbb[2,5]^2Spaa[2,6]Spbb[3,6]Spaa[5,6]-2/3I Spaa[1,5]Spbb[1,6]Spbb[2,3]^3Spbb[2,5]Spaa[2,6]^3+13/24I Spaa[1,6]Spbb[1,6]Spbb[2,3]^3Spaa[2,5]Spbb[2,5]Spaa[2,6]^2-1/8I Spbb[1,5]Spaa[1,6]Spbb[2,3]^3Spaa[2,5]^2Spbb[2,5]Spaa[2,6]-37/24I Spbb[1,3]Spaa[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,3]^2Spbb[2,5]Spaa[2,6]^2+31/24I Spbb[1,3]Spbb[1,5]Spaa[1,6]^2Spbb[2,3]^2Spaa[2,5]^2Spbb[2,5]-55/24I Spbb[1,3]^2Spaa[1,5]Spaa[1,6]^2Spbb[1,6]Spbb[2,3]Spbb[2,5]Spaa[2,6]+55/24I Spbb[1,3]^2Spaa[1,6]^3Spbb[1,6]Spbb[2,3]Spaa[2,5]Spbb[2,5]-1/8I Spaa[1,6]^2Spbb[1,6]^2Spbb[2,3]^3Spaa[2,6]^2+31/24I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spbb[2,3]^3Spaa[2,5]Spaa[2,6]-7/8I Spaa[1,6]Spbb[1,6]Spbb[2,3]^3Spaa[2,6]^2Spaa[5,6]Spbb[5,6]-7/8I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spbb[2,3]^2Spaa[2,6]Spbb[3,6]Spaa[5,6]-7/8I Spbb[1,3]Spaa[1,6]^2Spbb[1,6]Spbb[2,3]^2Spaa[2,6]Spaa[5,6]Spbb[5,6]))/(Spbb[3,4]Spaa[5,6]Spab[1,Sp[3]+Sp[4],2]Spab[1,Sp[2]+Sp[3],4]Spab[5,Sp[1]+Sp[6],2](1/4*(s[1,3]+s[1,4]+s[2,3]+s[2,4])^2-s[1,2]*s[3,4]))+
(+1/4I Spbb[1,6]^2Spaa[2,5]Spaa[4,5]Spab[4,Sp[1]+Sp[2],3]s[3,4,5](2*s[3,4]*s[1,2]-(s[3,4]+s[1,2]-s[5,6])*s[3,4,5]))/(Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2]Spab[5,Sp[1]+Sp[2],6]^3(1/4*(s[1,3]+s[1,4]+s[2,3]+s[2,4])^2-s[1,2]*s[3,4]))+
(-1I Spbb[1,6]^2Spaa[2,4]Spaa[4,5]^2s[3,4,5]^2)/(Spaa[3,4]Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2]Spab[5,Sp[1]+Sp[2],6]^3)+
(+3/16I Spaa[1,2]Spbb[1,2]Spbb[1,6]Spaa[4,5]Spab[2,Sp[3]+Sp[4],1]Spab[4,Sp[1]+Sp[2],3]Spab[6,Sp[3]+Sp[4],6](2*s[3,4]*s[1,2]-(s[3,4]+s[1,2]-s[5,6])*s[3,4,5]))/(Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2]Spab[5,Sp[1]+Sp[2],6]^2(1/4*(s[1,3]+s[1,4]+s[2,3]+s[2,4])^2-s[1,2]*s[3,4])^2)+
(Spbb[1,6]Spab[4,Sp[1]+Sp[2],3](+7/8I Spaa[1,2]Spbb[1,2]^2Spaa[2,4]Spaa[2,5]^2Spbb[2,5]+5/8I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,6]Spaa[2,5]Spaa[4,6]+1/8I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]Spaa[2,5]Spaa[4,5]+7/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spaa[2,4]Spaa[2,5]+1/4I Spaa[1,2]Spbb[1,2]^2Spaa[2,5]^2Spaa[4,6]Spbb[5,6]+11/8I Spaa[1,2]Spbb[1,2]^2Spaa[2,4]Spaa[2,5]Spaa[5,6]Spbb[5,6]-1/4I Spaa[1,2]Spbb[1,2]Spbb[1,6]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[5,6]-9/8I Spaa[1,2]^2Spbb[1,2]Spbb[1,6]^2Spaa[4,6]Spaa[5,6]-1/4I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,6]^2Spaa[2,6]Spaa[5,6]-1/8I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]Spbb[1,6]Spaa[4,5]Spaa[5,6]-1/4I Spaa[1,2]Spbb[1,2]Spbb[1,6]Spaa[2,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]-1/2I Spaa[1,2]Spbb[1,2]Spbb[1,6]Spaa[2,4]Spaa[5,6]^2Spbb[5,6]-1/4I Spbb[1,6]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[5,6]-1/4I Spaa[1,2]Spbb[1,6]^2Spaa[2,6]Spbb[2,6]Spaa[4,6]Spaa[5,6]-1/2I Spaa[1,4]Spbb[1,6]^2Spaa[2,6]^2Spbb[2,6]Spaa[5,6]-1/2I Spaa[1,2]Spaa[1,6]Spbb[1,6]^3Spaa[4,6]Spaa[5,6]-1/4I Spaa[1,4]Spaa[1,6]Spbb[1,6]^3Spaa[2,6]Spaa[5,6]))/(Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2]Spab[5,Sp[1]+Sp[2],6]^2(1/4*(s[1,3]+s[1,4]+s[2,3]+s[2,4])^2-s[1,2]*s[3,4]))+
(+1/48I Spbb[1,2]^2Spaa[2,4]^3s[3,4,5]^2(2*s[3,4]*s[1,2]-(s[3,4]+s[1,2]-s[5,6])*s[3,4,5]))/(Spaa[3,4]Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2]Spab[5,Sp[1]+Sp[2],6](1/4*(s[1,3]+s[1,4]+s[2,3]+s[2,4])^2-s[1,2]*s[3,4])^2)+
(Spbb[1,2](-23/32I Spaa[1,2]^2Spbb[1,2]^3Spaa[2,4]^3Spbb[2,4]Spaa[2,6]Spbb[3,6]-23/32I Spaa[1,2]^2Spbb[1,2]^3Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spaa[2,6]Spbb[3,6]-1/4I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,4]Spaa[2,4]^2Spbb[3,6]Spaa[4,6]+17/32I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,4]Spbb[1,4]Spaa[2,4]^2Spaa[2,6]Spbb[3,6]+1/4I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,3]Spaa[2,4]^2Spaa[4,6]Spbb[4,6]-1/4I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spaa[1,4]Spaa[2,4]^2Spaa[2,6]Spbb[4,6]-23/32I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[2,4]^2Spaa[2,6]Spbb[3,6]+1I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spaa[1,4]Spaa[2,3]Spaa[2,4]Spaa[2,6]Spbb[3,6]-9/16I Spaa[1,2]^2Spbb[1,2]^3Spaa[2,4]^2Spaa[2,6]Spbb[3,6]Spaa[4,6]Spbb[4,6]+15/16I Spaa[1,2]Spbb[1,2]^3Spaa[1,4]Spaa[2,4]^2Spaa[2,6]^2Spbb[3,6]Spbb[4,6]-9/16I Spaa[1,2]^2Spbb[1,2]^3Spaa[2,4]^2Spaa[2,6]Spaa[3,6]Spbb[3,6]^2-7/8I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spaa[2,4]^2Spaa[2,6]^2Spbb[3,6]^2+29/16I Spaa[1,2]Spbb[1,2]^3Spaa[1,4]Spaa[2,3]Spaa[2,4]Spaa[2,6]^2Spbb[3,6]^2+37/8I Spaa[1,2]Spbb[1,2]^2Spaa[2,4]^4Spbb[2,4]^2Spaa[2,6]Spbb[3,6]+69/16I Spaa[1,2]Spbb[1,2]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]Spaa[2,6]Spbb[3,6]-55/4I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spaa[2,4]^3Spbb[2,4]Spbb[3,6]Spaa[4,6]+29/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[2,4]^3Spbb[2,4]Spaa[2,6]Spbb[3,6]+95/4I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spaa[2,4]^3Spbb[2,4]Spaa[4,6]Spbb[4,6]+1/4I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spaa[2,4]^3Spbb[2,4]Spaa[2,6]Spbb[4,6]+63/8I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spaa[2,4]^3Spbb[2,4]Spaa[3,6]Spbb[3,6]-101/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,4]^3Spbb[2,4]Spaa[2,6]Spbb[3,6]+143/16I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[3,6]+165/8I Spaa[1,2]Spbb[1,2]^2Spaa[2,4]^3Spbb[2,4]Spaa[2,6]Spbb[3,6]Spaa[4,6]Spbb[4,6]+273/16I Spbb[1,2]^2Spaa[1,4]Spaa[2,4]^3Spbb[2,4]Spaa[2,6]^2Spbb[3,6]Spbb[4,6]+16I Spaa[1,2]Spbb[1,2]^2Spaa[2,4]^3Spbb[2,4]Spaa[2,6]Spaa[3,6]Spbb[3,6]^2-43/4I Spbb[1,2]^2Spaa[1,3]Spaa[2,4]^3Spbb[2,4]Spaa[2,6]^2Spbb[3,6]^2+451/16I Spbb[1,2]^2Spaa[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]^2Spbb[3,6]^2-5/16I Spaa[1,2]Spbb[1,2]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]^2Spaa[2,6]Spbb[3,6]+2I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spbb[2,3]Spaa[2,4]^3Spaa[3,6]Spbb[3,6]+15/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]^3Spaa[2,6]Spbb[3,6]-1/8I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spaa[3,6]Spbb[3,6]-5/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spaa[2,6]Spbb[3,6]-37/8I Spaa[1,2]Spbb[1,2]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spaa[2,6]Spaa[3,6]Spbb[3,6]^2+3/8I Spbb[1,2]^2Spaa[1,4]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spaa[2,6]^2Spbb[3,6]^2+1/4I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[3,6]Spaa[4,6]^2-5/4I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spaa[2,6]Spbb[3,6]Spaa[4,6]-1/4I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,3]Spbb[1,6]Spaa[2,4]Spaa[4,6]^2Spbb[4,6]+1/4I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spbb[1,6]Spaa[2,4]Spaa[2,6]Spaa[4,6]Spbb[4,6]-1I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spbb[1,6]Spaa[2,4]Spaa[2,6]Spaa[3,6]Spbb[3,6]-5/8I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,6]Spaa[2,4]Spaa[2,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]-35/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spbb[1,6]Spaa[2,4]Spaa[2,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]-5/8I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,6]Spaa[2,4]Spaa[2,6]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]-35/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spbb[1,6]Spaa[2,4]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^2-9/4I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spbb[3,6]Spaa[4,6]+1I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[2,4]^2Spaa[2,6]Spbb[3,6]+3/2I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,4]^2Spaa[4,6]Spbb[4,6]+1/4I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[2,4]^2Spaa[2,6]Spbb[4,6]+3/8I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,4]^2Spaa[3,6]Spbb[3,6]+3/2I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spaa[2,6]Spbb[3,6]-71/4I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spaa[2,4]^2Spbb[3,6]Spaa[4,6]^2Spbb[4,6]+153/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[2,4]^2Spaa[2,6]Spbb[3,6]Spaa[4,6]Spbb[4,6]+9/16I Spbb[1,2]^2Spaa[1,4]^2Spbb[1,4]Spaa[2,4]^2Spaa[2,6]^2Spbb[3,6]Spbb[4,6]+1/4I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spaa[2,4]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,6]+93/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[2,4]^2Spaa[2,6]Spaa[3,6]Spbb[3,6]^2+15/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,4]^2Spaa[2,6]Spbb[3,6]^2Spaa[4,6]-41/16I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,4]^2Spaa[2,6]^2Spbb[3,6]^2+7/2I Spbb[1,2]^2Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spaa[2,6]^2Spbb[3,6]^2+9/8I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spaa[2,4]Spaa[3,6]Spbb[3,6]+1/4I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]^2Spaa[1,4]^2Spaa[2,3]^2Spaa[2,6]Spbb[3,6]+47/2I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spaa[2,4]^2Spaa[4,6]^2Spbb[4,6]^2-3/4I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spaa[2,4]^2Spaa[2,6]Spaa[4,6]Spbb[4,6]^2+5/4I Spbb[1,2]^2Spbb[1,3]Spaa[1,4]^2Spaa[2,4]^2Spaa[2,6]^2Spbb[4,6]^2+23/4I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spaa[2,4]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]Spbb[4,6]+23/8I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spaa[2,4]^2Spaa[2,6]Spaa[3,6]Spbb[3,6]Spbb[4,6]+1I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,4]Spaa[2,4]^2Spaa[2,6]^2Spbb[3,6]Spbb[4,6]+1/4I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spaa[2,4]^2Spaa[3,6]^2Spbb[3,6]^2-9/2I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,4]^2Spaa[2,6]Spaa[3,6]Spbb[3,6]^2+5/2I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spaa[2,3]Spaa[2,4]Spaa[2,6]Spaa[3,6]Spbb[3,6]^2+1/8I Spbb[1,2]^2Spbb[1,3]Spaa[1,4]^2Spaa[2,3]^2Spaa[2,6]^2Spbb[3,6]^2-7/2I Spaa[1,2]Spbb[1,2]^2Spaa[2,4]^2Spaa[2,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]^2+12I Spbb[1,2]^2Spaa[1,4]Spaa[2,4]^2Spaa[2,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]^2-27/2I Spaa[1,2]Spbb[1,2]^2Spaa[2,4]^2Spaa[2,6]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]Spbb[4,6]+59/16I Spbb[1,2]^2Spaa[1,4]Spaa[2,4]Spaa[2,6]^3Spaa[3,4]Spbb[3,6]^2Spbb[4,6]+191/16I Spbb[1,2]^2Spaa[1,4]Spaa[2,4]^2Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^2Spbb[4,6]+5/4I Spbb[1,2]^2Spaa[1,3]Spaa[2,4]^2Spaa[2,6]^2Spbb[3,6]^2Spaa[4,6]Spbb[4,6]-10I Spaa[1,2]Spbb[1,2]^2Spaa[2,4]^2Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^3+3/8I Spbb[1,2]^2Spaa[1,4]Spaa[2,3]Spaa[2,6]^3Spaa[3,4]Spbb[3,6]^3+7/2I Spbb[1,2]^2Spaa[1,3]Spaa[2,4]^2Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^3-37/16I Spbb[1,2]^2Spaa[1,4]Spaa[2,3]Spaa[2,4]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^3+49/4I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,6]Spbb[3,6]Spaa[4,6]^2-89/4I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,6]Spaa[4,6]^2Spbb[4,6]-79/8I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]+1/8I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spaa[2,4]^2Spbb[2,6]Spaa[3,6]^2Spbb[3,6]-3/4I Spbb[1,2]Spaa[2,4]^5Spbb[2,4]^3Spaa[2,6]Spbb[3,6]-3/8I Spbb[1,2]Spaa[2,3]Spbb[2,3]Spaa[2,4]^4Spbb[2,4]^2Spaa[2,6]Spbb[3,6]-7/4I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[2,4]^4Spbb[2,4]^2Spbb[3,6]Spaa[4,6]-15/8I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[2,4]^4Spbb[2,4]^2Spaa[2,6]Spbb[3,6]+51/4I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,4]^4Spbb[2,4]^2Spaa[4,6]Spbb[4,6]+5I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[2,4]^4Spbb[2,4]^2Spaa[2,6]Spbb[4,6]+14I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,4]^4Spbb[2,4]^2Spaa[3,6]Spbb[3,6]-45/4I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,4]^4Spbb[2,4]^2Spaa[2,6]Spbb[3,6]+69/4I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^2Spaa[2,6]Spbb[3,6]+19/2I Spbb[1,2]Spaa[2,4]^4Spbb[2,4]^2Spaa[2,6]Spbb[3,6]Spaa[4,6]Spbb[4,6]-325/16I Spbb[1,2]Spaa[2,4]^3Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]Spbb[3,6]^2+65/4I Spbb[1,2]Spaa[2,4]^4Spbb[2,4]^2Spaa[2,6]Spaa[3,6]Spbb[3,6]^2+1/4I Spbb[1,2]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]^3Spbb[2,4]Spaa[2,6]Spbb[3,6]-5/2I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[2,3]Spaa[2,4]^4Spbb[2,4]Spaa[3,6]Spbb[3,6]-3/4I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]^4Spbb[2,4]Spaa[2,6]Spbb[3,6]-1I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]Spaa[3,6]Spbb[3,6]+1/4I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]Spaa[2,6]Spbb[3,6]+13/8I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[3,6]-65/8I Spbb[1,2]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]^2Spaa[3,4]Spbb[3,6]^2+25/4I Spbb[1,2]Spaa[2,3]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]Spaa[2,6]Spaa[3,6]Spbb[3,6]^2-21/4I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]Spbb[3,6]Spaa[4,6]-9/8I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]Spaa[2,6]Spbb[3,6]+61/4I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,4]^3Spbb[2,4]Spaa[4,6]Spbb[4,6]+27/4I Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[2,4]^3Spbb[2,4]Spaa[2,6]Spbb[4,6]+9I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,4]^3Spbb[2,4]Spaa[3,6]Spbb[3,6]-7/8I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,4]^3Spbb[2,4]Spaa[2,6]Spbb[3,6]+17/2I Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[3,6]+7/2I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[2,4]^3Spbb[2,4]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]+119/4I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[2,4]^3Spbb[2,4]Spaa[2,6]Spbb[3,6]Spaa[4,6]Spbb[4,6]+11/8I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[2,4]^3Spbb[2,4]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]-249/16I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]^2Spaa[3,4]Spbb[3,6]^2+37/8I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[2,4]^3Spbb[2,4]Spaa[2,6]Spaa[3,6]Spbb[3,6]^2+38I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,4]^3Spbb[2,4]Spaa[2,6]Spbb[3,6]^2Spaa[4,6]-33/4I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[2,4]^3Spbb[2,4]Spaa[3,6]Spbb[4,6]+33/4I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,4]^3Spbb[2,4]Spaa[4,6]Spbb[4,6]+5/4I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[2,4]^3Spbb[2,4]Spaa[2,6]Spbb[4,6]+3/2I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[3,6]Spbb[3,6]+3I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[3,6]-5/2I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,4]^3Spbb[2,4]Spaa[4,6]^2Spbb[4,6]^2-15/4I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[2,4]^3Spbb[2,4]Spaa[2,6]Spaa[4,6]Spbb[4,6]^2-5/2I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,4]^3Spbb[2,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]Spbb[4,6]-9/4I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]^2Spaa[3,4]Spbb[3,6]Spbb[4,6]+31/2I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[2,4]^3Spbb[2,4]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spbb[4,6]-41/2I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,4]^3Spbb[2,4]Spaa[2,6]Spbb[3,6]Spaa[4,6]Spbb[4,6]-11/8I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,4]^3Spbb[2,4]Spaa[3,6]^2Spbb[3,6]^2-117/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]^2Spaa[3,4]Spbb[3,6]^2-9/16I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]Spbb[3,6]^2+21/4I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,6]Spbb[3,6]^2-1/8I Spbb[1,2]Spaa[2,3]^3Spbb[2,3]^3Spaa[2,4]^2Spaa[2,6]Spbb[3,6]+7/4I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]^3Spaa[3,6]Spbb[3,6]-1/8I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]^3Spaa[2,6]Spbb[3,6]+1/4I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]^2Spaa[3,6]Spbb[3,6]-1/8I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]^2Spaa[2,6]Spbb[3,6]-1/4I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[2,3]^3Spbb[2,3]^2Spaa[2,4]Spaa[2,6]Spbb[3,6]+3/16I Spbb[1,2]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]Spaa[2,6]^2Spaa[3,4]Spbb[3,6]^2-1/2I Spbb[1,2]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]^2Spaa[2,6]Spaa[3,6]Spbb[3,6]^2+3/4I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spbb[2,3]Spaa[2,4]^3Spaa[3,6]Spbb[3,6]+3/8I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[2,3]Spaa[2,4]^3Spaa[3,6]^2Spbb[3,6]^2+45/8I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]^3Spaa[2,6]Spaa[3,6]Spbb[3,6]^2+7/4I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spaa[3,6]Spbb[3,6]-1/4I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spaa[2,6]Spbb[3,6]+9/8I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spaa[3,6]^2Spbb[3,6]^2+3/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spaa[2,6]^2Spaa[3,4]Spbb[3,6]^2-3/2I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spaa[2,6]Spaa[3,6]Spbb[3,6]^2+3/4I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spaa[2,6]Spaa[3,6]Spbb[3,6]^2+3/4I Spaa[1,2]^2Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spaa[2,4]Spbb[3,6]Spaa[4,6]^2-2I Spaa[1,2]Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,6]Spaa[2,4]Spaa[2,6]Spbb[3,6]Spaa[4,6]+5/4I Spbb[1,2]Spbb[1,3]Spaa[1,4]^3Spbb[1,4]Spbb[1,6]Spaa[2,4]Spaa[2,6]^2Spbb[4,6]-3/8I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]-9/4I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,6]Spaa[2,4]Spaa[2,6]Spaa[3,6]Spbb[3,6]+1/4I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,6]Spaa[2,4]Spaa[2,6]^2Spbb[3,6]+1I Spbb[1,2]Spbb[1,3]Spaa[1,4]^3Spbb[1,4]Spbb[1,6]Spaa[2,3]Spaa[2,6]^2Spbb[3,6]+11/4I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]-45/2I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spaa[2,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]+29/2I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spbb[1,6]Spaa[2,4]Spaa[2,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]+1/2I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2-77/4I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spaa[2,6]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]+3/8I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spbb[1,6]Spaa[2,6]^3Spaa[3,4]Spbb[3,6]^2+113/8I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spbb[1,6]Spaa[2,4]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^2+3/8I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spaa[2,6]^2Spbb[3,6]^2Spaa[4,6]-9/8I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,6]Spaa[2,4]Spaa[3,6]^2Spbb[3,6]-1/4I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,6]Spaa[2,3]Spaa[2,6]Spaa[3,6]Spbb[3,6]+5/4I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,6]Spaa[2,4]Spaa[2,6]Spaa[4,6]^2Spbb[4,6]^2-5/4I Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,6]Spaa[2,4]Spaa[2,6]^2Spaa[4,6]Spbb[4,6]^2+15/8I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,6]Spaa[2,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]-25/4I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,6]Spaa[2,4]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]Spbb[4,6]-5/4I Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,6]Spaa[2,4]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]Spbb[4,6]-3/8I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,6]Spaa[2,4]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]-17/4I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,6]Spaa[2,4]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^2+3/8I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,6]Spaa[2,4]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^2-3/8I Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,6]Spaa[2,3]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^2-1I Spaa[1,2]Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,4]^2Spbb[3,6]Spaa[4,6]+5/4I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,4]^2Spaa[4,6]Spbb[4,6]+1/2I Spbb[1,2]Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^2Spaa[2,4]^2Spaa[2,6]Spbb[4,6]+3/4I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,4]^2Spaa[3,6]Spbb[3,6]+3/4I Spbb[1,2]Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^2Spaa[2,3]Spaa[2,4]Spaa[2,6]Spbb[3,6]-7/8I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spbb[3,6]Spaa[4,6]^2Spbb[4,6]+33/2I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,4]^2Spaa[2,6]Spbb[3,6]Spaa[4,6]Spbb[4,6]+1/4I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,6]-2I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[3,6]^2Spaa[4,6]^2-25/8I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,4]Spaa[2,6]^2Spaa[3,4]Spbb[3,6]^2+19/2I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,4]^2Spaa[2,6]Spaa[3,6]Spbb[3,6]^2+105/8I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spaa[2,6]Spbb[3,6]^2Spaa[4,6]+3/4I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spaa[3,6]Spbb[3,6]+1/4I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]Spaa[2,3]^2Spaa[2,6]Spbb[3,6]-1I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,4]^2Spaa[3,6]^2Spbb[3,6]^2+1/4I Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spaa[2,6]^2Spaa[3,4]Spbb[3,6]^2+47/8I Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spaa[2,6]Spaa[3,6]Spbb[3,6]^2+1/4I Spaa[1,2]Spbb[1,2]Spbb[1,3]^3Spaa[1,4]^2Spaa[2,3]^2Spaa[3,6]Spbb[3,6]+5/4I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]^2Spaa[2,4]^2Spaa[2,6]Spaa[3,6]Spbb[4,6]^2+5/8I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[2,4]^2Spaa[3,6]^2Spbb[3,6]Spbb[4,6]+5/2I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[2,4]^2Spaa[2,6]Spaa[3,6]Spbb[3,6]Spbb[4,6]+1/2I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spaa[2,4]Spaa[3,6]^2Spbb[3,6]^2+1I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]^2Spaa[2,3]^2Spaa[2,6]Spaa[3,6]Spbb[3,6]^2-15/4I Spaa[1,2]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]Spbb[2,6]Spbb[3,6]Spaa[4,6]^2+5/4I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,4]^3Spbb[2,4]Spbb[2,6]Spaa[4,6]^2Spbb[4,6]-5/2I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,4]^3Spbb[2,4]Spbb[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]+5/8I Spaa[1,2]Spbb[1,3]^2Spaa[2,4]^3Spbb[2,4]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]+5/8I Spaa[1,2]Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,6]Spaa[3,6]^2Spbb[3,6]-5/8I Spaa[1,2]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,6]Spbb[3,6]Spaa[4,6]^2+5/2I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]-5/8I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,6]Spbb[3,6]Spaa[4,6]^2+15/4I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,4]^2Spbb[2,6]Spaa[3,6]^2Spbb[3,6]-5/4I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]^2Spbb[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]+5/2I Spbb[1,4]Spaa[2,4]^5Spbb[2,4]^3Spbb[3,6]Spaa[4,6]-5/2I Spbb[1,3]Spaa[2,4]^5Spbb[2,4]^3Spaa[4,6]Spbb[4,6]-5/4I Spbb[1,3]Spaa[2,4]^4Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spbb[3,6]-25/8I Spbb[1,3]Spaa[2,4]^5Spbb[2,4]^3Spaa[3,6]Spbb[3,6]+35/8I Spbb[1,4]Spbb[2,3]Spaa[2,4]^5Spbb[2,4]^2Spaa[3,6]Spbb[3,6]-5/4I Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,6]-5/4I Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,4]^4Spbb[2,4]^2Spaa[3,6]Spbb[3,6]+15/4I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^4Spbb[2,4]^2Spbb[3,6]Spaa[4,6]-15/4I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,4]^4Spbb[2,4]^2Spaa[4,6]Spbb[4,6]-5/4I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,4]^3Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,6]-5/2I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,4]^4Spbb[2,4]^2Spaa[3,6]Spbb[3,6]-5/4I Spbb[1,3]^2Spaa[1,4]Spaa[2,4]^3Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[4,6]-5/4I Spaa[1,3]Spbb[1,3]^2Spaa[2,4]^3Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,6]-5/4I Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,6]+5/2I Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]^4Spbb[2,4]Spaa[3,6]Spbb[3,6]-5/8I Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]^3Spbb[2,4]Spaa[3,6]Spbb[3,6]+15/4I Spaa[1,4]Spbb[1,4]^2Spbb[2,3]Spaa[2,4]^4Spbb[2,4]Spaa[3,6]Spbb[3,6]+5/8I Spbb[1,3]^2Spaa[1,4]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[3,6]Spbb[3,6]+5/4I Spaa[1,4]^2Spbb[1,4]^3Spaa[2,4]^3Spbb[2,4]Spbb[3,6]Spaa[4,6]-5/4I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]Spaa[4,6]Spbb[4,6]-5/4I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,6]-5/8I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]Spaa[3,6]Spbb[3,6]-5/2I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,6]-5/4I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[4,6]+5/2I Spbb[1,3]^3Spaa[1,4]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[4,6]+5/8I Spbb[1,3]^3Spaa[1,4]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[3,6]Spbb[3,6]+5/8I Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^3Spaa[2,4]^3Spaa[3,6]Spbb[3,6]+5/4I Spaa[1,3]Spbb[1,4]^2Spbb[2,3]^2Spaa[2,4]^4Spaa[3,6]Spbb[3,6]+5/8I Spbb[1,3]^2Spaa[1,4]Spaa[2,3]^3Spbb[2,3]^2Spaa[2,4]Spaa[3,6]Spbb[3,6]+5/8I Spaa[1,4]^2Spbb[1,4]^3Spbb[2,3]Spaa[2,4]^3Spaa[3,6]Spbb[3,6]+5/8I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spaa[3,6]Spbb[3,6]-5/4I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]Spbb[1,6]^2Spaa[2,6]^2Spaa[4,6]Spbb[4,6]-5/4I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]Spbb[1,6]^2Spaa[2,6]^2Spaa[3,6]Spbb[3,6]+5/8I Spaa[1,2]Spaa[1,4]^2Spbb[1,4]^3Spbb[1,6]Spaa[2,4]Spbb[3,6]Spaa[4,6]^2+5/4I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^2Spbb[1,6]Spaa[2,4]Spaa[2,6]Spaa[4,6]Spbb[4,6]+15/8I Spaa[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,6]Spaa[2,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]-5/8I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^2Spbb[1,6]Spaa[2,6]^2Spaa[3,4]Spbb[3,6]+5/8I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^2Spbb[1,6]Spaa[2,4]Spaa[2,6]Spaa[3,6]Spbb[3,6]+5/8I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,6]Spaa[2,4]Spaa[2,6]Spbb[3,6]Spaa[4,6]+5/4I Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]Spbb[1,6]Spaa[2,4]Spaa[2,6]Spaa[3,6]Spbb[4,6]+15/8I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,6]Spaa[2,4]Spaa[3,6]^2Spbb[3,6]+5/4I Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]Spbb[1,6]Spaa[2,3]Spaa[2,6]Spaa[3,6]Spbb[3,6]+5/8I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]^2Spbb[1,6]Spaa[2,3]Spaa[3,6]^2Spbb[3,6]))/(Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2]Spab[5,Sp[1]+Sp[2],6](1/4*(s[1,3]+s[1,4]+s[2,3]+s[2,4])^2-s[1,2]*s[3,4])^2)+
(Spbb[1,2](s[3,4,5]-s[3,4,6])(+1/16I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,3]Spaa[2,4]^2+173/32I Spaa[1,2]^2Spbb[1,2]^3Spaa[2,4]^2Spaa[2,6]Spbb[3,6]-21/8I Spaa[1,2]^2Spbb[1,2]^3Spaa[2,4]^3Spbb[3,4]+37/8I Spaa[1,2]Spbb[1,2]^2Spaa[2,4]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,6]-59/16I Spaa[1,2]Spbb[1,2]^2Spaa[2,4]^3Spbb[2,4]Spaa[2,6]Spbb[3,6]+5/16I Spaa[1,2]Spbb[1,2]^2Spaa[2,4]^4Spbb[2,4]Spbb[3,4]+1/16I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,6]Spbb[2,3]Spaa[2,4]^2Spaa[2,6]+1/4I Spaa[1,2]Spbb[1,2]^2Spbb[2,3]Spaa[2,4]^3Spaa[2,6]Spbb[4,6]-19/16I Spaa[1,2]Spbb[1,2]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spaa[2,6]Spbb[3,6]+9/4I Spaa[1,2]Spbb[1,2]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]^3Spbb[3,4]+1/16I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,4]^2+1I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,6]Spaa[2,4]Spaa[2,6]Spbb[3,6]Spaa[4,6]+47/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]^2Spaa[2,6]Spbb[3,6]+39/16I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,6]Spaa[2,4]^2Spbb[3,4]Spaa[4,6]+7/2I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spaa[2,4]^2Spbb[3,6]Spaa[4,6]+73/16I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[1,6]Spaa[2,4]^3Spbb[3,6]+1/16I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,3]^2Spaa[2,4]Spaa[3,4]-23/8I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spaa[2,3]Spaa[2,4]Spbb[3,6]Spaa[4,6]+19/16I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[3,6]+3/16I Spaa[1,2]Spbb[1,2]^2Spaa[2,4]^2Spaa[2,6]Spbb[3,6]Spaa[4,6]Spbb[4,6]+13/8I Spbb[1,2]^2Spaa[1,6]Spaa[2,4]^3Spaa[2,6]Spbb[3,6]Spbb[4,6]+117/16I Spaa[1,2]Spbb[1,2]^2Spaa[2,4]^3Spbb[3,4]Spaa[4,6]Spbb[4,6]+41/8I Spbb[1,2]^2Spaa[1,6]Spaa[2,4]^4Spbb[3,4]Spbb[4,6]-41/16I Spaa[1,2]Spbb[1,2]^2Spaa[2,3]Spaa[2,4]Spaa[2,6]Spbb[3,6]^2Spaa[4,6]-27/8I Spbb[1,2]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spaa[2,6]Spbb[3,6]^2-1/2I Spaa[1,2]Spbb[1,2]^2Spaa[2,3]Spaa[2,4]^2Spbb[3,4]Spbb[3,6]Spaa[4,6]+71/16I Spbb[1,2]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]^3Spbb[3,4]Spbb[3,6]+21/8I Spaa[1,2]Spbb[1,2]^2Spaa[2,4]^3Spaa[3,4]Spbb[3,4]^2+21/16I Spbb[1,2]Spaa[2,4]^3Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,6]-11/8I Spbb[1,2]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,6]-25/16I Spbb[1,2]Spaa[2,4]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,6]Spaa[4,6]Spbb[4,6]+19/16I Spbb[1,2]Spaa[2,3]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,6]^2Spaa[4,6]+67/16I Spbb[1,2]Spaa[2,4]^4Spbb[2,4]^2Spaa[2,6]Spbb[3,6]-9/2I Spbb[1,2]Spbb[2,3]Spaa[2,4]^4Spbb[2,4]Spaa[2,6]Spbb[4,6]-5/4I Spbb[1,2]Spaa[2,3]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]Spaa[2,6]Spbb[3,6]-211/16I Spaa[1,2]Spbb[1,2]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[3,6]Spaa[4,6]+11/4I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,4]^3Spbb[2,4]Spaa[2,6]Spbb[3,6]-229/16I Spaa[1,2]Spbb[1,2]Spbb[1,6]Spaa[2,4]^3Spbb[2,4]Spbb[3,4]Spaa[4,6]+197/16I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[2,4]^3Spbb[2,4]Spbb[3,6]Spaa[4,6]+45/16I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,4]^4Spbb[2,4]Spbb[3,6]+29/8I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spbb[3,6]Spaa[4,6]-1/8I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]Spbb[3,6]+305/16I Spbb[1,2]Spaa[2,4]^3Spbb[2,4]Spaa[2,6]Spbb[3,6]Spaa[4,6]Spbb[4,6]-35/16I Spbb[1,2]Spaa[2,4]^4Spbb[2,4]Spbb[3,4]Spaa[4,6]Spbb[4,6]+155/16I Spbb[1,2]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[3,6]^2Spaa[4,6]-55/16I Spbb[1,2]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]Spbb[3,4]Spbb[3,6]Spaa[4,6]-5/16I Spbb[1,2]Spaa[2,4]^4Spbb[2,4]Spaa[3,4]Spbb[3,4]^2-5/4I Spbb[1,2]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]^3Spaa[2,6]Spbb[4,6]-15/16I Spbb[1,2]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]^2Spaa[2,6]Spbb[3,6]+1/16I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,6]Spbb[2,3]Spaa[2,4]^2Spaa[3,6]-1/16I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spaa[4,6]-79/16I Spaa[1,2]Spbb[1,2]Spbb[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spbb[3,6]Spaa[4,6]-37/16I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spaa[2,6]Spbb[3,6]-9/4I Spaa[1,2]Spbb[1,2]Spbb[1,6]Spbb[2,3]Spaa[2,4]^3Spbb[3,4]Spaa[3,6]-57/16I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[3,6]Spaa[4,6]+3/16I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]^2Spbb[3,6]-9/8I Spbb[1,2]Spbb[2,3]Spaa[2,4]^3Spaa[2,6]Spaa[4,6]Spbb[4,6]^2-1/16I Spbb[1,2]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spaa[2,6]Spbb[3,6]Spaa[4,6]Spbb[4,6]+31/16I Spbb[1,2]Spbb[2,3]Spaa[2,4]^4Spbb[3,4]Spaa[3,6]Spbb[4,6]-47/16I Spbb[1,2]Spaa[2,3]Spbb[2,3]Spaa[2,4]^3Spbb[3,4]Spaa[4,6]Spbb[4,6]-57/16I Spbb[1,2]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spaa[2,6]Spbb[3,6]^2Spaa[4,6]-23/8I Spbb[1,2]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]^2Spbb[3,4]Spbb[3,6]Spaa[4,6]-9/4I Spbb[1,2]Spaa[2,3]Spbb[2,3]Spaa[2,4]^3Spaa[3,4]Spbb[3,4]^2+1/8I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[3,6]Spaa[4,6]^2+17/16I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,4]^2Spbb[3,6]Spaa[4,6]+55/16I Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]^3Spbb[3,6]+1/16I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spaa[3,4]+1/4I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[3,6]Spaa[4,6]^2-71/16I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[3,6]Spaa[4,6]-11/16I Spbb[1,2]Spbb[1,3]Spaa[1,6]^2Spbb[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[3,6]+11/8I Spaa[1,2]Spbb[1,2]Spbb[1,6]Spaa[2,4]Spaa[2,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]+33/16I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,4]^2Spaa[2,6]Spbb[3,6]Spaa[4,6]Spbb[4,6]+19/16I Spaa[1,2]Spbb[1,2]Spbb[1,6]Spaa[2,4]^2Spbb[3,4]Spaa[4,6]^2Spbb[4,6]+3/8I Spaa[1,2]Spbb[1,2]Spbb[1,6]Spaa[2,3]Spaa[2,6]Spbb[3,6]^2Spaa[4,6]^2+25/16I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spaa[2,6]Spbb[3,6]^2Spaa[4,6]+35/16I Spaa[1,2]Spbb[1,2]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[3,4]Spbb[3,6]Spaa[4,6]^2-49/16I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,4]^3Spaa[3,4]Spbb[3,4]^2+3/2I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spbb[3,6]Spaa[4,6]+1/4I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]^3Spbb[3,6]-5/8I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,4]Spaa[3,4]Spbb[3,6]Spaa[4,6]+9/16I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]^2Spaa[3,4]Spbb[3,6]+83/8I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[2,4]^2Spbb[3,6]Spaa[4,6]^2Spbb[4,6]+15/2I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,4]^3Spbb[3,6]Spaa[4,6]Spbb[4,6]+15/8I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[2,4]^3Spbb[3,4]Spaa[4,6]Spbb[4,6]+13/4I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[3,6]^2Spaa[4,6]^2-17/4I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[3,6]^2Spaa[4,6]-91/16I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,4]^3Spaa[3,4]Spbb[3,4]Spbb[3,6]+1/48I Spaa[1,2]^3Spbb[1,2]Spbb[1,3]^3Spaa[3,4]^2-1I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spaa[2,3]Spaa[3,4]Spbb[3,6]Spaa[4,6]+33/16I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]Spaa[3,4]Spbb[3,6]+13/8I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[3,6]^2Spaa[4,6]^2-13/8I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spaa[2,3]^2Spaa[2,4]Spbb[3,6]^2Spaa[4,6]-5/16I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spaa[3,4]Spbb[3,4]Spbb[3,6]+29/4I Spbb[1,6]Spaa[2,4]^3Spbb[2,4]^2Spaa[2,6]Spbb[3,6]Spaa[4,6]+5/4I Spbb[1,6]Spaa[2,4]^4Spbb[2,4]^2Spbb[3,4]Spaa[4,6]-5/8I Spbb[1,4]Spaa[2,4]^4Spbb[2,4]^2Spbb[3,6]Spaa[4,6]+5/4I Spbb[1,3]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^2Spbb[3,6]Spaa[4,6]-5/2I Spbb[1,6]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]Spaa[2,6]Spaa[4,6]Spbb[4,6]+2I Spbb[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[3,6]Spaa[4,6]+5/4I Spbb[1,6]Spbb[2,3]Spaa[2,4]^4Spbb[2,4]Spbb[3,4]Spaa[3,6]-5/4I Spbb[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]Spbb[3,4]Spaa[4,6]+33/8I Spaa[1,2]Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]Spbb[3,6]Spaa[4,6]^2+19/4I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,4]^3Spbb[2,4]Spbb[3,6]Spaa[4,6]+2I Spaa[1,2]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[3,6]Spaa[4,6]^2+13/4I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spbb[3,6]Spaa[4,6]+5/2I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,4]^3Spbb[2,4]Spaa[3,4]Spbb[3,4]-5/8I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]Spbb[3,6]Spaa[4,6]-15/8I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,6]Spaa[4,6]-5/4I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]^3Spbb[2,4]Spaa[3,4]Spbb[3,6]+5/8I Spaa[1,2]Spbb[1,3]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,6]Spaa[4,6]+5/4I Spbb[1,6]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]^2Spaa[2,6]Spaa[4,6]Spbb[4,6]-3/2I Spbb[1,6]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]Spaa[2,6]Spbb[3,6]Spaa[4,6]+5/4I Spbb[1,6]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]^3Spbb[3,4]Spaa[3,6]-5/4I Spbb[1,6]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]^2Spbb[3,4]Spaa[4,6]-5/8I Spbb[1,3]Spaa[2,3]^3Spbb[2,3]^2Spaa[2,4]Spbb[3,6]Spaa[4,6]+1/2I Spaa[1,2]^2Spbb[1,3]^2Spbb[1,6]Spbb[2,3]Spaa[2,4]Spaa[3,4]Spaa[3,6]-1/2I Spaa[1,2]^2Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,3]Spaa[3,4]Spaa[4,6]+1I Spaa[1,2]Spbb[1,3]Spbb[1,6]Spaa[2,3]^2Spbb[2,3]Spbb[3,6]Spaa[4,6]^2-3/2I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[3,6]Spaa[4,6]+5/4I Spaa[1,2]Spbb[1,3]Spbb[1,6]Spbb[2,3]Spaa[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]+5/8I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spaa[3,4]Spbb[3,6]-5/4I Spaa[1,2]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,4]Spbb[3,6]Spaa[4,6]^2-7/2I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spaa[3,4]Spbb[3,6]Spaa[4,6]-5/4I Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]^2Spaa[3,4]Spbb[3,6]+1/2I Spaa[1,2]^2Spbb[1,3]^3Spaa[1,6]Spbb[1,6]Spaa[3,4]^2-1I Spaa[1,2]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[3,4]Spbb[3,6]Spaa[4,6]))/(Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2]Spab[5,Sp[1]+Sp[2],6](1/4*(s[1,3]+s[1,4]+s[2,3]+s[2,4])^2-s[1,2]*s[3,4])^2)+
(+9I Spaa[1,2]^2Spbb[1,2]^4Spaa[2,4]^3-1/4I Spaa[1,2]Spbb[1,2]^3Spaa[2,4]^3Spaa[2,6]Spbb[2,6]+85/8I Spaa[1,2]Spbb[1,2]^3Spaa[2,4]^3Spaa[2,5]Spbb[2,5]+49/4I Spaa[1,2]Spbb[1,2]^3Spaa[2,4]^4Spbb[2,4]-35/8I Spaa[1,2]Spbb[1,2]^3Spaa[1,4]Spbb[1,6]Spaa[2,4]^2Spaa[2,6]+5/8I Spaa[1,2]Spbb[1,2]^3Spaa[1,6]Spbb[1,6]Spaa[2,4]^3-55/8I Spaa[1,2]Spbb[1,2]^3Spaa[1,4]Spbb[1,5]Spaa[2,4]^2Spaa[2,5]+9I Spaa[1,2]Spbb[1,2]^3Spaa[1,5]Spbb[1,5]Spaa[2,4]^3+44I Spaa[1,2]Spbb[1,2]^3Spaa[1,4]Spbb[1,4]Spaa[2,4]^3-57/4I Spbb[1,2]^3Spaa[1,4]Spaa[2,4]^2Spaa[2,5]Spaa[2,6]Spbb[5,6]+79/8I Spbb[1,2]^3Spaa[1,6]Spaa[2,4]^3Spaa[2,5]Spbb[5,6]-1/8I Spbb[1,2]^2Spaa[2,4]^3Spaa[2,6]^2Spbb[2,6]^2-179/8I Spbb[1,2]^2Spaa[2,4]^3Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]-23/8I Spbb[1,2]^2Spaa[1,4]Spbb[1,6]Spaa[2,4]^2Spaa[2,6]^2Spbb[2,6]+21/8I Spbb[1,2]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]^3Spaa[2,6]Spbb[2,6]+129/4I Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[2,4]^3Spaa[2,6]Spbb[2,6]-26I Spbb[1,2]^2Spbb[1,4]Spaa[1,6]Spaa[2,4]^4Spbb[2,6]+3I Spbb[1,2]^2Spaa[2,4]^2Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[4,6]Spbb[5,6]+5/2I Spbb[1,2]^2Spaa[2,4]^3Spaa[2,5]^2Spbb[2,5]^2-45/8I Spbb[1,2]^2Spaa[2,4]^4Spbb[2,4]Spaa[2,5]Spbb[2,5]-89/4I Spaa[1,2]Spbb[1,2]^2Spbb[1,6]Spaa[2,4]^3Spbb[2,5]Spaa[5,6]-121/4I Spbb[1,2]^2Spaa[1,4]Spbb[1,6]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]-43/8I Spbb[1,2]^2Spaa[1,4]Spbb[1,5]Spaa[2,4]^2Spaa[2,5]^2Spbb[2,5]+15/8I Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spaa[2,4]^3Spaa[2,5]Spbb[2,5]+437/8I Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[2,4]^3Spaa[2,5]Spbb[2,5]-57/2I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[2,4]^4Spbb[2,5]+151/8I Spbb[1,2]^2Spaa[2,4]^2Spaa[2,5]^2Spbb[2,5]Spaa[4,6]Spbb[5,6]-17/2I Spbb[1,2]^2Spaa[2,4]^5Spbb[2,4]^2-109/8I Spbb[1,2]^2Spaa[1,4]Spbb[1,6]Spaa[2,4]^3Spbb[2,4]Spaa[2,6]+121/8I Spbb[1,2]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]^4Spbb[2,4]-283/8I Spbb[1,2]^2Spaa[1,4]Spbb[1,5]Spaa[2,4]^3Spbb[2,4]Spaa[2,5]+49/4I Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spaa[2,4]^4Spbb[2,4]+7I Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[2,4]^4Spbb[2,4]-77/8I Spbb[1,2]^2Spaa[2,4]^3Spbb[2,4]Spaa[2,5]Spaa[4,6]Spbb[5,6]-51/8I Spbb[1,2]^2Spaa[1,4]^2Spbb[1,6]^2Spaa[2,4]Spaa[2,6]^2+139/8I Spbb[1,2]^2Spaa[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]^2Spaa[2,6]-89/8I Spbb[1,2]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]^3-31/4I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,4]^2Spaa[5,6]-63/8I Spbb[1,2]^2Spaa[1,4]^2Spbb[1,5]Spbb[1,6]Spaa[2,4]Spaa[2,5]Spaa[2,6]+7/8I Spbb[1,2]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spaa[2,6]+55/8I Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,4]^3+11/4I Spbb[1,2]^2Spaa[1,4]Spbb[1,6]Spaa[2,4]Spaa[2,5]Spaa[2,6]Spaa[4,6]Spbb[5,6]-33/4I Spbb[1,2]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]^2Spaa[2,5]Spaa[4,6]Spbb[5,6]+1/2I Spbb[1,2]^2Spaa[1,4]^2Spbb[1,5]^2Spaa[2,4]Spaa[2,5]^2-51/8I Spbb[1,2]^2Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spaa[2,5]-1/8I Spbb[1,2]^2Spaa[1,5]^2Spbb[1,5]^2Spaa[2,4]^3-55/8I Spbb[1,2]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,4]^2Spaa[2,5]+31/2I Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]^3+49/4I Spbb[1,2]^2Spaa[1,4]Spbb[1,5]Spaa[2,4]Spaa[2,5]^2Spaa[4,6]Spbb[5,6]-83/8I Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spaa[2,4]^2Spaa[2,5]Spaa[4,6]Spbb[5,6]+31/2I Spbb[1,2]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[2,4]^3+27/8I Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[2,4]^2Spaa[2,5]Spaa[4,6]Spbb[5,6]-5/2I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[2,4]^3Spaa[4,6]Spbb[5,6]+13/2I Spbb[1,2]^2Spaa[2,4]Spaa[2,5]^2Spaa[4,6]^2Spbb[5,6]^2+1/8I Spbb[1,2]Spbb[1,6]Spaa[2,4]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[4,6]+25/4I Spbb[1,2]Spbb[1,4]Spaa[2,4]^3Spaa[2,6]Spbb[2,6]^2Spaa[4,6]-1I Spbb[1,2]Spbb[1,6]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[4,6]+24I Spbb[1,2]Spbb[1,4]Spaa[2,4]^3Spaa[2,5]Spbb[2,5]Spbb[2,6]Spaa[4,6]-25/4I Spbb[1,2]Spbb[1,4]Spaa[2,4]^4Spbb[2,5]Spbb[2,6]Spaa[5,6]-25/4I Spbb[1,2]Spbb[1,6]Spaa[2,4]^3Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[4,6]-20I Spbb[1,2]Spbb[1,4]Spaa[2,4]^4Spbb[2,4]Spbb[2,6]Spaa[4,6]+5/4I Spbb[1,2]Spaa[1,4]Spbb[1,6]^2Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]-1/2I Spbb[1,2]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[4,6]+123/8I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[4,6]-89/8I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,4]^3Spbb[2,6]Spaa[4,6]+1/2I Spbb[1,2]Spbb[1,6]Spaa[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[4,6]^2Spbb[5,6]-7/2I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,6]Spaa[4,6]-31/4I Spbb[1,2]Spbb[1,4]Spaa[2,4]^2Spaa[2,5]Spbb[2,6]Spaa[4,6]^2Spbb[5,6]+33/8I Spbb[1,2]Spbb[1,6]Spaa[2,4]^2Spaa[2,5]^2Spbb[2,5]^2Spaa[4,6]+9/4I Spbb[1,2]Spbb[1,6]Spaa[2,4]^3Spaa[2,5]Spbb[2,5]^2Spaa[5,6]+85/8I Spbb[1,2]Spbb[1,4]Spaa[2,4]^3Spaa[2,5]Spbb[2,5]^2Spaa[4,5]-22I Spbb[1,2]Spbb[1,6]Spaa[2,4]^3Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[4,6]+5/4I Spbb[1,2]Spbb[1,6]Spaa[2,4]^4Spbb[2,4]Spbb[2,5]Spaa[5,6]-85/8I Spbb[1,2]Spbb[1,5]Spaa[2,4]^3Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[4,5]-17/2I Spbb[1,2]Spbb[1,4]Spaa[2,4]^4Spbb[2,4]Spbb[2,5]Spaa[4,5]+25/4I Spbb[1,2]Spaa[1,4]Spbb[1,6]^2Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[4,6]-33/4I Spbb[1,2]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[4,6]+23/4I Spbb[1,2]Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[4,6]+9/2I Spbb[1,2]Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[5,6]+5/2I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[4,6]-51/4I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[2,4]^3Spbb[2,5]Spaa[5,6]-4I Spbb[1,2]Spbb[1,6]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[4,6]^2Spbb[5,6]-55/8I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[4,5]-5/2I Spbb[1,2]Spbb[1,5]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[4,5]Spaa[4,6]Spbb[5,6]+31/2I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,5]Spaa[4,5]-15/4I Spbb[1,2]Spbb[1,4]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[4,5]Spaa[4,6]Spbb[5,6]-3/2I Spbb[1,2]Spbb[1,6]Spaa[2,4]^4Spbb[2,4]^2Spaa[4,6]+17/2I Spbb[1,2]Spbb[1,5]Spaa[2,4]^4Spbb[2,4]^2Spaa[4,5]-15/8I Spbb[1,2]Spaa[1,4]Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spaa[4,6]-15/8I Spbb[1,2]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]^3Spbb[2,4]Spaa[4,6]+31/4I Spbb[1,2]Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,4]^3Spbb[2,4]Spaa[5,6]-18I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[2,4]^3Spbb[2,4]Spaa[4,6]-21/4I Spbb[1,2]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spaa[4,6]^2Spbb[5,6]+55/8I Spbb[1,2]Spaa[1,4]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spaa[4,5]-31/2I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^3Spbb[2,4]Spaa[4,5]-15/4I Spbb[1,2]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spaa[4,5]Spaa[4,6]Spbb[5,6]+23/2I Spbb[1,2]Spbb[1,4]Spaa[2,4]^3Spbb[2,4]Spaa[4,5]Spaa[4,6]Spbb[5,6]-3/8I Spbb[1,2]Spaa[1,4]^2Spbb[1,6]^3Spaa[2,6]^2Spaa[4,6]-3/2I Spbb[1,2]Spaa[1,4]Spaa[1,6]Spbb[1,6]^3Spaa[2,4]Spaa[2,6]Spaa[4,6]+5/2I Spbb[1,2]Spaa[1,6]^2Spbb[1,6]^3Spaa[2,4]^2Spaa[4,6]+5/4I Spbb[1,2]Spaa[1,4]^2Spbb[1,5]Spbb[1,6]^2Spaa[2,5]Spaa[2,6]Spaa[4,6]-9/4I Spbb[1,2]Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spaa[2,5]Spaa[4,6]-1/2I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spbb[1,6]^2Spaa[2,4]Spaa[2,6]Spaa[4,6]+1I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]^2Spaa[4,6]+9/4I Spbb[1,2]Spaa[1,4]Spbb[1,6]^2Spaa[2,5]Spaa[2,6]Spaa[4,6]^2Spbb[5,6]+2I Spbb[1,2]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spaa[2,5]Spaa[4,6]^2Spbb[5,6]+13/8I Spbb[1,2]Spaa[1,4]^2Spbb[1,5]^2Spbb[1,6]Spaa[2,5]^2Spaa[4,6]+9/4I Spbb[1,2]Spaa[1,4]^2Spbb[1,5]^2Spbb[1,6]Spaa[2,4]Spaa[2,5]Spaa[5,6]+1/2I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,4]Spaa[2,5]Spaa[4,6]+2I Spbb[1,2]Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,5]^2Spaa[4,6]^2Spbb[5,6]+1/2I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spaa[2,5]Spaa[4,6]^2Spbb[5,6]+1/4I Spbb[1,6]^2Spaa[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[4,6]^2-7/2I Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spaa[2,6]Spbb[2,6]^2Spaa[4,6]^2-19I Spbb[1,4]^2Spaa[2,4]^3Spbb[2,6]^2Spaa[4,6]^2+1/4I Spbb[1,6]^2Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[4,6]^2-1/2I Spbb[1,6]^2Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[4,6]Spaa[5,6]-10I Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[2,6]Spaa[4,6]^2-3/2I Spbb[1,4]Spbb[1,6]Spaa[2,4]^3Spbb[2,5]Spbb[2,6]Spaa[4,6]Spaa[5,6]-19I Spbb[1,4]^2Spaa[2,4]^3Spbb[2,5]Spbb[2,6]Spaa[4,5]Spaa[4,6]+7/2I Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[4,6]^2+9I Spbb[1,4]Spbb[1,6]Spaa[2,4]^3Spbb[2,4]Spbb[2,6]Spaa[4,6]^2+1/2I Spaa[1,6]Spbb[1,6]^3Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[4,6]^2-1/2I Spaa[1,4]Spbb[1,4]Spbb[1,6]^2Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[4,6]^2+1I Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]^2Spbb[2,6]Spaa[4,6]^2-3/4I Spbb[1,6]^2Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[4,6]Spaa[5,6]+1/4I Spbb[1,6]^2Spaa[2,4]^3Spbb[2,5]^2Spaa[5,6]^2-11/2I Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[4,5]Spaa[4,6]-5I Spbb[1,4]Spbb[1,6]Spaa[2,4]^3Spbb[2,5]^2Spaa[4,5]Spaa[5,6]+10I Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[4,6]^2+3/2I Spbb[1,6]^2Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[4,6]Spaa[5,6]+11/2I Spbb[1,5]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[4,5]Spaa[4,6]+5I Spbb[1,5]Spbb[1,6]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[4,5]Spaa[5,6]+9I Spbb[1,4]Spbb[1,6]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[4,5]Spaa[4,6]+1/4I Spaa[1,4]Spbb[1,6]^3Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[4,6]^2-1I Spaa[1,4]Spbb[1,6]^3Spaa[2,4]Spbb[2,5]Spaa[2,6]Spaa[4,6]Spaa[5,6]+1/4I Spaa[1,6]Spbb[1,6]^3Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[4,6]^2-3/2I Spaa[1,4]Spbb[1,5]Spbb[1,6]^2Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[4,6]Spaa[5,6]+1/2I Spaa[1,4]Spbb[1,5]Spbb[1,6]^2Spaa[2,4]^2Spbb[2,5]Spaa[5,6]^2-1/2I Spaa[1,4]Spbb[1,4]Spbb[1,6]^2Spaa[2,4]^2Spbb[2,5]Spaa[4,6]Spaa[5,6]+1/2I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[4,5]Spaa[4,6]+10I Spbb[1,6]^2Spaa[2,4]^3Spbb[2,4]^2Spaa[4,6]^2+10I Spbb[1,5]Spbb[1,6]Spaa[2,4]^3Spbb[2,4]^2Spaa[4,5]Spaa[4,6]+1/2I Spaa[1,4]Spbb[1,6]^3Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[4,6]^2-1I Spaa[1,6]Spbb[1,6]^3Spaa[2,4]^2Spbb[2,4]Spaa[4,6]^2+1/2I Spaa[1,4]Spbb[1,5]Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]Spaa[4,6]Spaa[5,6]-1/2I Spaa[1,4]Spbb[1,5]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[4,5]Spaa[4,6]+1/4I Spaa[1,6]^2Spbb[1,6]^4Spaa[2,4]Spaa[4,6]^2-1/2I Spaa[1,4]^2Spbb[1,5]Spbb[1,6]^3Spaa[2,6]Spaa[4,6]Spaa[5,6]+1/4I Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]^3Spaa[2,5]Spaa[4,6]^2-3/4I Spaa[1,4]^2Spbb[1,5]^2Spbb[1,6]^2Spaa[2,5]Spaa[4,6]Spaa[5,6]+1/4I Spaa[1,4]^2Spbb[1,5]^2Spbb[1,6]^2Spaa[2,4]Spaa[5,6]^2)/(Spaa[3,4]Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2]Spab[5,Sp[1]+Sp[2],6](1/4*(s[1,3]+s[1,4]+s[2,3]+s[2,4])^2-s[1,2]*s[3,4]))+
(+1I Spbb[1,2]^2Spaa[1,4]^3Spbb[1,6]^2Spab[4,Sp[3]+Sp[5],1])/(Spbb[2,6]^3Spaa[3,4]Spaa[4,5]Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2]s[3,4,5])+
(Spbb[1,2]Spbb[1,6]Spaa[1,4]^2Spab[4,Sp[3]+Sp[5],1](+7/2I Spbb[1,2]Spaa[2,4]-1/2I Spbb[1,6]Spaa[4,6]))/(Spbb[2,6]^2Spaa[3,4]Spaa[4,5]Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2]s[3,4,5])+
(Spaa[1,4]Spab[4,Sp[3]+Sp[5],1](+13/3I Spbb[1,2]^2Spaa[2,4]^2-5/3I Spbb[1,2]Spbb[1,6]Spaa[2,4]Spaa[4,6]+1/3I Spbb[1,6]^2Spaa[4,6]^2))/(Spbb[2,6]Spaa[3,4]Spaa[4,5]Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2]s[3,4,5])+
(+719/32I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,3]Spbb[1,5]Spaa[2,4]Spaa[4,6]+107/2I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spbb[1,5]Spaa[2,4]^2Spbb[2,5]Spaa[5,6]+505/8I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,5]Spaa[4,6]+181/8I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]^2Spaa[2,4]^2Spbb[2,5]Spaa[3,6]+283/8I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[4,6]-177/16I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]^2Spbb[2,3]Spaa[2,4]^2Spaa[5,6]-833/16I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,4]^2Spaa[4,6]-10861/192I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[4,6]-68I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[5,6]-1597/24I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[4,6]-4669/48I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[2,4]Spaa[3,6]+11543/96I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[2,4]Spaa[4,6]+959/32I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,5]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[5,6]+273/4I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,4]^3Spbb[2,5]^2Spaa[5,6]+43/2I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[3,6]+437/16I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,5]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[5,6]+665/16I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[4,6]+375/16I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[3,6]-41/4I Spaa[1,2]Spbb[1,2]Spbb[1,5]^2Spbb[2,3]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[5,6]-263/4I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spaa[5,6]-315/8I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spaa[4,6]+30689/192I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[5,6]-2091/8I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,5]Spaa[5,6]-1429/96I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]^2Spbb[2,5]Spaa[4,6]-227/64I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[2,5]Spaa[5,6]+1545/16I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,6]-31903/192I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spaa[2,4]^2Spbb[2,5]Spaa[3,6]+20227/192I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[2,4]^2Spbb[2,5]Spaa[5,6]-245/64I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,5]Spaa[4,6]+1303/16I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,4]^2Spbb[2,5]Spaa[3,6]-459/16I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]^2Spbb[2,5]Spaa[4,6]-13805/192I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[2,4]^2Spbb[2,5]Spaa[3,6]+12953/192I Spaa[1,2]Spbb[1,2]Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,5]Spaa[3,6]+45/16I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,5]Spaa[2,4]^3Spbb[2,4]^2Spaa[4,6]-63/16I Spaa[1,2]Spbb[1,2]Spbb[1,5]^2Spbb[2,3]Spaa[2,4]^3Spbb[2,4]Spaa[5,6]-261/16I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]Spaa[4,6]-24547/192I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]Spaa[4,6]-801/32I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]Spaa[5,6]-7627/96I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[4,6]-16739/96I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[3,6]+16067/96I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[4,6]-1235/48I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,5]^3Spbb[2,3]Spaa[2,4]Spaa[2,5]Spaa[5,6]+1315/96I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^3Spbb[2,3]Spaa[2,4]^2Spaa[5,6]+729/64I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,3]Spaa[2,4]^2Spaa[4,6]-15671/192I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spbb[2,3]Spaa[2,4]^2Spaa[5,6]-32419/192I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]^2Spbb[2,3]Spaa[2,4]^2Spaa[5,6]-1537/24I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spbb[2,3]Spaa[2,4]^2Spaa[4,6]-14665/96I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,4]^2Spaa[4,6]-4487/48I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,5]^3Spaa[2,5]Spaa[5,6]-1315/12I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]Spaa[4,6]+10913/192I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,4]Spaa[5,6]-4291/24I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[4,6]-12893/192I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[5,6]-11973/64I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]^2Spaa[2,5]Spaa[3,6]-5447/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[4,6]+19957/96I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[5,6]-2969/32I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,4]Spaa[4,6]-17467/192I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[3,6]+199/64I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[4,6]+29135/192I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,5]Spaa[2,4]Spaa[3,6]-7321/96I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[1,5]Spaa[2,4]Spaa[4,6]-5003/64I Spaa[1,2]Spbb[1,2]Spbb[1,3]^3Spaa[1,4]^2Spbb[1,5]Spaa[2,3]Spaa[3,6]-13/16I Spbb[1,3]Spbb[1,5]Spaa[2,4]^2Spaa[2,5]^2Spbb[2,5]^3Spaa[5,6]+53/8I Spbb[1,3]Spbb[1,4]Spaa[2,4]^3Spaa[2,5]Spbb[2,5]^3Spaa[5,6]-9/8I Spbb[1,3]^2Spaa[2,4]^2Spaa[2,5]^2Spbb[2,5]^3Spaa[3,6]-613/16I Spbb[1,3]Spbb[1,5]Spaa[2,4]^3Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[5,6]-819/16I Spbb[1,3]Spbb[1,4]Spaa[2,4]^4Spbb[2,4]Spbb[2,5]^2Spaa[5,6]-365/16I Spbb[1,3]^2Spaa[2,4]^3Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[3,6]-5/16I Spbb[1,5]^2Spbb[2,3]Spaa[2,4]^2Spaa[2,5]^2Spbb[2,5]^2Spaa[5,6]-165/16I Spbb[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,4]^3Spaa[2,5]Spbb[2,5]^2Spaa[5,6]-77/8I Spbb[1,4]^2Spbb[2,3]Spaa[2,4]^4Spbb[2,5]^2Spaa[5,6]+46675/192I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[5,6]-44221/192I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[5,6]-95/16I Spbb[1,5]^2Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^2Spbb[3,5]Spaa[4,5]Spaa[5,6]-4873/48I Spbb[1,5]^2Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spbb[3,4]Spaa[4,5]Spaa[5,6]+24391/192I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[5,6]-13181/96I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]^3Spbb[2,5]^2Spaa[5,6]+9647/96I Spbb[1,4]Spbb[1,5]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spbb[3,5]Spaa[4,5]Spaa[5,6]-3883/96I Spbb[1,4]Spbb[1,5]Spaa[2,4]^3Spbb[2,5]^2Spbb[3,4]Spaa[4,5]Spaa[5,6]+21247/96I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,6]-48887/192I Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[3,6]+1397/64I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[5,6]+9875/96I Spbb[1,3]Spbb[1,5]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,4]Spbb[3,5]Spaa[5,6]+9875/96I Spbb[1,3]Spbb[1,5]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^2Spbb[3,5]Spaa[3,6]Spaa[4,5]+5517/32I Spbb[1,3]Spbb[1,5]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[3,4]Spbb[3,4]Spaa[5,6]-245/3I Spbb[1,3]Spbb[1,5]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spbb[3,4]Spaa[3,6]Spaa[4,5]-5365/96I Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spaa[2,4]^3Spbb[2,5]^2Spaa[4,6]+3035/192I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,5]^2Spaa[5,6]+8027/96I Spbb[1,4]^2Spaa[2,4]^3Spbb[2,5]^2Spbb[3,5]Spaa[4,5]Spaa[5,6]+727/48I Spbb[1,4]^2Spaa[2,4]^3Spbb[2,5]^2Spbb[3,4]Spaa[4,5]Spaa[4,6]+9883/48I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[3,6]-9049/48I Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spaa[2,4]^3Spbb[2,5]^2Spaa[3,6]+23/8I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]^3Spbb[2,5]^2Spaa[5,6]+1241/48I Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[3,4]Spbb[3,5]Spaa[5,6]+2591/12I Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spbb[3,5]Spaa[3,6]Spaa[4,5]+4147/96I Spbb[1,3]Spbb[1,4]Spaa[2,4]^3Spbb[2,5]^2Spaa[3,4]Spbb[3,4]Spaa[5,6]+4765/96I Spbb[1,3]Spbb[1,4]Spaa[2,4]^3Spbb[2,5]^2Spbb[3,4]Spaa[3,6]Spaa[4,5]+1955/64I Spaa[1,3]Spbb[1,3]^3Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[3,6]+12545/192I Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[3,6]-9655/96I Spbb[1,3]^3Spaa[1,5]Spaa[2,3]Spaa[2,4]^2Spbb[2,5]^2Spaa[3,6]+3557/16I Spbb[1,3]^2Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,4]Spbb[3,5]Spaa[3,6]+3557/16I Spbb[1,3]^2Spaa[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spbb[3,5]Spaa[3,6]Spaa[4,5]+19201/96I Spbb[1,3]^2Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]-43/96I Spbb[1,3]^2Spaa[2,3]Spaa[2,4]^2Spbb[2,5]^2Spbb[3,4]Spaa[3,6]Spaa[4,5]-583/16I Spbb[1,3]Spbb[1,5]Spaa[2,4]^4Spbb[2,4]^2Spbb[2,5]Spaa[5,6]-143/2I Spbb[1,3]Spbb[1,4]Spaa[2,4]^4Spbb[2,4]^2Spbb[2,5]Spaa[4,6]-119/4I Spbb[1,3]^2Spaa[2,4]^4Spbb[2,4]^2Spbb[2,5]Spaa[3,6]+289/16I Spbb[1,5]^2Spbb[2,3]Spaa[2,4]^3Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[5,6]+867/16I Spbb[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,4]^4Spbb[2,4]Spbb[2,5]Spaa[5,6]+157/4I Spbb[1,4]^2Spbb[2,3]Spaa[2,4]^4Spbb[2,4]Spbb[2,5]Spaa[4,6]+10097/64I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[5,6]-13539/64I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[5,6]+785/48I Spbb[1,5]^2Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spbb[3,4]Spaa[4,5]Spaa[5,6]+313/8I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[4,6]-10119/64I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[5,6]+1333/32I Spbb[1,4]Spbb[1,5]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spbb[3,4]Spaa[4,5]Spaa[4,6]-3337/24I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,6]-4771/192I Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[3,6]+3849/64I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[5,6]+4787/96I Spbb[1,3]Spbb[1,5]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[5,6]+877/32I Spbb[1,3]Spbb[1,5]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,6]Spaa[4,5]-5189/64I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[4,6]-805/6I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[3,6]+613/6I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[4,6]+1303/96I Spbb[1,3]Spbb[1,4]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[4,6]+3413/192I Spaa[1,3]Spbb[1,3]^3Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[3,6]-6713/192I Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spbb[2,5]Spaa[3,6]-2503/96I Spbb[1,3]^2Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,6]-8363/96I Spaa[1,4]Spbb[1,5]^3Spbb[2,3]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[5,6]+4081/48I Spaa[1,5]Spbb[1,5]^3Spbb[2,3]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[5,6]-4819/192I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spbb[2,3]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[5,6]+959/192I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spaa[5,6]+43/2I Spaa[1,3]Spbb[1,3]Spbb[1,5]^2Spbb[2,3]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[5,6]-149/96I Spbb[1,5]^2Spbb[2,3]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[4,5]Spbb[4,5]Spaa[5,6]+95/16I Spbb[1,5]^2Spbb[2,3]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,4]Spbb[3,5]Spaa[5,6]+2245/32I Spbb[1,5]^2Spbb[2,3]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[5,6]-13063/192I Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spaa[4,6]+6227/192I Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spaa[5,6]-4103/64I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spaa[5,6]+57/4I Spbb[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spaa[4,5]Spbb[4,5]Spaa[5,6]-213/4I Spbb[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[3,4]Spbb[3,5]Spaa[5,6]+2109/32I Spbb[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[5,6]-125/8I Spaa[1,4]Spbb[1,4]^3Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spaa[4,6]-5161/64I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spaa[4,6]-11359/96I Spbb[1,4]^2Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spaa[3,4]Spbb[3,5]Spaa[5,6]-1585/48I Spbb[1,4]^2Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[4,6]+57/32I Spbb[1,3]Spaa[1,4]^2Spbb[1,5]^3Spaa[2,5]^2Spbb[2,5]Spaa[5,6]+8331/32I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[5,6]-7953/32I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]^2Spbb[2,5]Spaa[5,6]+11567/96I Spaa[1,4]Spbb[1,5]^3Spaa[2,5]^2Spbb[2,5]Spbb[3,5]Spaa[4,5]Spaa[5,6]-16I Spaa[1,5]Spbb[1,5]^3Spaa[2,4]Spaa[2,5]Spbb[2,5]Spbb[3,5]Spaa[4,5]Spaa[5,6]-4557/32I Spaa[1,4]Spbb[1,5]^3Spaa[2,4]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[4,5]Spaa[5,6]+11245/96I Spaa[1,5]Spbb[1,5]^3Spaa[2,4]^2Spbb[2,5]Spbb[3,4]Spaa[4,5]Spaa[5,6]+23753/96I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[5,6]-4665/64I Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,4]^2Spbb[2,5]Spaa[4,6]-1129/6I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,5]Spaa[5,6]+4393/32I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]Spbb[2,5]Spbb[3,5]Spaa[4,5]Spaa[5,6]-40I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,5]Spbb[3,5]Spaa[4,5]Spaa[5,6]+4761/64I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,5]Spbb[3,4]Spaa[4,5]Spaa[4,6]+1241/12I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,5]Spbb[3,4]Spaa[4,5]Spaa[5,6]+8009/96I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]^2Spaa[2,5]^2Spbb[2,5]Spaa[3,6]+38813/192I Spbb[1,3]^2Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,6]+6679/64I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[5,6]-36739/96I Spbb[1,3]^2Spaa[1,5]^2Spbb[1,5]^2Spaa[2,4]^2Spbb[2,5]Spaa[3,6]-11/96I Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,5]Spaa[5,6]-11567/96I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[2,5]^2Spbb[2,5]Spaa[3,4]Spbb[3,5]Spaa[5,6]+9861/64I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[2,5]^2Spbb[2,5]Spbb[3,5]Spaa[3,6]Spaa[4,5]+11675/96I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,4]Spbb[3,5]Spaa[5,6]+9611/96I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]Spbb[2,5]Spbb[3,5]Spaa[3,6]Spaa[4,5]-869/64I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[5,6]-9983/64I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,6]Spaa[4,5]+18829/96I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[5,6]+15085/48I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,5]Spbb[3,4]Spaa[3,6]Spaa[4,5]-11/4I Spbb[1,5]^2Spaa[2,4]Spaa[2,5]Spbb[2,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]Spaa[5,6]+89/4I Spbb[1,5]^2Spaa[2,4]^2Spbb[2,5]Spbb[3,4]Spaa[4,5]^2Spbb[4,5]Spaa[5,6]-10403/96I Spbb[1,5]^2Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[4,5]Spaa[5,6]-9611/96I Spbb[1,5]^2Spaa[2,4]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spaa[4,5]^2-4519/48I Spbb[1,5]^2Spaa[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[4,5]Spaa[5,6]-2357/96I Spbb[1,5]^2Spaa[2,4]^2Spbb[2,5]Spbb[3,4]^2Spaa[3,6]Spaa[4,5]^2-715/64I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,4]^2Spbb[2,5]Spaa[4,6]-12955/192I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,4]^2Spbb[2,5]Spaa[5,6]-5861/192I Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,4]^2Spbb[2,5]Spbb[3,5]Spaa[4,5]Spaa[4,6]-113/96I Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[2,4]^2Spbb[2,5]Spbb[3,5]Spaa[4,5]Spaa[5,6]+1139/192I Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[2,4]^2Spbb[2,5]Spbb[3,4]Spaa[4,5]Spaa[4,6]+251/4I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,6]-6979/96I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]^2Spbb[2,5]Spaa[3,6]-1463/64I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]^2Spbb[2,5]Spaa[4,6]-19/32I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[2,5]Spaa[5,6]+23869/192I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,4]Spbb[3,5]Spaa[5,6]+16825/96I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spbb[3,5]Spaa[3,6]Spaa[4,5]-10229/48I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,5]Spaa[5,6]-16993/192I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]^2Spbb[2,5]Spbb[3,5]Spaa[3,6]Spaa[4,5]-16331/192I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[4,6]-11/4I Spbb[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[2,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]Spaa[5,6]+2961/32I Spbb[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[2,5]Spbb[3,4]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]+10403/96I Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,4]Spbb[3,5]^2Spaa[4,5]Spaa[5,6]+9875/96I Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2+17659/96I Spbb[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[4,5]Spaa[5,6]+1057/12I Spbb[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[2,5]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spaa[4,5]^2+9269/96I Spbb[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[4,5]Spaa[4,6]+26633/192I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,5]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,6]+7829/96I Spbb[1,3]^3Spaa[1,4]^2Spbb[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,5]Spaa[3,6]-12457/96I Spaa[1,3]Spbb[1,3]^3Spaa[1,5]Spbb[1,5]Spaa[2,4]^2Spbb[2,5]Spaa[3,6]-41/6I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,5]Spaa[2,4]^2Spbb[2,5]Spaa[5,6]-5843/64I Spbb[1,3]^3Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spaa[2,4]Spbb[2,5]Spaa[3,6]+7097/24I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[2,5]^2Spbb[2,5]Spaa[3,4]Spbb[3,5]Spaa[3,6]-5209/32I Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,4]Spbb[3,5]Spaa[3,6]+11/4I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,4]Spbb[3,5]Spaa[5,6]+86167/192I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,5]Spbb[3,5]Spaa[3,6]Spaa[4,5]-5385/32I Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spaa[2,3]Spaa[2,4]Spbb[2,5]Spbb[3,5]Spaa[3,6]Spaa[4,5]-1I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[5,6]+9875/96I Spbb[1,3]Spbb[1,5]Spaa[2,5]^2Spbb[2,5]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]+9875/96I Spbb[1,3]Spbb[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2+11/4I Spbb[1,3]Spbb[1,5]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spaa[5,6]-6019/48I Spbb[1,3]Spbb[1,5]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spaa[4,5]-43/96I Spbb[1,3]Spbb[1,5]Spaa[2,3]Spaa[2,4]Spbb[2,5]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spaa[4,5]^2+11/4I Spbb[1,3]Spbb[1,5]Spaa[2,4]^2Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[5,6]-2851/32I Spbb[1,3]Spbb[1,5]Spaa[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]Spaa[4,5]-3629/64I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,4]^2Spbb[2,5]Spaa[4,6]-9145/96I Spaa[1,4]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,5]Spbb[3,5]Spaa[4,5]Spaa[4,6]-1115/12I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[2,4]^2Spbb[2,5]Spaa[3,6]+4757/192I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,5]Spaa[4,6]-7001/192I Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spaa[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,5]Spaa[4,6]-5431/64I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,5]Spaa[5,6]-9145/96I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,5]Spbb[3,5]Spaa[3,6]Spaa[4,5]-10205/96I Spbb[1,4]^2Spaa[2,4]^2Spbb[2,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]-10555/96I Spbb[1,4]^2Spaa[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,5]^2Spaa[4,5]Spaa[5,6]-9293/96I Spbb[1,4]^2Spaa[2,4]^2Spbb[2,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2-11203/96I Spbb[1,4]^2Spaa[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[4,5]Spaa[4,6]+9465/64I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spaa[2,4]^2Spbb[2,5]Spaa[3,6]-10197/64I Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,5]Spaa[3,6]+53429/192I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,4]Spbb[3,5]Spaa[3,6]-29599/192I Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spaa[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,5]Spaa[3,6]+15/4I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,5]Spaa[5,6]-11/4I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,4]^2Spbb[3,5]^2Spaa[5,6]+12643/96I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]+49/4I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2-11/4I Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,5]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spaa[5,6]+5/8I Spaa[1,3]^2Spbb[1,3]^4Spaa[2,4]^2Spbb[2,5]Spaa[3,6]+5/4I Spaa[1,3]Spbb[1,3]^4Spaa[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,5]Spaa[3,6]-15/8I Spbb[1,3]^4Spaa[1,4]^2Spaa[2,3]^2Spbb[2,5]Spaa[3,6]+15/4I Spaa[1,3]Spbb[1,3]^3Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,4]Spbb[3,5]Spaa[3,6]+1I Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spaa[2,5]Spbb[2,5]Spaa[3,4]Spbb[3,5]Spaa[3,6]-1I Spbb[1,3]^3Spaa[1,5]Spaa[2,3]Spaa[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,5]Spaa[3,6]+11731/96I Spbb[1,3]^2Spaa[2,5]^2Spbb[2,5]Spaa[3,4]^2Spbb[3,5]^2Spaa[3,6]+11995/96I Spbb[1,3]^2Spaa[2,3]Spaa[2,5]Spbb[2,5]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]+11/4I Spbb[1,3]^2Spaa[2,3]^2Spbb[2,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2+11731/96I Spbb[1,3]^2Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]+12I Spbb[1,3]Spbb[1,5]Spaa[2,4]^4Spbb[2,4]^3Spaa[4,6]-19/2I Spbb[1,5]^2Spbb[2,3]Spaa[2,4]^4Spbb[2,4]^2Spaa[5,6]-19/2I Spbb[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,4]^4Spbb[2,4]^2Spaa[4,6]-2189/24I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^3Spbb[2,4]^2Spaa[4,6]+5159/96I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[2,4]^3Spbb[2,4]^2Spaa[5,6]-19/2I Spbb[1,5]^2Spaa[2,4]^3Spbb[2,4]^2Spbb[3,4]Spaa[4,5]Spaa[4,6]-323/8I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^3Spbb[2,4]^2Spaa[4,6]+97/12I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[2,4]^3Spbb[2,4]^2Spaa[3,6]-2755/48I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[2,4]^3Spbb[2,4]^2Spaa[4,6]-509/32I Spbb[1,3]Spbb[1,5]Spaa[2,4]^3Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[4,6]-5723/96I Spaa[1,4]Spbb[1,5]^3Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spaa[5,6]+2387/24I Spaa[1,5]Spbb[1,5]^3Spbb[2,3]Spaa[2,4]^3Spbb[2,4]Spaa[5,6]+2201/24I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,3]Spaa[2,4]^3Spbb[2,4]Spaa[4,6]+1723/32I Spaa[1,3]Spbb[1,3]Spbb[1,5]^2Spbb[2,3]Spaa[2,4]^3Spbb[2,4]Spaa[5,6]-19/2I Spbb[1,5]^2Spbb[2,3]Spaa[2,4]^3Spbb[2,4]Spaa[4,5]Spbb[4,5]Spaa[5,6]+953/24I Spbb[1,5]^2Spbb[2,3]Spaa[2,4]^3Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[5,6]+2479/48I Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]Spaa[4,6]+167/4I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]Spaa[4,6]+533/32I Spbb[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]+1865/96I Spbb[1,3]Spaa[1,4]^2Spbb[1,5]^3Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[5,6]-2381/96I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]^2Spbb[2,4]Spaa[4,6]+2285/96I Spaa[1,5]Spbb[1,5]^3Spaa[2,4]^2Spbb[2,4]Spbb[3,4]Spaa[4,5]Spaa[4,6]+425/96I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]Spaa[4,6]-157/24I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]Spaa[5,6]+109/16I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,6]-917/48I Spbb[1,3]^2Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]Spaa[3,6]-443/96I Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]Spaa[4,6]+229/24I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[4,6]+131/24I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[4,6]-209/48I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[3,6]-323/24I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[4,6]+49/8I Spbb[1,3]^3Spaa[1,4]^2Spbb[1,5]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,6]-129/32I Spaa[1,3]Spbb[1,5]^3Spbb[2,3]^2Spaa[2,4]^2Spaa[2,5]Spaa[5,6]+811/48I Spaa[1,3]Spbb[1,4]Spbb[1,5]^2Spbb[2,3]^2Spaa[2,4]^3Spaa[5,6]+2285/96I Spbb[1,5]^2Spbb[2,3]^2Spaa[2,4]^2Spaa[2,5]Spaa[3,4]Spbb[4,5]Spaa[5,6]+211/12I Spaa[1,3]Spbb[1,4]^2Spbb[1,5]Spbb[2,3]^2Spaa[2,4]^3Spaa[4,6]+3/4I Spbb[1,4]Spbb[1,5]Spbb[2,3]^2Spaa[2,4]^3Spaa[3,4]Spbb[4,5]Spaa[5,6]-57/32I Spaa[1,4]^2Spbb[1,5]^4Spbb[2,3]Spaa[2,5]^2Spaa[5,6]-625/96I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^3Spbb[2,3]Spaa[2,4]Spaa[2,5]Spaa[5,6]-263/24I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^2Spbb[2,3]Spaa[2,4]^2Spaa[4,6]-53/4I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spbb[2,3]Spaa[2,4]^2Spaa[4,5]Spbb[4,5]Spaa[5,6]+47/16I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]^2Spbb[2,3]Spaa[2,4]^2Spaa[5,6]-347/48I Spaa[1,4]^2Spbb[1,4]^3Spbb[1,5]Spbb[2,3]Spaa[2,4]^2Spaa[4,6]+117/16I Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spbb[2,3]Spaa[2,4]^2Spaa[3,4]Spbb[3,5]Spaa[5,6]+89/6I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,4]^2Spaa[4,6]+33/8I Spbb[1,3]Spaa[1,4]^2Spaa[1,5]Spbb[1,5]^4Spaa[2,5]Spaa[5,6]-33/8I Spbb[1,3]Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^4Spaa[2,4]Spaa[5,6]+11/4I Spaa[1,4]Spaa[1,5]Spbb[1,5]^4Spaa[2,5]Spbb[3,5]Spaa[4,5]Spaa[5,6]+43/8I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,6]Spaa[4,5]+17/48I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]Spbb[1,5]^3Spaa[2,5]Spaa[5,6]-27/4I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]Spaa[4,6]+11/4I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,6]Spbb[3,5]Spaa[4,5]^2+11/2I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,4]Spbb[3,5]Spaa[4,5]Spaa[5,6]+11/16I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]^2Spaa[2,6]Spaa[4,5]-67/16I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[4,6]-41/12I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]^2Spaa[2,4]Spaa[5,6]+11/4I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spbb[3,5]Spaa[4,5]Spaa[4,6]-29/24I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^3Spbb[1,5]Spaa[2,4]Spaa[4,6]+11/12I Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]Spaa[2,6]Spaa[3,4]+83/16I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,4]Spaa[4,6]+5/4I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,6]Spaa[3,4]+21/8I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[4,6]+181/48I Spbb[1,3]^3Spaa[1,4]^3Spbb[1,4]Spbb[1,5]Spaa[2,3]Spaa[3,6]-33/8I Spaa[1,3]^2Spbb[1,3]^4Spaa[1,4]Spbb[1,5]Spaa[2,4]Spaa[3,6]+33/8I Spaa[1,3]Spbb[1,3]^4Spaa[1,4]^2Spbb[1,5]Spaa[2,3]Spaa[3,6]-11/4I Spbb[1,3]^3Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spaa[3,4]Spbb[3,5]Spaa[3,6])/(Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2](1/4*(s[1,3]+s[1,4]+s[2,3]+s[2,4])^2-s[1,2]*s[3,4])^2)+
(-25I Spbb[1,2]^2Spaa[2,4]^3Spbb[2,5]Spaa[2,6]-107/8I Spbb[1,2]^2Spaa[1,4]Spbb[1,5]Spaa[2,4]^2Spaa[2,6]+8I Spbb[1,2]^2Spbb[1,5]Spaa[1,6]Spaa[2,4]^3-23/8I Spbb[1,2]^2Spaa[2,4]^3Spbb[4,5]Spaa[4,6]+61/8I Spbb[1,2]Spbb[1,5]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spaa[4,5]+7I Spbb[1,2]Spbb[1,5]Spaa[2,4]^3Spbb[2,5]Spaa[5,6]+14I Spbb[1,2]Spbb[1,4]Spaa[2,4]^3Spbb[2,5]Spaa[4,6]-13/4I Spbb[1,2]Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,4]Spaa[2,6]Spaa[4,6]-19/8I Spbb[1,2]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,4]^2Spaa[4,6]-1I Spbb[1,2]Spbb[1,6]Spaa[2,4]^2Spbb[4,5]Spaa[4,6]^2+1I Spbb[1,2]Spaa[1,4]Spbb[1,5]^2Spaa[2,4]^2Spaa[5,6]-5/4I Spbb[1,5]^2Spaa[2,4]^2Spbb[2,6]Spaa[4,6]Spaa[5,6]+1/4I Spaa[1,4]Spbb[1,5]Spbb[1,6]^2Spaa[2,6]Spaa[4,6]^2-1/4I Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spaa[4,6]^2-5/4I Spaa[1,4]Spbb[1,5]^2Spbb[1,6]Spaa[2,4]Spaa[4,6]Spaa[5,6])/(Spaa[3,4]Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2](1/4*(s[1,3]+s[1,4]+s[2,3]+s[2,4])^2-s[1,2]*s[3,4]))+
(-1/4I Spaa[1,4]Spaa[1,6]^2Spbb[2,3]^2Spbb[2,5]Spab[2,Sp[3]+Sp[4],1](2*s[5,6]*s[3,4]-(s[5,6]+s[3,4]-s[1,2])*s[5,6,1]))/(Spab[1,Sp[3]+Sp[4],2]^3Spab[1,Sp[2]+Sp[3],4]Spab[5,Sp[1]+Sp[6],2](1/4*(s[1,3]+s[1,4]+s[2,3]+s[2,4])^2-s[1,2]*s[3,4]))+
(+1I Spaa[1,6]^3Spbb[2,3]^3Spab[2,Sp[3]+Sp[4],1]s[2,3,4])/(Spbb[3,4]Spaa[5,6]Spab[1,Sp[3]+Sp[4],2]^3Spab[1,Sp[2]+Sp[3],4]Spab[5,Sp[1]+Sp[6],2])+
(-3/16I Spaa[1,4]Spaa[1,6]^2Spbb[2,3]^2Spbb[2,5]Spab[2,Sp[3]+Sp[4],1]^2(2*s[5,6]*s[3,4]-(s[5,6]+s[3,4]-s[1,2])*s[5,6,1]))/(Spab[1,Sp[3]+Sp[4],2]^2Spab[1,Sp[2]+Sp[3],4]Spab[5,Sp[1]+Sp[6],2](1/4*(s[1,3]+s[1,4]+s[2,3]+s[2,4])^2-s[1,2]*s[3,4])^2)+
(Spaa[1,6]Spbb[2,3]Spab[2,Sp[3]+Sp[4],1](-3/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spaa[1,6]Spbb[3,5]+1/2I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[1,6]Spbb[2,5]-1/4I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[2,3]Spbb[2,5]Spaa[2,6]-3/4I Spaa[1,2]Spbb[1,3]Spaa[1,6]Spbb[2,3]Spbb[2,5]Spaa[3,4]-3/8I Spaa[1,2]Spbb[2,3]^2Spaa[2,4]Spbb[2,5]Spaa[3,6]+3/8I Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spaa[1,6]Spbb[4,5]-3/8I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spaa[1,6]Spbb[3,5]+1I Spbb[1,2]Spaa[1,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,4]+7/8I Spbb[1,3]Spaa[1,4]^2Spbb[2,5]Spbb[3,4]Spaa[3,6]+7/8I Spaa[1,4]^2Spbb[1,4]Spbb[2,5]Spbb[3,4]Spaa[4,6]+1/8I Spbb[1,3]Spaa[1,4]Spaa[1,6]^2Spbb[1,6]Spbb[2,5]-1/4I Spbb[1,2]Spaa[1,4]Spaa[1,6]Spaa[2,4]Spbb[2,5]Spbb[3,4]+1/8I Spbb[1,2]Spaa[1,4]Spaa[1,6]Spbb[2,5]Spaa[2,6]Spbb[3,6]-1/2I Spaa[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,3]Spbb[2,5]Spaa[2,6]-3/4I Spbb[1,3]Spaa[1,4]Spaa[1,6]Spbb[2,5]Spaa[3,4]Spbb[3,4]+1/8I Spbb[1,3]Spaa[1,4]Spaa[1,6]Spbb[2,5]Spaa[3,6]Spbb[3,6]+1/8I Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[2,5]Spbb[3,6]Spaa[4,6]-3/8I Spaa[1,4]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[2,6]-5/8I Spaa[1,4]Spbb[2,3]Spaa[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,6]-5/8I Spaa[1,4]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spbb[3,4]Spaa[4,6]-5/8I Spaa[1,4]Spbb[2,3]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]-5/8I Spaa[1,4]Spbb[2,3]Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]-3/4I Spaa[1,4]Spbb[2,3]Spbb[2,5]Spaa[2,6]Spaa[4,6]Spbb[4,6]+1/8I Spaa[1,4]Spbb[2,4]Spbb[2,5]Spaa[2,6]Spbb[3,6]Spaa[4,6]+1/8I Spaa[1,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[4,6]+1/8I Spaa[1,4]Spbb[2,5]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]+1/8I Spaa[1,4]Spbb[2,5]Spbb[3,4]Spaa[4,6]^2Spbb[4,6]+3/8I Spaa[1,6]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spbb[2,5]))/(Spab[1,Sp[3]+Sp[4],2]^2Spab[1,Sp[2]+Sp[3],4]Spab[5,Sp[1]+Sp[6],2](1/4*(s[1,3]+s[1,4]+s[2,3]+s[2,4])^2-s[1,2]*s[3,4]))+
(Spaa[1,6]^2Spbb[2,3]^2Spab[2,Sp[3]+Sp[4],1](-1/2I Spbb[1,3]Spaa[1,6]-4I Spbb[2,3]Spaa[2,6]+9/2I Spbb[3,4]Spaa[4,6]))/(Spbb[3,4]Spaa[5,6]Spab[1,Sp[3]+Sp[4],2]^2Spab[1,Sp[2]+Sp[3],4]Spab[5,Sp[1]+Sp[6],2])+
(Spaa[1,2]Spbb[1,2]Spab[2,Sp[3]+Sp[4],1]Spab[4,Sp[1]+Sp[2],3]Spab[6,Sp[1]+Sp[2],5](s[5,6,1]-s[5,6,2])(s[1,2,3]-s[1,2,4])(s[3,4,5]-s[3,4,6])(+5/256I s[1,3,4]+5/256I s[2,3,4]))/(Spab[1,Sp[3]+Sp[4],2]Spab[3,Sp[1]+Sp[2],4]Spab[5,Sp[1]+Sp[2],6](1/4*(s[1,3]+s[1,4]+s[2,3]+s[2,4])^2-s[1,2]*s[3,4])^3)+
(+9/8I Spaa[1,3]^4Spbb[1,3]^5Spaa[1,6]Spbb[3,5]Spaa[4,6]-73/8I Spaa[1,3]^4Spbb[1,3]^4Spbb[3,4]Spbb[3,5]Spaa[4,6]^2+93/8I Spaa[1,3]^4Spbb[1,3]^4Spbb[3,5]^2Spaa[4,6]Spaa[5,6]-39/8I Spaa[1,3]^3Spbb[1,3]^5Spaa[1,4]Spbb[1,5]Spaa[1,6]^2+31/4I Spaa[1,3]^3Spbb[1,3]^5Spaa[1,4]Spaa[1,6]Spbb[3,5]Spaa[3,6]+35/8I Spaa[1,3]^3Spbb[1,3]^4Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[3,5]Spaa[4,6]+27/4I Spaa[1,3]^3Spbb[1,3]^4Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[3,4]Spaa[4,6]-19/2I Spaa[1,3]^3Spbb[1,3]^4Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[3,5]Spaa[5,6]-39/8I Spaa[1,3]^3Spbb[1,3]^4Spaa[1,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spaa[4,6]-27/4I Spaa[1,3]^3Spbb[1,3]^4Spaa[1,4]Spbb[3,5]^2Spaa[3,6]Spaa[5,6]-187/8I Spaa[1,3]^3Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spbb[3,4]Spbb[3,5]Spaa[4,6]^2-37/8I Spaa[1,3]^3Spbb[1,3]^3Spaa[1,4]Spbb[1,5]Spbb[3,4]^2Spaa[4,6]^2+155/4I Spaa[1,3]^3Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spbb[3,5]^2Spaa[4,6]Spaa[5,6]-49/8I Spaa[1,3]^3Spbb[1,3]^3Spaa[1,4]Spbb[1,5]Spbb[3,5]^2Spaa[5,6]^2+27/8I Spaa[1,3]^3Spbb[1,3]^4Spaa[1,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,6]+95/8I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spaa[1,5]Spbb[3,5]^2Spaa[4,6]^2+17/8I Spaa[1,3]^3Spbb[1,3]^5Spaa[1,6]^2Spaa[4,6]Spbb[5,6]+5/2I Spaa[1,3]^3Spbb[1,3]^4Spaa[1,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]+29/8I Spaa[1,3]^3Spbb[1,3]^4Spaa[1,6]Spbb[3,5]Spaa[4,6]^2Spbb[4,6]+51/8I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spaa[1,6]Spbb[3,5]Spbb[3,6]Spaa[4,6]^2+29/8I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,5]Spaa[1,6]Spbb[3,4]Spbb[3,6]Spaa[4,6]^2+49/4I Spaa[1,3]^3Spbb[1,3]^4Spaa[1,6]Spbb[3,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]-5/4I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,5]Spaa[1,6]Spbb[3,5]Spbb[3,6]Spaa[4,6]Spaa[5,6]-89/8I Spaa[1,3]^3Spbb[1,3]^3Spaa[3,4]Spbb[3,4]^2Spbb[3,5]Spaa[4,6]^2+7/8I Spaa[1,3]^3Spbb[1,3]^3Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,6]^2-49/8I Spaa[1,3]^3Spbb[1,3]^3Spaa[3,5]Spbb[3,5]^3Spaa[4,6]Spaa[5,6]-3/4I Spaa[1,3]^3Spbb[1,3]^3Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2-37/8I Spaa[1,3]^3Spbb[1,3]^3Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]Spaa[5,6]-5/8I Spaa[1,3]^3Spbb[1,3]^3Spbb[3,4]Spbb[3,5]Spaa[4,6]^3Spbb[4,6]+5/2I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spbb[3,4]Spbb[3,5]Spbb[3,6]Spaa[4,6]^3-5/8I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,5]Spbb[3,4]^2Spbb[3,6]Spaa[4,6]^3-5/2I Spaa[1,3]^3Spbb[1,3]^3Spbb[3,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+5/2I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spbb[3,5]^2Spbb[3,6]Spaa[4,6]^2Spaa[5,6]-45/4I Spaa[1,3]^3Spbb[1,3]^3Spbb[3,5]^2Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-15/4I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,6]Spaa[5,6]^2-139/8I Spaa[1,3]^2Spbb[1,3]^4Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[1,6]^2+151/8I Spaa[1,3]^2Spbb[1,3]^4Spaa[1,4]^2Spbb[1,4]Spaa[1,6]Spbb[3,5]Spaa[3,6]-11/2I Spaa[1,3]^2Spbb[1,3]^4Spaa[1,4]^2Spbb[1,5]Spaa[1,6]Spbb[3,4]Spaa[3,6]+63/8I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]^2Spaa[1,6]Spbb[3,5]Spaa[4,6]+101/8I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[3,4]Spaa[4,6]-55/2I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[3,5]Spaa[5,6]+41/4I Spaa[1,3]^2Spbb[1,3]^4Spaa[1,4]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]^2-4I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spaa[4,6]+13/8I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]^2Spbb[1,5]Spbb[3,4]^2Spaa[3,6]Spaa[4,6]-221/8I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]Spbb[3,5]^2Spaa[3,6]Spaa[5,6]-81/4I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spbb[3,4]Spbb[3,5]Spaa[4,6]^2-49/8I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spbb[3,4]^2Spaa[4,6]^2+30I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spbb[3,5]^2Spaa[4,6]Spaa[5,6]-10I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spbb[3,5]^2Spaa[5,6]^2-11/4I Spaa[1,3]^2Spbb[1,3]^4Spaa[1,4]Spaa[1,5]Spbb[3,5]^2Spaa[3,6]^2-13/4I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,6]+109/8I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[3,5]^2Spaa[4,6]^2-17/4I Spaa[1,3]^2Spbb[1,3]^5Spaa[1,4]Spaa[1,6]^2Spaa[3,6]Spbb[5,6]+65/8I Spaa[1,3]^2Spbb[1,3]^4Spaa[1,4]Spbb[1,4]Spaa[1,6]^2Spaa[4,6]Spbb[5,6]+5/2I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[3,6]Spaa[4,6]-5/8I Spaa[1,3]^2Spbb[1,3]^4Spaa[1,4]Spbb[1,5]Spaa[1,6]^2Spaa[5,6]Spbb[5,6]-11/4I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]+45/4I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[3,5]Spaa[4,6]^2Spbb[4,6]+35/8I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[3,5]Spbb[3,6]Spaa[4,6]^2+35/4I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[3,4]Spbb[3,6]Spaa[4,6]^2+155/8I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[3,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]-5/4I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[3,5]Spbb[3,6]Spaa[4,6]Spaa[5,6]-5/8I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[3,5]Spaa[5,6]^2Spbb[5,6]+3I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]Spaa[3,4]Spbb[3,4]^2Spbb[3,5]Spaa[3,6]Spaa[4,6]-19I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[3,4]Spbb[3,4]^2Spbb[3,5]Spaa[4,6]^2-11/4I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[3,4]Spbb[3,4]^3Spaa[4,6]^2-35/8I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,6]+69/8I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[5,6]+33/8I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,6]^2-35/4I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[3,5]Spbb[3,5]^3Spaa[4,6]Spaa[5,6]-41/4I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[3,5]Spbb[3,5]^3Spaa[5,6]^2-7/4I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]+27/8I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[5,6]-35/8I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2-81/8I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]Spaa[5,6]+4I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]Spbb[3,5]^2Spaa[3,6]Spaa[5,6]^2Spbb[5,6]+5/2I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[5,6]^2-15/8I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[3,4]Spbb[3,5]Spaa[4,6]^3Spbb[4,6]-2I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[3,4]Spbb[3,5]Spbb[3,6]Spaa[4,6]^3-15/8I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[3,4]^2Spbb[3,6]Spaa[4,6]^3-31/8I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[3,5]^2Spbb[3,6]Spaa[4,6]^2Spaa[5,6]-213/8I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[3,5]^2Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-15/4I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,6]Spaa[5,6]^2-3I Spaa[1,3]^2Spbb[1,3]^4Spaa[1,5]Spaa[1,6]Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[5,6]-45/8I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[1,5]Spaa[1,6]Spbb[3,5]Spaa[4,6]^2Spbb[5,6]+25/4I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,5]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,6]+5/8I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,6]+5/8I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,6]^2Spbb[4,6]+15/8I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]^2+13/4I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]+15/8I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[3,5]^2Spaa[4,6]^3Spbb[4,6]+15/8I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,6]^3+39/4I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[3,5]^2Spaa[4,6]^2Spaa[5,6]Spbb[5,6]-3I Spaa[1,3]^2Spbb[1,3]^4Spaa[1,6]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]Spbb[5,6]-65/8I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[1,6]^2Spbb[3,6]Spaa[4,6]^2Spbb[5,6]+5/8I Spaa[1,3]^2Spbb[1,3]^4Spaa[1,6]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]^2+5/8I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]+5/4I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]+5/4I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2+5/8I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]Spaa[1,6]Spbb[3,4]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2+9/2I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]-15/4I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]Spaa[1,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]Spaa[5,6]+15/4I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[3,5]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]+15/8I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[3,4]Spbb[3,6]^2Spaa[4,6]^3+11I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[3,5]Spbb[3,6]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]-25/8I Spaa[1,3]^2Spbb[1,3]^2Spaa[3,4]^2Spbb[3,4]^3Spbb[3,5]Spaa[4,6]^2-5/4I Spaa[1,3]^2Spbb[1,3]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spbb[3,5]^2Spaa[4,6]^2-15/4I Spaa[1,3]^2Spbb[1,3]^2Spaa[3,4]Spbb[3,4]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2-5/8I Spaa[1,3]^2Spbb[1,3]^2Spaa[3,4]Spbb[3,4]^2Spbb[3,5]Spaa[4,6]^3Spbb[4,6]+5/8I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[3,4]Spbb[3,4]^2Spbb[3,5]Spbb[3,6]Spaa[4,6]^3-5/8I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spaa[3,4]Spbb[3,4]^3Spbb[3,6]Spaa[4,6]^3-5/2I Spaa[1,3]^2Spbb[1,3]^2Spaa[3,5]^2Spbb[3,5]^4Spaa[4,6]Spaa[5,6]+5I Spaa[1,3]^2Spbb[1,3]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]^2+15/4I Spaa[1,3]^2Spbb[1,3]^2Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spbb[3,6]Spaa[4,6]Spaa[5,6]-5/4I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,6]^3+5/4I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spbb[3,6]Spaa[4,6]^3+15/4I Spaa[1,3]^2Spbb[1,3]^2Spaa[3,5]Spbb[3,5]^3Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-15/4I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[3,5]Spbb[3,5]^3Spbb[3,6]Spaa[4,6]^2Spaa[5,6]+5/8I Spaa[1,3]^2Spbb[1,3]^2Spaa[3,5]Spbb[3,5]^3Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-15/4I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spaa[3,5]Spbb[3,5]^3Spbb[3,6]Spaa[4,6]Spaa[5,6]^2-5/4I Spaa[1,3]^2Spbb[1,3]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]^2-5/4I Spaa[1,3]^2Spbb[1,3]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]-5/8I Spaa[1,3]^2Spbb[1,3]^2Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+5/4I Spaa[1,3]^2Spbb[1,3]^2Spbb[3,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-5/8I Spaa[1,3]^2Spbb[1,3]^2Spbb[3,5]^2Spaa[4,6]Spaa[5,6]^3Spbb[5,6]^2-51/4I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]Spaa[1,6]^2+29/2I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]^3Spbb[1,4]^2Spaa[1,6]Spbb[3,5]Spaa[3,6]-105/8I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]^3Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[3,4]Spaa[3,6]+57/8I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]^3Spaa[1,6]Spbb[3,5]Spaa[4,6]-3/2I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spbb[3,4]Spaa[4,6]-153/8I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spbb[3,5]Spaa[5,6]+129/8I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]^3Spbb[1,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]^2-5/8I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]^3Spbb[1,5]Spbb[3,4]^2Spaa[3,6]^2+47/8I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]Spaa[4,6]-21/8I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]Spbb[1,5]Spbb[3,4]^2Spaa[3,6]Spaa[4,6]-239/8I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]^2Spbb[3,5]^2Spaa[3,6]Spaa[5,6]-6I Spaa[1,3]Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^3Spbb[3,4]Spbb[3,5]Spaa[4,6]^2-51/8I Spaa[1,3]Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]Spbb[3,4]^2Spaa[4,6]^2+1I Spaa[1,3]Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^3Spbb[3,5]^2Spaa[4,6]Spaa[5,6]+19/8I Spaa[1,3]Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]Spbb[3,5]^2Spaa[5,6]^2-9/8I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[3,5]^2Spaa[3,6]^2-11/4I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,6]+19/8I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[1,5]Spbb[3,5]^2Spaa[4,6]^2-95/8I Spaa[1,3]Spbb[1,3]^4Spaa[1,4]^2Spbb[1,4]Spaa[1,6]^2Spaa[3,6]Spbb[5,6]-11/8I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]^2Spaa[1,6]^2Spaa[4,6]Spbb[5,6]+5/2I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[1,6]^2Spbb[3,6]Spaa[4,6]-5/8I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[1,6]^2Spaa[5,6]Spbb[5,6]-5/2I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]Spaa[1,6]Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]-9/8I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]+51/8I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[1,6]Spbb[3,5]Spaa[4,6]^2Spbb[4,6]+9/8I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[1,6]Spbb[3,5]Spbb[3,6]Spaa[4,6]^2+51/8I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spbb[3,4]Spbb[3,6]Spaa[4,6]^2+23/4I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[1,6]Spbb[3,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]+31/8I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spbb[3,5]Spbb[3,6]Spaa[4,6]Spaa[5,6]-5/8I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[3,5]Spaa[5,6]^2Spbb[5,6]+5/2I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]^2Spaa[3,4]Spbb[3,4]^2Spbb[3,5]Spaa[3,6]^2+57/8I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[3,4]Spbb[3,4]^2Spbb[3,5]Spaa[3,6]Spaa[4,6]-7/8I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]Spaa[4,6]-63/8I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[3,4]Spbb[3,4]^2Spbb[3,5]Spaa[4,6]^2-41/8I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[3,4]Spbb[3,4]^3Spaa[4,6]^2-11/4I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2-53/4I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,6]+55/4I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[5,6]-31/8I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,6]^2+3I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[3,5]Spbb[3,5]^3Spaa[4,6]Spaa[5,6]-109/8I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[3,5]Spbb[3,5]^3Spaa[5,6]^2+31/4I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,5]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[5,6]^2+81/8I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[5,6]+31/8I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2+4I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]Spaa[5,6]+43/4I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[3,5]^2Spaa[3,6]Spaa[5,6]^2Spbb[5,6]+5/2I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[5,6]^2-15/8I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[3,4]Spbb[3,5]Spaa[4,6]^3Spbb[4,6]+5/8I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^3Spbb[3,4]Spbb[3,5]Spbb[3,6]Spaa[4,6]^3-15/8I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spbb[3,4]^2Spbb[3,6]Spaa[4,6]^3-31/8I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^3Spbb[3,5]^2Spbb[3,6]Spaa[4,6]^2Spaa[5,6]-69/8I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[3,5]^2Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-31/8I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,6]Spaa[5,6]^2-5/2I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spaa[1,5]Spaa[1,6]Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[5,6]-51/8I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spbb[3,5]Spaa[4,6]^2Spbb[5,6]-5/2I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spaa[1,5]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^2+25/4I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[1,5]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,6]+15/8I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[3,5]^2Spaa[4,6]^3Spbb[4,6]-5/8I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,6]^3+39/4I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[3,5]^2Spaa[4,6]^2Spaa[5,6]Spbb[5,6]-5/8I Spaa[1,3]Spbb[1,3]^4Spaa[1,4]Spaa[1,6]^2Spaa[3,6]Spaa[5,6]Spbb[5,6]^2-51/8I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[1,6]^2Spbb[3,6]Spaa[4,6]^2Spbb[5,6]+5/2I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[5,6]-15/4I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]Spaa[5,6]+15/4I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[3,5]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]-5/2I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[3,5]Spbb[3,6]^2Spaa[4,6]^3+15/8I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spbb[3,4]Spbb[3,6]^2Spaa[4,6]^3+39/4I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[3,5]Spbb[3,6]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]+5/4I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[3,4]^2Spbb[3,4]^3Spbb[3,5]Spaa[3,6]Spaa[4,6]-15/4I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,4]^2Spbb[3,4]^3Spbb[3,5]Spaa[4,6]^2-5I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,6]-15/4I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spbb[3,5]^2Spaa[4,6]^2+5/4I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[3,4]Spbb[3,4]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-15/4I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,4]Spbb[3,4]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2-5/4I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,4]Spbb[3,4]^2Spbb[3,5]Spaa[4,6]^3Spbb[4,6]+5/4I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[3,4]Spbb[3,4]^2Spbb[3,5]Spbb[3,6]Spaa[4,6]^3-5/4I Spaa[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[3,4]Spbb[3,4]^3Spbb[3,6]Spaa[4,6]^3+5/2I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]Spaa[4,6]+5/2I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[3,5]^2Spbb[3,5]^4Spaa[3,6]Spaa[5,6]+5/4I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^3Spaa[4,6]^2-5/2I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,5]^2Spbb[3,5]^4Spaa[4,6]Spaa[5,6]-5/2I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[3,5]^2Spbb[3,5]^4Spaa[5,6]^2-25/4I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,6]+5/4I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]^2+15/4I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spbb[3,6]Spaa[4,6]Spaa[5,6]+5/8I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[5,6]^2Spbb[5,6]+5/4I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,5]Spbb[3,5]^3Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-15/4I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[3,5]Spbb[3,5]^3Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+5/8I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^2Spbb[5,6]-5/4I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+5/8I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[3,5]^2Spaa[3,6]Spaa[5,6]^3Spbb[5,6]^2-7/8I Spaa[1,3]Spbb[1,3]^3Spaa[1,5]^2Spbb[3,5]^2Spaa[3,6]^2Spaa[4,6]Spbb[5,6]-21/8I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,5]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,6]^2Spbb[5,6]-21/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]^2Spbb[3,5]^2Spaa[4,6]^3Spbb[5,6]-7/4I Spaa[1,3]Spbb[1,3]^3Spaa[1,5]Spaa[1,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[5,6]-21/4I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[5,6]-21/4I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spbb[3,5]Spbb[3,6]Spaa[4,6]^3Spbb[5,6]-7/8I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]^2Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]Spbb[5,6]-21/8I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2Spbb[5,6]-21/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[3,6]^2Spaa[4,6]^3Spbb[5,6]-1/4I Spbb[1,3]^2Spaa[1,4]^4Spbb[1,4]^3Spbb[1,5]Spaa[1,6]^2+27/8I Spbb[1,3]^2Spaa[1,4]^4Spbb[1,4]^3Spaa[1,6]Spbb[3,5]Spaa[3,6]-1/4I Spbb[1,3]^2Spaa[1,4]^4Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spbb[3,4]Spaa[3,6]+5/2I Spbb[1,3]Spaa[1,4]^4Spbb[1,4]^4Spaa[1,6]Spbb[3,5]Spaa[4,6]-9/8I Spbb[1,3]Spaa[1,4]^4Spbb[1,4]^3Spbb[1,5]Spaa[1,6]Spbb[3,5]Spaa[5,6]+47/8I Spbb[1,3]^2Spaa[1,4]^4Spbb[1,4]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]^2+5I Spbb[1,3]Spaa[1,4]^4Spbb[1,4]^3Spbb[3,4]Spbb[3,5]Spaa[3,6]Spaa[4,6]-9I Spbb[1,3]Spaa[1,4]^4Spbb[1,4]^3Spbb[3,5]^2Spaa[3,6]Spaa[5,6]-5/4I Spaa[1,4]^4Spbb[1,4]^3Spbb[1,5]Spbb[3,4]^2Spaa[4,6]^2-15/8I Spaa[1,4]^4Spbb[1,4]^4Spbb[3,5]^2Spaa[4,6]Spaa[5,6]+25/4I Spaa[1,4]^4Spbb[1,4]^3Spbb[1,5]Spbb[3,5]^2Spaa[5,6]^2+13/8I Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]^2Spaa[1,5]Spbb[3,5]^2Spaa[3,6]^2+31/8I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^3Spaa[1,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,6]+5/8I Spaa[1,4]^3Spbb[1,4]^4Spaa[1,5]Spbb[3,5]^2Spaa[4,6]^2-1/4I Spbb[1,3]^3Spaa[1,4]^3Spbb[1,4]^2Spaa[1,6]^2Spaa[3,6]Spbb[5,6]+13/8I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]+5/4I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^3Spaa[1,6]Spbb[3,5]Spaa[4,6]^2Spbb[4,6]+5/8I Spaa[1,4]^3Spbb[1,4]^4Spaa[1,6]Spbb[3,5]Spbb[3,6]Spaa[4,6]^2+5/4I Spaa[1,4]^3Spbb[1,4]^3Spbb[1,5]Spaa[1,6]Spbb[3,4]Spbb[3,6]Spaa[4,6]^2-11/8I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^3Spaa[1,6]Spbb[3,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]+31/8I Spaa[1,4]^3Spbb[1,4]^3Spbb[1,5]Spaa[1,6]Spbb[3,5]Spbb[3,6]Spaa[4,6]Spaa[5,6]+5/2I Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]Spaa[3,4]Spbb[3,4]^2Spbb[3,5]Spaa[3,6]^2+25/4I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^2Spaa[3,4]Spbb[3,4]^2Spbb[3,5]Spaa[3,6]Spaa[4,6]-5/8I Spaa[1,4]^3Spbb[1,4]^3Spaa[3,4]Spbb[3,4]^2Spbb[3,5]Spaa[4,6]^2-5/4I Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]Spaa[3,4]Spbb[3,4]^3Spaa[4,6]^2+13/8I Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2-4I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,6]-1/2I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^2Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[5,6]-25/8I Spaa[1,4]^3Spbb[1,4]^3Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,6]^2+45/8I Spaa[1,4]^3Spbb[1,4]^3Spaa[3,5]Spbb[3,5]^3Spaa[4,6]Spaa[5,6]+1/2I Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]Spaa[3,5]Spbb[3,5]^3Spaa[5,6]^2+27/8I Spaa[1,4]^3Spbb[1,4]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[5,6]^2+53/8I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^2Spbb[3,4]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]+9/8I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[5,6]+15/4I Spaa[1,4]^3Spbb[1,4]^3Spbb[3,4]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spaa[4,6]-45/8I Spaa[1,4]^3Spbb[1,4]^3Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spaa[5,6]+15/8I Spaa[1,4]^3Spbb[1,4]^3Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2+31/8I Spaa[1,4]^3Spbb[1,4]^3Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]Spaa[5,6]+31/8I Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[5,6]^2+5/8I Spaa[1,4]^3Spbb[1,4]^3Spbb[3,4]Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2+31/8I Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[5,6]^2+5/8I Spaa[1,4]^3Spbb[1,4]^3Spbb[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]^3-5/4I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spbb[3,5]Spaa[4,6]^2Spbb[5,6]-5/2I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^2-5/8I Spaa[1,4]^2Spbb[1,4]^3Spaa[1,5]Spaa[3,5]Spbb[3,5]^3Spaa[4,6]^2-5/8I Spaa[1,4]^2Spbb[1,4]^3Spaa[1,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]^2-5/8I Spaa[1,4]^2Spbb[1,4]^3Spaa[1,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^2-5/4I Spaa[1,4]^2Spbb[1,4]^3Spaa[1,5]Spbb[3,5]Spbb[3,6]Spbb[4,5]Spaa[4,6]^3+13/4I Spaa[1,4]^2Spbb[1,4]^3Spaa[1,5]Spbb[3,5]^2Spaa[4,6]^2Spaa[5,6]Spbb[5,6]-5/4I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[1,6]^2Spbb[3,6]Spaa[4,6]^2Spbb[5,6]+5/2I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[5,6]-5/8I Spaa[1,4]^2Spbb[1,4]^3Spaa[1,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^3+13/4I Spaa[1,4]^2Spbb[1,4]^3Spaa[1,6]Spbb[3,5]Spbb[3,6]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]+15/4I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[3,4]^2Spbb[3,4]^3Spbb[3,5]Spaa[3,6]Spaa[4,6]-5/8I Spaa[1,4]^2Spbb[1,4]^2Spaa[3,4]^2Spbb[3,4]^3Spbb[3,5]Spaa[4,6]^2+15/4I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,6]-5/4I Spaa[1,4]^2Spbb[1,4]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spbb[3,5]^2Spaa[4,6]^2-5/4I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[3,4]Spbb[3,4]^2Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]+15/4I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[3,4]Spbb[3,4]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]+15/8I Spaa[1,4]^2Spbb[1,4]^2Spaa[3,4]Spbb[3,4]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spaa[4,6]+5/8I Spaa[1,4]^2Spbb[1,4]^2Spaa[3,4]Spbb[3,4]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2+5/8I Spaa[1,4]^2Spbb[1,4]^2Spaa[3,4]Spbb[3,4]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2+5/8I Spaa[1,4]^2Spbb[1,4]^2Spaa[3,4]Spbb[3,4]^2Spbb[3,6]Spbb[4,5]Spaa[4,6]^3-5/2I Spbb[1,3]^2Spaa[1,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]^2+5/2I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[3,5]^2Spbb[3,5]^4Spaa[3,6]Spaa[5,6]-5/8I Spaa[1,4]^2Spbb[1,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^3Spaa[4,6]^2-5/2I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[3,5]^2Spbb[3,5]^4Spaa[5,6]^2+5/2I Spaa[1,4]^2Spbb[1,5]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^3Spaa[5,6]^2-5/4I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]+5/4I Spaa[1,4]^2Spbb[1,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spaa[4,6]-5/4I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]Spaa[4,5]-5/8I Spaa[1,4]^2Spbb[1,4]^2Spbb[3,4]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]^2-7/8I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]^2Spbb[3,5]^2Spaa[4,6]^3Spbb[5,6]-7/4I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spbb[3,5]Spbb[3,6]Spaa[4,6]^3Spbb[5,6]-7/8I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]^2Spbb[3,6]^2Spaa[4,6]^3Spbb[5,6])/(Spab[1,Sp[3]+Sp[4],2]Spab[1,Sp[2]+Sp[3],4]Spab[5,Sp[1]+Sp[6],2](1/4*(s[1,3]+s[1,4]+s[2,3]+s[2,4])^2-s[1,2]*s[3,4])^2)+
((s[5,6,1]-s[5,6,2])(-441/16I Spaa[1,3]^3Spbb[1,3]^4Spaa[1,6]Spbb[3,5]Spaa[4,6]+111/4I Spaa[1,3]^3Spbb[1,3]^3Spbb[3,4]Spbb[3,5]Spaa[4,6]^2+127/48I Spaa[1,3]^3Spbb[1,3]^3Spbb[3,5]^2Spaa[4,6]Spaa[5,6]+77/12I Spaa[1,3]^2Spbb[1,3]^4Spaa[1,4]Spbb[1,5]Spaa[1,6]^2+219/16I Spaa[1,3]^2Spbb[1,3]^4Spaa[1,4]Spaa[1,6]Spbb[3,5]Spaa[3,6]-103/2I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[3,5]Spaa[4,6]-83/48I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[3,4]Spaa[4,6]-43/48I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[3,5]Spaa[5,6]-545/12I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spaa[4,6]+11/3I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]Spbb[3,5]^2Spaa[3,6]Spaa[5,6]+1163/48I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[3,4]Spbb[3,5]Spaa[4,6]^2+25/16I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spbb[3,4]^2Spaa[4,6]^2+235/24I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[3,5]^2Spaa[4,6]Spaa[5,6]-559/48I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spbb[3,5]^2Spaa[5,6]^2+37/4I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,6]-127/48I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[3,5]^2Spaa[4,6]^2+1/4I Spaa[1,3]^2Spbb[1,3]^4Spaa[1,6]^2Spaa[4,6]Spbb[5,6]-65/24I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]-221/48I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,6]Spbb[3,5]Spaa[4,6]^2Spbb[4,6]-169/48I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[3,5]Spbb[3,6]Spaa[4,6]^2-221/48I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]Spaa[1,6]Spbb[3,4]Spbb[3,6]Spaa[4,6]^2+93/16I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,6]Spbb[3,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]+5/4I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]Spaa[1,6]Spbb[3,5]Spbb[3,6]Spaa[4,6]Spaa[5,6]+95/16I Spaa[1,3]^2Spbb[1,3]^2Spaa[3,4]Spbb[3,4]^2Spbb[3,5]Spaa[4,6]^2+7/4I Spaa[1,3]^2Spbb[1,3]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,6]^2-97/8I Spaa[1,3]^2Spbb[1,3]^2Spaa[3,5]Spbb[3,5]^3Spaa[4,6]Spaa[5,6]+43/3I Spaa[1,3]^2Spbb[1,3]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2+17/16I Spaa[1,3]^2Spbb[1,3]^2Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]Spaa[5,6]+5/8I Spaa[1,3]^2Spbb[1,3]^2Spbb[3,4]Spbb[3,5]Spaa[4,6]^3Spbb[4,6]+263/48I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[3,4]Spbb[3,5]Spbb[3,6]Spaa[4,6]^3+5/8I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spbb[3,4]^2Spbb[3,6]Spaa[4,6]^3+5/4I Spaa[1,3]^2Spbb[1,3]^2Spbb[3,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+77/16I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[3,5]^2Spbb[3,6]Spaa[4,6]^2Spaa[5,6]-137/16I Spaa[1,3]^2Spbb[1,3]^2Spbb[3,5]^2Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+697/48I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[1,6]^2+241/8I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]Spaa[1,6]Spbb[3,5]Spaa[3,6]+13/6I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]^2Spbb[1,5]Spaa[1,6]Spbb[3,4]Spaa[3,6]-991/48I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[1,6]Spbb[3,5]Spaa[4,6]+139/24I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[3,4]Spaa[4,6]-155/48I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[3,5]Spaa[5,6]+151/16I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]^2-1957/48I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spaa[4,6]+73/24I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]Spbb[3,4]^2Spaa[3,6]Spaa[4,6]+305/24I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[3,5]^2Spaa[3,6]Spaa[5,6]-3/8I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[3,4]Spbb[3,5]Spaa[4,6]^2+25/8I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spbb[3,4]^2Spaa[4,6]^2+371/24I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[3,5]^2Spaa[4,6]Spaa[5,6]-887/48I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spbb[3,5]^2Spaa[5,6]^2-171/16I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spaa[1,5]Spbb[3,5]^2Spaa[3,6]^2+433/48I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,6]+43/24I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[3,5]^2Spaa[4,6]^2+37/24I Spaa[1,3]Spbb[1,3]^4Spaa[1,4]Spaa[1,6]^2Spaa[3,6]Spbb[5,6]-37/24I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spaa[1,6]^2Spaa[4,6]Spbb[5,6]-5/2I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[3,6]Spaa[4,6]+5/8I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,5]Spaa[1,6]^2Spaa[5,6]Spbb[5,6]-251/16I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]-103/16I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[3,5]Spaa[4,6]^2Spbb[4,6]+5/6I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[3,5]Spbb[3,6]Spaa[4,6]^2-103/16I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[3,4]Spbb[3,6]Spaa[4,6]^2+113/8I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[3,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]-77/16I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[3,5]Spbb[3,6]Spaa[4,6]Spaa[5,6]+5/8I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[3,5]Spaa[5,6]^2Spbb[5,6]-385/24I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[3,4]Spbb[3,4]^2Spbb[3,5]Spaa[3,6]Spaa[4,6]-13/48I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,4]Spbb[3,4]^2Spbb[3,5]Spaa[4,6]^2+1/2I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[3,4]Spbb[3,4]^3Spaa[4,6]^2+243/16I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,6]+77/8I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[5,6]+77/16I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,6]^2-311/16I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,5]Spbb[3,5]^3Spaa[4,6]Spaa[5,6]-171/16I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[3,5]Spbb[3,5]^3Spaa[5,6]^2-157/12I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-17/16I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[5,6]-293/48I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2-197/16I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]Spaa[5,6]-7/16I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[3,5]^2Spaa[3,6]Spaa[5,6]^2Spbb[5,6]+5/4I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[3,4]Spbb[3,5]Spaa[4,6]^3Spbb[4,6]+1/24I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[3,4]Spbb[3,5]Spbb[3,6]Spaa[4,6]^3+5/4I Spaa[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[3,4]^2Spbb[3,6]Spaa[4,6]^3+77/16I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[3,5]^2Spbb[3,6]Spaa[4,6]^2Spaa[5,6]-67/8I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[3,5]^2Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+77/16I Spaa[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,6]Spaa[5,6]^2+139/48I Spaa[1,3]Spbb[1,3]^3Spaa[1,5]Spaa[1,6]Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[5,6]+59/12I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]Spbb[3,5]Spaa[4,6]^2Spbb[5,6]-31/48I Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-31/48I Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,6]^2Spbb[4,6]-31/24I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]^2-25/8I Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]-31/24I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[3,5]^2Spaa[4,6]^3Spbb[4,6]+31/48I Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,6]^3-25/4I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[3,5]^2Spaa[4,6]^2Spaa[5,6]Spbb[5,6]+139/48I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]Spbb[5,6]+59/12I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^2Spbb[3,6]Spaa[4,6]^2Spbb[5,6]-31/48I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]-31/24I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]-31/48I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2-31/48I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[3,4]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2-25/8I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]-31/12I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[3,5]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]+31/16I Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[3,5]Spbb[3,6]^2Spaa[4,6]^3-31/24I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[3,4]Spbb[3,6]^2Spaa[4,6]^3-25/4I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[3,5]Spbb[3,6]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]+35/48I Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]Spaa[1,6]^2+145/16I Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]^2Spaa[1,6]Spbb[3,5]Spaa[3,6]+23/48I Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[3,4]Spaa[3,6]-49/12I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^3Spaa[1,6]Spbb[3,5]Spaa[4,6]+17/6I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spbb[3,4]Spaa[4,6]-233/24I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spbb[3,5]Spaa[5,6]+141/16I Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]^2-53/16I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]Spaa[4,6]+53/16I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]Spbb[1,5]Spbb[3,4]^2Spaa[3,6]Spaa[4,6]+175/24I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^2Spbb[3,5]^2Spaa[3,6]Spaa[5,6]-13/16I Spaa[1,4]^3Spbb[1,4]^3Spbb[3,4]Spbb[3,5]Spaa[4,6]^2+19/12I Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]Spbb[3,4]^2Spaa[4,6]^2+15/16I Spaa[1,4]^3Spbb[1,4]^3Spbb[3,5]^2Spaa[4,6]Spaa[5,6]-34/3I Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]Spbb[3,5]^2Spaa[5,6]^2-171/16I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[3,5]^2Spaa[3,6]^2-77/16I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,6]+23/48I Spaa[1,4]^2Spbb[1,4]^3Spaa[1,5]Spbb[3,5]^2Spaa[4,6]^2+23/48I Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]Spaa[1,6]^2Spaa[3,6]Spbb[5,6]-113/48I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[1,6]^2Spaa[4,6]Spbb[5,6]-251/16I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]-19/12I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[1,6]Spbb[3,5]Spaa[4,6]^2Spbb[4,6]+7/48I Spaa[1,4]^2Spbb[1,4]^3Spaa[1,6]Spbb[3,5]Spbb[3,6]Spaa[4,6]^2-19/12I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spbb[3,4]Spbb[3,6]Spaa[4,6]^2+81/16I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[1,6]Spbb[3,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]-77/16I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spbb[3,5]Spbb[3,6]Spaa[4,6]Spaa[5,6]-143/48I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[3,4]Spbb[3,4]^2Spbb[3,5]Spaa[3,6]Spaa[4,6]+23/48I Spbb[1,3]Spaa[1,4]^2Spbb[1,5]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]Spaa[4,6]-3/16I Spaa[1,4]^2Spbb[1,4]^2Spaa[3,4]Spbb[3,4]^2Spbb[3,5]Spaa[4,6]^2+1/3I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[3,4]Spbb[3,4]^3Spaa[4,6]^2-171/16I Spbb[1,3]^2Spaa[1,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2+187/16I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,6]+271/16I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[5,6]+5/16I Spaa[1,4]^2Spbb[1,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,6]^2-127/16I Spaa[1,4]^2Spbb[1,4]^2Spaa[3,5]Spbb[3,5]^3Spaa[4,6]Spaa[5,6]-31/2I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[3,5]Spbb[3,5]^3Spaa[5,6]^2+171/16I Spaa[1,4]^2Spbb[1,5]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[5,6]^2-61/4I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]+25/4I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[5,6]-15/16I Spaa[1,4]^2Spbb[1,4]^2Spbb[3,4]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spaa[4,6]+127/16I Spaa[1,4]^2Spbb[1,4]^2Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spaa[5,6]-23/12I Spaa[1,4]^2Spbb[1,4]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2-77/16I Spaa[1,4]^2Spbb[1,4]^2Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]Spaa[5,6]-77/16I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[5,6]^2-5/8I Spaa[1,4]^2Spbb[1,4]^2Spbb[3,4]Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2-77/16I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[5,6]^2-5/8I Spaa[1,4]^2Spbb[1,4]^2Spbb[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]^3+55/48I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spbb[3,5]Spaa[4,6]^2Spbb[5,6]+31/48I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spaa[3,5]Spbb[3,5]^3Spaa[4,6]^2+31/48I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]^2+31/48I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^2+31/24I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[3,5]Spbb[3,6]Spbb[4,5]Spaa[4,6]^3-25/8I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[3,5]^2Spaa[4,6]^2Spaa[5,6]Spbb[5,6]+55/48I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]^2Spbb[3,6]Spaa[4,6]^2Spbb[5,6]+31/48I Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^3-25/8I Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[3,5]Spbb[3,6]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]+23/48I Spbb[1,3]^2Spaa[1,5]^2Spbb[3,5]^2Spaa[3,6]^2Spaa[4,6]Spbb[5,6]+23/24I Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,6]^2Spbb[5,6]+23/48I Spbb[1,4]^2Spaa[1,5]^2Spbb[3,5]^2Spaa[4,6]^3Spbb[5,6]+23/24I Spbb[1,3]^2Spaa[1,5]Spaa[1,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[5,6]+23/12I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[1,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[5,6]+23/24I Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spbb[3,5]Spbb[3,6]Spaa[4,6]^3Spbb[5,6]+23/48I Spbb[1,3]^2Spaa[1,6]^2Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]Spbb[5,6]+23/24I Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2Spbb[5,6]+23/48I Spbb[1,4]^2Spaa[1,6]^2Spbb[3,6]^2Spaa[4,6]^3Spbb[5,6]))/(Spab[1,Sp[3]+Sp[4],2]Spab[1,Sp[2]+Sp[3],4]Spab[5,Sp[1]+Sp[6],2](1/4*(s[1,3]+s[1,4]+s[2,3]+s[2,4])^2-s[1,2]*s[3,4])^2)+
(+133/6I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,6]Spbb[3,5]Spaa[4,6]-151/6I Spaa[1,3]^2Spbb[1,3]^2Spbb[3,4]Spbb[3,5]Spaa[4,6]^2-373/12I Spaa[1,3]^2Spbb[1,3]^2Spbb[3,5]^2Spaa[4,6]Spaa[5,6]-271/24I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,5]Spaa[1,6]^2-81/8I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spaa[1,6]Spbb[3,5]Spaa[3,6]-7/6I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[3,5]Spaa[4,6]+1/3I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[3,4]Spaa[4,6]+351/8I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[3,5]Spaa[5,6]+202/3I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spaa[4,6]-89/12I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[3,5]^2Spaa[3,6]Spaa[5,6]-41/12I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[3,4]Spbb[3,5]Spaa[4,6]^2-301/24I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,5]Spbb[3,4]^2Spaa[4,6]^2-88/3I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[3,5]^2Spaa[4,6]Spaa[5,6]-85/24I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,5]Spbb[3,5]^2Spaa[5,6]^2+7/24I Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,6]-169/24I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[3,5]^2Spaa[4,6]^2+3I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]^2Spaa[4,6]Spbb[5,6]-7/4I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[1,6]^2Spbb[3,6]Spaa[4,6]-137/24I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]-22/3I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spbb[3,5]Spaa[4,6]^2Spbb[4,6]-7/2I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[3,5]Spbb[3,6]Spaa[4,6]^2+65/24I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[3,4]Spbb[3,6]Spaa[4,6]^2-101/24I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spbb[3,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]+1/3I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[3,5]Spbb[3,6]Spaa[4,6]Spaa[5,6]-673/24I Spaa[1,3]Spbb[1,3]Spaa[3,4]Spbb[3,4]^2Spbb[3,5]Spaa[4,6]^2-27/4I Spaa[1,3]Spbb[1,3]Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,6]^2+4I Spaa[1,3]Spbb[1,3]Spaa[3,5]Spbb[3,5]^3Spaa[4,6]Spaa[5,6]+67/24I Spaa[1,3]Spbb[1,3]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2+263/24I Spaa[1,3]Spbb[1,3]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]Spaa[5,6]-139/24I Spaa[1,3]Spbb[1,3]Spbb[3,4]Spbb[3,5]Spaa[4,6]^3Spbb[4,6]+59/4I Spaa[1,3]Spbb[1,4]Spbb[3,4]Spbb[3,5]Spbb[3,6]Spaa[4,6]^3-169/12I Spaa[1,3]Spbb[1,5]Spbb[3,4]^2Spbb[3,6]Spaa[4,6]^3+175/12I Spaa[1,3]Spbb[1,3]Spbb[3,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-71/8I Spaa[1,3]Spbb[1,4]Spbb[3,5]^2Spbb[3,6]Spaa[4,6]^2Spaa[5,6]+185/24I Spaa[1,3]Spbb[1,5]Spbb[3,4]Spbb[3,5]Spbb[3,6]Spaa[4,6]^2Spaa[5,6]-1/12I Spaa[1,3]Spbb[1,3]Spbb[3,5]^2Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+17/12I Spaa[1,3]Spbb[1,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,6]Spaa[5,6]^2-169/24I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[1,6]^2-47/8I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[1,6]Spbb[3,5]Spaa[3,6]-1/8I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]Spaa[1,6]Spbb[3,4]Spaa[3,6]-3/4I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[1,6]Spbb[3,5]Spaa[4,6]-7/2I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[3,4]Spaa[4,6]+93/2I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[3,5]Spaa[5,6]+11/8I Spbb[1,3]^2Spaa[1,4]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]^2+115/12I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spaa[4,6]-23/12I Spbb[1,3]Spaa[1,4]^2Spbb[1,5]Spbb[3,4]^2Spaa[3,6]Spaa[4,6]-817/24I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[3,5]^2Spaa[3,6]Spaa[5,6]+19/24I Spaa[1,4]^2Spbb[1,4]^2Spbb[3,4]Spbb[3,5]Spaa[4,6]^2-51/4I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spbb[3,4]^2Spaa[4,6]^2+35/8I Spaa[1,4]^2Spbb[1,4]^2Spbb[3,5]^2Spaa[4,6]Spaa[5,6]+377/24I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spbb[3,5]^2Spaa[5,6]^2+47/24I Spbb[1,3]^2Spaa[1,4]Spaa[1,5]Spbb[3,5]^2Spaa[3,6]^2+101/24I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,6]-23/3I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[3,5]^2Spaa[4,6]^2+59/8I Spbb[1,3]^3Spaa[1,4]Spaa[1,6]^2Spaa[3,6]Spbb[5,6]+443/24I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[1,6]^2Spaa[4,6]Spbb[5,6]+7/8I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[1,6]^2Spaa[4,6]Spbb[4,6]-21/8I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[3,6]Spaa[4,6]+47/8I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[1,6]^2Spaa[5,6]Spbb[5,6]-7/8I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]^2Spbb[3,6]Spaa[5,6]+47/24I Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]+109/24I Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]-107/12I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]+25/24I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]-17/24I Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[3,5]Spaa[3,6]Spaa[5,6]Spbb[5,6]-7/4I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]-43/8I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[3,5]Spaa[4,6]^2Spbb[4,6]-7/4I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[3,4]Spaa[4,6]^2Spbb[4,6]-26/3I Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[3,5]Spbb[3,6]Spaa[4,6]^2+35/12I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[3,4]Spbb[3,6]Spaa[4,6]^2-209/12I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[3,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]-17/12I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[3,5]Spbb[3,6]Spaa[4,6]Spaa[5,6]-73/24I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[3,5]Spaa[5,6]^2Spbb[5,6]+275/24I Spbb[1,3]Spaa[1,4]Spaa[3,4]Spbb[3,4]^2Spbb[3,5]Spaa[3,6]Spaa[4,6]-373/24I Spaa[1,4]Spbb[1,4]Spaa[3,4]Spbb[3,4]^2Spbb[3,5]Spaa[4,6]^2-203/24I Spaa[1,4]Spbb[1,5]Spaa[3,4]Spbb[3,4]^3Spaa[4,6]^2-3/2I Spbb[1,3]Spaa[1,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,6]-29/6I Spbb[1,3]Spaa[1,4]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[5,6]-509/24I Spaa[1,4]Spbb[1,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,6]^2+341/24I Spaa[1,4]Spbb[1,5]Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[4,6]^2-59/24I Spaa[1,4]Spbb[1,4]Spaa[3,5]Spbb[3,5]^3Spaa[4,6]Spaa[5,6]-17/12I Spaa[1,4]Spbb[1,5]Spaa[3,5]Spbb[3,5]^3Spaa[5,6]^2+51/8I Spbb[1,3]Spaa[1,4]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]-55/12I Spbb[1,3]Spaa[1,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-137/24I Spbb[1,3]Spaa[1,4]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[5,6]+135/8I Spaa[1,4]Spbb[1,4]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spaa[4,6]-497/24I Spaa[1,4]Spbb[1,5]Spbb[3,4]^2Spbb[3,5]Spaa[3,6]Spaa[4,5]Spaa[4,6]-29/6I Spaa[1,4]Spbb[1,4]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spaa[5,6]+33/4I Spaa[1,4]Spbb[1,5]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spaa[5,6]-169/12I Spaa[1,4]Spbb[1,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2+85/24I Spaa[1,4]Spbb[1,5]Spbb[3,4]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]^2-11/24I Spaa[1,4]Spbb[1,4]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]Spaa[5,6]-37/8I Spbb[1,3]Spaa[1,4]Spbb[3,5]^2Spaa[3,6]Spaa[5,6]^2Spbb[5,6]-17/12I Spaa[1,4]Spbb[1,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[5,6]^2-59/24I Spaa[1,4]Spbb[1,4]Spbb[3,4]Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2-10I Spaa[1,4]Spbb[1,5]Spbb[3,4]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^2-155/24I Spaa[1,4]Spbb[1,4]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]+89/12I Spaa[1,4]Spbb[1,5]Spbb[3,4]Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]-17/12I Spaa[1,4]Spbb[1,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[5,6]^2-19/4I Spaa[1,4]Spbb[1,4]Spbb[3,4]Spbb[3,5]Spaa[4,6]^3Spbb[4,6]+17/12I Spaa[1,4]Spbb[1,4]Spbb[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]^3-73/8I Spaa[1,4]Spbb[1,5]Spbb[3,4]^2Spaa[4,6]^3Spbb[4,6]-113/24I Spaa[1,4]Spbb[1,4]Spbb[3,5]^2Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+1/8I Spaa[1,4]Spbb[1,5]Spbb[3,5]^2Spaa[5,6]^3Spbb[5,6]-25/8I Spbb[1,3]^2Spaa[1,5]Spaa[1,6]Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[5,6]-25/8I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[1,6]Spbb[3,5]Spaa[4,6]^2Spbb[5,6]+13/8I Spbb[1,3]Spaa[1,5]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,6]+13/4I Spbb[1,4]Spaa[1,5]Spaa[3,5]Spbb[3,5]^3Spaa[4,6]^2+13/4I Spbb[1,3]Spaa[1,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-23/24I Spbb[1,3]Spaa[1,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,6]^2Spbb[4,6]+179/24I Spbb[1,4]Spaa[1,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]^2+55/12I Spbb[1,3]Spaa[1,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]+13/8I Spbb[1,4]Spaa[1,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^2+2/3I Spbb[1,4]Spaa[1,5]Spbb[3,5]^2Spaa[4,6]^3Spbb[4,6]+31/12I Spbb[1,4]Spaa[1,5]Spbb[3,5]Spbb[3,6]Spbb[4,5]Spaa[4,6]^3+55/12I Spbb[1,4]Spaa[1,5]Spbb[3,5]^2Spaa[4,6]^2Spaa[5,6]Spbb[5,6]-25/8I Spbb[1,3]^2Spaa[1,6]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]Spbb[5,6]-25/8I Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[3,6]Spaa[4,6]^2Spbb[5,6]-1/3I Spbb[1,3]^2Spaa[1,6]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]^2+13/8I Spbb[1,3]Spaa[1,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]-23/12I Spbb[1,3]Spaa[1,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]+31/6I Spbb[1,4]Spaa[1,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2-23/24I Spbb[1,5]Spaa[1,6]Spbb[3,4]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2+55/12I Spbb[1,3]Spaa[1,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]+2/3I Spbb[1,4]Spaa[1,6]Spbb[3,5]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]+23/24I Spbb[1,4]Spaa[1,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^3-71/24I Spbb[1,3]Spaa[1,6]Spbb[3,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]+181/24I Spbb[1,4]Spaa[1,6]Spbb[3,5]Spbb[3,6]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]-71/24I Spbb[1,5]Spaa[1,6]Spbb[3,5]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+71/24I Spbb[1,5]Spaa[1,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^2Spaa[5,6]+5/24I Spbb[1,3]Spaa[1,6]Spbb[3,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2-81/8I Spaa[3,4]^2Spbb[3,4]^3Spbb[3,5]Spaa[4,6]^2-35/8I Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spbb[3,5]^2Spaa[4,6]^2-65/24I Spaa[3,4]Spbb[3,4]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spaa[4,6]-49/8I Spaa[3,4]Spbb[3,4]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2-209/24I Spaa[3,4]Spbb[3,4]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2-81/8I Spaa[3,4]Spbb[3,4]^2Spbb[3,5]Spaa[4,6]^3Spbb[4,6]+17/12I Spaa[3,4]Spbb[3,4]^2Spbb[3,6]Spbb[4,5]Spaa[4,6]^3+13/3I Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^3Spaa[4,6]^2-17/12I Spaa[3,5]^2Spbb[3,5]^4Spaa[4,6]Spaa[5,6]-31/24I Spbb[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spaa[4,6]+25/3I Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]^2-17/6I Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spbb[3,6]Spaa[4,6]Spaa[5,6]+23/4I Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^2-17/6I Spaa[3,5]Spbb[3,5]^3Spaa[4,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]-13/12I Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,6]^3Spbb[4,6]+41/6I Spbb[3,4]Spaa[3,5]Spbb[3,5]Spbb[3,6]Spbb[4,5]Spaa[4,6]^3+31/4I Spaa[3,5]Spbb[3,5]^3Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-127/12I Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]-31/24I Spaa[3,5]Spbb[3,5]^3Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-31/24I Spbb[3,4]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spaa[4,6]+4I Spbb[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]^2-17/12I Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]Spaa[5,6]-31/24I Spbb[3,4]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]+33/8I Spbb[3,4]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]-17/6I Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+4I Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]+17/12I Spbb[3,4]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^3+47/8I Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-209/24I Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^2Spaa[5,6]-31/24I Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+17/12I Spbb[3,4]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2-17/12I Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]Spaa[5,6]+17/12I Spbb[3,4]Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]+17/12I Spbb[3,4]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3+79/24I Spbb[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-49/8I Spbb[3,5]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2Spaa[5,6]-31/24I Spbb[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+17/12I Spbb[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]+79/24I Spbb[3,5]^2Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]-79/24I Spbb[3,5]Spbb[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spaa[5,6]-17/12I Spbb[3,6]^2Spbb[4,5]^2Spaa[4,6]^3Spaa[5,6]+41/12I Spbb[3,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-113/24I Spbb[3,5]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]^2Spbb[5,6]+1/8I Spbb[3,5]^2Spaa[4,6]Spaa[5,6]^3Spbb[5,6]^2)/(Spab[1,Sp[3]+Sp[4],2]Spab[1,Sp[2]+Sp[3],4]Spab[5,Sp[1]+Sp[6],2](1/4*(s[1,3]+s[1,4]+s[2,3]+s[2,4])^2-s[1,2]*s[3,4]))+
(+2613/32I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,3]^2Spbb[2,5]Spaa[2,6]Spaa[4,6]+11647/96I Spaa[1,2]^3Spbb[1,2]Spbb[1,3]^3Spbb[2,5]Spaa[3,6]Spaa[4,6]+563/16I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,3]^2Spbb[4,5]Spaa[4,6]^2+14513/96I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spbb[2,5]Spaa[2,6]Spaa[4,6]+9769/48I Spaa[1,2]^2Spaa[1,3]Spbb[1,3]^4Spbb[2,5]Spaa[3,6]Spaa[4,6]+2689/48I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spbb[4,5]Spaa[4,6]^2-2209/48I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]^2Spaa[1,4]Spbb[2,5]Spaa[2,6]^2-13853/96I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^3Spaa[1,4]Spbb[2,5]Spaa[2,6]Spaa[3,6]-4399/48I Spaa[1,2]^2Spbb[1,3]^4Spaa[1,4]Spbb[2,5]Spaa[3,6]^2+3301/16I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]Spaa[4,6]+11951/48I Spaa[1,2]^2Spbb[1,3]^3Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[3,6]Spaa[4,6]+3637/48I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spbb[4,5]Spaa[4,6]^2+4651/32I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2+9347/96I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spaa[3,6]+2189/16I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spbb[4,5]Spaa[4,6]+2951/48I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[4,6]+11545/96I Spaa[1,2]^2Spbb[1,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[3,6]^2+701/4I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spbb[2,3]Spaa[2,4]Spaa[3,6]Spbb[4,5]Spaa[4,6]+53477/192I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spaa[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,6]Spaa[4,6]-2603/64I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spaa[2,4]Spbb[3,4]Spbb[4,5]Spaa[4,6]^2-169/48I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spbb[4,5]Spaa[4,6]^2+31027/96I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spbb[2,3]Spbb[2,5]Spaa[2,6]^2Spaa[3,4]-3581/96I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]Spaa[4,6]-23339/96I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]+2813/96I Spaa[1,2]^2Spbb[1,3]^3Spbb[2,3]Spbb[2,5]Spaa[2,6]Spaa[3,4]Spaa[3,6]+13165/48I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spbb[2,3]Spaa[2,6]Spaa[3,4]Spbb[4,5]Spaa[4,6]+44927/192I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[4,6]-22859/48I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]-19/96I Spaa[1,2]^2Spbb[1,3]^3Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]-26455/192I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2+132271/192I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spbb[2,5]Spaa[2,6]Spaa[4,6]^2Spbb[4,6]-25531/96I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spaa[2,6]Spbb[2,6]Spbb[4,5]Spaa[4,6]^2+73/6I Spaa[1,2]^2Spbb[1,3]^3Spbb[2,3]Spaa[3,4]Spbb[3,5]Spaa[3,6]^2+67/12I Spaa[1,2]^2Spbb[1,3]^3Spbb[2,3]Spaa[3,4]Spaa[3,6]Spbb[4,5]Spaa[4,6]+89107/192I Spaa[1,2]^2Spbb[1,3]^3Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]-277/64I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spaa[3,4]Spbb[3,4]Spbb[4,5]Spaa[4,6]^2+2687/48I Spaa[1,2]^2Spbb[1,3]^2Spbb[1,4]Spbb[2,3]Spaa[3,4]Spbb[4,5]Spaa[4,6]^2-4183/48I Spaa[1,2]^2Spbb[1,3]^3Spbb[2,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-149/48I Spaa[1,2]^2Spbb[1,3]^3Spbb[2,6]Spbb[3,5]Spaa[3,6]^2Spaa[4,6]-73061/192I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2+45583/64I Spaa[1,2]^2Spbb[1,3]^3Spbb[2,5]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]-75/8I Spaa[1,2]^2Spbb[1,3]^3Spbb[2,6]Spaa[3,6]Spbb[4,5]Spaa[4,6]^2+37309/192I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-8501/192I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]^3-1721/24I Spaa[1,2]^2Spbb[1,3]^2Spbb[1,4]Spbb[2,6]Spbb[4,5]Spaa[4,6]^3+551/16I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^4Spbb[2,5]Spaa[2,6]Spaa[4,6]+851/12I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^4Spbb[3,5]Spaa[3,6]Spaa[4,6]+269/12I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^4Spbb[4,5]Spaa[4,6]^2-559/16I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[2,5]Spaa[2,6]^2-415/8I Spaa[1,2]Spaa[1,3]Spbb[1,3]^4Spaa[1,4]Spbb[2,5]Spaa[2,6]Spaa[3,6]-393/8I Spaa[1,2]Spaa[1,3]Spbb[1,3]^4Spaa[1,4]Spbb[3,5]Spaa[3,6]^2+9545/48I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]Spaa[4,6]+10163/48I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spbb[1,6]Spbb[3,5]Spaa[3,6]Spaa[4,6]+2935/48I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spbb[1,6]Spbb[4,5]Spaa[4,6]^2+13859/96I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spbb[2,3]Spbb[2,5]Spaa[2,6]^2Spaa[3,4]-19055/96I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[2,5]Spaa[2,6]^2Spbb[3,6]Spaa[4,6]-4327/16I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]+629/96I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spbb[2,3]Spaa[2,6]Spaa[3,4]Spbb[3,5]Spaa[3,6]+3775/96I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spbb[2,3]Spaa[2,6]Spaa[3,4]Spbb[4,5]Spaa[4,6]+31301/192I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[4,6]-5743/8I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]-543/32I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[2,6]Spbb[2,6]Spbb[3,5]Spaa[3,6]Spaa[4,6]-4717/12I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2+36199/48I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spbb[2,5]Spaa[2,6]Spaa[4,6]^2Spbb[4,6]-4577/48I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[2,6]Spbb[2,6]Spbb[4,5]Spaa[4,6]^2+9979/48I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spaa[4,6]+1585/24I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[3,4]Spbb[3,4]Spbb[4,5]Spaa[4,6]^2-773/6I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]+10907/16I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spbb[3,5]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]-19751/48I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2+791/4I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-2147/16I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]^3-2209/24I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]^2-11117/48I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]Spaa[3,6]-4445/48I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spaa[1,6]Spbb[1,6]Spbb[3,5]Spaa[3,6]^2+2443/24I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]^2-545/24I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]Spaa[3,6]-15/4I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spbb[2,3]Spbb[3,5]Spaa[3,6]^2-6907/64I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,4]-3899/32I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[3,6]+5301/32I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spaa[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,6]^2-56I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spbb[2,5]Spaa[2,6]^3Spbb[3,6]+767/16I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]-6751/24I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]-5605/96I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]+1673/96I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]-13849/24I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[2,5]Spaa[2,6]^2Spaa[4,6]Spbb[4,6]-105493/192I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]-9973/96I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spbb[2,5]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]-3307/96I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spaa[2,6]Spbb[2,6]Spbb[3,5]Spaa[3,6]^2-109319/96I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spbb[2,5]Spaa[2,6]Spaa[3,6]Spaa[4,6]Spbb[4,6]-4361/48I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]^2-4445/48I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]-2561/6I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spbb[3,5]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+5365/32I Spaa[1,2]Spbb[1,3]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[2,5]Spaa[2,6]Spaa[4,6]+4085/32I Spaa[1,2]Spbb[1,3]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[3,5]Spaa[3,6]Spaa[4,6]+487/12I Spaa[1,2]Spbb[1,3]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[4,5]Spaa[4,6]^2-10667/32I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]Spaa[4,6]+697/24I Spaa[1,2]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]-53999/96I Spaa[1,2]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]+845/32I Spaa[1,2]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spbb[3,5]Spaa[3,6]Spaa[4,6]-58841/192I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2+141835/192I Spaa[1,2]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]Spaa[4,6]^2Spbb[4,6]-307/32I Spaa[1,2]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spbb[4,5]Spaa[4,6]^2-1007/12I Spaa[1,2]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]+47137/96I Spaa[1,2]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spbb[3,5]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]-15067/96I Spaa[1,2]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2+16111/96I Spaa[1,2]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-2691/32I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^3+45497/192I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spbb[2,5]Spaa[2,6]^2+32833/192I Spaa[1,2]Spbb[1,3]^2Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spbb[2,5]Spaa[2,6]Spaa[3,6]+539/48I Spaa[1,2]Spbb[1,3]^2Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spbb[3,5]Spaa[3,6]^2+9659/32I Spaa[1,2]Spbb[1,3]^2Spaa[2,3]Spbb[2,3]^2Spbb[2,5]Spaa[2,6]^2Spaa[3,4]-1857/64I Spaa[1,2]Spbb[1,3]^2Spaa[2,3]Spbb[2,3]^2Spaa[2,6]Spaa[3,4]Spbb[3,5]Spaa[3,6]+24647/96I Spaa[1,2]Spbb[1,2]^2Spbb[2,3]^2Spaa[2,4]^2Spaa[2,6]^2Spbb[4,5]+5489/16I Spaa[1,2]Spbb[1,2]^2Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]^2Spbb[3,4]+56581/96I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[2,3]^2Spaa[2,4]^2Spaa[2,6]Spaa[3,6]Spbb[4,5]+57565/192I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[3,6]+63455/96I Spaa[1,2]Spbb[1,2]^2Spbb[2,3]Spaa[2,4]^2Spaa[2,6]Spbb[3,4]Spbb[4,5]Spaa[4,6]-8743/32I Spaa[1,2]Spbb[1,2]^2Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,4]^2Spaa[4,6]+80077/192I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[2,3]^2Spaa[2,4]^2Spaa[2,6]Spbb[4,5]Spaa[4,6]+20585/96I Spaa[1,2]Spbb[1,3]^2Spbb[2,3]^2Spaa[2,4]^2Spaa[3,6]^2Spbb[4,5]+12421/64I Spaa[1,2]Spbb[1,3]^2Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spbb[3,4]Spaa[3,6]^2+27043/192I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[2,3]Spaa[2,4]^2Spbb[3,4]Spaa[3,6]Spbb[4,5]Spaa[4,6]+2855/32I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,4]^2Spbb[2,5]Spbb[3,4]^2Spaa[3,6]Spaa[4,6]+5165/24I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spbb[2,3]^2Spaa[2,4]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]-3963/8I Spaa[1,2]Spbb[1,2]^2Spaa[2,4]^2Spbb[3,4]^2Spbb[4,5]Spaa[4,6]^2-16939/96I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[2,3]Spaa[2,4]^2Spbb[3,4]Spbb[4,5]Spaa[4,6]^2+1153/96I Spaa[1,2]Spbb[1,4]^2Spbb[2,3]^2Spaa[2,4]^2Spbb[4,5]Spaa[4,6]^2+23591/192I Spaa[1,2]Spbb[1,2]^2Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]^3Spbb[3,6]+50935/192I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]-31211/192I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[2,3]^2Spaa[2,4]Spaa[2,6]^2Spaa[3,4]Spbb[4,5]+70309/192I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]-18205/48I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]-15175/192I Spaa[1,2]Spbb[1,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]+28667/192I Spaa[1,2]Spbb[1,2]^2Spbb[2,3]Spaa[2,4]Spaa[2,6]^2Spbb[3,6]Spbb[4,5]Spaa[4,6]-5663/192I Spaa[1,2]Spbb[1,2]^2Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,4]Spbb[3,6]Spaa[4,6]+14479/64I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[2,3]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[4,5]Spaa[4,6]-68059/192I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spaa[4,6]+7963/48I Spaa[1,2]Spbb[1,3]^2Spbb[2,3]^2Spaa[2,4]Spaa[2,6]Spaa[3,4]Spaa[3,6]Spbb[4,5]-1721/64I Spaa[1,2]Spbb[1,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]+14081/16I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[4,5]Spaa[4,6]-45779/192I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[4,6]+72319/192I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spbb[2,3]^2Spaa[2,4]Spaa[2,6]Spaa[3,4]Spbb[4,5]Spaa[4,6]-126947/192I Spaa[1,2]Spbb[1,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]+1099/192I Spaa[1,2]Spbb[1,3]^2Spbb[2,3]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,5]Spaa[3,6]^2-20417/192I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]-63691/192I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]-19369/96I Spaa[1,2]Spbb[1,3]^2Spbb[2,3]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spbb[4,5]Spaa[4,6]-8825/64I Spaa[1,2]Spbb[1,3]^2Spaa[2,4]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]Spaa[4,6]+113033/192I Spaa[1,2]Spbb[1,2]^2Spaa[2,4]Spaa[2,6]Spbb[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2+23153/192I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[4,6]^2Spbb[4,6]-106189/96I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spbb[4,5]Spaa[4,6]^2+10175/48I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2-73057/192I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spbb[4,5]Spaa[4,6]^2-3997/192I Spaa[1,2]Spbb[1,3]^2Spbb[2,3]Spaa[2,4]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]^2-9961/64I Spaa[1,2]Spbb[1,3]^2Spbb[2,3]Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[4,5]Spaa[4,6]+7469/32I Spaa[1,2]Spbb[1,3]^2Spaa[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]Spaa[4,6]-14603/32I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,4]Spaa[3,4]Spbb[3,4]^2Spbb[4,5]Spaa[4,6]^2-4091/32I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[3,4]Spbb[3,4]Spbb[4,5]Spaa[4,6]^2+493/32I Spaa[1,2]Spbb[1,3]^2Spbb[2,3]Spaa[2,4]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]-27765/64I Spaa[1,2]Spbb[1,3]^2Spbb[2,3]Spaa[2,4]Spaa[3,6]^2Spbb[3,6]Spbb[4,5]Spaa[4,6]-36217/192I Spaa[1,2]Spbb[1,3]^2Spaa[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]+8931/64I Spaa[1,2]Spbb[1,3]^2Spaa[2,4]Spbb[2,6]Spbb[3,4]Spbb[3,5]Spaa[3,6]^2Spaa[4,6]-58661/96I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2+7927/24I Spaa[1,2]Spbb[1,3]^2Spaa[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]+11065/64I Spaa[1,2]Spbb[1,3]^2Spaa[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]Spbb[4,5]Spaa[4,6]^2-24573/64I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2-8773/32I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,4]Spbb[3,4]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]+63145/192I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[2,4]Spbb[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]^3+2771/96I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,6]Spbb[3,4]Spbb[4,5]Spaa[4,6]^3+2089/32I Spaa[1,2]Spbb[1,4]^2Spbb[2,3]Spaa[2,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]^3+17627/192I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]^3Spaa[3,4]Spbb[3,6]+56227/96I Spaa[1,2]Spbb[1,3]^2Spbb[2,3]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[3,4]-20941/192I Spaa[1,2]Spbb[1,2]^2Spbb[2,5]Spaa[2,6]^3Spbb[3,6]^2Spaa[4,6]-27431/96I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,6]Spaa[4,6]-8015/32I Spaa[1,2]Spbb[1,3]^2Spbb[2,5]Spaa[2,6]^3Spbb[2,6]^2Spaa[4,6]-14563/32I Spaa[1,2]Spbb[1,3]^2Spbb[2,3]^2Spaa[2,6]^2Spaa[3,4]^2Spbb[4,5]-7237/96I Spaa[1,2]Spbb[1,3]^2Spbb[2,3]Spbb[2,5]Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]+91375/192I Spaa[1,2]Spbb[1,3]^2Spbb[2,3]Spbb[2,5]Spaa[2,6]^2Spaa[3,4]Spaa[3,6]Spbb[3,6]+179/16I Spaa[1,2]Spbb[1,3]^2Spbb[2,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,5]Spaa[3,6]-103249/192I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[2,3]Spaa[2,6]^2Spaa[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]-108647/192I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[2,5]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spbb[3,6]Spaa[4,6]+11405/12I Spaa[1,2]Spbb[1,3]^2Spbb[2,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[4,5]Spaa[4,6]+26203/48I Spaa[1,2]Spbb[1,3]^2Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[4,6]-20989/48I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,6]-50089/64I Spaa[1,2]Spbb[1,3]^2Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]+755/192I Spaa[1,2]Spbb[1,3]^2Spaa[2,6]^2Spbb[2,6]^2Spbb[3,5]Spaa[3,6]Spaa[4,6]-2821/64I Spaa[1,2]Spbb[1,2]^2Spaa[2,6]^2Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^2-3347/16I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]Spaa[4,6]^2Spbb[4,6]-5315/24I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,6]^2Spbb[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2+65927/96I Spaa[1,2]Spbb[1,3]^2Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]^2Spbb[4,6]-44819/96I Spaa[1,2]Spbb[1,3]^2Spaa[2,6]^2Spbb[2,6]^2Spbb[4,5]Spaa[4,6]^2-37039/192I Spaa[1,2]Spbb[1,3]^2Spbb[2,3]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]+17663/192I Spaa[1,2]Spbb[1,3]^2Spbb[2,3]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spbb[4,5]Spaa[4,6]-1879/192I Spaa[1,2]Spbb[1,3]^2Spbb[2,5]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[4,6]-1231/32I Spaa[1,2]Spbb[1,3]^2Spbb[2,3]Spaa[2,6]Spaa[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]+77041/192I Spaa[1,2]Spbb[1,3]^2Spbb[2,3]Spaa[2,6]Spaa[3,4]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]-37625/32I Spaa[1,2]Spbb[1,3]^2Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]+18223/48I Spaa[1,2]Spbb[1,3]^2Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spaa[4,6]-44065/64I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2+38921/96I Spaa[1,2]Spbb[1,3]^2Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[4,6]^2Spbb[4,6]-97/6I Spaa[1,2]Spbb[1,3]^2Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spbb[4,5]Spaa[4,6]^2-47557/96I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,6]Spaa[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2-80291/96I Spaa[1,2]Spbb[1,3]^2Spbb[2,5]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]+961/24I Spaa[1,2]Spbb[1,3]^2Spaa[2,6]Spbb[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]+5017/48I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,6]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^2-5557/16I Spaa[1,2]Spbb[1,3]^2Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]+58459/192I Spaa[1,2]Spbb[1,3]^2Spaa[2,6]Spbb[2,6]Spbb[3,5]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]-152111/192I Spaa[1,2]Spbb[1,3]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2-140329/192I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]+1543/64I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[2,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^3+108509/192I Spaa[1,2]Spbb[1,3]^2Spbb[2,5]Spaa[2,6]Spaa[4,6]^3Spbb[4,6]^2+10731/64I Spaa[1,2]Spbb[1,3]^2Spaa[2,6]Spbb[2,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]+11113/48I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,6]Spbb[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^3+18677/96I Spaa[1,2]Spbb[1,3]^2Spaa[3,4]^2Spbb[3,4]^2Spbb[3,5]Spaa[3,6]Spaa[4,6]+1373/16I Spaa[1,2]Spbb[1,3]^2Spaa[3,4]^2Spbb[3,4]^2Spbb[4,5]Spaa[4,6]^2-133/48I Spaa[1,2]Spbb[1,3]^2Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]+6529/12I Spaa[1,2]Spbb[1,3]^2Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]-1652/3I Spaa[1,2]Spbb[1,3]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2+4671/16I Spaa[1,2]Spbb[1,3]^2Spaa[3,4]Spbb[3,4]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-7211/48I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[3,4]Spbb[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]^3-20311/96I Spaa[1,2]Spbb[1,3]^2Spbb[3,5]Spaa[3,6]^3Spbb[3,6]^2Spaa[4,6]+46655/96I Spaa[1,2]Spbb[1,3]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]^2Spbb[4,6]-51047/96I Spaa[1,2]Spbb[1,3]^2Spaa[3,6]^2Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^2+18589/48I Spaa[1,2]Spbb[1,3]^2Spbb[3,5]Spaa[3,6]Spaa[4,6]^3Spbb[4,6]^2-5419/32I Spaa[1,2]Spbb[1,3]^2Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-215/24I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^3+23111/96I Spaa[1,2]Spbb[1,3]^2Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^2-877/4I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]+693/32I Spaa[1,2]Spbb[1,4]^2Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^4+27/8I Spaa[1,3]^3Spbb[1,3]^4Spaa[2,6]Spbb[3,5]Spaa[4,6]-69/4I Spaa[1,3]^2Spbb[1,3]^4Spaa[1,4]Spbb[2,5]Spaa[2,6]^2-9I Spaa[1,3]^2Spbb[1,3]^4Spaa[1,4]Spaa[2,6]Spbb[3,5]Spaa[3,6]-145/16I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[3,5]Spaa[4,6]-7/8I Spaa[1,3]^2Spbb[1,3]^3Spbb[2,3]Spaa[2,6]^2Spaa[3,4]Spbb[3,5]-20713/96I Spaa[1,3]^2Spbb[1,3]^3Spbb[2,5]Spaa[2,6]^2Spbb[3,6]Spaa[4,6]+1073/48I Spaa[1,3]^2Spbb[1,3]^3Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[4,6]-281/12I Spaa[1,3]^2Spbb[1,3]^3Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[4,6]-2675/12I Spaa[1,3]^2Spbb[1,3]^3Spaa[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]+453/16I Spaa[1,3]^2Spbb[1,3]^3Spaa[2,6]Spbb[3,5]Spaa[4,6]^2Spbb[4,6]-53/2I Spaa[1,3]^2Spbb[1,3]^3Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2-579/16I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]^2-109/4I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[3,5]Spaa[3,6]-79/8I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]^2-45/8I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[3,5]Spaa[3,6]+2023/24I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[2,5]Spaa[2,6]^3Spbb[3,6]-73/2I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]-1505/96I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]+513/2I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]-891/16I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[3,6]-7181/32I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[2,5]Spaa[2,6]^2Spaa[4,6]Spbb[4,6]-1891/48I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]+527/4I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spaa[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]-11675/48I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spaa[2,6]Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]+4457/96I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spbb[3,5]Spaa[4,6]-9295/32I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]Spaa[4,6]+4741/96I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[4,6]-10147/32I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]+18787/96I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[3,5]Spaa[4,6]^2Spbb[4,6]-9565/96I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2+5I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,3]^2Spaa[2,6]^2Spaa[3,4]Spbb[3,5]+8243/96I Spaa[1,3]Spbb[1,3]^2Spbb[2,3]Spbb[2,5]Spaa[2,6]^3Spaa[3,4]Spbb[3,6]-439/16I Spaa[1,3]Spbb[1,3]^2Spbb[2,3]Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spbb[3,5]-9397/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[2,5]Spaa[2,6]^3Spbb[3,6]^2Spaa[4,6]-77131/192I Spaa[1,3]Spbb[1,3]^2Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,6]Spaa[4,6]+1241/32I Spaa[1,3]Spbb[1,3]^2Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]Spaa[4,6]-75/4I Spaa[1,3]Spbb[1,3]^2Spbb[2,3]Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]Spbb[3,5]-7/16I Spaa[1,3]Spbb[1,3]^2Spbb[2,3]Spaa[2,6]^2Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]-243/16I Spaa[1,3]Spbb[1,3]^2Spbb[2,3]Spaa[2,6]^2Spaa[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]-3095/96I Spaa[1,3]Spbb[1,3]^2Spbb[2,5]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spbb[3,6]Spaa[4,6]+16597/96I Spaa[1,3]Spbb[1,3]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[4,6]-9619/48I Spaa[1,3]Spbb[1,3]^2Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,6]-35233/96I Spaa[1,3]Spbb[1,3]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]-15943/192I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,6]^2Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^2-12071/96I Spaa[1,3]Spbb[1,3]^2Spbb[2,5]Spaa[2,6]^2Spbb[3,6]Spaa[4,6]^2Spbb[4,6]+33977/96I Spaa[1,3]Spbb[1,3]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[4,6]^2Spbb[4,6]-12171/32I Spaa[1,3]Spbb[1,3]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2-235/96I Spaa[1,3]Spbb[1,3]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spbb[3,5]Spaa[4,6]-19375/48I Spaa[1,3]Spbb[1,3]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]+1093/8I Spaa[1,3]Spbb[1,3]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[4,6]^2Spbb[4,6]-1529/12I Spaa[1,3]Spbb[1,3]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2-1015/8I Spaa[1,3]Spbb[1,3]^2Spaa[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]-11599/12I Spaa[1,3]Spbb[1,3]^2Spaa[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]+11825/32I Spaa[1,3]Spbb[1,3]^2Spaa[2,6]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^2+9097/24I Spaa[1,3]Spbb[1,3]^2Spaa[2,6]Spbb[3,5]Spaa[4,6]^3Spbb[4,6]^2-17585/32I Spaa[1,3]Spbb[1,3]^2Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]+1761/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^3-3043/96I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]^2Spaa[2,3]Spbb[2,5]Spaa[2,6]^2Spbb[3,4]-1015/24I Spbb[1,3]^3Spaa[1,4]^2Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[3,6]+67/8I Spbb[1,3]^3Spaa[1,4]^2Spaa[2,3]Spbb[3,4]Spbb[3,5]Spaa[3,6]^2+4031/48I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]^2Spbb[2,5]Spaa[2,6]^3Spbb[4,6]+2109/8I Spbb[1,3]^3Spaa[1,4]^2Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[4,6]+631/4I Spbb[1,3]^3Spaa[1,4]^2Spaa[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[4,6]-2209/48I Spbb[1,3]^2Spaa[1,4]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,5]Spaa[2,6]^2-8381/96I Spbb[1,3]^2Spaa[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spbb[3,5]Spaa[3,6]+6277/96I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]^3Spbb[3,6]-7051/96I Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]+5233/48I Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]-4463/48I Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[3,6]-23347/96I Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spaa[4,6]Spbb[4,6]+541/48I Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]-33601/96I Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]+5/2I Spbb[1,3]^2Spaa[1,4]Spaa[2,3]^2Spbb[2,3]^2Spbb[2,5]Spaa[2,6]^2-2791/192I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,4]-14585/96I Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[3,6]+5/4I Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]^2+5393/192I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]^3Spbb[3,6]-201/8I Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]+5613/64I Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]-9049/64I Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]-107/16I Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[3,6]-307/8I Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]-15/4I Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]+23465/192I Spbb[1,2]^2Spaa[1,4]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]^2Spbb[3,4]^2-3019/192I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,4]^2Spaa[3,6]+11941/48I Spbb[1,3]^2Spaa[1,4]Spaa[2,4]^2Spbb[2,5]Spbb[3,4]^2Spaa[3,6]^2+10659/64I Spbb[1,2]^2Spaa[1,4]Spaa[2,4]Spbb[2,5]Spaa[2,6]^3Spbb[3,4]Spbb[3,6]-17245/192I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[2,4]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,4]+4573/48I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]^2+53965/96I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,4]Spaa[3,6]Spbb[3,6]-56561/192I Spbb[1,3]^2Spaa[1,4]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]-2177/48I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,4]Spaa[4,6]Spbb[4,6]-28589/64I Spbb[1,3]^2Spaa[1,4]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]-8275/48I Spbb[1,3]^2Spaa[1,4]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+1465/48I Spbb[1,3]^2Spaa[1,4]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spbb[3,5]Spaa[3,6]^2-25999/64I Spbb[1,3]^2Spaa[1,4]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]+83/48I Spbb[1,3]^2Spaa[1,4]Spaa[2,4]Spaa[3,4]Spbb[3,4]^2Spbb[3,5]Spaa[3,6]^2+173/48I Spbb[1,3]^2Spaa[1,4]Spaa[2,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]+113/48I Spbb[1,3]^2Spaa[1,4]Spaa[2,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+11971/192I Spbb[1,2]^2Spaa[1,4]Spbb[2,5]Spaa[2,6]^4Spbb[3,6]^2+59/64I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]Spbb[3,6]-405/16I Spbb[1,3]^2Spaa[1,4]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]^2-16211/192I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[2,5]Spaa[2,6]^3Spaa[3,4]Spbb[3,4]Spbb[3,6]-337/32I Spbb[1,3]^2Spaa[1,4]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spbb[3,4]+76061/192I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[2,5]Spaa[2,6]^3Spaa[3,6]Spbb[3,6]^2-11727/64I Spbb[1,3]^2Spaa[1,4]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[3,6]Spbb[3,6]-819/32I Spbb[1,3]^2Spaa[1,4]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]Spaa[3,6]-132I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[2,5]Spaa[2,6]^3Spbb[3,6]Spaa[4,6]Spbb[4,6]-38503/192I Spbb[1,3]^2Spaa[1,4]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[4,6]Spbb[4,6]+37507/192I Spbb[1,3]^2Spaa[1,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]^2+1934/3I Spbb[1,3]^2Spaa[1,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]-24811/96I Spbb[1,3]^2Spaa[1,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]+8645/96I Spbb[1,3]^2Spaa[1,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[4,6]Spbb[4,6]+8653/24I Spbb[1,3]^2Spaa[1,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]^2Spbb[3,6]^2-5285/48I Spbb[1,3]^2Spaa[1,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]+21691/96I Spbb[1,3]^2Spaa[1,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]Spbb[4,6]-14371/32I Spbb[1,3]^2Spaa[1,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]-37343/192I Spbb[1,3]^2Spaa[1,4]Spbb[2,5]Spaa[2,6]^2Spaa[4,6]^2Spbb[4,6]^2-6185/96I Spbb[1,3]^2Spaa[1,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spbb[3,5]Spaa[3,6]+1789/48I Spbb[1,3]^2Spaa[1,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]-8633/24I Spbb[1,3]^2Spaa[1,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]+9943/96I Spbb[1,3]^2Spaa[1,4]Spaa[2,6]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]^2+8161/96I Spbb[1,3]^2Spaa[1,4]Spaa[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]-4337/8I Spbb[1,3]^2Spaa[1,4]Spaa[2,6]Spbb[3,5]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2+43I Spbb[1,3]Spaa[1,6]^3Spbb[1,6]^3Spaa[2,6]Spbb[3,5]Spaa[4,6]-10217/96I Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,5]Spaa[2,6]^2Spbb[3,6]Spaa[4,6]+1981/24I Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[4,6]-6335/96I Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]+2797/16I Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spbb[3,5]Spaa[4,6]^2Spbb[4,6]-1367/32I Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2-15881/96I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]^3Spbb[3,6]^2Spaa[4,6]-40531/192I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,6]Spaa[4,6]+423/16I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]Spaa[4,6]-1155/16I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,6]-4451/16I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]-22285/192I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^2+989/96I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]Spaa[4,6]^2Spbb[4,6]+5677/24I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[4,6]^2Spbb[4,6]-16289/96I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2-43/3I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]-39949/96I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]+1049/96I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^2+7879/32I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[3,5]Spaa[4,6]^3Spbb[4,6]^2-3211/24I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]+2185/96I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^3-3205/32I Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^3Spaa[2,4]Spbb[2,5]Spaa[2,6]^2+8383/96I Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^4Spaa[2,4]Spaa[2,6]^2-8453/48I Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^3Spaa[2,4]Spaa[2,6]Spbb[3,5]Spaa[3,6]-635/8I Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^3Spaa[2,6]^2Spaa[3,4]Spbb[3,5]+38461/192I Spbb[1,2]Spaa[2,3]Spbb[2,3]^3Spaa[2,4]^2Spaa[2,6]^2Spbb[4,5]+41119/192I Spbb[1,2]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]^2Spbb[2,5]Spaa[2,6]^2Spbb[3,4]+949/64I Spbb[1,5]Spaa[2,3]Spbb[2,3]^3Spaa[2,4]^2Spbb[2,4]Spaa[2,6]^2-1459/96I Spbb[1,3]Spaa[2,3]Spbb[2,3]^3Spaa[2,4]^2Spaa[2,6]Spaa[3,6]Spbb[4,5]+943/12I Spbb[1,3]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[3,6]-655/64I Spbb[1,5]Spaa[2,3]Spbb[2,3]^3Spaa[2,4]^2Spaa[2,6]Spbb[3,4]Spaa[3,6]+14771/192I Spbb[1,3]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]^2+8859/64I Spbb[1,2]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spbb[2,5]Spaa[2,6]^3Spbb[3,6]-410/3I Spbb[1,3]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]+5369/48I Spbb[1,5]Spaa[2,3]Spbb[2,3]^3Spaa[2,4]Spaa[2,6]^3Spbb[2,6]-7157/192I Spbb[1,3]Spaa[2,3]Spbb[2,3]^3Spaa[2,4]Spaa[2,6]^2Spaa[3,4]Spbb[4,5]+99/4I Spbb[1,3]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]+445/4I Spbb[1,5]Spaa[2,3]Spbb[2,3]^3Spaa[2,4]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]-4547/24I Spbb[1,3]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]-9145/32I Spbb[1,3]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[3,6]+2031/32I Spbb[1,5]Spaa[2,3]Spbb[2,3]^3Spaa[2,4]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]-17047/192I Spbb[1,3]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]-723/16I Spbb[1,3]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]+323/96I Spbb[1,3]Spaa[2,3]Spbb[2,3]^2Spbb[2,5]Spaa[2,6]^3Spaa[3,4]Spbb[3,6]-25967/96I Spbb[1,3]Spaa[2,3]Spbb[2,3]^2Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spbb[3,5]-1/96I Spbb[1,5]Spaa[2,3]Spbb[2,3]^3Spaa[2,6]^3Spaa[3,4]Spbb[3,6]-121I Spbb[1,3]Spaa[2,3]Spbb[2,3]^2Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]Spbb[3,5]+673/48I Spbb[1,3]Spaa[2,3]Spbb[2,3]^2Spaa[2,6]^2Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]+58171/192I Spbb[1,2]Spbb[2,3]^2Spaa[2,4]^3Spbb[2,4]Spaa[2,6]^2Spbb[4,5]+1007/64I Spbb[1,2]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,4]+5791/192I Spbb[1,5]Spbb[2,3]^2Spaa[2,4]^3Spbb[2,4]^2Spaa[2,6]^2+1988/3I Spbb[1,2]Spbb[2,3]^2Spaa[2,4]^3Spaa[2,6]Spbb[3,4]Spaa[3,6]Spbb[4,5]+929/48I Spbb[1,2]Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spaa[2,6]Spbb[3,4]^2Spaa[3,6]+62131/192I Spbb[1,4]Spbb[2,3]^3Spaa[2,4]^3Spaa[2,6]Spaa[3,6]Spbb[4,5]+6193/32I Spbb[1,5]Spbb[2,3]^2Spaa[2,4]^3Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]+25833/64I Spbb[1,2]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]Spaa[2,6]Spbb[3,4]Spbb[4,5]Spaa[4,6]-8483/32I Spbb[1,2]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[2,6]Spbb[3,4]^2Spaa[4,6]+31237/192I Spbb[1,4]Spbb[2,3]^2Spaa[2,4]^3Spbb[2,4]Spaa[2,6]Spbb[4,5]Spaa[4,6]+5071/48I Spbb[1,5]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]^2Spaa[2,6]Spbb[3,4]Spaa[4,6]+27583/192I Spbb[1,3]Spbb[2,3]^2Spaa[2,4]^3Spbb[3,4]Spaa[3,6]^2Spbb[4,5]+8995/96I Spbb[1,3]Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spbb[3,4]^2Spaa[3,6]^2-2657/192I Spbb[1,5]Spbb[2,3]^2Spaa[2,4]^3Spbb[3,4]^2Spaa[3,6]^2-35593/48I Spbb[1,2]Spbb[2,3]Spaa[2,4]^3Spbb[3,4]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]-39841/96I Spbb[1,2]Spaa[2,4]^3Spbb[2,5]Spbb[3,4]^3Spaa[3,6]Spaa[4,6]-835/12I Spbb[1,4]Spbb[2,3]^2Spaa[2,4]^3Spbb[3,4]Spaa[3,6]Spbb[4,5]Spaa[4,6]-833/2I Spbb[1,5]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]Spbb[3,4]^2Spaa[3,6]Spaa[4,6]-21981/32I Spbb[1,2]Spaa[2,4]^3Spbb[2,4]Spbb[3,4]^2Spbb[4,5]Spaa[4,6]^2-2181/16I Spbb[1,4]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]Spbb[3,4]Spbb[4,5]Spaa[4,6]^2-54013/192I Spbb[1,5]Spaa[2,4]^3Spbb[2,4]^2Spbb[3,4]^2Spaa[4,6]^2+53693/192I Spbb[1,2]Spbb[2,3]^2Spaa[2,4]^2Spaa[2,6]^3Spbb[2,6]Spbb[4,5]-13697/64I Spbb[1,2]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spbb[2,5]Spaa[2,6]^3Spbb[3,6]+44279/192I Spbb[1,2]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,4]+6023/192I Spbb[1,5]Spbb[2,3]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,6]^3Spbb[2,6]-28165/64I Spbb[1,2]Spbb[2,3]^2Spaa[2,4]^2Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spbb[4,5]+3257/192I Spbb[1,2]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]^2-3779/32I Spbb[1,4]Spbb[2,3]^3Spaa[2,4]^2Spaa[2,6]^2Spaa[3,4]Spbb[4,5]-8439/64I Spbb[1,5]Spbb[2,3]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]-12335/48I Spbb[1,2]Spbb[2,3]^2Spaa[2,4]^2Spaa[2,6]^2Spaa[3,6]Spbb[3,6]Spbb[4,5]-39263/192I Spbb[1,2]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]^2Spbb[3,4]Spaa[3,6]Spbb[3,6]+3779/64I Spbb[1,3]Spbb[2,3]^2Spaa[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spbb[4,5]+70I Spbb[1,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]-17811/64I Spbb[1,5]Spbb[2,3]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]-4387/64I Spbb[1,5]Spbb[2,3]^2Spaa[2,4]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]+7251/64I Spbb[1,2]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]^2Spbb[3,6]Spbb[4,5]Spaa[4,6]+84827/192I Spbb[1,2]Spbb[2,3]Spaa[2,4]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spbb[4,5]Spaa[4,6]-5651/96I Spbb[1,2]Spaa[2,4]^2Spbb[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,4]Spbb[3,6]Spaa[4,6]-1597/192I Spbb[1,2]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]^2Spaa[4,6]+16129/96I Spbb[1,4]Spbb[2,3]^2Spaa[2,4]^2Spaa[2,6]^2Spbb[2,6]Spbb[4,5]Spaa[4,6]+2737/96I Spbb[1,5]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]^2Spbb[3,6]Spaa[4,6]+8743/64I Spbb[1,5]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spaa[4,6]+26969/96I Spbb[1,3]Spbb[2,3]^2Spaa[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[4,5]+3583/192I Spbb[1,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]-5849/192I Spbb[1,5]Spbb[2,3]^2Spaa[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]+13177/12I Spbb[1,2]Spbb[2,3]Spaa[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spbb[4,5]Spaa[4,6]-2099/48I Spbb[1,2]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[4,6]+106561/192I Spbb[1,4]Spbb[2,3]^2Spaa[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[4,5]Spaa[4,6]+27661/96I Spbb[1,5]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[4,6]-5761/48I Spbb[1,3]Spbb[2,3]^2Spaa[2,4]^2Spaa[2,6]Spaa[3,6]^2Spbb[3,6]Spbb[4,5]-84235/192I Spbb[1,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+6927/32I Spbb[1,3]Spbb[2,3]Spaa[2,4]^2Spaa[2,6]Spbb[2,6]Spbb[3,4]Spbb[3,5]Spaa[3,6]^2+191/96I Spbb[1,5]Spbb[2,3]^2Spaa[2,4]^2Spaa[2,6]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+35303/64I Spbb[1,2]Spbb[2,3]Spaa[2,4]^2Spaa[2,6]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]+25/4I Spbb[1,2]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,4]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]-12513/32I Spbb[1,3]Spbb[2,3]Spaa[2,4]^2Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]Spbb[4,5]Spaa[4,6]-51955/192I Spbb[1,3]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]Spaa[4,6]+41057/192I Spbb[1,4]Spbb[2,3]^2Spaa[2,4]^2Spaa[2,6]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]-2303/64I Spbb[1,5]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]+1775/64I Spbb[1,5]Spbb[2,3]Spaa[2,4]^2Spaa[2,6]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]Spaa[4,6]+38689/48I Spbb[1,2]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2+451/8I Spbb[1,2]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,4]^2Spaa[4,6]^2Spbb[4,6]-2707/2I Spbb[1,2]Spaa[2,4]^2Spaa[2,6]Spbb[2,6]Spbb[3,4]^2Spbb[4,5]Spaa[4,6]^2+18475/64I Spbb[1,4]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2-45815/64I Spbb[1,4]Spbb[2,3]Spaa[2,4]^2Spaa[2,6]Spbb[2,6]Spbb[3,4]Spbb[4,5]Spaa[4,6]^2+6797/48I Spbb[1,5]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spbb[3,4]Spbb[3,6]Spaa[4,6]^2-37001/96I Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]^2Spaa[4,6]^2-815/64I Spbb[1,3]Spbb[2,3]Spaa[2,4]^2Spaa[3,4]Spbb[3,4]^2Spbb[3,5]Spaa[3,6]^2-37091/96I Spbb[1,3]Spbb[2,3]Spaa[2,4]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]-7339/24I Spbb[1,3]Spaa[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]Spaa[4,6]+37/3I Spbb[1,5]Spbb[2,3]Spaa[2,4]^2Spaa[3,4]Spbb[3,4]^3Spaa[3,6]Spaa[4,6]-14981/24I Spbb[1,2]Spaa[2,4]^2Spaa[3,4]Spbb[3,4]^3Spbb[4,5]Spaa[4,6]^2-69433/192I Spbb[1,4]Spbb[2,3]Spaa[2,4]^2Spaa[3,4]Spbb[3,4]^2Spbb[4,5]Spaa[4,6]^2-16691/64I Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]^3Spaa[4,6]^2+5753/48I Spbb[1,3]Spbb[2,3]Spaa[2,4]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]+919/24I Spbb[1,3]Spbb[2,3]Spaa[2,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spbb[4,5]Spaa[4,6]+337/192I Spbb[1,3]Spaa[2,4]^2Spbb[2,5]Spbb[3,4]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,6]+9721/192I Spbb[1,3]Spaa[2,4]^2Spbb[2,6]Spbb[3,4]^2Spbb[3,5]Spaa[3,6]^2Spaa[4,6]-31/48I Spbb[1,5]Spbb[2,3]Spaa[2,4]^2Spbb[3,4]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-73213/192I Spbb[1,2]Spaa[2,4]^2Spbb[3,4]^2Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2-3647/16I Spbb[1,3]Spaa[2,4]^2Spbb[2,5]Spbb[3,4]^2Spaa[3,6]Spaa[4,6]^2Spbb[4,6]+35035/96I Spbb[1,3]Spaa[2,4]^2Spbb[2,6]Spbb[3,4]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]^2-4215/32I Spbb[1,4]Spbb[2,3]Spaa[2,4]^2Spbb[3,4]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2-355/32I Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spbb[3,4]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]^2+59/24I Spbb[1,5]Spaa[2,4]^2Spbb[2,6]Spbb[3,4]^3Spaa[3,6]Spaa[4,6]^2-26405/48I Spbb[1,2]Spaa[2,4]^2Spbb[3,4]^2Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-1605/32I Spbb[1,4]Spaa[2,4]^2Spbb[2,4]Spbb[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]^3+58045/192I Spbb[1,4]Spaa[2,4]^2Spbb[2,6]Spbb[3,4]^2Spbb[4,5]Spaa[4,6]^3-16691/64I Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spbb[3,4]^2Spaa[4,6]^3Spbb[4,6]+13457/192I Spbb[1,2]Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]Spbb[3,6]-1087/48I Spbb[1,3]Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]^2+2377/96I Spbb[1,5]Spbb[2,3]^2Spaa[2,4]Spaa[2,6]^4Spbb[2,6]^2-11697/32I Spbb[1,2]Spbb[2,3]^2Spaa[2,4]Spaa[2,6]^3Spaa[3,4]Spbb[3,6]Spbb[4,5]-52667/192I Spbb[1,2]Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]^3Spaa[3,4]Spbb[3,4]Spbb[3,6]-6775/48I Spbb[1,3]Spbb[2,3]^2Spaa[2,4]Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spbb[4,5]-1367/96I Spbb[1,3]Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spbb[3,4]-18029/64I Spbb[1,5]Spbb[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]^3Spaa[3,4]Spbb[3,6]+335/2I Spbb[1,5]Spbb[2,3]^2Spaa[2,4]Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spbb[3,4]-3535/64I Spbb[1,2]Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]^3Spaa[3,6]Spbb[3,6]^2-26067/64I Spbb[1,3]Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[3,6]Spbb[3,6]+1/32I Spbb[1,3]Spbb[2,3]Spaa[2,4]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]Spaa[3,6]+2947/48I Spbb[1,5]Spbb[2,3]^2Spaa[2,4]Spaa[2,6]^3Spbb[2,6]Spaa[3,6]Spbb[3,6]+14153/64I Spbb[1,2]Spbb[2,3]Spaa[2,4]Spaa[2,6]^3Spbb[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]-4795/24I Spbb[1,2]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[2,6]^3Spbb[3,6]^2Spaa[4,6]+6727/96I Spbb[1,2]Spaa[2,4]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,4]Spbb[3,6]Spaa[4,6]+19823/192I Spbb[1,3]Spbb[2,3]Spaa[2,4]Spaa[2,6]^3Spbb[2,6]^2Spbb[4,5]Spaa[4,6]+1217/48I Spbb[1,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,4]Spaa[4,6]+6491/48I Spbb[1,5]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]Spbb[3,6]Spaa[4,6]-1857/32I Spbb[1,5]Spbb[2,3]Spaa[2,4]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,4]Spaa[4,6]-34655/64I Spbb[1,3]Spbb[2,3]^2Spaa[2,4]Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]Spbb[4,5]-31841/192I Spbb[1,3]Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]^2+1207/24I Spbb[1,5]Spbb[2,3]^2Spaa[2,4]Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]^2-2152/3I Spbb[1,3]Spbb[2,3]^2Spaa[2,4]Spaa[2,6]^2Spaa[3,4]Spaa[3,6]Spbb[3,6]Spbb[4,5]-18447/64I Spbb[1,3]Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]+5257/96I Spbb[1,3]Spbb[2,3]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]-11969/96I Spbb[1,5]Spbb[2,3]^2Spaa[2,4]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]-318583/192I Spbb[1,2]Spbb[2,3]Spaa[2,4]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]-101953/192I Spbb[1,2]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]^2Spbb[3,6]Spaa[4,6]+40745/32I Spbb[1,3]Spbb[2,3]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spbb[4,5]Spaa[4,6]+73313/96I Spbb[1,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[4,6]-69991/64I Spbb[1,4]Spbb[2,3]^2Spaa[2,4]Spaa[2,6]^2Spaa[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]-59831/192I Spbb[1,5]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spbb[3,6]Spaa[4,6]-1643/16I Spbb[1,5]Spbb[2,3]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[4,6]-1931/32I Spbb[1,3]Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]^2Spbb[3,6]^2-1379/24I Spbb[1,3]Spbb[2,3]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]-19/16I Spbb[1,5]Spbb[2,3]^2Spaa[2,4]Spaa[2,6]^2Spaa[3,6]^2Spbb[3,6]^2+31/64I Spbb[1,2]Spbb[2,3]Spaa[2,4]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]+7615/24I Spbb[1,2]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,4]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]-8125/192I Spbb[1,3]Spbb[2,3]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]-2065/8I Spbb[1,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]+423/64I Spbb[1,3]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]Spaa[4,6]+675/16I Spbb[1,5]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,6]+3933/32I Spbb[1,5]Spbb[2,3]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]-65381/192I Spbb[1,2]Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^2-2889/8I Spbb[1,2]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,4]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]+38409/64I Spbb[1,2]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2+114653/192I Spbb[1,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spaa[4,6]^2Spbb[4,6]-45193/64I Spbb[1,3]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,4]Spbb[4,5]Spaa[4,6]^2+7973/24I Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2-28573/96I Spbb[1,5]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spbb[3,6]^2Spaa[4,6]^2+581/48I Spbb[1,5]Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spbb[3,6]Spaa[4,6]^2+1795/32I Spbb[1,5]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,4]^2Spaa[4,6]^2-11641/192I Spbb[1,3]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spbb[3,5]Spaa[3,6]+21231/64I Spbb[1,3]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spbb[4,5]Spaa[4,6]+17873/96I Spbb[1,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[4,6]-1183/24I Spbb[1,5]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[4,6]-2091/16I Spbb[1,3]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]-383/3I Spbb[1,3]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]-104953/192I Spbb[1,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]+4339/32I Spbb[1,3]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spbb[3,5]Spaa[3,6]Spaa[4,6]-187/48I Spbb[1,5]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]-40231/192I Spbb[1,2]Spaa[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spbb[3,6]Spbb[4,5]Spaa[4,6]^2+24493/48I Spbb[1,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[4,6]^2Spbb[4,6]-17997/32I Spbb[1,3]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spbb[4,5]Spaa[4,6]^2-14351/96I Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2-7861/24I Spbb[1,5]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spbb[3,6]Spaa[4,6]^2+94I Spbb[1,5]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[4,6]^2-2I Spbb[1,3]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]^2+25919/64I Spbb[1,3]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^2Spbb[4,5]Spaa[4,6]-2669/24I Spbb[1,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]+3035/24I Spbb[1,3]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-1915/192I Spbb[1,2]Spaa[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^2-24731/48I Spbb[1,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]+21781/192I Spbb[1,3]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]+60943/192I Spbb[1,3]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2+449/96I Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^2+227/24I Spbb[1,5]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2+91/24I Spbb[1,5]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]^2-2114/3I Spbb[1,2]Spaa[2,4]Spaa[2,6]Spbb[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]+10291/32I Spbb[1,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[4,6]^3Spbb[4,6]^2-36901/192I Spbb[1,3]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-77243/192I Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^3+124627/192I Spbb[1,4]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]^3-1113/4I Spbb[1,5]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[3,4]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]+1073/24I Spbb[1,5]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]^2Spaa[4,6]^3Spbb[4,6]+11143/96I Spbb[1,3]Spaa[2,4]Spaa[3,4]^2Spbb[3,4]^3Spbb[3,5]Spaa[3,6]Spaa[4,6]+6341/96I Spbb[1,3]Spaa[2,4]Spaa[3,4]^2Spbb[3,4]^3Spbb[4,5]Spaa[4,6]^2+775/32I Spbb[1,5]Spaa[2,4]Spaa[3,4]^2Spbb[3,4]^4Spaa[4,6]^2-25/24I Spbb[1,3]Spaa[2,4]Spaa[3,4]Spbb[3,4]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]+4921/16I Spbb[1,3]Spaa[2,4]Spaa[3,4]Spbb[3,4]^2Spbb[3,5]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]-3587/24I Spbb[1,3]Spaa[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2+41/16I Spbb[1,5]Spaa[2,4]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]Spbb[3,6]Spaa[4,6]^2+9781/48I Spbb[1,3]Spaa[2,4]Spaa[3,4]Spbb[3,4]^2Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-367/8I Spbb[1,4]Spaa[2,4]Spaa[3,4]Spbb[3,4]^2Spbb[3,6]Spbb[4,5]Spaa[4,6]^3+775/16I Spbb[1,5]Spaa[2,4]Spaa[3,4]Spbb[3,4]^3Spaa[4,6]^3Spbb[4,6]+77/48I Spbb[1,3]Spaa[2,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]^2Spbb[4,6]-7367/96I Spbb[1,3]Spaa[2,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^2+18383/96I Spbb[1,3]Spaa[2,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spaa[4,6]^3Spbb[4,6]^2-2409/16I Spbb[1,3]Spaa[2,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-775/32I Spbb[1,4]Spaa[2,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^3+41/16I Spbb[1,5]Spaa[2,4]Spbb[3,4]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]+4407/32I Spbb[1,3]Spaa[2,4]Spbb[3,4]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^2-367/8I Spbb[1,4]Spaa[2,4]Spbb[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]+775/32I Spbb[1,5]Spaa[2,4]Spbb[3,4]^2Spaa[4,6]^4Spbb[4,6]^2+7957/48I Spbb[1,2]Spbb[2,3]Spbb[2,5]Spaa[2,6]^4Spaa[3,4]Spbb[3,6]^2+48223/192I Spbb[1,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]Spaa[3,4]Spbb[3,6]-9177/32I Spbb[1,3]Spbb[2,3]Spaa[2,6]^4Spbb[2,6]^2Spaa[3,4]Spbb[3,5]+21/16I Spbb[1,5]Spbb[2,3]^2Spaa[2,6]^4Spbb[2,6]Spaa[3,4]Spbb[3,6]-7987/48I Spbb[1,2]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]Spbb[3,6]^2Spaa[4,6]-40981/192I Spbb[1,3]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]^2Spbb[3,6]Spaa[4,6]+9277/96I Spbb[1,3]Spaa[2,6]^4Spbb[2,6]^3Spbb[3,5]Spaa[4,6]-31/32I Spbb[1,5]Spbb[2,3]Spaa[2,6]^4Spbb[2,6]^2Spbb[3,6]Spaa[4,6]+12567/16I Spbb[1,3]Spbb[2,3]^2Spaa[2,6]^3Spaa[3,4]^2Spbb[3,6]Spbb[4,5]+50173/96I Spbb[1,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]^3Spaa[3,4]^2Spbb[3,4]Spbb[3,6]-45023/96I Spbb[1,3]Spbb[2,3]Spaa[2,6]^3Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]+11573/96I Spbb[1,5]Spbb[2,3]^2Spaa[2,6]^3Spaa[3,4]^2Spbb[3,4]Spbb[3,6]-8901/32I Spbb[1,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]^3Spaa[3,4]Spaa[3,6]Spbb[3,6]^2+509/48I Spbb[1,3]Spbb[2,3]Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]+23/8I Spbb[1,5]Spbb[2,3]^2Spaa[2,6]^3Spaa[3,4]Spaa[3,6]Spbb[3,6]^2+136351/192I Spbb[1,2]Spbb[2,3]Spaa[2,6]^3Spaa[3,4]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]+29561/96I Spbb[1,2]Spbb[2,5]Spaa[2,6]^3Spaa[3,4]Spbb[3,4]Spbb[3,6]^2Spaa[4,6]-134849/192I Spbb[1,3]Spbb[2,3]Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]-11555/12I Spbb[1,3]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,6]Spaa[4,6]+4255/8I Spbb[1,3]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[4,6]+16055/24I Spbb[1,5]Spbb[2,3]Spbb[2,4]Spaa[2,6]^3Spaa[3,4]Spbb[3,6]^2Spaa[4,6]-11777/96I Spbb[1,5]Spbb[2,3]Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,6]Spaa[4,6]-16157/96I Spbb[1,2]Spbb[2,5]Spaa[2,6]^3Spaa[3,6]Spbb[3,6]^3Spaa[4,6]-60701/192I Spbb[1,3]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]+107/4I Spbb[1,3]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]-23/8I Spbb[1,5]Spbb[2,3]Spaa[2,6]^3Spbb[2,6]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]-5767/24I Spbb[1,2]Spbb[2,5]Spaa[2,6]^3Spbb[3,6]^2Spaa[4,6]^2Spbb[4,6]-2761/64I Spbb[1,2]Spaa[2,6]^3Spbb[2,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^2-29/24I Spbb[1,3]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]+2285/12I Spbb[1,3]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]Spaa[4,6]^2Spbb[4,6]-48017/192I Spbb[1,3]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,6]Spbb[4,5]Spaa[4,6]^2-31/16I Spbb[1,5]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]Spbb[3,6]^2Spaa[4,6]^2+31/16I Spbb[1,5]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,4]Spbb[3,6]Spaa[4,6]^2-17/12I Spbb[1,3]Spbb[2,3]Spaa[2,6]^2Spaa[3,4]^3Spbb[3,4]^2Spbb[3,5]+1057/24I Spbb[1,3]Spbb[2,3]Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]+4877/96I Spbb[1,3]Spbb[2,3]Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]+5875/24I Spbb[1,3]Spbb[2,5]Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]^2Spbb[3,6]Spaa[4,6]+3877/32I Spbb[1,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spbb[3,5]Spaa[4,6]-1441/12I Spbb[1,5]Spbb[2,3]Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]^2Spbb[3,6]Spaa[4,6]-23/8I Spbb[1,3]Spbb[2,3]Spaa[2,6]^2Spaa[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2-102659/192I Spbb[1,3]Spbb[2,3]Spaa[2,6]^2Spaa[3,4]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]+13577/64I Spbb[1,3]Spbb[2,5]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]-17225/96I Spbb[1,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]-12259/96I Spbb[1,5]Spbb[2,3]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]-3493/192I Spbb[1,2]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^2+2111/4I Spbb[1,3]Spbb[2,5]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]+5087/24I Spbb[1,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[4,6]^2Spbb[4,6]-40403/48I Spbb[1,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2+18739/96I Spbb[1,4]Spbb[2,3]Spaa[2,6]^2Spaa[3,4]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^2-35059/96I Spbb[1,5]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spbb[3,6]^2Spaa[4,6]^2+11497/96I Spbb[1,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spbb[3,6]Spaa[4,6]^2+26329/96I Spbb[1,3]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]^2Spbb[3,6]^3Spaa[4,6]-16997/48I Spbb[1,3]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]-15601/64I Spbb[1,2]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^3Spbb[4,5]Spaa[4,6]^2-109865/192I Spbb[1,3]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2Spbb[4,6]+8617/96I Spbb[1,3]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]+6739/64I Spbb[1,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^2-12259/96I Spbb[1,5]Spbb[2,4]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^3Spaa[4,6]^2+12259/96I Spbb[1,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2-69347/192I Spbb[1,2]Spaa[2,6]^2Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^3Spbb[4,6]+50305/96I Spbb[1,3]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]Spaa[4,6]^3Spbb[4,6]^2+2951/32I Spbb[1,3]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[4,6]^3Spbb[4,6]^2-51673/96I Spbb[1,3]Spaa[2,6]^2Spbb[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]+25747/96I Spbb[1,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^3-23531/96I Spbb[1,5]Spbb[2,4]Spaa[2,6]^2Spbb[3,6]^2Spaa[4,6]^3Spbb[4,6]-31/96I Spbb[1,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]-347/8I Spbb[1,3]Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^3Spbb[3,5]Spaa[4,6]-62/3I Spbb[1,3]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]-2667/32I Spbb[1,3]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spbb[3,5]Spaa[4,6]^2Spbb[4,6]-585/8I Spbb[1,3]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spbb[3,6]Spbb[4,5]Spaa[4,6]^2-53/48I Spbb[1,5]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^3Spbb[3,6]Spaa[4,6]^2+1/4I Spbb[1,3]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]-1585/48I Spbb[1,3]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]+3429/32I Spbb[1,3]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^2-625/16I Spbb[1,3]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[4,6]^3Spbb[4,6]^2-14245/48I Spbb[1,3]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]+2291/96I Spbb[1,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^3-53/24I Spbb[1,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spbb[3,6]Spaa[4,6]^3Spbb[4,6]+3029/32I Spbb[1,3]Spaa[2,6]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]^3Spaa[4,6]-56347/96I Spbb[1,3]Spaa[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]^2Spbb[4,6]+7111/24I Spbb[1,3]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^3Spbb[4,5]Spaa[4,6]^2+22091/96I Spbb[1,3]Spaa[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]^2-18947/32I Spbb[1,3]Spaa[2,6]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^3Spbb[4,6]+2185/96I Spbb[1,4]Spaa[2,6]Spaa[3,6]Spbb[3,6]^3Spbb[4,5]Spaa[4,6]^3+29/32I Spbb[1,3]Spaa[2,6]Spbb[3,5]Spaa[4,6]^4Spbb[4,6]^3+2047/96I Spbb[1,3]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^2+2291/96I Spbb[1,4]Spaa[2,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^4Spbb[4,6]-53/48I Spbb[1,5]Spaa[2,6]Spbb[3,4]Spbb[3,6]Spaa[4,6]^4Spbb[4,6]^2)/(Spab[1,Sp[2]+Sp[3],4]Spab[5,Sp[1]+Sp[6],2](1/4*(s[1,3]+s[1,4]+s[2,3]+s[2,4])^2-s[1,2]*s[3,4])^2)

==> anc/AllOneLoop6Gluons/6g_pmpmpm_G/bubble_2_.m <==
(-1/3I Spbb[1,2]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spaa[2,6]^2Spab[4,Sp[1]+Sp[6],2]^2)/(Spaa[4,5]Spab[2,Sp[1]+Sp[6],2]^3Spab[3,Sp[1]+Sp[6],2]Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2])+
(-1/3I Spbb[1,2]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]^2Spaa[2,6]Spab[4,Sp[1]+Sp[6],2]Spab[4,Sp[1]+Sp[2],6])/(Spbb[2,6]Spaa[3,4]Spaa[4,5]Spab[2,Sp[1]+Sp[6],2]^3Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2])+
(Spbb[1,6]Spaa[2,4]Spaa[1,6]^2Spbb[1,2]^2Spab[4,Sp[1]+Sp[6],2](+1/2I Spbb[1,6]Spaa[2,4]Spaa[3,6]-7/6I Spbb[1,6]Spaa[2,3]Spaa[4,6]+1I Spbb[1,2]Spaa[2,3]Spaa[2,4]))/(Spaa[4,5]Spab[2,Sp[1]+Sp[6],2]^2Spab[3,Sp[1]+Sp[6],2]^2Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2])+
(+1/2I Spbb[1,2]^2Spaa[1,4]Spbb[1,6]Spaa[2,4]Spaa[2,6]Spab[4,Sp[1]+Sp[6],2]Spab[4,Sp[1]+Sp[2],6])/(Spbb[2,6]^2Spaa[3,4]Spaa[4,5]Spab[2,Sp[1]+Sp[6],2]^2Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2])+
(Spaa[2,6]Spbb[1,2]Spaa[2,4]Spab[4,Sp[1]+Sp[2],6]Spab[4,Sp[1]+Sp[6],2](-1/3I Spbb[1,6]Spaa[4,6]+7/6I Spbb[1,2]Spaa[2,4]))/(Spbb[2,6]Spaa[3,4]Spaa[4,5]Spab[2,Sp[1]+Sp[6],2]^2Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2])+
(Spaa[1,6]Spbb[1,2]Spaa[2,4](+1/3I Spbb[1,6]^2Spbb[2,6]^2Spaa[3,6]^2Spaa[4,6]^2+7/6I Spbb[1,2]Spaa[1,4]Spbb[1,6]^2Spbb[2,6]Spaa[3,6]^2Spaa[4,6]-1/2I Spbb[1,2]Spaa[1,3]Spbb[1,6]^2Spbb[2,6]Spaa[3,6]Spaa[4,6]^2-1I Spbb[1,2]^2Spaa[1,4]^2Spbb[1,6]^2Spaa[3,6]^2+19/6I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,6]^2Spaa[3,6]Spaa[4,6]-11/6I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,6]^2Spaa[4,6]^2-5/2I Spbb[1,2]^2Spaa[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,6]^2+5/2I Spbb[1,2]^2Spaa[1,3]Spbb[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,6]Spaa[4,6]-5/2I Spbb[1,2]^3Spaa[1,3]Spaa[1,4]Spbb[1,6]Spaa[2,4]Spaa[3,6]+5/2I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,6]Spaa[2,4]Spaa[4,6]-1I Spbb[1,2]^2Spaa[2,4]^2Spbb[2,6]^2Spaa[3,6]^2-2I Spbb[1,2]^3Spaa[1,3]Spaa[2,4]^2Spbb[2,6]Spaa[3,6]-1I Spbb[1,2]^4Spaa[1,3]^2Spaa[2,4]^2))/(Spaa[4,5]Spab[2,Sp[1]+Sp[6],2]Spab[3,Sp[1]+Sp[6],2]^3Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2])+
(-1I Spbb[1,2]^3Spaa[1,4]^3Spbb[1,6]^2Spaa[2,4])/(Spbb[2,6]^3Spaa[3,4]Spaa[4,5]Spab[2,Sp[1]+Sp[6],2]Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2])+
(Spbb[1,6]Spbb[1,2]^2Spaa[1,4]^2Spaa[2,4](+1/2I Spbb[1,6]Spaa[4,6]-7/2I Spbb[1,2]Spaa[2,4]))/(Spbb[2,6]^2Spaa[3,4]Spaa[4,5]Spab[2,Sp[1]+Sp[6],2]Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2])+
(Spbb[1,2]Spaa[1,4]Spaa[2,4](-1/3I Spbb[1,6]^2Spaa[4,6]^2+5/3I Spbb[1,2]Spbb[1,6]Spaa[2,4]Spaa[4,6]-13/3I Spbb[1,2]^2Spaa[2,4]^2))/(Spbb[2,6]Spaa[3,4]Spaa[4,5]Spab[2,Sp[1]+Sp[6],2]Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2])+
(Spaa[2,6]Spaa[2,4]Spab[4,Sp[1]+Sp[6],2](-1/3I Spbb[1,6]^2Spaa[4,6]^2+7/6I Spbb[1,2]Spbb[1,6]Spaa[2,4]Spaa[4,6]-11/6I Spbb[1,2]^2Spaa[2,4]^2))/(Spaa[3,4]Spaa[4,5]Spab[2,Sp[1]+Sp[6],2]Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2]s[3,4,5])+
(Spaa[1,6]Spbb[1,6]Spab[6,Sp[2]+Sp[3],1]Spab[2,Sp[1]+Sp[6],3]Spab[4,Sp[1]+Sp[6],5]s[1,4,5](+15/128I Spaa[1,6]Spbb[1,6]+5/64I Spaa[2,6]Spbb[2,6]+15/64I Spaa[3,6]Spbb[3,6]+5/32I Spaa[4,6]Spbb[4,6]))/(Spab[1,Sp[2]+Sp[3],6]Spab[3,Sp[1]+Sp[6],2]Spab[5,Sp[1]+Sp[6],4](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(Spaa[1,6]Spbb[1,6]Spab[6,Sp[2]+Sp[3],1]Spab[2,Sp[1]+Sp[6],3]Spab[4,Sp[1]+Sp[6],5]s[1,2,3](+15/128I Spaa[1,6]Spbb[1,6]+5/64I Spaa[2,6]Spbb[2,6]+15/64I Spaa[3,6]Spbb[3,6]+5/32I Spaa[4,6]Spbb[4,6]))/(Spab[1,Sp[2]+Sp[3],6]Spab[3,Sp[1]+Sp[6],2]Spab[5,Sp[1]+Sp[6],4](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(+1/48I Spaa[1,6]Spbb[5,6]^2Spab[2,Sp[1]+Sp[6],3]Spab[2,Sp[1]+Sp[6],5]Spab[6,Sp[2]+Sp[3],1](2*s[4,5]*s[2,3]-(s[4,5]+s[2,3]-s[6,1])*s[4,5,6]))/(Spbb[4,5]Spab[1,Sp[2]+Sp[3],4]Spab[1,Sp[2]+Sp[3],6]Spab[3,Sp[1]+Sp[2],6](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(-96I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spaa[2,4]^2Spbb[3,5]+96I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[2,4]^2Spbb[2,5]-191/2I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[2,4]Spaa[3,4]Spbb[3,5]-96I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]^2Spaa[2,3]Spaa[2,4]Spbb[3,5]-96I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[3,5]+1/2I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,4]Spaa[3,4]Spbb[3,5]^2Spaa[4,5]-1/2I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[2,3]Spaa[2,4]Spbb[3,5]^2Spaa[4,5]-1/2I Spbb[1,2]Spaa[2,3]Spaa[2,4]Spbb[3,5]^3Spaa[4,5]^2+96I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spaa[2,4]Spbb[2,5]Spaa[3,4]+96I Spbb[1,3]^3Spaa[1,4]^2Spaa[2,3]Spaa[2,4]Spbb[2,5]+1/2I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spaa[3,4]^2Spbb[3,5]+1/2I Spbb[1,3]^3Spaa[1,4]^2Spaa[2,3]Spaa[3,4]Spbb[3,5]-1/2I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[3,4]Spbb[3,5]Spaa[4,5]-1/2I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]Spaa[2,3]Spbb[3,5]Spaa[4,5]+96I Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]+1/2I Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spaa[3,4]Spbb[3,5]+1/2I Spaa[1,2]Spbb[1,3]^2Spaa[3,4]^2Spbb[3,5]^2Spaa[4,5]+1/2I Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spaa[3,4]Spbb[3,5]^2Spaa[4,5]-1/2I Spaa[1,2]Spbb[1,3]Spbb[1,5]Spaa[3,4]Spbb[3,5]^2Spaa[4,5]^2-1/2I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,3]Spbb[3,5]^2Spaa[4,5]^2)/(Spbb[2,3]Spaa[4,5]Spab[1,Sp[2]+Sp[3],6]Spab[3,Sp[1]+Sp[2],6](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(+1/4I Spbb[1,2]^2Spaa[3,4]Spaa[3,6]Spab[4,Sp[1]+Sp[6],5]s[3,4,5](2*s[6,1]*s[4,5]-(s[6,1]+s[4,5]-s[2,3])*s[6,1,2]))/(Spab[3,Sp[1]+Sp[6],2]^3Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(Spaa[1,6]Spbb[1,2]^2Spaa[2,4]Spaa[3,4]Spab[4,Sp[1]+Sp[6],2](-2I Spbb[1,6]Spaa[3,6]+1I Spbb[1,2]Spaa[2,3]))/(Spaa[4,5]Spab[3,Sp[1]+Sp[6],2]^3Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2])+
(Spbb[1,6]Spaa[1,6]Spbb[1,2]Spab[4,Sp[1]+Sp[6],5](2*s[6,1]*s[4,5]-(s[6,1]+s[4,5]-s[2,3])*s[6,1,2])(-3/16I Spbb[1,6]Spbb[2,3]Spaa[2,4]Spaa[3,6]^2+3/16I Spbb[1,6]Spaa[2,3]Spbb[2,3]Spaa[3,6]Spaa[4,6]-3/16I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spaa[2,3]Spaa[3,4]+3/16I Spbb[1,2]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spaa[3,6]-3/16I Spbb[1,2]Spaa[2,3]^2Spbb[2,3]Spaa[4,6]+3/16I Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[3,4]Spaa[3,6]))/(Spab[3,Sp[1]+Sp[6],2]^2Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(Spbb[1,2]Spab[4,Sp[1]+Sp[6],5](-1/8I Spaa[1,6]Spbb[1,6]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-1/8I Spbb[1,2]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]Spaa[3,6]-1/4I Spbb[1,2]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,3]Spaa[4,6]+1/8I Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,4]Spaa[3,6]-1/8I Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]^2Spaa[3,6]Spaa[4,6]-3/4I Spaa[1,6]Spbb[1,6]^2Spbb[2,3]Spaa[2,4]Spaa[3,6]^2+3/8I Spaa[1,6]Spbb[1,6]^2Spaa[2,3]Spbb[2,3]Spaa[3,6]Spaa[4,6]-1/2I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[2,6]Spbb[2,6]Spaa[4,6]+7/8I Spbb[1,2]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,3]Spaa[2,4]-1/2I Spbb[1,2]^2Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[2,6]-1/8I Spbb[1,2]Spbb[1,3]Spaa[1,6]^2Spbb[1,6]Spaa[2,3]Spaa[3,4]+3/4I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spaa[3,6]-1/2I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,3]^2Spbb[2,3]Spaa[4,6]-1/4I Spbb[1,2]Spaa[2,3]Spaa[2,6]^2Spbb[2,6]^2Spaa[4,6]+3/4I Spbb[1,2]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]Spaa[2,6]Spbb[2,6]-1/2I Spbb[1,2]^2Spaa[1,4]Spaa[2,3]Spaa[2,6]^2Spbb[2,6]+1/2I Spaa[1,2]Spbb[1,2]^3Spaa[1,6]Spaa[2,3]Spaa[2,4]-1/4I Spaa[1,2]Spbb[1,2]^3Spaa[1,4]Spaa[2,3]Spaa[2,6]))/(Spab[3,Sp[1]+Sp[6],2]^2Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(Spbb[1,6]Spaa[2,4]Spbb[1,2]Spaa[3,6](+2I Spbb[1,6]Spbb[2,6]Spaa[4,6]^2+2I Spbb[1,2]Spaa[1,4]Spbb[1,6]Spaa[4,6]-2I Spbb[1,2]Spaa[2,4]Spbb[2,6]Spaa[4,6]-2I Spbb[1,2]^2Spaa[1,4]Spaa[2,4]))/(Spbb[1,6]Spaa[4,5]Spab[3,Sp[1]+Sp[6],2]^2Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2])+
(+1/48I Spbb[1,6]^2Spaa[4,6]^3s[3,4,5]^2(2*s[6,1]*s[4,5]-(s[6,1]+s[4,5]-s[2,3])*s[6,1,2]))/(Spaa[4,5]Spab[3,Sp[1]+Sp[6],2]Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(Spbb[1,6](+6I Spaa[1,6]^3Spbb[1,6]^4Spbb[2,5]Spaa[2,6]Spaa[4,6]^2-6I Spaa[1,6]^3Spbb[1,6]^4Spbb[4,5]Spaa[4,6]^3+6I Spaa[1,6]^2Spbb[1,6]^3Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]^2-1/4I Spaa[1,6]^2Spbb[1,6]^3Spbb[2,5]Spaa[2,6]Spaa[4,6]^3Spbb[4,6]-5I Spaa[1,6]^2Spbb[1,6]^3Spbb[4,5]Spaa[4,6]^4Spbb[4,6]+3/2I Spaa[1,6]^2Spbb[1,6]^3Spbb[2,5]Spaa[2,6]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]-27/4I Spaa[1,6]^2Spbb[1,6]^3Spbb[4,5]Spaa[4,6]^3Spaa[5,6]Spbb[5,6]+6I Spaa[1,2]Spbb[1,2]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,5]Spaa[2,6]Spaa[4,6]^2+6I Spbb[1,2]Spaa[1,6]^3Spbb[1,6]^3Spaa[2,4]Spbb[4,5]Spaa[4,6]^2-1/4I Spaa[1,2]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,5]Spaa[4,6]^3-1/4I Spbb[1,5]Spaa[1,6]^3Spbb[1,6]^3Spaa[2,4]Spbb[2,5]Spaa[4,6]Spaa[5,6]-1/2I Spaa[1,2]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,5]Spaa[4,6]^2Spaa[5,6]-35/8I Spaa[1,6]^2Spbb[1,6]^3Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[2,6]Spaa[4,6]^2-5/2I Spaa[1,2]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]Spbb[2,5]Spaa[2,6]Spaa[4,6]^3+21/8I Spaa[1,6]^2Spbb[1,6]^3Spaa[2,4]Spbb[2,4]Spbb[4,5]Spaa[4,6]^3-23/4I Spaa[1,2]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]Spbb[4,5]Spaa[4,6]^4-19/4I Spaa[1,6]^2Spbb[1,6]^3Spaa[2,4]Spbb[2,5]^2Spaa[2,6]Spaa[4,6]Spaa[5,6]-95/8I Spaa[1,2]Spaa[1,6]Spbb[1,6]^3Spbb[2,5]^2Spaa[2,6]Spaa[4,6]^2Spaa[5,6]+59/8I Spaa[1,6]^2Spbb[1,6]^3Spaa[2,4]Spbb[2,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]+7/8I Spaa[1,2]Spaa[1,6]Spbb[1,6]^3Spbb[2,5]Spbb[4,5]Spaa[4,6]^3Spaa[5,6]+27/4I Spaa[1,6]^2Spbb[1,6]^3Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3-29/8I Spaa[1,5]Spaa[1,6]Spbb[1,6]^3Spbb[4,5]^2Spaa[4,6]^4-1/4I Spaa[1,6]Spbb[1,6]^2Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]^3Spbb[4,6]+3/2I Spaa[1,6]Spbb[1,6]^2Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]-35/8I Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]^2-9/4I Spaa[1,2]Spbb[1,6]^2Spbb[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]^3-9/2I Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,5]^2Spaa[2,6]^2Spbb[2,6]Spaa[4,6]Spaa[5,6]-91/8I Spaa[1,2]Spbb[1,6]^2Spbb[2,5]^2Spaa[2,6]^2Spbb[2,6]Spaa[4,6]^2Spaa[5,6]-51/8I Spaa[1,6]Spbb[1,6]^2Spbb[2,5]Spaa[2,6]Spaa[4,6]^4Spbb[4,6]^2+23/8I Spaa[1,6]Spbb[1,6]^2Spbb[4,5]Spaa[4,6]^5Spbb[4,6]^2-83/8I Spaa[1,6]Spbb[1,6]^2Spbb[2,5]Spaa[2,6]Spaa[4,6]^3Spbb[4,6]Spaa[5,6]Spbb[5,6]+1/2I Spaa[1,6]Spbb[1,6]^2Spbb[4,5]Spaa[4,6]^4Spbb[4,6]Spaa[5,6]Spbb[5,6]-1/2I Spaa[1,2]Spbb[1,2]Spaa[1,6]Spbb[1,6]^2Spbb[2,5]Spaa[2,6]Spaa[4,6]^3Spbb[4,6]+5I Spbb[1,2]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-1/4I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]Spbb[2,5]Spaa[4,6]^3Spbb[4,6]-3I Spaa[1,2]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,5]Spaa[4,6]^4Spbb[4,6]-1/2I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]Spbb[2,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-6I Spaa[1,2]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,5]Spaa[4,6]^3Spbb[4,6]Spaa[5,6]+3/2I Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[2,6]Spaa[4,6]^3Spbb[4,6]-11/2I Spaa[1,2]Spbb[1,6]^2Spbb[2,4]Spbb[2,5]Spaa[2,6]Spaa[4,6]^4Spbb[4,6]+71/8I Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]+31/8I Spaa[1,2]Spbb[1,6]^2Spbb[2,4]Spbb[4,5]Spaa[4,6]^5Spbb[4,6]+207/8I Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,5]^2Spaa[2,6]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-43/4I Spaa[1,2]Spbb[1,6]^2Spbb[2,5]^2Spaa[2,6]Spaa[4,6]^3Spbb[4,6]Spaa[5,6]+4I Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spaa[5,6]+65/8I Spaa[1,2]Spbb[1,6]^2Spbb[2,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]Spaa[5,6]+5I Spaa[1,6]Spbb[1,6]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]-4I Spaa[1,6]Spbb[1,6]^2Spbb[2,5]Spaa[2,6]Spaa[4,6]^2Spaa[5,6]^2Spbb[5,6]^2-19/8I Spaa[1,6]Spbb[1,6]^2Spbb[4,5]Spaa[4,6]^3Spaa[5,6]^2Spbb[5,6]^2-1/4I Spbb[1,2]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]Spbb[2,5]Spaa[2,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]+1I Spaa[1,2]Spbb[1,2]Spaa[1,6]Spbb[1,6]^2Spbb[2,5]Spaa[2,6]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]+27/4I Spbb[1,2]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,5]Spbb[4,5]Spaa[4,6]^3Spbb[5,6]-1/4I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]Spbb[2,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-3I Spaa[1,2]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,5]Spaa[4,6]^2Spaa[5,6]^2Spbb[5,6]-1I Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[4,6]^3Spbb[5,6]-79/8I Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[2,6]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]-1/2I Spaa[1,2]Spbb[1,6]^2Spbb[2,4]Spbb[2,5]Spaa[2,6]Spaa[4,6]^3Spaa[5,6]Spbb[5,6]+9/8I Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,5]Spbb[4,5]Spaa[4,6]^4Spbb[5,6]+41/4I Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spbb[4,5]Spaa[4,6]^3Spaa[5,6]Spbb[5,6]+1I Spaa[1,2]Spbb[1,6]^2Spbb[2,4]Spbb[4,5]Spaa[4,6]^4Spaa[5,6]Spbb[5,6]+85/8I Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,5]^2Spaa[2,6]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-23/4I Spaa[1,2]Spbb[1,6]^2Spbb[2,5]^2Spaa[2,6]Spaa[4,6]^2Spaa[5,6]^2Spbb[5,6]+35/8I Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]^2Spbb[5,6]+25/8I Spaa[1,2]Spbb[1,6]^2Spbb[2,5]Spbb[4,5]Spaa[4,6]^3Spaa[5,6]^2Spbb[5,6]+27/4I Spaa[1,6]Spbb[1,6]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spaa[5,6]Spbb[5,6]-1/4I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,5]Spaa[4,6]^3-1/4I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]Spbb[2,5]Spaa[4,6]Spaa[5,6]-1/2I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,5]Spaa[4,6]^2Spaa[5,6]-35/8I Spaa[1,2]Spbb[1,2]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[2,6]Spaa[4,6]^2-9/4I Spaa[1,2]^2Spbb[1,2]Spbb[1,6]^2Spbb[2,4]Spbb[2,5]Spaa[2,6]Spaa[4,6]^3-19/8I Spbb[1,2]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]Spbb[4,5]Spaa[4,6]^2-9/2I Spaa[1,2]Spbb[1,2]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,5]^2Spaa[2,6]Spaa[4,6]Spaa[5,6]-91/8I Spaa[1,2]^2Spbb[1,2]Spbb[1,6]^2Spbb[2,5]^2Spaa[2,6]Spaa[4,6]^2Spaa[5,6]-1/4I Spbb[1,2]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]^2Spbb[2,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]+1/4I Spbb[1,4]Spbb[1,5]Spaa[1,6]^3Spbb[1,6]^2Spaa[2,4]Spbb[2,5]Spaa[4,5]Spaa[4,6]-1/4I Spaa[1,2]Spbb[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,5]Spaa[4,5]Spaa[4,6]^2-1/8I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]Spbb[2,5]Spaa[4,6]^2+3/2I Spaa[1,2]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[4,6]^3-3/4I Spaa[1,2]^2Spbb[1,4]Spbb[1,6]^2Spbb[2,4]Spbb[2,5]Spaa[4,6]^4-1/4I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]^2Spbb[2,5]^2Spaa[4,6]Spaa[5,6]+4I Spaa[1,2]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,5]^2Spaa[4,6]^2Spaa[5,6]-7/4I Spaa[1,2]^2Spbb[1,4]Spbb[1,6]^2Spbb[2,5]^2Spaa[4,6]^3Spaa[5,6]+1/4I Spbb[1,5]^2Spaa[1,6]^3Spbb[1,6]^2Spaa[2,4]Spbb[2,5]Spaa[4,5]Spaa[5,6]-1/4I Spaa[1,2]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[2,5]Spaa[4,5]Spaa[4,6]Spaa[5,6]-1/8I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]^2Spbb[2,5]^2Spaa[5,6]^2+5/2I Spaa[1,2]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,5]^2Spaa[4,6]Spaa[5,6]^2-1I Spaa[1,2]^2Spbb[1,5]Spbb[1,6]^2Spbb[2,5]^2Spaa[4,6]^2Spaa[5,6]^2+7/8I Spaa[1,6]Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[2,6]Spaa[4,6]^2+3I Spaa[1,2]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spbb[2,5]Spaa[2,6]Spaa[4,6]^3-13/8I Spaa[1,6]Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[4,5]Spaa[4,6]^3-17/8I Spaa[1,2]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spbb[4,5]Spaa[4,6]^4+7/4I Spaa[1,6]Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]Spbb[2,5]^2Spaa[2,6]Spaa[4,6]Spaa[5,6]+29/4I Spaa[1,2]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]^2Spaa[2,6]Spaa[4,6]^2Spaa[5,6]-45/8I Spaa[1,6]Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]Spbb[2,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]-33/4I Spaa[1,2]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spbb[4,5]Spaa[4,6]^3Spaa[5,6]-19/8I Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3-23/4I Spaa[1,2]Spbb[1,6]^2Spbb[2,4]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^4+7/8I Spaa[1,6]Spbb[1,6]^2Spaa[2,4]^2Spbb[2,5]^3Spaa[2,6]Spaa[5,6]^2+17/4I Spaa[1,2]Spbb[1,6]^2Spaa[2,4]Spbb[2,5]^3Spaa[2,6]Spaa[4,6]Spaa[5,6]^2-11/2I Spaa[1,6]Spbb[1,6]^2Spaa[2,4]^2Spbb[2,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]^2-83/8I Spaa[1,2]Spbb[1,6]^2Spaa[2,4]Spbb[2,5]^2Spbb[4,5]Spaa[4,6]^2Spaa[5,6]^2-55/8I Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2Spaa[5,6]-39/8I Spaa[1,2]Spbb[1,6]^2Spbb[2,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spaa[5,6]-3/4I Spaa[1,6]Spbb[1,6]^2Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^3+29/8I Spaa[1,5]Spbb[1,6]^2Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^4-57/8I Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]^4Spbb[4,6]^2-95/8I Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]^3Spbb[4,6]Spaa[5,6]Spbb[5,6]+9/2I Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]^3Spbb[4,6]+97/4I Spbb[1,6]Spaa[2,4]Spbb[2,5]^2Spaa[2,6]^2Spbb[2,6]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-19/4I Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]^2Spaa[5,6]^2Spbb[5,6]^2+119/8I Spbb[1,6]Spaa[2,4]Spbb[2,5]^2Spaa[2,6]^2Spbb[2,6]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-17/8I Spbb[1,6]Spbb[2,5]Spaa[2,6]Spaa[4,6]^5Spbb[4,6]^3+5/4I Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[4,6]^5Spbb[4,6]^2Spbb[5,6]-41/8I Spbb[1,6]Spbb[2,5]Spaa[2,6]Spaa[4,6]^4Spbb[4,6]^2Spaa[5,6]Spbb[5,6]-2I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spaa[4,6]^3Spbb[4,6]^2-91/8I Spaa[1,2]Spbb[1,2]Spbb[1,6]Spbb[2,5]Spaa[2,6]Spaa[4,6]^4Spbb[4,6]^2-23/8I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^2-17/8I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[4,6]^4Spbb[4,6]^2-17/8I Spaa[1,2]Spbb[1,4]Spbb[1,6]Spbb[2,5]Spaa[4,6]^5Spbb[4,6]^2-9/2I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]-51/8I Spaa[1,2]Spbb[1,5]Spbb[1,6]Spbb[2,5]Spaa[4,6]^4Spbb[4,6]^2Spaa[5,6]+45/8I Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[2,6]Spaa[4,6]^4Spbb[4,6]^2-23/8I Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[4,5]Spaa[4,6]^5Spbb[4,6]^2+69/4I Spbb[1,6]Spaa[2,4]Spbb[2,5]^2Spaa[2,6]Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]-23/8I Spbb[1,6]Spaa[2,4]Spbb[2,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^2Spaa[5,6]-23/8I Spbb[1,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^5Spbb[4,6]^2+5/2I Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[4,6]^4Spbb[4,6]Spaa[5,6]Spbb[5,6]^2-31/8I Spbb[1,6]Spbb[2,5]Spaa[2,6]Spaa[4,6]^3Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2-4I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]-163/8I Spaa[1,2]Spbb[1,2]Spbb[1,6]Spbb[2,5]Spaa[2,6]Spaa[4,6]^3Spbb[4,6]Spaa[5,6]Spbb[5,6]-1/2I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]Spbb[5,6]-21/8I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-51/8I Spaa[1,2]Spbb[1,5]Spbb[1,6]Spbb[2,5]Spaa[4,6]^3Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-27/8I Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[4,6]^4Spbb[4,6]Spbb[5,6]-21/4I Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[2,6]Spaa[4,6]^3Spbb[4,6]Spaa[5,6]Spbb[5,6]-21/4I Spbb[1,6]Spbb[2,4]Spaa[2,5]Spbb[4,5]Spaa[4,6]^5Spbb[4,6]Spbb[5,6]+23/8I Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]Spaa[5,6]Spbb[5,6]+33/2I Spbb[1,6]Spaa[2,4]Spbb[2,5]^2Spaa[2,6]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-19/8I Spbb[1,6]Spaa[2,4]Spbb[2,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-1/2I Spbb[1,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]Spaa[5,6]Spbb[5,6]-1I Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]^2Spbb[2,5]Spaa[4,6]^2Spbb[4,6]-5/2I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[4,6]^3Spbb[4,6]-17/4I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spbb[1,6]Spbb[2,5]Spaa[4,6]^4Spbb[4,6]-2I Spbb[1,2]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]^2Spbb[2,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]-5I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-17/2I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]Spbb[1,6]Spbb[2,5]Spaa[4,6]^3Spbb[4,6]Spaa[5,6]+7/8I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]Spbb[2,5]Spaa[2,6]Spaa[4,6]^2Spbb[4,6]+15/2I Spaa[1,2]Spbb[1,2]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[2,6]Spaa[4,6]^3Spbb[4,6]+7/4I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,4]^2Spbb[2,5]^2Spaa[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]+63/2I Spaa[1,2]Spbb[1,2]Spbb[1,6]Spaa[2,4]Spbb[2,5]^2Spaa[2,6]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+11I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,4]^2Spbb[2,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+1/4I Spbb[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]+1/4I Spaa[1,2]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[4,5]Spaa[4,6]^3Spbb[4,6]+3/2I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]Spbb[2,5]Spaa[4,6]^3Spbb[4,6]+17/4I Spaa[1,2]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[4,6]^4Spbb[4,6]+9/2I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,4]^2Spbb[2,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+51/4I Spaa[1,2]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,5]^2Spaa[4,6]^3Spbb[4,6]Spaa[5,6]+11/4I Spaa[1,2]Spbb[1,4]Spbb[1,6]Spbb[2,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]+1/2I Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+1/2I Spaa[1,2]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+9/2I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,4]^2Spbb[2,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+51/4I Spaa[1,2]Spbb[1,5]Spbb[1,6]Spaa[2,4]Spbb[2,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2+11/2I Spaa[1,2]Spbb[1,5]Spbb[1,6]Spbb[2,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spaa[5,6]+5/4I Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[4,6]^3Spaa[5,6]^2Spbb[5,6]^3-7/8I Spbb[1,6]Spbb[2,5]Spaa[2,6]Spaa[4,6]^2Spaa[5,6]^3Spbb[5,6]^3-2I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2-9I Spaa[1,2]Spbb[1,2]Spbb[1,6]Spbb[2,5]Spaa[2,6]Spaa[4,6]^2Spaa[5,6]^2Spbb[5,6]^2+19/8I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[4,5]Spaa[4,6]^3Spaa[5,6]Spbb[5,6]^2-1/4I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[4,6]Spaa[5,6]^3Spbb[5,6]^2-17/8I Spaa[1,2]Spbb[1,5]Spbb[1,6]Spbb[2,5]Spaa[4,6]^2Spaa[5,6]^3Spbb[5,6]^2-27/8I Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[4,6]^3Spaa[5,6]Spbb[5,6]^2-6I Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[2,6]Spaa[4,6]^2Spaa[5,6]^2Spbb[5,6]^2-21/4I Spbb[1,6]Spbb[2,4]Spaa[2,5]Spbb[4,5]Spaa[4,6]^4Spaa[5,6]Spbb[5,6]^2+23/4I Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[4,5]Spaa[4,6]^3Spaa[5,6]^2Spbb[5,6]^2+33/8I Spbb[1,6]Spaa[2,4]Spbb[2,5]^2Spaa[2,6]Spaa[4,6]Spaa[5,6]^3Spbb[5,6]^2+1/2I Spbb[1,6]Spaa[2,4]Spbb[2,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]^3Spbb[5,6]^2+19/8I Spbb[1,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spaa[5,6]^2Spbb[5,6]^2-1I Spbb[1,2]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]^2Spbb[2,5]Spaa[5,6]^2Spbb[5,6]-5/2I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-17/4I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]Spbb[1,6]Spbb[2,5]Spaa[4,6]^2Spaa[5,6]^2Spbb[5,6]+7/8I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,4]^2Spbb[2,5]^2Spaa[2,6]Spaa[5,6]^2Spbb[5,6]+153/8I Spaa[1,2]Spbb[1,2]Spbb[1,6]Spaa[2,4]Spbb[2,5]^2Spaa[2,6]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+33/4I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,4]^2Spbb[2,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+29/8I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[5,6]+1/4I Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[4,5]Spaa[5,6]^2Spbb[5,6]+1/4I Spaa[1,2]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+3/2I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,4]^2Spbb[2,5]^2Spaa[5,6]^3Spbb[5,6]+17/4I Spaa[1,2]Spbb[1,5]Spbb[1,6]Spaa[2,4]Spbb[2,5]^2Spaa[4,6]Spaa[5,6]^3Spbb[5,6]+11/4I Spaa[1,2]Spbb[1,5]Spbb[1,6]Spbb[2,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]^2Spbb[5,6]+1I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[4,5]Spaa[4,6]+1/2I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[4,5]Spaa[4,6]^2+7/8I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]Spbb[2,5]Spaa[4,6]^2+3I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[4,6]^3+7/4I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,4]^2Spbb[2,5]^2Spaa[4,6]Spaa[5,6]+29/4I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,5]^2Spaa[4,6]^2Spaa[5,6]+3/2I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spbb[1,6]Spbb[2,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3+1I Spaa[1,2]Spbb[1,2]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[4,5]Spaa[5,6]+1/2I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[4,5]Spaa[4,6]Spaa[5,6]+7/8I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,4]^2Spbb[2,5]^2Spaa[5,6]^2+17/4I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]Spbb[1,6]Spaa[2,4]Spbb[2,5]^2Spaa[4,6]Spaa[5,6]^2+11/4I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]Spbb[1,6]Spbb[2,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]-3/2I Spaa[1,2]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,5]^2Spaa[4,5]Spaa[4,6]^2-1/8I Spaa[1,2]^2Spbb[1,4]^2Spbb[1,6]Spbb[2,5]^2Spaa[4,5]Spaa[4,6]^3-1/4I Spaa[1,2]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spbb[2,5]Spaa[4,5]^2Spaa[4,6]-3I Spaa[1,2]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,5]^2Spaa[4,5]Spaa[4,6]Spaa[5,6]-1/4I Spaa[1,2]^2Spbb[1,4]Spbb[1,5]Spbb[1,6]Spbb[2,5]^2Spaa[4,5]Spaa[4,6]^2Spaa[5,6]-1/4I Spaa[1,2]Spbb[1,5]^3Spaa[1,6]^2Spbb[1,6]Spbb[2,5]Spaa[4,5]^2Spaa[5,6]-3/2I Spaa[1,2]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,5]^2Spaa[4,5]Spaa[5,6]^2-1/8I Spaa[1,2]^2Spbb[1,5]^2Spbb[1,6]Spbb[2,5]^2Spaa[4,5]Spaa[4,6]Spaa[5,6]^2+5/8I Spbb[1,2]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spaa[4,6]^4Spbb[4,6]^3-5/4I Spbb[1,2]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[4,6]^4Spbb[4,6]^2Spbb[5,6]+5/2I Spbb[1,2]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]Spbb[5,6]-5/4I Spbb[1,2]Spaa[2,5]Spbb[4,5]Spaa[4,6]^5Spbb[4,6]^2Spbb[5,6]+5/4I Spbb[1,2]Spaa[2,4]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^2Spaa[5,6]Spbb[5,6]+5/8I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,4]^2Spbb[2,5]Spaa[4,6]^3Spbb[4,6]^2+5/8I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[2,4]Spbb[2,5]Spaa[4,6]^4Spbb[4,6]^2+15/8I Spbb[1,2]Spbb[1,5]Spaa[1,6]Spaa[2,4]^2Spbb[2,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]+15/4I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[2,4]Spbb[2,5]Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]-5/2I Spbb[1,2]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[4,6]^3Spbb[4,6]Spaa[5,6]Spbb[5,6]^2+25/8I Spbb[1,2]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2-5/2I Spbb[1,2]Spaa[2,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]Spaa[5,6]Spbb[5,6]^2+5/2I Spbb[1,2]Spaa[2,4]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2+15/8I Spbb[1,2]Spbb[1,5]Spaa[1,6]Spaa[2,4]^2Spbb[2,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+45/8I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[2,4]Spbb[2,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-15/8I Spbb[1,2]Spbb[1,5]Spaa[1,6]Spaa[2,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-5/4I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,4]Spbb[2,5]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]-5/4I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spbb[1,5]Spbb[2,5]Spaa[4,5]Spaa[4,6]^3Spbb[4,6]-5/2I Spaa[1,2]Spbb[1,2]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]Spbb[2,5]Spaa[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]-5/2I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]^2Spbb[2,5]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-5/4I Spbb[1,2]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[4,6]^2Spaa[5,6]^2Spbb[5,6]^3+5/4I Spbb[1,2]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spaa[4,6]Spaa[5,6]^3Spbb[5,6]^3-5/4I Spbb[1,2]Spaa[2,5]Spbb[4,5]Spaa[4,6]^3Spaa[5,6]^2Spbb[5,6]^3+5/4I Spbb[1,2]Spaa[2,4]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]^3Spbb[5,6]^3+5/8I Spbb[1,2]Spbb[1,5]Spaa[1,6]Spaa[2,4]^2Spbb[2,5]Spaa[5,6]^3Spbb[5,6]^2+5/2I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[2,4]Spbb[2,5]Spaa[4,6]Spaa[5,6]^3Spbb[5,6]^2-15/8I Spbb[1,2]Spbb[1,5]Spaa[1,6]Spaa[2,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]^2-5/4I Spaa[1,2]Spbb[1,2]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]Spbb[2,5]Spaa[4,5]Spaa[5,6]^2Spbb[5,6]-5/4I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]^2Spbb[2,5]Spaa[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+5/8I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[2,5]Spaa[4,5]^2Spaa[4,6]+5/8I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]^3Spaa[1,6]Spbb[2,5]Spaa[4,5]^2Spaa[5,6]))/(Spab[3,Sp[1]+Sp[6],2]Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(Spbb[1,6](s[6,1,2]-s[6,1,3])(+1/16I Spbb[1,5]Spaa[1,6]^3Spbb[1,6]^3Spaa[4,6]^2-13/8I Spaa[1,6]^2Spbb[1,6]^3Spbb[2,5]Spaa[2,6]Spaa[4,6]^2-69/16I Spaa[1,6]^2Spbb[1,6]^3Spbb[4,5]Spaa[4,6]^3-27/16I Spaa[1,6]Spbb[1,6]^2Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]^2+1/8I Spaa[1,6]Spbb[1,6]^2Spbb[2,5]Spaa[2,6]Spaa[4,6]^3Spbb[4,6]-63/8I Spaa[1,6]Spbb[1,6]^2Spbb[4,5]Spaa[4,6]^4Spbb[4,6]+1/16I Spbb[1,2]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spaa[4,6]^2Spbb[5,6]+27/4I Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[4,6]^3Spbb[5,6]+21/16I Spaa[1,6]Spbb[1,6]^2Spbb[2,5]Spaa[2,6]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]-65/16I Spaa[1,6]Spbb[1,6]^2Spbb[4,5]Spaa[4,6]^3Spaa[5,6]Spbb[5,6]+1/16I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[4,6]^2-27/16I Spaa[1,2]Spbb[1,2]Spaa[1,6]Spbb[1,6]^2Spbb[2,5]Spaa[2,6]Spaa[4,6]^2-13/8I Spbb[1,2]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]Spbb[4,5]Spaa[4,6]^2-1/8I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]Spbb[2,5]Spaa[4,6]^2-9/16I Spaa[1,2]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,5]Spaa[4,6]^3+1/16I Spbb[1,5]^2Spaa[1,6]^3Spbb[1,6]^2Spaa[4,5]Spaa[4,6]-3/8I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]Spbb[2,5]Spaa[4,6]Spaa[5,6]-13/16I Spaa[1,2]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,5]Spaa[4,6]^2Spaa[5,6]-3/2I Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[2,6]Spaa[4,6]^2-17/16I Spaa[1,2]Spbb[1,6]^2Spbb[2,4]Spbb[2,5]Spaa[2,6]Spaa[4,6]^3+23/16I Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spbb[4,5]Spaa[4,6]^3+67/16I Spaa[1,2]Spbb[1,6]^2Spbb[2,4]Spbb[4,5]Spaa[4,6]^4-8I Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,5]^2Spaa[2,6]Spaa[4,6]Spaa[5,6]-21/16I Spaa[1,2]Spbb[1,6]^2Spbb[2,5]^2Spaa[2,6]Spaa[4,6]^2Spaa[5,6]+53/8I Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]+51/8I Spaa[1,2]Spbb[1,6]^2Spbb[2,5]Spbb[4,5]Spaa[4,6]^3Spaa[5,6]-15/16I Spaa[1,6]Spbb[1,6]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3-29/8I Spaa[1,5]Spbb[1,6]^2Spbb[4,5]^2Spaa[4,6]^4+49/8I Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]^3Spbb[4,6]+9/16I Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]-13/16I Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]^2-113/16I Spbb[1,6]Spaa[2,4]Spbb[2,5]^2Spaa[2,6]^2Spbb[2,6]Spaa[4,6]Spaa[5,6]-9/16I Spbb[1,6]Spbb[2,5]Spaa[2,6]Spaa[4,6]^4Spbb[4,6]^2+23/8I Spbb[1,6]Spbb[4,5]Spaa[4,6]^5Spbb[4,6]^2-9/8I Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[4,6]^4Spbb[4,6]Spbb[5,6]-41/8I Spbb[1,6]Spbb[2,5]Spaa[2,6]Spaa[4,6]^3Spbb[4,6]Spaa[5,6]Spbb[5,6]+1/2I Spbb[1,6]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]Spaa[5,6]Spbb[5,6]+21/16I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spaa[4,6]^2Spbb[4,6]+101/16I Spaa[1,2]Spbb[1,2]Spbb[1,6]Spbb[2,5]Spaa[2,6]Spaa[4,6]^3Spbb[4,6]+23/8I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]+9/16I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[4,6]^3Spbb[4,6]-35/16I Spaa[1,2]Spbb[1,4]Spbb[1,6]Spbb[2,5]Spaa[4,6]^4Spbb[4,6]-1/8I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-35/8I Spaa[1,2]Spbb[1,5]Spbb[1,6]Spbb[2,5]Spaa[4,6]^3Spbb[4,6]Spaa[5,6]+3/8I Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[2,6]Spaa[4,6]^3Spbb[4,6]+23/8I Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]-11/8I Spbb[1,6]Spaa[2,4]Spbb[2,5]^2Spaa[2,6]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-3/4I Spbb[1,6]Spaa[2,4]Spbb[2,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spaa[5,6]+23/8I Spbb[1,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]+7/4I Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[4,6]^3Spaa[5,6]Spbb[5,6]^2-27/16I Spbb[1,6]Spbb[2,5]Spaa[2,6]Spaa[4,6]^2Spaa[5,6]^2Spbb[5,6]^2-19/8I Spbb[1,6]Spbb[4,5]Spaa[4,6]^3Spaa[5,6]^2Spbb[5,6]^2+7/16I Spbb[1,2]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,5]Spaa[4,6]^2Spbb[5,6]-7/16I Spbb[1,2]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spaa[4,6]Spaa[5,6]Spbb[5,6]+21/16I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]+3/4I Spaa[1,2]Spbb[1,2]Spbb[1,6]Spbb[2,5]Spaa[2,6]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]-43/16I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[4,5]Spaa[4,6]^3Spbb[5,6]-11/16I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-35/16I Spaa[1,2]Spbb[1,5]Spbb[1,6]Spbb[2,5]Spaa[4,6]^2Spaa[5,6]^2Spbb[5,6]+5/8I Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[4,6]^3Spbb[5,6]+17/8I Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[2,6]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]+89/16I Spbb[1,6]Spbb[2,4]Spaa[2,5]Spbb[4,5]Spaa[4,6]^4Spbb[5,6]-27/8I Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[4,5]Spaa[4,6]^3Spaa[5,6]Spbb[5,6]-1/4I Spbb[1,6]Spaa[2,4]Spbb[2,5]^2Spaa[2,6]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-23/16I Spbb[1,6]Spaa[2,4]Spbb[2,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]^2Spbb[5,6]-43/16I Spbb[1,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spaa[5,6]Spbb[5,6]+3/8I Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]^2Spbb[2,5]Spaa[4,6]+5/16I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[4,6]^2-5/16I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spbb[1,6]Spbb[2,5]Spaa[4,6]^3+3/8I Spbb[1,2]Spbb[1,5]^2Spaa[1,6]^3Spbb[1,6]Spaa[2,4]Spaa[4,5]+7/16I Spaa[1,2]Spbb[1,2]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spaa[4,5]Spaa[4,6]+3/8I Spbb[1,2]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]^2Spbb[2,5]Spaa[5,6]+5/16I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[4,6]Spaa[5,6]-5/16I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]Spbb[1,6]Spbb[2,5]Spaa[4,6]^2Spaa[5,6]-13/16I Spaa[1,2]Spbb[1,2]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[2,6]Spaa[4,6]^2+1/16I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]Spbb[4,5]Spaa[4,6]^2-113/16I Spaa[1,2]Spbb[1,2]Spbb[1,6]Spaa[2,4]Spbb[2,5]^2Spaa[2,6]Spaa[4,6]Spaa[5,6]-67/16I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,4]^2Spbb[2,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]-1/16I Spaa[1,2]Spbb[1,2]Spbb[1,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3-3/4I Spbb[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[4,5]Spaa[4,6]+7/16I Spaa[1,2]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[4,5]Spaa[4,6]^2-1/8I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]Spbb[2,5]Spaa[4,6]^2+1/4I Spaa[1,2]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[4,6]^3-1/4I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,4]^2Spbb[2,5]^2Spaa[4,6]Spaa[5,6]+1/2I Spaa[1,2]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,5]^2Spaa[4,6]^2Spaa[5,6]+3/16I Spaa[1,2]Spbb[1,4]Spbb[1,6]Spbb[2,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3+1/48I Spbb[1,5]^3Spaa[1,6]^3Spbb[1,6]Spaa[4,5]^2-3/4I Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[4,5]Spaa[5,6]+7/16I Spaa[1,2]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[4,5]Spaa[4,6]Spaa[5,6]-1/8I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,4]^2Spbb[2,5]^2Spaa[5,6]^2+1/4I Spaa[1,2]Spbb[1,5]Spbb[1,6]Spaa[2,4]Spbb[2,5]^2Spaa[4,6]Spaa[5,6]^2+3/16I Spaa[1,2]Spbb[1,5]Spbb[1,6]Spbb[2,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]-13/8I Spbb[1,2]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spaa[4,6]^3Spbb[4,6]^2+5/8I Spbb[1,2]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-31/8I Spbb[1,2]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]+5/2I Spbb[1,2]Spaa[2,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]Spbb[5,6]-5/8I Spbb[1,2]Spaa[2,4]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spaa[5,6]Spbb[5,6]-1I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,4]^2Spbb[2,5]Spaa[4,6]^2Spbb[4,6]-1I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[2,4]Spbb[2,5]Spaa[4,6]^3Spbb[4,6]-2I Spbb[1,2]Spbb[1,5]Spaa[1,6]Spaa[2,4]^2Spbb[2,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]-13/4I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[2,4]Spbb[2,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+5/8I Spbb[1,2]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]^2-9/4I Spbb[1,2]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2+5/2I Spbb[1,2]Spaa[2,5]Spbb[4,5]Spaa[4,6]^3Spaa[5,6]Spbb[5,6]^2-5/8I Spbb[1,2]Spaa[2,4]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]^2Spbb[5,6]^2+1/2I Spbb[1,2]Spbb[1,5]^2Spaa[1,6]^2Spaa[2,5]Spaa[4,5]Spaa[4,6]Spbb[5,6]-1/2I Spbb[1,2]Spbb[1,5]^2Spaa[1,6]^2Spaa[2,4]Spaa[4,5]Spaa[5,6]Spbb[5,6]-1I Spbb[1,2]Spbb[1,5]Spaa[1,6]Spaa[2,4]^2Spbb[2,5]Spaa[5,6]^2Spbb[5,6]-9/4I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[2,4]Spbb[2,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+5/4I Spbb[1,2]Spbb[1,5]Spaa[1,6]Spaa[2,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]+1I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,4]Spbb[2,5]Spaa[4,5]Spaa[4,6]+1/2I Spaa[1,2]Spbb[1,2]Spbb[1,5]^3Spaa[1,6]^2Spaa[4,5]^2+1I Spaa[1,2]Spbb[1,2]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]Spbb[2,5]Spaa[4,5]Spaa[5,6]))/(Spab[3,Sp[1]+Sp[6],2]Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(-1/12I Spaa[1,6]^2Spbb[1,6]^4Spaa[4,6]^3+1/6I Spaa[1,6]Spbb[1,6]^3Spaa[2,6]Spbb[2,6]Spaa[4,6]^3+55/24I Spaa[1,6]Spbb[1,6]^3Spaa[3,6]Spbb[3,6]Spaa[4,6]^3-1/12I Spaa[1,6]Spbb[1,6]^3Spaa[4,6]^4Spbb[4,6]-9/8I Spbb[1,2]Spaa[1,4]Spaa[1,6]Spbb[1,6]^3Spaa[2,6]Spaa[4,6]^2-35/24I Spaa[1,2]Spbb[1,2]Spaa[1,6]Spbb[1,6]^3Spaa[4,6]^3-3/8I Spbb[1,3]Spaa[1,4]Spaa[1,6]Spbb[1,6]^3Spaa[3,6]Spaa[4,6]^2-1/12I Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]^3Spaa[4,6]^3+47/12I Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]^3Spaa[4,6]^3-19/2I Spaa[1,4]Spbb[1,6]^3Spbb[2,3]Spaa[2,6]Spaa[3,6]Spaa[4,6]^2+43/8I Spaa[1,2]Spbb[1,6]^3Spbb[2,3]Spaa[3,6]Spaa[4,6]^3+1/12I Spbb[1,6]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[4,6]^3-109/8I Spbb[1,6]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]^3-33/8I Spbb[1,2]Spaa[1,4]Spbb[1,6]^2Spaa[2,6]^2Spbb[2,6]Spaa[4,6]^2+103/24I Spaa[1,2]Spbb[1,2]Spbb[1,6]^2Spaa[2,6]Spbb[2,6]Spaa[4,6]^3+95/12I Spaa[1,4]Spbb[1,4]Spbb[1,6]^2Spaa[2,6]Spbb[2,6]Spaa[4,6]^3-47/12I Spaa[1,2]Spbb[1,4]Spbb[1,6]^2Spbb[2,6]Spaa[4,6]^4+4I Spbb[1,6]^2Spbb[2,3]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]^2+59/24I Spbb[1,6]^2Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]^3+73/8I Spbb[1,6]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]^4Spbb[4,6]-25/2I Spbb[1,2]Spaa[1,6]Spbb[1,6]^2Spaa[2,3]Spbb[3,6]Spaa[4,6]^3-41/2I Spbb[1,2]Spaa[1,4]Spbb[1,6]^2Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2-3/8I Spbb[1,3]Spaa[1,4]Spbb[1,6]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,6]^2+61/24I Spaa[1,3]Spbb[1,3]Spbb[1,6]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]^3+409/24I Spaa[1,4]Spbb[1,4]Spbb[1,6]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]^3-47/12I Spaa[1,3]Spbb[1,4]Spbb[1,6]^2Spbb[3,6]Spaa[4,6]^4+45/4I Spbb[1,6]^2Spbb[2,3]Spaa[2,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]^2+73/4I Spbb[1,6]^2Spaa[4,6]^5Spbb[4,6]^2-25/24I Spbb[1,2]Spaa[1,4]Spbb[1,6]^2Spaa[2,6]Spaa[4,6]^3Spbb[4,6]+79/24I Spaa[1,2]Spbb[1,2]Spbb[1,6]^2Spaa[4,6]^4Spbb[4,6]-103/24I Spbb[1,3]Spaa[1,4]Spbb[1,6]^2Spaa[3,6]Spaa[4,6]^3Spbb[4,6]-1/12I Spaa[1,3]Spbb[1,3]Spbb[1,6]^2Spaa[4,6]^4Spbb[4,6]+73/4I Spaa[1,4]Spbb[1,4]Spbb[1,6]^2Spaa[4,6]^4Spbb[4,6]-11/8I Spbb[1,6]^2Spbb[2,3]Spaa[2,4]Spaa[3,6]Spaa[4,6]^3Spbb[4,6]+9/8I Spbb[1,2]^2Spaa[1,4]^2Spbb[1,6]^2Spaa[2,6]^2Spaa[4,6]+7/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spbb[1,6]^2Spaa[2,6]Spaa[4,6]^2-23/12I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,6]^2Spaa[4,6]^3-23/4I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,3]Spaa[4,6]^2-55/8I Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,6]^2Spaa[2,6]Spaa[3,6]Spaa[4,6]-9/8I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spbb[1,6]^2Spaa[2,6]Spaa[4,6]^2+59/8I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,6]^2Spaa[4,6]^3+1/2I Spbb[1,2]Spaa[1,4]Spbb[1,6]^2Spbb[2,3]Spaa[2,4]Spaa[2,6]Spaa[3,6]Spaa[4,6]-9/2I Spaa[1,2]Spbb[1,2]Spbb[1,6]^2Spbb[2,3]Spaa[2,4]Spaa[3,6]Spaa[4,6]^2-3/8I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,6]^2Spaa[3,6]Spaa[4,6]^2+1/12I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]^2Spaa[4,6]^3-3/8I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,6]^2Spaa[3,6]Spaa[4,6]^2+35/4I Spbb[1,3]Spaa[1,4]Spbb[1,6]^2Spbb[2,3]Spaa[2,4]Spaa[3,6]^2Spaa[4,6]-17/4I Spaa[1,3]Spbb[1,3]Spbb[1,6]^2Spbb[2,3]Spaa[2,4]Spaa[3,6]Spaa[4,6]^2-9/8I Spaa[1,4]Spbb[1,4]Spbb[1,6]^2Spbb[2,3]Spaa[2,4]Spaa[3,6]Spaa[4,6]^2-1I Spbb[1,6]^2Spbb[2,3]^2Spaa[2,4]^2Spaa[3,6]^2Spaa[4,6]+1/2I Spbb[1,2]Spbb[1,6]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[4,6]^2+4I Spbb[1,4]Spbb[1,6]Spaa[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[4,6]^3-3/4I Spbb[1,2]Spbb[1,6]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2+39/4I Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]^3-4I Spbb[1,4]Spbb[1,6]Spaa[2,3]Spbb[2,6]Spbb[3,6]Spaa[4,6]^4-4I Spbb[1,2]Spbb[1,6]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[4,6]^3Spbb[4,6]+73/4I Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,6]Spaa[4,6]^4Spbb[4,6]+15/2I Spbb[1,2]^2Spaa[1,4]Spbb[1,6]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]-6I Spaa[1,2]Spbb[1,2]^2Spbb[1,6]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[4,6]^2-41/8I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[4,6]^2+59/8I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,6]Spaa[4,6]^3-15/2I Spbb[1,2]Spbb[1,6]Spbb[2,3]Spaa[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]-3/4I Spbb[1,4]Spbb[1,6]Spbb[2,3]Spaa[2,4]^2Spbb[2,6]Spaa[3,6]Spaa[4,6]^2+25/8I Spbb[1,2]Spbb[1,6]Spaa[2,4]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]^2+5/4I Spbb[1,2]Spbb[1,6]Spaa[2,3]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^3+105/8I Spbb[1,4]Spbb[1,6]Spaa[3,4]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^3-61/4I Spbb[1,2]Spbb[1,6]Spaa[2,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]-1I Spbb[1,2]Spbb[1,6]Spaa[2,3]Spbb[3,6]Spaa[4,6]^4Spbb[4,6]-105/8I Spbb[1,3]Spbb[1,6]Spaa[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]+73/4I Spbb[1,4]Spbb[1,6]Spaa[3,4]Spbb[3,6]Spaa[4,6]^4Spbb[4,6]+37/4I Spbb[1,2]^2Spaa[1,4]Spbb[1,6]Spaa[2,4]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]-43/4I Spaa[1,2]Spbb[1,2]^2Spbb[1,6]Spaa[2,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2+25/4I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,6]Spaa[2,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]+5/2I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,6]Spaa[2,3]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2-7I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2-45/4I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[2,3]Spbb[3,6]Spaa[4,6]^3-5I Spbb[1,2]Spbb[1,6]Spbb[2,3]Spaa[2,4]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-3/8I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2-3/4I Spbb[1,4]Spbb[1,6]Spbb[2,3]Spaa[2,4]Spaa[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2-77/4I Spbb[1,2]Spbb[1,6]Spaa[2,4]Spaa[4,6]^4Spbb[4,6]^2-73/4I Spbb[1,3]Spbb[1,6]Spaa[3,4]Spaa[4,6]^4Spbb[4,6]^2+21/8I Spbb[1,2]^2Spaa[1,4]Spbb[1,6]Spaa[2,4]Spaa[2,6]Spaa[4,6]^2Spbb[4,6]-35/8I Spaa[1,2]Spbb[1,2]^2Spbb[1,6]Spaa[2,4]Spaa[4,6]^3Spbb[4,6]+25/4I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,6]Spaa[2,3]Spaa[4,6]^3Spbb[4,6]-1I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spaa[4,6]^3Spbb[4,6]+15/4I Spbb[1,2]Spbb[1,6]Spbb[2,3]Spaa[2,4]^2Spaa[3,6]Spaa[4,6]^2Spbb[4,6]+3/8I Spbb[1,3]^2Spaa[1,4]Spbb[1,6]Spaa[3,4]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]+3/4I Spbb[1,3]Spbb[1,6]Spbb[2,3]Spaa[2,4]Spaa[3,4]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]+23/8I Spbb[1,2]^3Spaa[1,4]^2Spbb[1,6]Spaa[2,4]Spaa[2,6]^2-9/4I Spaa[1,2]Spbb[1,2]^3Spaa[1,4]Spbb[1,6]Spaa[2,4]Spaa[2,6]Spaa[4,6]+3/8I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,6]Spaa[2,4]Spaa[4,6]^2+6I Spbb[1,2]^2Spbb[1,3]Spaa[1,4]^2Spbb[1,6]Spaa[2,4]Spaa[2,6]Spaa[3,6]-27/4I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spbb[1,6]Spaa[2,4]Spaa[3,6]Spaa[4,6]+3/2I Spbb[1,2]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,6]Spaa[2,4]Spaa[2,6]Spaa[4,6]-1I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spaa[4,6]^2-9/4I Spbb[1,2]^2Spaa[1,4]Spbb[1,6]Spbb[2,3]Spaa[2,4]^2Spaa[2,6]Spaa[3,6]-5/2I Spaa[1,2]Spbb[1,2]^2Spbb[1,6]Spbb[2,3]Spaa[2,4]^2Spaa[3,6]Spaa[4,6]+25/8I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,6]Spaa[2,4]Spaa[3,6]^2+5/4I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,6]Spaa[2,3]Spaa[3,6]Spaa[4,6]-3/2I Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,6]Spaa[2,4]Spaa[3,6]Spaa[4,6]-1I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,6]Spbb[2,3]Spaa[2,4]^2Spaa[3,6]^2-3/2I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,6]Spbb[2,3]Spaa[2,4]^2Spaa[3,6]Spaa[4,6]-1/4I Spbb[1,2]^2Spaa[2,4]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[4,6]-4I Spbb[1,2]Spbb[1,4]Spaa[2,4]^2Spaa[2,6]Spbb[2,6]^2Spaa[4,6]^2-5/4I Spbb[1,2]^2Spaa[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]-1/2I Spbb[1,2]^2Spaa[2,3]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,6]Spaa[4,6]^2-17/2I Spbb[1,2]Spbb[1,4]Spaa[2,4]^2Spbb[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2-1I Spbb[1,2]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,6]Spbb[3,6]Spaa[4,6]^3+4I Spbb[1,2]^2Spaa[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[4,6]^2Spbb[4,6]-1I Spbb[1,2]Spbb[1,4]Spaa[2,4]^2Spbb[2,6]Spaa[4,6]^3Spbb[4,6]-1/2I Spbb[1,2]^3Spaa[1,4]Spaa[2,4]^2Spaa[2,6]^2Spbb[2,6]+3/2I Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[4,6]-1I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[2,4]^2Spbb[2,6]Spaa[4,6]^2+1/4I Spbb[1,2]^2Spaa[2,3]Spaa[2,4]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2+1/4I Spbb[1,2]^2Spaa[2,3]^2Spbb[3,6]^2Spaa[4,6]^3-11/2I Spbb[1,2]Spbb[1,4]Spaa[2,4]Spaa[3,4]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2-5I Spbb[1,2]Spbb[1,4]Spaa[2,3]Spaa[3,4]Spbb[3,6]^2Spaa[4,6]^3+17/2I Spbb[1,2]^2Spaa[2,4]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]+1I Spbb[1,2]^2Spaa[2,3]Spaa[2,4]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]+11/2I Spbb[1,2]Spbb[1,3]Spaa[2,4]Spaa[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]+5I Spbb[1,2]Spbb[1,3]Spaa[2,3]Spaa[3,4]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]-1I Spbb[1,2]Spbb[1,4]Spaa[2,4]Spaa[3,4]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]-5/4I Spbb[1,2]^3Spaa[1,4]Spaa[2,4]^2Spaa[2,6]Spaa[3,6]Spbb[3,6]-1I Spbb[1,2]^3Spaa[1,4]Spaa[2,3]Spaa[2,4]Spaa[2,6]Spbb[3,6]Spaa[4,6]-5/4I Spaa[1,2]Spbb[1,2]^3Spaa[2,4]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]+1/2I Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spaa[2,3]Spaa[2,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]+1/2I Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spaa[2,3]^2Spbb[3,6]Spaa[4,6]^2-1/2I Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[3,6]Spaa[4,6]^2-3/2I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,4]Spaa[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]+1I Spbb[1,2]^2Spaa[2,4]^2Spaa[4,6]^3Spbb[4,6]^2+1I Spbb[1,2]Spbb[1,3]Spaa[2,4]Spaa[3,4]Spaa[4,6]^3Spbb[4,6]^2-3/2I Spbb[1,2]^3Spaa[1,4]Spaa[2,4]^2Spaa[2,6]Spaa[4,6]Spbb[4,6]+1I Spaa[1,2]Spbb[1,2]^3Spaa[2,4]^2Spaa[4,6]^2Spbb[4,6]+1/2I Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spaa[2,3]Spaa[2,4]Spaa[4,6]^2Spbb[4,6]+3/2I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[2,4]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]-1/2I Spaa[1,2]Spbb[1,2]^4Spaa[1,4]Spaa[2,4]^2Spaa[2,6]+1/4I Spaa[1,2]^2Spbb[1,2]^4Spaa[2,4]^2Spaa[4,6]-1/2I Spbb[1,2]^3Spbb[1,3]Spaa[1,4]^2Spaa[2,3]Spaa[2,4]Spaa[2,6]-5/4I Spaa[1,2]Spbb[1,2]^3Spbb[1,3]Spaa[1,4]Spaa[2,4]^2Spaa[3,6]+1/4I Spbb[1,2]^2Spbb[1,3]^2Spaa[1,4]^2Spaa[2,3]Spaa[2,4]Spaa[3,6]+1/4I Spbb[1,2]^2Spbb[1,3]^2Spaa[1,4]^2Spaa[2,3]^2Spaa[4,6])/(Spaa[4,5]Spab[3,Sp[1]+Sp[6],2]Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(-1I Spbb[1,2]^2Spaa[1,4]^3Spbb[1,6]^2Spab[4,Sp[3]+Sp[5],1])/(Spbb[2,6]^3Spaa[3,4]Spaa[4,5]Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2]s[3,4,5])+
(Spbb[1,6]Spbb[1,2]Spaa[1,4]^2Spab[4,Sp[3]+Sp[5],1](+1/2I Spbb[1,6]Spaa[4,6]-7/2I Spbb[1,2]Spaa[2,4]))/(Spbb[2,6]^2Spaa[3,4]Spaa[4,5]Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2]s[3,4,5])+
(Spaa[1,4]Spab[4,Sp[3]+Sp[5],1](-1/3I Spbb[1,6]^2Spaa[4,6]^2+5/3I Spbb[1,2]Spbb[1,6]Spaa[2,4]Spaa[4,6]-13/3I Spbb[1,2]^2Spaa[2,4]^2))/(Spbb[2,6]Spaa[3,4]Spaa[4,5]Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2]s[3,4,5])+
(+3025/64I Spbb[1,3]Spbb[1,5]Spaa[1,6]^3Spbb[1,6]^3Spaa[2,4]Spaa[4,6]+15427/96I Spbb[1,3]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,3]Spbb[3,6]Spaa[4,6]^2-1483/64I Spbb[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]Spbb[3,6]Spaa[4,6]^2-451/16I Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,5]Spbb[3,6]Spaa[4,6]^2+2711/24I Spbb[1,3]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]Spaa[4,6]^2Spbb[4,6]-69/16I Spbb[1,3]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,3]Spaa[4,6]^2Spbb[5,6]-241/12I Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]Spaa[4,6]^2Spbb[5,6]-1457/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]Spaa[4,6]+21529/192I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,3]Spaa[4,6]+52829/192I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]Spaa[4,6]+4509/32I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,5]Spaa[4,6]-4595/32I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]Spaa[4,6]+32263/192I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2-2273/32I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[3,6]^2Spaa[4,6]^3-1199/16I Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2+5005/24I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]-315/16I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]-85/16I Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]+161/16I Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[5,6]-1337/48I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[3,6]Spaa[4,6]^3Spbb[5,6]+113/8I Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[3,6]Spaa[4,6]^3Spbb[5,6]+1583/12I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[3,6]Spbb[3,6]Spaa[4,6]-1987/64I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[3,6]Spaa[4,6]^2-72863/192I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[3,6]Spaa[4,6]^2+22073/64I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[3,6]Spaa[4,6]^2+4711/32I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]-6653/192I Spaa[1,3]Spbb[1,3]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[3,6]Spaa[4,6]^2-39277/192I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[3,6]Spaa[4,6]^2-22211/192I Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[3,6]Spaa[4,6]^2-3179/64I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[3,6]Spaa[4,6]^2+891/64I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[3,6]Spaa[4,6]^2-257/24I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[3,6]Spaa[4,6]^2+101/24I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[3,6]Spaa[4,6]Spaa[5,6]+405/16I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spaa[4,6]^3Spbb[4,6]^2-55/16I Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-327/16I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-19703/192I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spaa[4,6]^2Spbb[4,6]+9107/48I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[4,6]^2Spbb[4,6]+43325/192I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spaa[4,6]^2Spbb[4,6]+3107/16I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,5]Spaa[4,6]^2Spbb[4,6]-1673/8I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spaa[4,6]^2Spbb[4,6]+8263/64I Spbb[1,3]^3Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[3,6]Spaa[4,6]Spbb[5,6]-8155/64I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[4,6]^2Spbb[5,6]+29119/192I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spaa[4,6]^2Spbb[5,6]-32135/192I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[4,6]^2Spbb[5,6]-6491/192I Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[4,6]^2Spbb[5,6]+1831/48I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spaa[4,6]^2Spbb[5,6]+53129/192I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spaa[4,6]^2Spbb[5,6]+4305/64I Spbb[1,3]^3Spaa[1,4]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[3,6]+967/24I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spaa[4,6]-14635/192I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[4,6]-28351/192I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spaa[4,6]+23439/64I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[4,6]+1181/64I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,5]Spaa[3,6]+4437/64I Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spaa[4,6]-24965/192I Spbb[1,3]^2Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[4,6]+40261/192I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spaa[4,6]+55613/192I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,5]Spaa[4,6]-475/24I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spaa[4,6]-857/32I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spbb[1,6]Spaa[2,5]Spaa[4,6]-563/96I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^3Spaa[1,6]Spbb[1,6]Spaa[2,4]Spaa[4,6]+967/48I Spbb[1,3]Spaa[1,4]^2Spbb[1,5]^3Spaa[1,6]Spbb[1,6]Spaa[2,5]Spaa[5,6]+2909/48I Spbb[1,3]Spbb[1,5]Spaa[2,3]Spaa[3,6]^2Spbb[3,6]^3Spaa[4,6]^2-2695/64I Spbb[1,4]Spbb[1,5]Spaa[2,3]Spaa[3,6]Spbb[3,6]^3Spaa[4,6]^3-41I Spbb[1,5]^2Spaa[2,5]Spaa[3,6]^2Spbb[3,6]^3Spaa[4,6]^2+491/6I Spbb[1,3]Spbb[1,5]Spaa[2,3]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^3Spbb[4,6]-589/16I Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[3,6]^2Spaa[4,6]^4Spbb[4,6]-319/16I Spbb[1,5]^2Spaa[2,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^3Spbb[4,6]+67/8I Spbb[1,3]^2Spaa[2,3]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]^2Spbb[5,6]-61/48I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^3Spbb[5,6]+133/8I Spbb[1,4]^2Spaa[2,3]Spbb[3,6]^2Spaa[4,6]^4Spbb[5,6]+22603/192I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[2,3]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]-5313/64I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[2,3]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2+307/8I Spbb[1,3]^2Spaa[2,3]Spaa[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]+10943/192I Spbb[1,3]^2Spaa[2,3]Spaa[3,4]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^2+2663/8I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2-126541/192I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[3,6]^2Spaa[4,6]^3+40885/192I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2+16175/48I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[3,4]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^3+337/12I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]-14451/64I Spaa[1,3]Spbb[1,3]Spbb[1,5]^2Spaa[2,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2+20561/192I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2+30673/192I Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,5]Spaa[4,6]+30673/192I Spbb[1,3]Spbb[1,5]Spaa[2,5]Spaa[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]+79825/192I Spbb[1,3]Spbb[1,5]Spaa[2,3]Spaa[3,6]Spbb[3,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^2+45803/192I Spbb[1,3]Spbb[1,5]Spaa[2,5]Spaa[3,4]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^2-1587/64I Spaa[1,3]Spbb[1,4]^2Spbb[1,5]Spaa[2,4]Spbb[3,6]^2Spaa[4,6]^3-10297/96I Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[2,3]Spbb[3,6]^2Spaa[4,6]^3-275/24I Spbb[1,4]^2Spaa[2,3]Spaa[3,4]Spbb[3,5]Spbb[3,6]^2Spaa[4,6]^3+691/12I Spbb[1,4]^2Spaa[2,4]Spaa[3,4]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^3-2025/32I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2+331/32I Spaa[1,3]Spbb[1,4]Spbb[1,5]^2Spaa[2,5]Spbb[3,6]^2Spaa[4,6]^3+13/16I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[3,6]^2Spaa[4,6]^3-7/48I Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,5]Spaa[4,6]^2-2725/96I Spbb[1,4]Spbb[1,5]Spaa[2,5]Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2+18149/192I Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[3,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^3+21617/192I Spbb[1,4]Spbb[1,5]Spaa[2,5]Spaa[3,4]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^3-12391/192I Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2-25/24I Spaa[1,4]Spbb[1,5]^3Spaa[2,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]Spaa[5,6]+3781/64I Spaa[1,3]Spbb[1,5]^3Spaa[2,5]Spbb[3,6]^2Spaa[4,6]^2Spaa[5,6]-5851/192I Spbb[1,5]^2Spaa[2,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,5]Spaa[4,6]-5851/192I Spbb[1,5]^2Spaa[2,5]Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]Spaa[5,6]+2137/192I Spbb[1,5]^2Spaa[2,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^2+995/24I Spbb[1,5]^2Spaa[2,5]Spaa[3,4]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^2Spaa[5,6]+199/16I Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[3,6]Spaa[4,6]^4Spbb[4,6]^2+35/8I Spbb[1,4]Spbb[1,5]Spaa[2,4]Spbb[3,6]Spaa[4,6]^4Spbb[4,6]^2+37/8I Spbb[1,5]^2Spaa[2,5]Spbb[3,6]Spaa[4,6]^4Spbb[4,6]^2+61/16I Spbb[1,3]^2Spaa[2,3]Spaa[3,6]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-43/16I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[3,6]Spaa[4,6]^4Spbb[4,6]Spbb[5,6]+1/4I Spbb[1,4]^2Spaa[2,4]Spbb[3,6]Spaa[4,6]^4Spbb[4,6]Spbb[5,6]+8729/96I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[2,3]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]-9085/96I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[2,3]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]+73/12I Spbb[1,3]^2Spaa[2,3]Spaa[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-59497/96I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]+59887/192I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]+142/3I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spaa[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]+6149/96I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]-24477/64I Spaa[1,3]Spbb[1,3]Spbb[1,5]^2Spaa[2,5]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]+53765/192I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]+501/2I Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-19/24I Spbb[1,3]Spbb[1,5]Spaa[2,5]Spaa[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-21611/192I Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[2,4]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]-197/2I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[2,5]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]+503/8I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]+18053/192I Spbb[1,4]Spbb[1,5]Spaa[2,4]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-275/192I Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]-1549/192I Spaa[1,4]Spbb[1,5]^3Spaa[2,5]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+983/24I Spbb[1,5]^2Spaa[2,5]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-14107/192I Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[5,6]+15715/192I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[5,6]-25555/96I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[5,6]+26165/96I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[3,6]Spaa[4,6]^3Spbb[5,6]-863/8I Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spaa[2,3]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[5,6]+47/4I Spbb[1,3]^2Spaa[2,3]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[5,6]-307/8I Spbb[1,3]^2Spaa[2,3]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spaa[4,6]Spbb[5,6]-12133/48I Spbb[1,3]^2Spaa[2,3]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]+44999/192I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[3,6]Spaa[4,6]^3Spbb[5,6]-30787/192I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[3,6]Spaa[4,6]^3Spbb[5,6]-38803/192I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[3,6]Spaa[4,6]^3Spbb[5,6]+385/8I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[3,4]Spbb[3,4]Spbb[3,6]Spaa[4,6]^3Spbb[5,6]-1/2I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spaa[4,6]^2Spbb[5,6]-58817/192I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[5,6]+85/4I Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[3,6]Spaa[4,6]^3Spbb[5,6]-12515/192I Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,4]Spbb[3,6]Spaa[4,6]^3Spbb[5,6]-721/64I Spbb[1,4]^2Spaa[2,3]Spbb[3,5]Spbb[3,6]Spaa[4,5]Spaa[4,6]^3Spbb[5,6]-193/3I Spbb[1,4]^2Spaa[2,4]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[5,6]+5077/64I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,5]Spaa[2,3]Spaa[3,6]Spbb[3,6]Spaa[4,6]-17899/192I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,5]Spaa[2,3]Spbb[3,6]Spaa[4,6]^2+151/96I Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spaa[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]+307/8I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]-193/3I Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spaa[3,4]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]+50275/192I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spaa[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2+18599/192I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,3]Spaa[3,6]Spbb[3,6]Spaa[4,6]+2599/64I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[1,5]Spaa[2,4]Spbb[3,6]Spaa[4,6]^2-3227/6I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[3,6]Spaa[4,6]^2+53531/192I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]+53/8I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[3,4]Spbb[3,5]Spbb[3,6]Spaa[4,6]^2-1657/12I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]Spaa[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2+59291/192I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2+185/48I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]^2Spaa[2,5]Spaa[3,6]^2Spbb[3,6]+2849/96I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]+2813/64I Spbb[1,3]^2Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spaa[3,6]Spbb[3,6]Spaa[4,6]-1069/8I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]^2Spaa[2,5]Spbb[3,6]Spaa[4,6]^2-6487/64I Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[3,6]Spaa[4,6]^2-151/96I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[2,3]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]+23305/192I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[2,3]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spaa[4,6]+30673/192I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[2,5]Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]+269/24I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[2,3]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]-425/8I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[2,5]Spaa[3,4]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]+2943/64I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[2,3]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2+1847/6I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[2,5]Spaa[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2+47/4I Spbb[1,3]^2Spaa[2,3]Spaa[3,4]^2Spbb[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2-30673/192I Spbb[1,3]^2Spaa[2,3]Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]-30673/192I Spbb[1,3]^2Spaa[2,5]Spaa[3,4]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]-12281/48I Spbb[1,3]^2Spaa[2,3]Spaa[3,4]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2-1277/24I Spbb[1,3]^2Spaa[2,5]Spaa[3,4]^2Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^2-70567/192I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[2,4]Spbb[3,6]Spaa[4,6]^2-2641/64I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,3]Spbb[3,6]Spaa[4,6]^2+33599/192I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spaa[3,4]Spbb[3,5]Spbb[3,6]Spaa[4,6]^2+1249/32I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spaa[3,4]Spbb[3,5]Spbb[3,6]Spaa[4,6]^2+893/12I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spaa[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2+44135/192I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]-34099/64I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[2,5]Spbb[3,6]Spaa[4,6]^2+2023/96I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spbb[3,6]Spaa[4,6]^2+2525/192I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[3,6]Spaa[4,6]^2-6329/96I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spaa[4,6]+7019/64I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,5]Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]+10841/96I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[3,5]Spbb[3,6]Spaa[4,5]Spaa[4,6]^2+33131/192I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spaa[2,5]Spaa[3,4]Spbb[3,5]Spbb[3,6]Spaa[4,6]^2+19075/192I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2-41803/192I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spaa[3,4]^2Spbb[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2+30673/192I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]Spaa[4,6]+30673/192I Spbb[1,3]Spbb[1,4]Spaa[2,5]Spaa[3,4]^2Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]+983/24I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[3,4]Spbb[3,5]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2-11281/64I Spbb[1,3]Spbb[1,4]Spaa[2,5]Spaa[3,4]^2Spbb[3,5]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2-10315/48I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spaa[3,4]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2+13693/64I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]+203/48I Spbb[1,3]Spaa[1,4]^2Spbb[1,5]^3Spaa[2,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]-1657/96I Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spbb[3,6]Spaa[4,6]^2-1429/48I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^3Spaa[2,3]Spbb[3,6]Spaa[4,6]^2-36509/192I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,5]^3Spaa[2,5]Spbb[3,6]Spaa[4,6]Spaa[5,6]+7019/64I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]-869/192I Spaa[1,3]Spbb[1,3]Spbb[1,5]^2Spaa[2,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spaa[4,6]+7019/64I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]-869/192I Spaa[1,3]Spbb[1,3]Spbb[1,5]^2Spaa[2,5]Spaa[3,4]Spbb[3,5]Spbb[3,6]Spaa[4,6]Spaa[5,6]+30673/192I Spbb[1,3]Spbb[1,5]Spaa[2,5]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]+30673/192I Spbb[1,3]Spbb[1,5]Spaa[2,5]Spaa[3,4]^2Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[5,6]+995/24I Spbb[1,3]Spbb[1,5]Spaa[2,5]Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]+995/24I Spbb[1,3]Spbb[1,5]Spaa[2,5]Spaa[3,4]^2Spbb[3,5]Spbb[3,6]Spbb[4,5]Spaa[4,6]Spaa[5,6]-10291/48I Spbb[1,3]Spbb[1,5]Spaa[2,5]Spaa[3,4]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2-18875/192I Spaa[1,4]^2Spbb[1,4]^3Spbb[1,5]Spaa[2,4]Spbb[3,6]Spaa[4,6]^2-43/64I Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spaa[3,4]Spbb[3,5]Spbb[3,6]Spaa[4,6]^2-859/8I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]^2Spaa[2,5]Spbb[3,6]Spaa[4,6]^2-899/192I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spbb[3,6]Spaa[4,6]^2+893/48I Spaa[1,3]Spbb[1,4]^2Spbb[1,5]Spaa[2,4]Spbb[3,5]Spbb[3,6]Spaa[4,5]Spaa[4,6]^2-151/96I Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[2,3]Spbb[3,5]Spbb[3,6]Spaa[4,5]Spaa[4,6]^2-43/64I Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[2,5]Spaa[3,4]Spbb[3,5]Spbb[3,6]Spaa[4,6]^2-401/192I Spbb[1,4]^2Spaa[2,4]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spbb[3,6]Spaa[4,6]^2-401/192I Spbb[1,4]^2Spaa[2,5]Spaa[3,4]^2Spbb[3,5]^2Spbb[3,6]Spaa[4,6]^2-69/4I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spbb[3,6]Spaa[4,6]^2+13/8I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^3Spaa[2,5]Spbb[3,6]Spaa[4,6]Spaa[5,6]+893/48I Spaa[1,3]Spbb[1,4]Spbb[1,5]^2Spaa[2,5]Spbb[3,5]Spbb[3,6]Spaa[4,5]Spaa[4,6]^2-3/2I Spaa[1,5]^2Spbb[1,5]^4Spaa[2,5]Spbb[3,6]Spaa[4,6]^2-3/4I Spaa[1,4]Spaa[1,5]Spbb[1,5]^4Spaa[2,5]Spbb[3,6]Spaa[4,6]Spaa[5,6]+3/8I Spaa[1,4]^2Spbb[1,5]^4Spaa[2,5]Spbb[3,6]Spaa[5,6]^2+39/8I Spbb[1,3]Spbb[1,5]Spaa[2,4]Spaa[4,6]^4Spbb[4,6]^3-39/8I Spbb[1,3]^2Spaa[2,3]Spaa[4,6]^4Spbb[4,6]^2Spbb[5,6]-39/8I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spaa[4,6]^4Spbb[4,6]^2Spbb[5,6]+211/6I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[2,4]Spaa[4,6]^3Spbb[4,6]^2-2281/24I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[2,3]Spaa[4,6]^3Spbb[4,6]^2-39/8I Spbb[1,3]^2Spaa[2,4]Spaa[3,4]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2+47/4I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[4,6]^3Spbb[4,6]^2-115/24I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[4,6]^3Spbb[4,6]^2+151/6I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[4,6]^3Spbb[4,6]^2-233/48I Spbb[1,3]Spbb[1,5]Spaa[2,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2+1505/48I Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]-217/6I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-727/24I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-1381/16I Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spaa[2,3]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-39/8I Spbb[1,3]^2Spaa[2,3]Spaa[3,4]Spbb[3,4]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+233/48I Spbb[1,3]^2Spaa[2,3]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-467/48I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-29I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-1609/48I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+5/24I Spbb[1,3]^3Spaa[1,4]^2Spbb[1,5]Spaa[2,3]Spaa[3,6]Spaa[4,6]Spbb[4,6]+25/2I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,5]Spaa[2,4]Spaa[4,6]^2Spbb[4,6]-7997/48I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[4,6]^2Spbb[4,6]+119/6I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,3]Spaa[4,6]^2Spbb[4,6]+307/8I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]^2Spaa[2,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]-1771/16I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[4,6]^2Spbb[4,6]-309/16I Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[4,6]^2Spbb[4,6]-2545/48I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,4]Spaa[4,6]^2Spbb[4,6]+595/48I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[4,6]^2Spbb[4,6]-409/24I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spaa[4,6]^2Spbb[4,6]-1855/48I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]Spaa[4,6]^2Spbb[4,6]+775/16I Spbb[1,3]Spaa[1,4]^2Spbb[1,5]^3Spaa[2,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]-185/48I Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spaa[2,3]Spaa[4,6]^3Spbb[5,6]^2+511/48I Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spaa[2,4]Spaa[4,6]^3Spbb[5,6]^2-307/8I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[3,4]Spaa[4,5]Spaa[4,6]^3Spbb[5,6]^2+521/12I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spaa[4,6]^2Spbb[5,6]+307/8I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[3,4]Spbb[3,4]Spaa[4,6]^2Spbb[5,6]+55/4I Spbb[1,3]^2Spaa[1,5]^2Spbb[1,5]^2Spaa[2,3]Spaa[4,6]^2Spbb[5,6]+1147/48I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,4]Spaa[4,6]^2Spbb[5,6]+2341/48I Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,4]Spaa[4,6]^2Spbb[5,6]+12I Spaa[1,3]Spbb[1,3]^4Spaa[1,4]^2Spbb[1,5]Spaa[2,3]Spaa[3,6]+12I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,6]Spaa[3,4]-517/48I Spbb[1,3]^3Spaa[1,4]^3Spbb[1,4]Spbb[1,5]Spaa[2,3]Spaa[3,6]-25/4I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,3]Spaa[4,6]-161/16I Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]Spaa[2,6]Spaa[3,4]-36I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,4]Spaa[4,6]-110/3I Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]Spaa[2,3]Spaa[4,6]-1669/48I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^3Spbb[1,5]Spaa[2,4]Spaa[4,6]-17/24I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]^2Spaa[2,6]Spaa[4,5]+71/8I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]Spaa[4,6]+1093/48I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]Spbb[1,5]^3Spaa[2,5]Spaa[5,6]-121/8I Spbb[1,3]Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^4Spaa[2,5]Spaa[4,6]+12I Spbb[1,3]Spaa[1,4]^2Spaa[1,5]Spbb[1,5]^4Spaa[2,5]Spaa[5,6])/(Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(+607/12I Spbb[1,6]^2Spaa[2,6]Spbb[3,6]Spaa[4,6]^3+3375/16I Spbb[1,3]Spaa[1,4]Spbb[1,6]^2Spaa[2,6]Spaa[4,6]^2-13481/48I Spaa[1,2]Spbb[1,3]Spbb[1,6]^2Spaa[4,6]^3+255/4I Spbb[1,6]^2Spbb[2,3]Spaa[2,4]Spaa[2,6]Spaa[4,6]^2-11051/24I Spbb[1,6]^2Spaa[2,4]Spbb[3,4]Spaa[4,6]^3+30I Spbb[1,3]Spbb[1,6]Spaa[2,6]Spaa[3,4]Spbb[3,6]Spaa[4,6]^2+11119/24I Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[3,6]Spaa[4,6]^3+24031/48I Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[3,6]Spaa[4,6]^3-2477/16I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,6]Spaa[2,4]Spaa[2,6]Spaa[4,6]+4485/16I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,6]Spaa[2,4]Spaa[4,6]^2-5/2I Spbb[1,2]Spbb[1,6]Spbb[2,3]Spaa[2,4]^2Spaa[2,6]Spaa[4,6]+5497/12I Spbb[1,2]Spbb[1,6]Spaa[2,4]^2Spbb[3,4]Spaa[4,6]^2-2025/16I Spbb[1,3]^2Spaa[1,4]Spbb[1,6]Spaa[2,6]Spaa[3,4]Spaa[4,6]+4521/16I Spaa[1,2]Spbb[1,3]^2Spbb[1,6]Spaa[3,4]Spaa[4,6]^2+639/8I Spbb[1,3]^2Spaa[1,4]Spbb[1,6]Spaa[2,3]Spaa[4,6]^2+1127/6I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spaa[4,6]^2+479/4I Spbb[1,3]Spbb[1,6]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spaa[3,4]Spaa[4,6]+1358/3I Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spaa[4,6]^2+5497/12I Spbb[1,3]Spbb[1,6]Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]^2+24223/48I Spbb[1,4]Spbb[1,6]Spbb[2,3]Spaa[2,4]^2Spaa[4,6]^2-2059/6I Spbb[1,3]^2Spaa[2,3]Spaa[2,4]Spbb[2,6]Spaa[4,6]^2-5069/16I Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,6]Spaa[4,6]^2-5279/12I Spbb[1,3]^2Spaa[2,3]Spaa[3,4]Spbb[3,6]Spaa[4,6]^2-6605/16I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spaa[3,4]Spbb[3,6]Spaa[4,6]^2-3/4I Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spaa[2,4]^2Spaa[2,6]+3/4I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,4]^2Spaa[4,6]+145/4I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spaa[2,4]Spaa[4,6]-1I Spbb[1,2]Spbb[1,3]Spaa[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[4,6]-121/2I Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spaa[3,4]Spaa[4,6]-96I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,4]Spaa[3,4]Spaa[4,6])/(Spaa[4,5]Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(+1/3I Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spbb[3,5]Spaa[5,6]Spab[5,Sp[1]+Sp[6],3]^2)/(Spbb[2,3]Spab[1,Sp[2]+Sp[3],4]Spab[5,Sp[1]+Sp[6],2]Spab[5,Sp[1]+Sp[6],4]Spab[5,Sp[1]+Sp[6],5]^3)+
(-1/3I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,5]^2Spaa[5,6]^2Spab[1,Sp[2]+Sp[4],3]Spab[5,Sp[1]+Sp[6],3])/(Spaa[1,5]Spbb[2,3]Spbb[3,4]Spab[1,Sp[2]+Sp[3],4]Spab[5,Sp[1]+Sp[6],2]Spab[5,Sp[1]+Sp[6],5]^3)+
(Spaa[1,6]Spbb[3,5]Spbb[1,6]^2Spaa[5,6]^2Spab[5,Sp[1]+Sp[6],3](-1/2I Spbb[1,4]Spaa[1,6]Spbb[3,5]+7/6I Spbb[1,3]Spaa[1,6]Spbb[4,5]-1I Spbb[3,5]Spbb[4,5]Spaa[5,6]))/(Spbb[2,3]Spab[1,Sp[2]+Sp[3],4]Spab[5,Sp[1]+Sp[6],2]Spab[5,Sp[1]+Sp[6],4]^2Spab[5,Sp[1]+Sp[6],5]^2)+
(+1/2I Spbb[1,5]Spaa[1,6]Spbb[3,5]Spbb[3,6]Spaa[5,6]^2Spab[1,Sp[2]+Sp[4],3]Spab[5,Sp[1]+Sp[6],3])/(Spaa[1,5]^2Spbb[2,3]Spbb[3,4]Spab[1,Sp[2]+Sp[3],4]Spab[5,Sp[1]+Sp[6],2]Spab[5,Sp[1]+Sp[6],5]^2)+
(Spbb[1,5]Spaa[5,6]Spbb[3,5]Spab[1,Sp[2]+Sp[4],3]Spab[5,Sp[1]+Sp[6],3](-1/3I Spbb[1,3]Spaa[1,6]+7/6I Spbb[3,5]Spaa[5,6]))/(Spaa[1,5]Spbb[2,3]Spbb[3,4]Spab[1,Sp[2]+Sp[3],4]Spab[5,Sp[1]+Sp[6],2]Spab[5,Sp[1]+Sp[6],5]^2)+
(Spbb[1,6]Spaa[5,6]Spbb[3,5](-1/3I Spbb[1,3]^2Spbb[1,4]^2Spaa[1,5]^2Spaa[1,6]^2-7/6I Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spaa[1,6]^2Spbb[3,6]Spaa[5,6]+1/2I Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]^2Spbb[4,6]Spaa[5,6]+1I Spbb[1,4]^2Spaa[1,6]^2Spbb[3,6]^2Spaa[5,6]^2-19/6I Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[3,6]Spbb[4,6]Spaa[5,6]^2+11/6I Spbb[1,3]^2Spaa[1,6]^2Spbb[4,6]^2Spaa[5,6]^2+5/2I Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spbb[3,5]Spbb[3,6]Spaa[5,6]^2-5/2I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[1,6]Spbb[3,5]Spbb[4,6]Spaa[5,6]^2+5/2I Spbb[1,4]Spaa[1,6]Spbb[3,5]Spbb[3,6]Spbb[4,6]Spaa[5,6]^3-5/2I Spbb[1,3]Spaa[1,6]Spbb[3,5]Spbb[4,6]^2Spaa[5,6]^3+1I Spbb[1,4]^2Spaa[1,5]^2Spbb[3,5]^2Spaa[5,6]^2+2I Spbb[1,4]Spaa[1,5]Spbb[3,5]^2Spbb[4,6]Spaa[5,6]^3+1I Spbb[3,5]^2Spbb[4,6]^2Spaa[5,6]^4))/(Spbb[2,3]Spab[1,Sp[2]+Sp[3],4]Spab[5,Sp[1]+Sp[6],2]Spab[5,Sp[1]+Sp[6],4]^3Spab[5,Sp[1]+Sp[6],5])+
(+1I Spaa[1,6]^2Spbb[3,5]Spbb[3,6]^3Spaa[5,6]^3)/(Spaa[1,5]^3Spbb[2,3]Spbb[3,4]Spab[1,Sp[2]+Sp[3],4]Spab[5,Sp[1]+Sp[6],2]Spab[5,Sp[1]+Sp[6],5])+
(Spaa[1,6]Spaa[5,6]^2Spbb[3,6]^2Spbb[3,5](-1/2I Spbb[1,3]Spaa[1,6]+7/2I Spbb[3,5]Spaa[5,6]))/(Spaa[1,5]^2Spbb[2,3]Spbb[3,4]Spab[1,Sp[2]+Sp[3],4]Spab[5,Sp[1]+Sp[6],2]Spab[5,Sp[1]+Sp[6],5])+
(Spaa[5,6]Spbb[3,6]Spbb[3,5](+1/3I Spbb[1,3]^2Spaa[1,6]^2-5/3I Spbb[1,3]Spaa[1,6]Spbb[3,5]Spaa[5,6]+13/3I Spbb[3,5]^2Spaa[5,6]^2))/(Spaa[1,5]Spbb[2,3]Spbb[3,4]Spab[1,Sp[2]+Sp[3],4]Spab[5,Sp[1]+Sp[6],2]Spab[5,Sp[1]+Sp[6],5])+
(Spbb[1,5]Spbb[3,5]Spab[5,Sp[1]+Sp[6],3](+1/3I Spbb[1,3]^2Spaa[1,6]^2-7/6I Spbb[1,3]Spaa[1,6]Spbb[3,5]Spaa[5,6]+11/6I Spbb[3,5]^2Spaa[5,6]^2))/(Spbb[2,3]Spbb[3,4]Spab[1,Sp[2]+Sp[3],4]Spab[5,Sp[1]+Sp[6],2]Spab[5,Sp[1]+Sp[6],5]s[2,3,4])+
(Spbb[1,6]Spaa[1,6]Spab[6,Sp[2]+Sp[3],1]Spab[4,Sp[1]+Sp[6],5]Spab[2,Sp[1]+Sp[6],3]s[1,4,5](+15/128I Spaa[1,6]Spbb[1,6]+5/64I Spaa[1,5]Spbb[1,5]+15/64I Spaa[1,4]Spbb[1,4]+5/32I Spaa[1,3]Spbb[1,3]))/(Spab[1,Sp[2]+Sp[3],6]Spab[3,Sp[1]+Sp[6],2]Spab[5,Sp[1]+Sp[6],4](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(Spbb[1,6]Spaa[1,6]Spab[6,Sp[2]+Sp[3],1]Spab[4,Sp[1]+Sp[6],5]Spab[2,Sp[1]+Sp[6],3]s[1,2,3](+15/128I Spaa[1,6]Spbb[1,6]+5/64I Spaa[1,5]Spbb[1,5]+15/64I Spaa[1,4]Spbb[1,4]+5/32I Spaa[1,3]Spbb[1,3]))/(Spab[1,Sp[2]+Sp[3],6]Spab[3,Sp[1]+Sp[6],2]Spab[5,Sp[1]+Sp[6],4](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(+1/48I Spaa[1,2]^2Spbb[1,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5]Spab[6,Sp[2]+Sp[3],1](2*s[4,5]*s[2,3]-(s[4,5]+s[2,3]-s[6,1])*s[4,5,6]))/(Spaa[2,3]Spab[1,Sp[2]+Sp[3],4]Spab[1,Sp[2]+Sp[3],6]Spab[3,Sp[1]+Sp[2],6](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(-96I Spaa[2,4]Spbb[3,5]^2Spbb[3,6]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+96I Spaa[2,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]-191/2I Spaa[2,4]Spbb[3,4]Spbb[3,5]Spbb[3,6]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]-96I Spaa[2,4]Spbb[3,5]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^2Spaa[5,6]-96I Spaa[2,4]Spbb[3,5]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]+1/2I Spbb[2,3]Spaa[2,4]^2Spbb[3,4]Spbb[3,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]-1/2I Spbb[2,3]Spaa[2,4]^2Spbb[3,5]Spbb[3,6]Spbb[4,5]Spaa[4,6]Spaa[5,6]-1/2I Spbb[2,3]^2Spaa[2,4]^3Spbb[3,5]Spbb[4,5]Spaa[5,6]+96I Spaa[2,5]Spbb[3,4]Spbb[3,5]Spbb[3,6]Spaa[4,6]^3Spbb[5,6]+96I Spaa[2,5]Spbb[3,5]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^3+1/2I Spaa[2,4]Spbb[3,4]^2Spbb[3,6]Spaa[4,6]^3Spbb[5,6]+1/2I Spaa[2,4]Spbb[3,4]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^3-1/2I Spbb[2,3]Spaa[2,4]Spaa[2,6]Spbb[3,4]Spbb[3,6]Spaa[4,6]^2Spbb[5,6]-1/2I Spbb[2,3]Spaa[2,4]Spaa[2,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^2+96I Spaa[2,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2+1/2I Spaa[2,4]Spbb[3,4]Spbb[3,5]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2+1/2I Spbb[2,3]Spaa[2,4]^2Spbb[3,4]^2Spaa[4,6]^2Spbb[5,6]+1/2I Spbb[2,3]Spaa[2,4]^2Spbb[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2-1/2I Spbb[2,3]^2Spaa[2,4]^2Spaa[2,6]Spbb[3,4]Spaa[4,6]Spbb[5,6]-1/2I Spbb[2,3]^2Spaa[2,4]^2Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6])/(Spbb[2,3]Spaa[4,5]Spab[1,Sp[2]+Sp[3],4]Spab[1,Sp[2]+Sp[3],6](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(-1/4I Spbb[1,4]Spbb[3,4]Spaa[5,6]^2Spab[2,Sp[1]+Sp[6],3]s[2,3,4](2*s[2,3]*s[6,1]-(s[2,3]+s[6,1]-s[4,5])*s[2,3,4]))/(Spab[1,Sp[2]+Sp[3],4]Spab[5,Sp[1]+Sp[6],2]Spab[5,Sp[1]+Sp[6],4]^3(1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(Spbb[1,6]Spaa[5,6]^2Spbb[3,5]Spbb[3,4]Spab[5,Sp[1]+Sp[6],3](+2I Spbb[1,4]Spaa[1,6]-1I Spbb[4,5]Spaa[5,6]))/(Spbb[2,3]Spab[1,Sp[2]+Sp[3],4]Spab[5,Sp[1]+Sp[6],2]Spab[5,Sp[1]+Sp[6],4]^3)+
(Spaa[1,6]Spbb[1,6]Spaa[5,6]Spab[2,Sp[1]+Sp[6],3](2*s[2,3]*s[6,1]-(s[2,3]+s[6,1]-s[4,5])*s[2,3,4])(+3/16I Spbb[1,4]^2Spaa[1,6]Spbb[3,5]Spaa[4,5]-3/16I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[4,5]Spbb[4,5]+3/16I Spbb[1,6]Spbb[3,4]Spbb[4,5]Spaa[4,6]Spaa[5,6]-3/16I Spbb[1,4]Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[5,6]+3/16I Spbb[1,3]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]-3/16I Spbb[1,4]Spbb[3,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]))/(Spab[1,Sp[2]+Sp[3],4]Spab[5,Sp[1]+Sp[6],2]Spab[5,Sp[1]+Sp[6],4]^2(1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(Spaa[5,6]Spab[2,Sp[1]+Sp[6],3](+1/8I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]+1/8I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spbb[3,5]Spaa[5,6]+1/4I Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spbb[4,5]Spaa[5,6]-1/8I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spbb[3,4]Spaa[4,6]+1/8I Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[4,6]Spbb[4,6]+3/4I Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]Spbb[3,5]Spaa[4,5]-3/8I Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[4,5]Spbb[4,5]+1/2I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[4,5]Spaa[5,6]-7/8I Spaa[1,6]Spbb[1,6]^2Spbb[3,5]Spbb[4,5]Spaa[5,6]^2+1/2I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,6]Spbb[4,5]Spaa[5,6]^2+1/8I Spaa[1,6]Spbb[1,6]^2Spbb[3,4]Spbb[4,5]Spaa[4,6]Spaa[5,6]-3/4I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[5,6]+1/2I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]+1/4I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^2Spbb[4,5]Spaa[5,6]-3/4I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[3,5]Spbb[4,5]Spaa[5,6]^2+1/2I Spaa[1,5]Spbb[1,5]^2Spbb[3,6]Spbb[4,5]Spaa[5,6]^2-1/2I Spbb[1,6]Spbb[3,5]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]+1/4I Spbb[1,5]Spbb[3,6]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]))/(Spab[1,Sp[2]+Sp[3],4]Spab[5,Sp[1]+Sp[6],2]Spab[5,Sp[1]+Sp[6],4]^2(1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(Spaa[1,6]Spbb[3,5]Spaa[5,6]Spbb[1,4](-2I Spbb[1,3]^2Spaa[1,5]Spaa[1,6]-2I Spbb[1,3]Spaa[1,6]Spbb[3,6]Spaa[5,6]+2I Spbb[1,3]Spaa[1,5]Spbb[3,5]Spaa[5,6]+2I Spbb[3,5]Spbb[3,6]Spaa[5,6]^2))/(Spaa[1,6]Spbb[2,3]Spab[1,Sp[2]+Sp[3],4]Spab[5,Sp[1]+Sp[6],2]Spab[5,Sp[1]+Sp[6],4]^2)+
(-1/48I Spbb[1,3]^3Spaa[1,6]^2s[2,3,4]^2(2*s[2,3]*s[6,1]-(s[2,3]+s[6,1]-s[4,5])*s[2,3,4]))/(Spbb[2,3]Spab[1,Sp[2]+Sp[3],4]Spab[5,Sp[1]+Sp[6],2]Spab[5,Sp[1]+Sp[6],4](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(Spaa[1,6](-6I Spbb[1,3]^2Spbb[1,5]Spaa[1,6]^4Spbb[1,6]^3Spaa[2,5]+6I Spbb[1,3]^3Spaa[1,6]^4Spbb[1,6]^3Spaa[2,3]-6I Spbb[1,3]^2Spaa[1,5]Spbb[1,5]^2Spaa[1,6]^3Spbb[1,6]^2Spaa[2,5]+1/4I Spaa[1,3]Spbb[1,3]^3Spbb[1,5]Spaa[1,6]^3Spbb[1,6]^2Spaa[2,5]+5I Spaa[1,3]Spbb[1,3]^4Spaa[1,6]^3Spbb[1,6]^2Spaa[2,3]-3/2I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spbb[1,5]Spaa[1,6]^3Spbb[1,6]^2Spaa[2,5]+27/4I Spaa[1,2]Spbb[1,2]Spbb[1,3]^3Spaa[1,6]^3Spbb[1,6]^2Spaa[2,3]-6I Spbb[1,3]^2Spbb[1,5]Spaa[1,6]^3Spbb[1,6]^2Spaa[2,5]Spaa[5,6]Spbb[5,6]-6I Spbb[1,3]^2Spaa[1,6]^3Spbb[1,6]^3Spaa[2,3]Spbb[3,5]Spaa[5,6]+1/4I Spbb[1,3]^3Spaa[1,6]^3Spbb[1,6]^2Spaa[2,5]Spaa[3,6]Spbb[5,6]+1/4I Spbb[1,2]Spbb[1,3]Spaa[1,6]^3Spbb[1,6]^3Spaa[2,5]Spaa[2,6]Spbb[3,5]+1/2I Spbb[1,2]Spbb[1,3]^2Spaa[1,6]^3Spbb[1,6]^2Spaa[2,5]Spaa[2,6]Spbb[5,6]+35/8I Spbb[1,3]^2Spbb[1,5]Spaa[1,6]^3Spbb[1,6]^2Spaa[2,5]Spaa[3,5]Spbb[3,5]+5/2I Spbb[1,3]^3Spbb[1,5]Spaa[1,6]^3Spbb[1,6]Spaa[2,5]Spaa[3,5]Spbb[5,6]-21/8I Spbb[1,3]^3Spaa[1,6]^3Spbb[1,6]^2Spaa[2,3]Spaa[3,5]Spbb[3,5]+23/4I Spbb[1,3]^4Spaa[1,6]^3Spbb[1,6]Spaa[2,3]Spaa[3,5]Spbb[5,6]+19/4I Spbb[1,2]Spbb[1,3]Spbb[1,5]Spaa[1,6]^3Spbb[1,6]^2Spaa[2,5]^2Spbb[3,5]+95/8I Spbb[1,2]Spbb[1,3]^2Spbb[1,5]Spaa[1,6]^3Spbb[1,6]Spaa[2,5]^2Spbb[5,6]-59/8I Spbb[1,2]Spbb[1,3]^2Spaa[1,6]^3Spbb[1,6]^2Spaa[2,3]Spaa[2,5]Spbb[3,5]-7/8I Spbb[1,2]Spbb[1,3]^3Spaa[1,6]^3Spbb[1,6]Spaa[2,3]Spaa[2,5]Spbb[5,6]-27/4I Spbb[1,3]^3Spaa[1,6]^3Spbb[1,6]^2Spaa[2,3]^2Spbb[2,3]+29/8I Spbb[1,3]^4Spaa[1,6]^3Spbb[1,6]Spaa[2,3]^2Spbb[2,6]+1/4I Spaa[1,3]Spbb[1,3]^3Spaa[1,5]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,5]-3/2I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,5]+35/8I Spbb[1,3]^2Spaa[1,5]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,5]Spaa[3,5]Spbb[3,5]+9/4I Spbb[1,3]^3Spaa[1,5]Spbb[1,5]^2Spaa[1,6]^2Spaa[2,5]Spaa[3,5]Spbb[5,6]+9/2I Spbb[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,5]^2Spbb[3,5]+91/8I Spbb[1,2]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]^2Spaa[1,6]^2Spaa[2,5]^2Spbb[5,6]+51/8I Spaa[1,3]^2Spbb[1,3]^4Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,5]-23/8I Spaa[1,3]^2Spbb[1,3]^5Spaa[1,6]^2Spbb[1,6]Spaa[2,3]+83/8I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,5]-1/2I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^4Spaa[1,6]^2Spbb[1,6]Spaa[2,3]+1/2I Spaa[1,3]Spbb[1,3]^3Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,5]Spaa[5,6]Spbb[5,6]-5I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]^2Spbb[1,6]^2Spaa[2,3]Spbb[3,5]Spaa[5,6]+1/4I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]^2Spbb[1,6]^2Spaa[2,5]Spbb[3,5]Spaa[3,6]+3I Spaa[1,3]Spbb[1,3]^4Spaa[1,6]^2Spbb[1,6]Spaa[2,5]Spaa[3,6]Spbb[5,6]+1/2I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,5]Spaa[2,6]Spbb[3,5]+6I Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,5]Spaa[2,6]Spbb[5,6]-3/2I Spaa[1,3]Spbb[1,3]^3Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,5]Spaa[3,5]Spbb[3,5]+11/2I Spaa[1,3]Spbb[1,3]^4Spbb[1,5]Spaa[1,6]^2Spaa[2,5]Spaa[3,5]Spbb[5,6]-71/8I Spaa[1,3]Spbb[1,3]^4Spaa[1,6]^2Spbb[1,6]Spaa[2,3]Spaa[3,5]Spbb[3,5]-31/8I Spaa[1,3]Spbb[1,3]^5Spaa[1,6]^2Spaa[2,3]Spaa[3,5]Spbb[5,6]-207/8I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,5]^2Spbb[3,5]+43/4I Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spbb[1,5]Spaa[1,6]^2Spaa[2,5]^2Spbb[5,6]-4I Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,3]Spaa[2,5]Spbb[3,5]-65/8I Spbb[1,2]Spaa[1,3]Spbb[1,3]^4Spaa[1,6]^2Spaa[2,3]Spaa[2,5]Spbb[5,6]-5I Spaa[1,3]Spbb[1,3]^4Spaa[1,6]^2Spbb[1,6]Spaa[2,3]^2Spbb[2,3]+4I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]^2Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,5]+19/8I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,3]+1/4I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,5]Spbb[3,5]Spaa[5,6]-1I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,5]Spaa[5,6]Spbb[5,6]-27/4I Spaa[1,2]Spbb[1,3]^3Spaa[1,6]^2Spbb[1,6]^2Spaa[2,3]Spbb[2,5]Spaa[5,6]+1/4I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,5]Spaa[2,6]Spbb[3,5]+3I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,5]Spaa[2,6]Spbb[5,6]+1I Spaa[1,2]Spbb[1,3]^3Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[3,5]^2Spbb[3,5]+79/8I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,5]Spaa[3,5]Spbb[3,5]+1/2I Spaa[1,2]Spbb[1,2]Spbb[1,3]^3Spbb[1,5]Spaa[1,6]^2Spaa[2,5]Spaa[3,5]Spbb[5,6]-9/8I Spaa[1,2]Spbb[1,3]^4Spaa[1,6]^2Spbb[1,6]Spaa[2,3]Spbb[2,5]Spaa[3,5]-41/4I Spaa[1,2]Spbb[1,2]Spbb[1,3]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,3]Spaa[3,5]Spbb[3,5]-1I Spaa[1,2]Spbb[1,2]Spbb[1,3]^4Spaa[1,6]^2Spaa[2,3]Spaa[3,5]Spbb[5,6]-85/8I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,5]^2Spbb[3,5]+23/4I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]^2Spbb[1,5]Spaa[1,6]^2Spaa[2,5]^2Spbb[5,6]-35/8I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,3]Spaa[2,5]Spbb[3,5]-25/8I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]^3Spaa[1,6]^2Spaa[2,3]Spaa[2,5]Spbb[5,6]-27/4I Spaa[1,2]Spbb[1,2]Spbb[1,3]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,3]^2Spbb[2,3]+1/4I Spbb[1,3]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,5]Spaa[3,6]Spaa[5,6]Spbb[5,6]^2+1/4I Spbb[1,2]Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,5]Spaa[2,6]Spbb[3,5]Spaa[5,6]Spbb[5,6]+1/2I Spbb[1,2]Spbb[1,3]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,5]Spaa[2,6]Spaa[5,6]Spbb[5,6]^2+35/8I Spbb[1,3]^2Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,5]Spaa[3,5]Spbb[3,5]Spaa[5,6]Spbb[5,6]+9/4I Spbb[1,3]^3Spbb[1,5]Spaa[1,6]^2Spaa[2,5]Spaa[3,5]Spaa[5,6]Spbb[5,6]^2+19/8I Spbb[1,3]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,3]Spaa[3,5]Spbb[3,5]^2Spaa[5,6]+9/2I Spbb[1,2]Spbb[1,3]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,5]^2Spbb[3,5]Spaa[5,6]Spbb[5,6]+91/8I Spbb[1,2]Spbb[1,3]^2Spbb[1,5]Spaa[1,6]^2Spaa[2,5]^2Spaa[5,6]Spbb[5,6]^2+1/4I Spbb[1,2]Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,3]Spaa[2,5]Spbb[3,5]^2Spaa[5,6]-1/4I Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,3]Spaa[2,5]Spaa[2,6]Spbb[3,5]Spaa[3,6]+1/4I Spbb[1,3]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[2,3]Spaa[2,5]Spaa[2,6]Spaa[3,6]Spbb[5,6]+1/8I Spbb[1,3]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,5]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]-3/2I Spbb[1,3]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[5,6]+3/4I Spbb[1,3]^4Spaa[1,6]^2Spaa[2,5]Spaa[3,5]Spaa[3,6]Spbb[5,6]^2+1/4I Spbb[1,2]Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,5]^2Spbb[3,5]^2Spaa[3,6]-4I Spbb[1,2]Spbb[1,3]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,5]^2Spbb[3,5]Spaa[3,6]Spbb[5,6]+7/4I Spbb[1,2]Spbb[1,3]^3Spaa[1,6]^2Spaa[2,5]^2Spaa[3,6]Spbb[5,6]^2-1/4I Spbb[1,2]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,3]Spaa[2,5]Spaa[2,6]^2Spbb[3,5]+1/4I Spbb[1,2]Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,3]Spaa[2,5]Spaa[2,6]^2Spbb[5,6]+1/8I Spbb[1,2]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,5]^2Spaa[2,6]Spbb[3,5]^2-5/2I Spbb[1,2]^2Spbb[1,3]Spaa[1,6]^2Spbb[1,6]Spaa[2,5]^2Spaa[2,6]Spbb[3,5]Spbb[5,6]+1I Spbb[1,2]^2Spbb[1,3]^2Spaa[1,6]^2Spaa[2,5]^2Spaa[2,6]Spbb[5,6]^2-7/8I Spbb[1,3]^2Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]^2-3I Spbb[1,3]^3Spbb[1,5]Spaa[1,6]^2Spaa[2,5]Spaa[3,5]^2Spbb[3,5]Spbb[5,6]+13/8I Spbb[1,3]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,3]Spaa[3,5]^2Spbb[3,5]^2+17/8I Spbb[1,3]^4Spaa[1,6]^2Spaa[2,3]Spaa[3,5]^2Spbb[3,5]Spbb[5,6]-7/4I Spbb[1,2]Spbb[1,3]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,5]^2Spaa[3,5]Spbb[3,5]^2-29/4I Spbb[1,2]Spbb[1,3]^2Spbb[1,5]Spaa[1,6]^2Spaa[2,5]^2Spaa[3,5]Spbb[3,5]Spbb[5,6]+45/8I Spbb[1,2]Spbb[1,3]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,3]Spaa[2,5]Spaa[3,5]Spbb[3,5]^2+33/4I Spbb[1,2]Spbb[1,3]^3Spaa[1,6]^2Spaa[2,3]Spaa[2,5]Spaa[3,5]Spbb[3,5]Spbb[5,6]+19/8I Spbb[1,3]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,3]^2Spbb[2,3]Spaa[3,5]Spbb[3,5]+23/4I Spbb[1,3]^4Spaa[1,6]^2Spaa[2,3]^2Spbb[2,3]Spaa[3,5]Spbb[5,6]-7/8I Spbb[1,2]^2Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,5]^3Spbb[3,5]^2-17/4I Spbb[1,2]^2Spbb[1,3]Spbb[1,5]Spaa[1,6]^2Spaa[2,5]^3Spbb[3,5]Spbb[5,6]+11/2I Spbb[1,2]^2Spbb[1,3]Spaa[1,6]^2Spbb[1,6]Spaa[2,3]Spaa[2,5]^2Spbb[3,5]^2+83/8I Spbb[1,2]^2Spbb[1,3]^2Spaa[1,6]^2Spaa[2,3]Spaa[2,5]^2Spbb[3,5]Spbb[5,6]+55/8I Spbb[1,2]Spbb[1,3]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,3]^2Spbb[2,3]Spaa[2,5]Spbb[3,5]+39/8I Spbb[1,2]Spbb[1,3]^3Spaa[1,6]^2Spaa[2,3]^2Spbb[2,3]Spaa[2,5]Spbb[5,6]+3/4I Spbb[1,3]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,3]^3Spbb[2,3]^2-29/8I Spbb[1,3]^4Spaa[1,6]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,6]+57/8I Spaa[1,3]^2Spbb[1,3]^4Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,5]+95/8I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,5]-9/2I Spaa[1,3]Spbb[1,3]^3Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,5]Spaa[3,5]Spbb[3,5]-97/4I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,5]^2Spbb[3,5]+19/4I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]^2Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,5]-119/8I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,5]^2Spbb[3,5]+17/8I Spaa[1,3]^3Spbb[1,3]^5Spbb[1,5]Spaa[1,6]Spaa[2,5]-5/4I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^5Spbb[1,5]Spaa[1,6]Spaa[3,5]+41/8I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^4Spbb[1,5]Spaa[1,6]Spaa[2,5]+2I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[3,5]Spaa[5,6]+91/8I Spaa[1,3]^2Spbb[1,3]^4Spbb[1,5]Spaa[1,6]Spaa[2,5]Spaa[5,6]Spbb[5,6]+23/8I Spaa[1,3]^2Spbb[1,3]^4Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[3,5]Spaa[5,6]+17/8I Spaa[1,3]^2Spbb[1,3]^4Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[3,5]Spaa[3,6]+17/8I Spaa[1,3]^2Spbb[1,3]^5Spaa[1,6]Spaa[2,5]Spaa[3,6]Spbb[5,6]+9/2I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[1,6]Spbb[1,6]Spaa[2,5]Spaa[2,6]Spbb[3,5]+51/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^4Spaa[1,6]Spaa[2,5]Spaa[2,6]Spbb[5,6]-45/8I Spaa[1,3]^2Spbb[1,3]^4Spbb[1,5]Spaa[1,6]Spaa[2,5]Spaa[3,5]Spbb[3,5]+23/8I Spaa[1,3]^2Spbb[1,3]^5Spaa[1,6]Spaa[2,3]Spaa[3,5]Spbb[3,5]-69/4I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[1,5]Spaa[1,6]Spaa[2,5]^2Spbb[3,5]+23/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^4Spaa[1,6]Spaa[2,3]Spaa[2,5]Spbb[3,5]+23/8I Spaa[1,3]^2Spbb[1,3]^5Spaa[1,6]Spaa[2,3]^2Spbb[2,3]-5/2I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]^4Spbb[1,5]Spaa[1,6]Spaa[3,5]+31/8I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^3Spbb[1,5]Spaa[1,6]Spaa[2,5]+4I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[3,5]Spaa[5,6]+163/8I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spbb[1,5]Spaa[1,6]Spaa[2,5]Spaa[5,6]Spbb[5,6]+1/2I Spaa[1,2]Spaa[1,3]Spbb[1,3]^4Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[2,5]Spaa[5,6]+21/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[2,5]Spaa[2,6]Spbb[3,5]+51/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spaa[2,5]Spaa[2,6]Spbb[5,6]+27/8I Spaa[1,2]Spaa[1,3]Spbb[1,3]^4Spbb[1,5]Spaa[1,6]Spaa[3,5]^2Spbb[3,5]+21/4I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spbb[1,5]Spaa[1,6]Spaa[2,5]Spaa[3,5]Spbb[3,5]+21/4I Spaa[1,2]Spaa[1,3]Spbb[1,3]^5Spaa[1,6]Spaa[2,3]Spbb[2,5]Spaa[3,5]-23/8I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^4Spaa[1,6]Spaa[2,3]Spaa[3,5]Spbb[3,5]-33/2I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[1,6]Spaa[2,5]^2Spbb[3,5]+19/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spaa[2,3]Spaa[2,5]Spbb[3,5]+1/2I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^4Spaa[1,6]Spaa[2,3]^2Spbb[2,3]+1I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]^2Spaa[2,5]Spbb[3,5]^2Spaa[3,6]Spaa[5,6]+5/2I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]Spbb[5,6]+17/4I Spaa[1,3]Spbb[1,3]^4Spaa[1,6]Spaa[2,5]Spaa[3,6]Spaa[5,6]Spbb[5,6]^2+2I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]^2Spaa[2,5]Spaa[2,6]Spbb[3,5]^2Spaa[5,6]+5I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[2,5]Spaa[2,6]Spbb[3,5]Spaa[5,6]Spbb[5,6]+17/2I Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spaa[2,5]Spaa[2,6]Spaa[5,6]Spbb[5,6]^2-7/8I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,5]Spaa[3,5]Spbb[3,5]^2Spaa[5,6]-15/2I Spaa[1,3]Spbb[1,3]^3Spbb[1,5]Spaa[1,6]Spaa[2,5]Spaa[3,5]Spbb[3,5]Spaa[5,6]Spbb[5,6]-7/4I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,5]^2Spbb[3,5]^2Spaa[5,6]-63/2I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[1,6]Spaa[2,5]^2Spbb[3,5]Spaa[5,6]Spbb[5,6]-11I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[2,5]Spbb[3,5]^2Spaa[5,6]-1/4I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,3]Spaa[2,5]Spaa[2,6]Spbb[3,5]Spaa[3,6]-1/4I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spbb[1,6]Spbb[2,3]Spaa[2,5]Spaa[2,6]Spaa[3,6]Spbb[5,6]-3/2I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spbb[1,6]Spaa[2,5]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]-17/4I Spaa[1,3]Spbb[1,3]^4Spaa[1,6]Spaa[2,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[5,6]-9/2I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[2,5]^2Spbb[3,5]^2Spaa[3,6]-51/4I Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spaa[2,5]^2Spbb[3,5]Spaa[3,6]Spbb[5,6]-11/4I Spaa[1,3]Spbb[1,3]^4Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spaa[3,6]Spbb[5,6]-1/2I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]^2Spbb[2,3]Spaa[2,5]Spaa[2,6]^2Spbb[3,5]-1/2I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spbb[2,3]Spaa[2,5]Spaa[2,6]^2Spbb[5,6]-9/2I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,5]^2Spaa[2,6]Spbb[3,5]^2-51/4I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spaa[2,5]^2Spaa[2,6]Spbb[3,5]Spbb[5,6]-11/2I Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spaa[2,6]Spbb[5,6]-5/4I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,3]^3Spbb[1,5]Spaa[1,6]Spaa[3,5]+7/8I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,3]^2Spbb[1,5]Spaa[1,6]Spaa[2,5]+2I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[3,5]Spaa[5,6]+9I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]^2Spbb[1,5]Spaa[1,6]Spaa[2,5]Spaa[5,6]Spbb[5,6]-19/8I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^3Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[2,5]Spaa[5,6]+1/4I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,5]Spaa[2,6]Spbb[3,5]+17/8I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]^2Spaa[1,6]Spaa[2,5]Spaa[2,6]Spbb[5,6]+27/8I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^3Spbb[1,5]Spaa[1,6]Spaa[3,5]^2Spbb[3,5]+6I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]^2Spbb[1,5]Spaa[1,6]Spaa[2,5]Spaa[3,5]Spbb[3,5]+21/4I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^4Spaa[1,6]Spaa[2,3]Spbb[2,5]Spaa[3,5]-23/4I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]^3Spaa[1,6]Spaa[2,3]Spaa[3,5]Spbb[3,5]-33/8I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[2,5]^2Spbb[3,5]-1/2I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]^2Spaa[1,6]Spaa[2,3]Spaa[2,5]Spbb[3,5]-19/8I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]^3Spaa[1,6]Spaa[2,3]^2Spbb[2,3]+1I Spaa[1,2]Spbb[1,2]^2Spaa[1,6]Spbb[1,6]^2Spaa[2,5]Spaa[2,6]Spbb[3,5]^2Spaa[5,6]+5/2I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,5]Spaa[2,6]Spbb[3,5]Spaa[5,6]Spbb[5,6]+17/4I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]^2Spaa[1,6]Spaa[2,5]Spaa[2,6]Spaa[5,6]Spbb[5,6]^2-7/8I Spaa[1,2]Spbb[1,2]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,5]^2Spbb[3,5]^2Spaa[5,6]-153/8I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[2,5]^2Spbb[3,5]Spaa[5,6]Spbb[5,6]-33/4I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[2,5]Spbb[3,5]^2Spaa[5,6]-29/8I Spaa[1,2]Spbb[1,3]^3Spaa[1,6]Spbb[1,6]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spaa[5,6]-1/4I Spaa[1,2]Spbb[1,2]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,3]Spaa[2,5]Spaa[2,6]^2Spbb[3,5]-1/4I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[2,3]Spaa[2,5]Spaa[2,6]^2Spbb[5,6]-3/2I Spaa[1,2]Spbb[1,2]^3Spaa[1,6]Spbb[1,6]Spaa[2,5]^2Spaa[2,6]Spbb[3,5]^2-17/4I Spaa[1,2]Spbb[1,2]^3Spbb[1,3]Spaa[1,6]Spaa[2,5]^2Spaa[2,6]Spbb[3,5]Spbb[5,6]-11/4I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]^2Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spaa[2,6]Spbb[5,6]-1I Spbb[1,3]Spaa[1,6]Spbb[1,6]^2Spbb[2,3]Spaa[2,5]Spaa[2,6]Spbb[3,5]Spaa[3,6]Spaa[5,6]Spbb[5,6]-1/2I Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spbb[2,3]Spaa[2,5]Spaa[2,6]Spaa[3,6]Spaa[5,6]Spbb[5,6]^2-7/8I Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[2,5]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[5,6]Spbb[5,6]-3I Spbb[1,3]^3Spaa[1,6]Spaa[2,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]Spbb[5,6]^2-7/4I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,5]^2Spbb[3,5]^2Spaa[3,6]Spaa[5,6]Spbb[5,6]-29/4I Spbb[1,2]Spbb[1,3]^2Spaa[1,6]Spaa[2,5]^2Spbb[3,5]Spaa[3,6]Spaa[5,6]Spbb[5,6]^2-3/2I Spbb[1,3]^3Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spaa[3,6]Spaa[5,6]Spbb[5,6]^2-1I Spbb[1,2]Spaa[1,6]Spbb[1,6]^2Spbb[2,3]Spaa[2,5]Spaa[2,6]^2Spbb[3,5]Spaa[5,6]Spbb[5,6]-1/2I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[2,3]Spaa[2,5]Spaa[2,6]^2Spaa[5,6]Spbb[5,6]^2-7/8I Spbb[1,2]^2Spaa[1,6]Spbb[1,6]Spaa[2,5]^2Spaa[2,6]Spbb[3,5]^2Spaa[5,6]Spbb[5,6]-17/4I Spbb[1,2]^2Spbb[1,3]Spaa[1,6]Spaa[2,5]^2Spaa[2,6]Spbb[3,5]Spaa[5,6]Spbb[5,6]^2-11/4I Spbb[1,2]Spbb[1,3]^2Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spaa[2,6]Spaa[5,6]Spbb[5,6]^2+3/2I Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spbb[2,3]Spaa[2,5]^2Spbb[3,5]Spaa[3,6]^2Spbb[5,6]+1/8I Spbb[1,3]^3Spaa[1,6]Spbb[2,3]Spaa[2,5]^2Spaa[3,6]^2Spbb[5,6]^2+1/4I Spbb[1,3]Spaa[1,6]Spbb[1,6]^2Spbb[2,3]^2Spaa[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[5,6]+3I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[2,3]Spaa[2,5]^2Spaa[2,6]Spbb[3,5]Spaa[3,6]Spbb[5,6]+1/4I Spbb[1,2]Spbb[1,3]^2Spaa[1,6]Spbb[2,3]Spaa[2,5]^2Spaa[2,6]Spaa[3,6]Spbb[5,6]^2+1/4I Spbb[1,2]Spaa[1,6]Spbb[1,6]^2Spbb[2,3]^2Spaa[2,5]Spaa[2,6]^3Spbb[5,6]+3/2I Spbb[1,2]^2Spaa[1,6]Spbb[1,6]Spbb[2,3]Spaa[2,5]^2Spaa[2,6]^2Spbb[3,5]Spbb[5,6]+1/8I Spbb[1,2]^2Spbb[1,3]Spaa[1,6]Spbb[2,3]Spaa[2,5]^2Spaa[2,6]^2Spbb[5,6]^2-5/8I Spaa[1,3]^3Spbb[1,3]^4Spbb[1,5]Spaa[2,5]Spbb[3,5]Spaa[5,6]+5/4I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^4Spbb[1,5]Spaa[3,5]Spbb[3,5]Spaa[5,6]-5/2I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[1,5]Spaa[2,5]Spbb[3,5]Spaa[5,6]+5/4I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^5Spaa[2,3]Spbb[2,5]Spaa[5,6]-5/4I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^4Spaa[2,3]Spbb[3,5]Spaa[5,6]-5/8I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,6]Spaa[2,5]Spbb[3,5]^2Spaa[3,6]Spaa[5,6]-5/8I Spaa[1,3]^2Spbb[1,3]^4Spaa[2,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]Spbb[5,6]-15/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]Spaa[2,5]Spaa[2,6]Spbb[3,5]^2Spaa[5,6]-15/4I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[2,5]Spaa[2,6]Spbb[3,5]Spaa[5,6]Spbb[5,6]+5/2I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spbb[1,5]Spaa[3,5]Spbb[3,5]Spaa[5,6]-25/8I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[2,5]Spbb[3,5]Spaa[5,6]+5/2I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]^4Spaa[2,3]Spbb[2,5]Spaa[5,6]-5/2I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spbb[3,5]Spaa[5,6]-15/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,5]Spaa[2,6]Spbb[3,5]^2Spaa[5,6]-45/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[2,5]Spaa[2,6]Spbb[3,5]Spaa[5,6]Spbb[5,6]+15/8I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spbb[1,6]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]Spaa[5,6]+5/4I Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spbb[2,3]Spaa[2,5]Spaa[2,6]Spbb[3,5]Spaa[3,6]Spaa[5,6]Spbb[5,6]+5/4I Spaa[1,3]Spbb[1,3]^3Spbb[2,3]Spaa[2,5]Spaa[2,6]Spaa[3,6]Spaa[5,6]Spbb[5,6]^2+5/2I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]Spbb[2,3]Spaa[2,5]Spaa[2,6]^2Spbb[3,5]Spaa[5,6]Spbb[5,6]+5/2I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[2,3]Spaa[2,5]Spaa[2,6]^2Spaa[5,6]Spbb[5,6]^2+5/4I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,3]^2Spbb[1,5]Spaa[3,5]Spbb[3,5]Spaa[5,6]-5/4I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,3]Spbb[1,5]Spaa[2,5]Spbb[3,5]Spaa[5,6]+5/4I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,3]^3Spaa[2,3]Spbb[2,5]Spaa[5,6]-5/4I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,3]^2Spaa[2,3]Spbb[3,5]Spaa[5,6]-5/8I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,6]Spaa[2,5]Spaa[2,6]Spbb[3,5]^2Spaa[5,6]-5/2I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spaa[2,5]Spaa[2,6]Spbb[3,5]Spaa[5,6]Spbb[5,6]+15/8I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]Spaa[5,6]+5/4I Spaa[1,2]Spbb[1,2]^2Spbb[1,6]Spbb[2,3]Spaa[2,5]Spaa[2,6]^2Spbb[3,5]Spaa[5,6]Spbb[5,6]+5/4I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spbb[2,3]Spaa[2,5]Spaa[2,6]^2Spaa[5,6]Spbb[5,6]^2-5/8I Spbb[1,3]Spbb[1,6]Spbb[2,3]^2Spaa[2,5]Spaa[2,6]^2Spaa[3,6]Spaa[5,6]Spbb[5,6]^2-5/8I Spbb[1,2]Spbb[1,6]Spbb[2,3]^2Spaa[2,5]Spaa[2,6]^3Spaa[5,6]Spbb[5,6]^2))/(Spab[1,Sp[2]+Sp[3],4]Spab[5,Sp[1]+Sp[6],2]Spab[5,Sp[1]+Sp[6],4](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(Spaa[1,6](s[2,3,4]-s[2,3,5])(-1/16I Spbb[1,3]^2Spaa[1,6]^3Spbb[1,6]^3Spaa[2,6]+13/8I Spbb[1,3]^2Spbb[1,5]Spaa[1,6]^3Spbb[1,6]^2Spaa[2,5]+69/16I Spbb[1,3]^3Spaa[1,6]^3Spbb[1,6]^2Spaa[2,3]+27/16I Spbb[1,3]^2Spaa[1,5]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,5]-1/8I Spaa[1,3]Spbb[1,3]^3Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,5]+63/8I Spaa[1,3]Spbb[1,3]^4Spaa[1,6]^2Spbb[1,6]Spaa[2,3]-1/16I Spaa[1,2]Spbb[1,3]^2Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[5,6]-27/4I Spaa[1,2]Spbb[1,3]^3Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[3,5]-21/16I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,5]+65/16I Spaa[1,2]Spbb[1,2]Spbb[1,3]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,3]-1/16I Spbb[1,3]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spaa[5,6]Spbb[5,6]+27/16I Spbb[1,3]^2Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,5]Spaa[5,6]Spbb[5,6]+13/8I Spbb[1,3]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,3]Spbb[3,5]Spaa[5,6]+1/8I Spbb[1,3]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,5]Spbb[3,5]Spaa[3,6]+9/16I Spbb[1,3]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,5]Spaa[3,6]Spbb[5,6]-1/16I Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,3]Spaa[2,6]^2+3/8I Spbb[1,2]Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,5]Spaa[2,6]Spbb[3,5]+13/16I Spbb[1,2]Spbb[1,3]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,5]Spaa[2,6]Spbb[5,6]+3/2I Spbb[1,3]^2Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,5]Spaa[3,5]Spbb[3,5]+17/16I Spbb[1,3]^3Spbb[1,5]Spaa[1,6]^2Spaa[2,5]Spaa[3,5]Spbb[5,6]-23/16I Spbb[1,3]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,3]Spaa[3,5]Spbb[3,5]-67/16I Spbb[1,3]^4Spaa[1,6]^2Spaa[2,3]Spaa[3,5]Spbb[5,6]+8I Spbb[1,2]Spbb[1,3]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,5]^2Spbb[3,5]+21/16I Spbb[1,2]Spbb[1,3]^2Spbb[1,5]Spaa[1,6]^2Spaa[2,5]^2Spbb[5,6]-53/8I Spbb[1,2]Spbb[1,3]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,3]Spaa[2,5]Spbb[3,5]-51/8I Spbb[1,2]Spbb[1,3]^3Spaa[1,6]^2Spaa[2,3]Spaa[2,5]Spbb[5,6]+15/16I Spbb[1,3]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,3]^2Spbb[2,3]+29/8I Spbb[1,3]^4Spaa[1,6]^2Spaa[2,3]^2Spbb[2,6]-49/8I Spaa[1,3]Spbb[1,3]^3Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,5]-9/16I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,5]+13/16I Spbb[1,3]^2Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,5]Spaa[3,5]Spbb[3,5]+113/16I Spbb[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,5]^2Spbb[3,5]+9/16I Spaa[1,3]^2Spbb[1,3]^4Spbb[1,5]Spaa[1,6]Spaa[2,5]-23/8I Spaa[1,3]^2Spbb[1,3]^5Spaa[1,6]Spaa[2,3]+9/8I Spaa[1,2]Spaa[1,3]Spbb[1,3]^4Spbb[1,5]Spaa[1,6]Spaa[3,5]+41/8I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spbb[1,5]Spaa[1,6]Spaa[2,5]-1/2I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^4Spaa[1,6]Spaa[2,3]-21/16I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[3,5]Spaa[5,6]-101/16I Spaa[1,3]Spbb[1,3]^3Spbb[1,5]Spaa[1,6]Spaa[2,5]Spaa[5,6]Spbb[5,6]-23/8I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[3,5]Spaa[5,6]-9/16I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[3,5]Spaa[3,6]+35/16I Spaa[1,3]Spbb[1,3]^4Spaa[1,6]Spaa[2,5]Spaa[3,6]Spbb[5,6]+1/8I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[2,5]Spaa[2,6]Spbb[3,5]+35/8I Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spaa[2,5]Spaa[2,6]Spbb[5,6]-3/8I Spaa[1,3]Spbb[1,3]^3Spbb[1,5]Spaa[1,6]Spaa[2,5]Spaa[3,5]Spbb[3,5]-23/8I Spaa[1,3]Spbb[1,3]^4Spaa[1,6]Spaa[2,3]Spaa[3,5]Spbb[3,5]+11/8I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[1,6]Spaa[2,5]^2Spbb[3,5]+3/4I Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spaa[2,3]Spaa[2,5]Spbb[3,5]-23/8I Spaa[1,3]Spbb[1,3]^4Spaa[1,6]Spaa[2,3]^2Spbb[2,3]-7/4I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^3Spbb[1,5]Spaa[1,6]Spaa[3,5]+27/16I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]^2Spbb[1,5]Spaa[1,6]Spaa[2,5]+19/8I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]^3Spaa[1,6]Spaa[2,3]-7/16I Spaa[1,2]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,5]Spaa[2,6]Spaa[5,6]+7/16I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,6]Spbb[1,6]^2Spaa[2,6]Spbb[3,5]Spaa[5,6]-21/16I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[3,5]Spaa[5,6]-3/4I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spbb[1,5]Spaa[1,6]Spaa[2,5]Spaa[5,6]Spbb[5,6]+43/16I Spaa[1,2]Spbb[1,3]^3Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[2,5]Spaa[5,6]+11/16I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,5]Spaa[2,6]Spbb[3,5]+35/16I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]^2Spaa[1,6]Spaa[2,5]Spaa[2,6]Spbb[5,6]-5/8I Spaa[1,2]Spbb[1,3]^3Spbb[1,5]Spaa[1,6]Spaa[3,5]^2Spbb[3,5]-17/8I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spbb[1,5]Spaa[1,6]Spaa[2,5]Spaa[3,5]Spbb[3,5]-89/16I Spaa[1,2]Spbb[1,3]^4Spaa[1,6]Spaa[2,3]Spbb[2,5]Spaa[3,5]+27/8I Spaa[1,2]Spbb[1,2]Spbb[1,3]^3Spaa[1,6]Spaa[2,3]Spaa[3,5]Spbb[3,5]+1/4I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[2,5]^2Spbb[3,5]+23/16I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]^2Spaa[1,6]Spaa[2,3]Spaa[2,5]Spbb[3,5]+43/16I Spaa[1,2]Spbb[1,2]Spbb[1,3]^3Spaa[1,6]Spaa[2,3]^2Spbb[2,3]-3/8I Spbb[1,3]Spaa[1,6]Spbb[1,6]^2Spaa[2,5]Spbb[3,5]^2Spaa[3,6]Spaa[5,6]-5/16I Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]Spbb[5,6]+5/16I Spbb[1,3]^3Spaa[1,6]Spaa[2,5]Spaa[3,6]Spaa[5,6]Spbb[5,6]^2-3/8I Spaa[1,6]Spbb[1,6]^3Spbb[2,3]Spaa[2,6]^2Spbb[3,5]Spaa[5,6]-7/16I Spbb[1,3]Spaa[1,6]Spbb[1,6]^2Spbb[2,3]Spaa[2,6]^2Spaa[5,6]Spbb[5,6]-3/8I Spbb[1,2]Spaa[1,6]Spbb[1,6]^2Spaa[2,5]Spaa[2,6]Spbb[3,5]^2Spaa[5,6]-5/16I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,5]Spaa[2,6]Spbb[3,5]Spaa[5,6]Spbb[5,6]+5/16I Spbb[1,2]Spbb[1,3]^2Spaa[1,6]Spaa[2,5]Spaa[2,6]Spaa[5,6]Spbb[5,6]^2+13/16I Spbb[1,3]^2Spbb[1,5]Spaa[1,6]Spaa[2,5]Spaa[3,5]Spbb[3,5]Spaa[5,6]Spbb[5,6]-1/16I Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[3,5]Spbb[3,5]^2Spaa[5,6]+113/16I Spbb[1,2]Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[2,5]^2Spbb[3,5]Spaa[5,6]Spbb[5,6]+67/16I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[2,5]Spbb[3,5]^2Spaa[5,6]+1/16I Spbb[1,3]^3Spaa[1,6]Spaa[2,3]^2Spbb[2,3]Spaa[5,6]Spbb[5,6]+3/4I Spbb[1,3]Spaa[1,6]Spbb[1,6]^2Spbb[2,3]Spaa[2,5]Spaa[2,6]Spbb[3,5]Spaa[3,6]-7/16I Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spbb[2,3]Spaa[2,5]Spaa[2,6]Spaa[3,6]Spbb[5,6]+1/8I Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[2,5]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]-1/4I Spbb[1,3]^3Spaa[1,6]Spaa[2,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[5,6]+1/4I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,5]^2Spbb[3,5]^2Spaa[3,6]-1/2I Spbb[1,2]Spbb[1,3]^2Spaa[1,6]Spaa[2,5]^2Spbb[3,5]Spaa[3,6]Spbb[5,6]-3/16I Spbb[1,3]^3Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spaa[3,6]Spbb[5,6]-1/48I Spaa[1,6]Spbb[1,6]^3Spbb[2,3]^2Spaa[2,6]^3+3/4I Spbb[1,2]Spaa[1,6]Spbb[1,6]^2Spbb[2,3]Spaa[2,5]Spaa[2,6]^2Spbb[3,5]-7/16I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[2,3]Spaa[2,5]Spaa[2,6]^2Spbb[5,6]+1/8I Spbb[1,2]^2Spaa[1,6]Spbb[1,6]Spaa[2,5]^2Spaa[2,6]Spbb[3,5]^2-1/4I Spbb[1,2]^2Spbb[1,3]Spaa[1,6]Spaa[2,5]^2Spaa[2,6]Spbb[3,5]Spbb[5,6]-3/16I Spbb[1,2]Spbb[1,3]^2Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spaa[2,6]Spbb[5,6]+13/8I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,5]Spaa[2,5]Spbb[3,5]Spaa[5,6]-5/8I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spbb[1,5]Spaa[3,5]Spbb[3,5]Spaa[5,6]+31/8I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[2,5]Spbb[3,5]Spaa[5,6]-5/2I Spaa[1,2]Spaa[1,3]Spbb[1,3]^4Spaa[2,3]Spbb[2,5]Spaa[5,6]+5/8I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spbb[3,5]Spaa[5,6]+1I Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spaa[2,5]Spbb[3,5]^2Spaa[3,6]Spaa[5,6]+1I Spaa[1,3]Spbb[1,3]^3Spaa[2,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]Spbb[5,6]+2I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,5]Spaa[2,6]Spbb[3,5]^2Spaa[5,6]+13/4I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,5]Spaa[2,6]Spbb[3,5]Spaa[5,6]Spbb[5,6]-5/8I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spbb[1,5]Spaa[3,5]Spbb[3,5]Spaa[5,6]+9/4I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spbb[1,5]Spaa[2,5]Spbb[3,5]Spaa[5,6]-5/2I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^3Spaa[2,3]Spbb[2,5]Spaa[5,6]+5/8I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]^2Spaa[2,3]Spbb[3,5]Spaa[5,6]-1/2I Spaa[1,2]Spbb[1,3]Spbb[1,6]^2Spbb[2,3]Spbb[2,5]Spaa[2,6]^2Spaa[5,6]+1/2I Spaa[1,2]Spbb[1,2]Spbb[1,6]^2Spbb[2,3]Spaa[2,6]^2Spbb[3,5]Spaa[5,6]+1I Spaa[1,2]Spbb[1,2]^2Spbb[1,6]Spaa[2,5]Spaa[2,6]Spbb[3,5]^2Spaa[5,6]+9/4I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,5]Spaa[2,6]Spbb[3,5]Spaa[5,6]Spbb[5,6]-5/4I Spaa[1,2]Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]Spaa[5,6]-1I Spbb[1,3]Spbb[1,6]Spbb[2,3]Spaa[2,5]Spaa[2,6]Spbb[3,5]Spaa[3,6]Spaa[5,6]Spbb[5,6]-1/2I Spbb[1,6]^2Spbb[2,3]^2Spaa[2,6]^3Spaa[5,6]Spbb[5,6]-1I Spbb[1,2]Spbb[1,6]Spbb[2,3]Spaa[2,5]Spaa[2,6]^2Spbb[3,5]Spaa[5,6]Spbb[5,6]))/(Spab[1,Sp[2]+Sp[3],4]Spab[5,Sp[1]+Sp[6],2]Spab[5,Sp[1]+Sp[6],4](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(+1/12I Spbb[1,3]^3Spaa[1,6]^4Spbb[1,6]^2-1/6I Spbb[1,3]^3Spaa[1,5]Spbb[1,5]Spaa[1,6]^3Spbb[1,6]-55/24I Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spaa[1,6]^3Spbb[1,6]+1/12I Spaa[1,3]Spbb[1,3]^4Spaa[1,6]^3Spbb[1,6]+9/8I Spbb[1,3]^2Spbb[1,5]Spaa[1,6]^3Spbb[1,6]Spbb[3,6]Spaa[5,6]+35/24I Spbb[1,3]^3Spaa[1,6]^3Spbb[1,6]Spaa[5,6]Spbb[5,6]+3/8I Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^3Spbb[1,6]Spbb[3,6]Spaa[4,6]+1/12I Spbb[1,3]^3Spaa[1,6]^3Spbb[1,6]Spaa[4,6]Spbb[4,6]-47/12I Spbb[1,3]^3Spaa[1,6]^3Spbb[1,6]Spaa[3,6]Spbb[3,6]+19/2I Spbb[1,3]^2Spbb[1,4]Spbb[1,5]Spaa[1,6]^3Spbb[3,6]Spaa[4,5]-43/8I Spbb[1,3]^3Spbb[1,4]Spaa[1,6]^3Spaa[4,5]Spbb[5,6]-1/12I Spbb[1,3]^3Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]^2+109/8I Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]^2+33/8I Spbb[1,3]^2Spaa[1,5]Spbb[1,5]^2Spaa[1,6]^2Spbb[3,6]Spaa[5,6]-103/24I Spbb[1,3]^3Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spaa[5,6]Spbb[5,6]-95/12I Spbb[1,3]^3Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spaa[3,6]Spbb[3,6]+47/12I Spbb[1,3]^4Spaa[1,5]Spaa[1,6]^2Spaa[3,6]Spbb[5,6]-4I Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spbb[3,5]Spaa[4,5]-59/24I Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]^2Spaa[1,6]^2-73/8I Spaa[1,3]Spbb[1,3]^4Spaa[1,4]Spbb[1,4]Spaa[1,6]^2+25/2I Spbb[1,3]^3Spaa[1,4]Spaa[1,6]^2Spbb[1,6]Spbb[4,5]Spaa[5,6]+41/2I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[3,6]Spaa[5,6]+3/8I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[1,6]^2Spbb[3,6]Spaa[4,6]-61/24I Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spaa[1,6]^2Spaa[4,6]Spbb[4,6]-409/24I Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spaa[1,6]^2Spaa[3,6]Spbb[3,6]+47/12I Spbb[1,3]^4Spaa[1,4]Spaa[1,6]^2Spaa[3,6]Spbb[4,6]-45/4I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[1,6]^2Spbb[3,5]Spaa[4,5]-73/4I Spaa[1,3]^2Spbb[1,3]^5Spaa[1,6]^2+25/24I Spaa[1,3]Spbb[1,3]^3Spbb[1,5]Spaa[1,6]^2Spbb[3,6]Spaa[5,6]-79/24I Spaa[1,3]Spbb[1,3]^4Spaa[1,6]^2Spaa[5,6]Spbb[5,6]+103/24I Spaa[1,3]Spbb[1,3]^3Spbb[1,4]Spaa[1,6]^2Spbb[3,6]Spaa[4,6]+1/12I Spaa[1,3]Spbb[1,3]^4Spaa[1,6]^2Spaa[4,6]Spbb[4,6]-73/4I Spaa[1,3]Spbb[1,3]^4Spaa[1,6]^2Spaa[3,6]Spbb[3,6]+11/8I Spaa[1,3]Spbb[1,3]^3Spbb[1,4]Spaa[1,6]^2Spbb[3,5]Spaa[4,5]-9/8I Spbb[1,3]Spbb[1,5]^2Spaa[1,6]^2Spbb[3,6]^2Spaa[5,6]^2-7/8I Spbb[1,3]^2Spbb[1,5]Spaa[1,6]^2Spbb[3,6]Spaa[5,6]^2Spbb[5,6]+23/12I Spbb[1,3]^3Spaa[1,6]^2Spaa[5,6]^2Spbb[5,6]^2+23/4I Spbb[1,3]^2Spaa[1,6]^2Spbb[1,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]Spaa[5,6]+55/8I Spbb[1,3]Spbb[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[3,6]^2Spaa[4,6]Spaa[5,6]+9/8I Spbb[1,3]^2Spbb[1,5]Spaa[1,6]^2Spaa[3,6]Spbb[3,6]^2Spaa[5,6]-59/8I Spbb[1,3]^3Spaa[1,6]^2Spaa[3,6]Spbb[3,6]Spaa[5,6]Spbb[5,6]-1/2I Spbb[1,3]Spbb[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[3,5]Spbb[3,6]Spaa[4,5]Spaa[5,6]+9/2I Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^2Spbb[3,5]Spaa[4,5]Spaa[5,6]Spbb[5,6]+3/8I Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^2Spbb[3,6]Spaa[4,6]^2Spbb[4,6]-1/12I Spbb[1,3]^3Spaa[1,6]^2Spaa[4,6]^2Spbb[4,6]^2+3/8I Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,6]-35/4I Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[3,5]Spbb[3,6]Spaa[4,5]Spaa[4,6]+17/4I Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^2Spbb[3,5]Spaa[4,5]Spaa[4,6]Spbb[4,6]+9/8I Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]+1I Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[3,5]^2Spaa[4,5]^2-1/2I Spbb[1,3]^2Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]Spbb[3,5]Spaa[5,6]-4I Spbb[1,3]^3Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spbb[3,5]Spaa[3,6]+3/4I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[3,5]Spaa[5,6]-39/4I Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spaa[1,5]Spaa[1,6]Spbb[3,5]Spaa[3,6]+4I Spbb[1,3]^4Spaa[1,4]Spaa[1,5]Spaa[1,6]Spaa[3,6]Spbb[4,5]+4I Spaa[1,3]Spbb[1,3]^3Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[3,5]Spaa[5,6]-73/4I Spaa[1,3]Spbb[1,3]^4Spaa[1,5]Spaa[1,6]Spbb[3,5]Spaa[3,6]-15/2I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[3,5]Spbb[3,6]Spaa[5,6]^2+6I Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[3,5]Spaa[5,6]^2Spbb[5,6]+41/8I Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]-59/8I Spbb[1,3]^3Spaa[1,5]Spaa[1,6]Spbb[3,5]Spaa[3,6]Spaa[5,6]Spbb[5,6]+15/2I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[3,5]^2Spaa[4,5]Spaa[5,6]+3/4I Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]-25/8I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[1,6]Spbb[3,5]Spaa[5,6]-5/4I Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]Spaa[1,6]Spbb[4,5]Spaa[5,6]-105/8I Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]Spaa[1,6]Spbb[3,4]Spaa[3,6]+61/4I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[3,5]Spaa[5,6]+1I Spaa[1,3]Spbb[1,3]^4Spaa[1,4]Spaa[1,6]Spbb[4,5]Spaa[5,6]+105/8I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[3,4]Spaa[4,6]-73/4I Spaa[1,3]Spbb[1,3]^4Spaa[1,4]Spaa[1,6]Spbb[3,4]Spaa[3,6]-37/4I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[3,5]Spbb[3,6]Spaa[5,6]^2+43/4I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[3,5]Spaa[5,6]^2Spbb[5,6]-25/4I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[3,5]Spbb[3,6]Spaa[4,6]Spaa[5,6]-5/2I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]Spaa[5,6]+7I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]+45/4I Spbb[1,3]^3Spaa[1,4]Spaa[1,6]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[5,6]+5I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[3,5]^2Spaa[4,5]Spaa[5,6]+3/8I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]+3/4I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spaa[4,5]+77/4I Spaa[1,3]^2Spbb[1,3]^4Spaa[1,6]Spbb[3,5]Spaa[5,6]+73/4I Spaa[1,3]^2Spbb[1,3]^4Spaa[1,6]Spbb[3,4]Spaa[4,6]-21/8I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[1,6]Spbb[3,5]Spbb[3,6]Spaa[5,6]^2+35/8I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spbb[3,5]Spaa[5,6]^2Spbb[5,6]-25/4I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]Spaa[5,6]+1I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]-15/4I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[3,5]^2Spaa[4,5]Spaa[5,6]-3/8I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[3,4]Spbb[3,6]Spaa[4,6]^2-3/4I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[3,4]Spbb[3,5]Spaa[4,5]Spaa[4,6]-23/8I Spbb[1,5]^2Spaa[1,6]Spbb[3,5]Spbb[3,6]^2Spaa[5,6]^3+9/4I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[3,5]Spbb[3,6]Spaa[5,6]^3Spbb[5,6]-3/8I Spbb[1,3]^2Spaa[1,6]Spbb[3,5]Spaa[5,6]^3Spbb[5,6]^2-6I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[3,5]Spbb[3,6]^2Spaa[4,6]Spaa[5,6]^2+27/4I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[3,5]Spbb[3,6]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-3/2I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[5,6]^2+1I Spbb[1,3]^2Spaa[1,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]^2Spbb[5,6]+9/4I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[3,5]^2Spbb[3,6]Spaa[4,5]Spaa[5,6]^2+5/2I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[3,5]^2Spaa[4,5]Spaa[5,6]^2Spbb[5,6]-25/8I Spbb[1,4]^2Spaa[1,6]Spbb[3,5]Spbb[3,6]^2Spaa[4,6]^2Spaa[5,6]-5/4I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^2Spaa[5,6]+3/2I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]Spaa[5,6]+1I Spbb[1,4]^2Spaa[1,6]Spbb[3,5]^2Spbb[3,6]Spaa[4,5]Spaa[4,6]Spaa[5,6]+3/2I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]Spaa[5,6]+1/4I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^2Spbb[3,5]^2Spaa[5,6]^2+4I Spbb[1,3]^2Spaa[1,5]^2Spbb[1,5]Spbb[3,5]^2Spaa[3,6]Spaa[5,6]+5/4I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[3,5]^2Spaa[5,6]^2+1/2I Spbb[1,3]^2Spaa[1,4]Spaa[1,5]Spbb[1,5]Spbb[3,5]Spbb[4,5]Spaa[5,6]^2+17/2I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[3,5]^2Spaa[3,6]Spaa[5,6]+1I Spbb[1,3]^3Spaa[1,4]Spaa[1,5]Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[5,6]-4I Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spbb[3,5]^2Spaa[5,6]^2+1I Spaa[1,3]Spbb[1,3]^3Spaa[1,5]Spbb[3,5]^2Spaa[3,6]Spaa[5,6]+1/2I Spaa[1,5]Spbb[1,5]^2Spbb[3,5]^2Spbb[3,6]Spaa[5,6]^3-3/2I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[5,6]^2+1I Spbb[1,3]^2Spaa[1,5]Spbb[3,5]^2Spaa[3,6]Spaa[5,6]^2Spbb[5,6]-1/4I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[3,5]Spbb[4,5]Spaa[5,6]^2-1/4I Spbb[1,3]^3Spaa[1,4]^2Spbb[4,5]^2Spaa[5,6]^2+11/2I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spaa[5,6]+5I Spbb[1,3]^3Spaa[1,4]^2Spbb[3,4]Spaa[3,6]Spbb[4,5]Spaa[5,6]-17/2I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[3,5]^2Spaa[5,6]^2-1I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[3,5]Spbb[4,5]Spaa[5,6]^2-11/2I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[3,4]Spbb[3,5]Spaa[4,6]Spaa[5,6]-5I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[3,4]Spbb[4,5]Spaa[4,6]Spaa[5,6]+1I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spaa[5,6]+5/4I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[3,5]^2Spbb[3,6]Spaa[5,6]^3+1I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spbb[3,5]Spbb[3,6]Spbb[4,5]Spaa[5,6]^3+5/4I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[3,5]^2Spaa[5,6]^3Spbb[5,6]-1/2I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[3,5]Spbb[3,6]Spbb[4,5]Spaa[4,6]Spaa[5,6]^2-1/2I Spbb[1,3]^2Spaa[1,4]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]^2+1/2I Spbb[1,3]^2Spaa[1,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[5,6]^2+3/2I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]Spaa[5,6]-1I Spaa[1,3]^2Spbb[1,3]^3Spbb[3,5]^2Spaa[5,6]^2-1I Spaa[1,3]^2Spbb[1,3]^3Spbb[3,4]Spbb[3,5]Spaa[4,6]Spaa[5,6]+3/2I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[3,5]^2Spbb[3,6]Spaa[5,6]^3-1I Spaa[1,3]Spbb[1,3]^2Spbb[3,5]^2Spaa[5,6]^3Spbb[5,6]-1/2I Spaa[1,3]Spbb[1,3]^2Spbb[3,5]Spbb[3,6]Spbb[4,5]Spaa[4,6]Spaa[5,6]^2-3/2I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[3,4]Spbb[3,5]Spbb[3,6]Spaa[4,6]^2Spaa[5,6]+1/2I Spbb[1,5]Spbb[3,5]^2Spbb[3,6]Spaa[5,6]^4Spbb[5,6]-1/4I Spbb[1,3]Spbb[3,5]^2Spaa[5,6]^4Spbb[5,6]^2+1/2I Spbb[1,5]Spbb[3,5]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]^3+5/4I Spbb[1,4]Spbb[3,5]^2Spbb[3,6]Spaa[4,6]Spaa[5,6]^3Spbb[5,6]-1/4I Spbb[1,4]Spbb[3,5]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^2Spaa[5,6]^2-1/4I Spbb[1,3]Spbb[3,6]^2Spbb[4,5]^2Spaa[4,6]^2Spaa[5,6]^2)/(Spbb[2,3]Spab[1,Sp[2]+Sp[3],4]Spab[5,Sp[1]+Sp[6],2]Spab[5,Sp[1]+Sp[6],4](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(+1I Spaa[1,6]^2Spbb[3,6]^3Spaa[5,6]^2Spab[6,Sp[2]+Sp[4],3])/(Spaa[1,5]^3Spbb[2,3]Spbb[3,4]Spab[1,Sp[2]+Sp[3],4]Spab[5,Sp[1]+Sp[6],2]s[2,3,4])+
(Spaa[1,6]Spaa[5,6]Spbb[3,6]^2Spab[6,Sp[2]+Sp[4],3](-1/2I Spbb[1,3]Spaa[1,6]+7/2I Spbb[3,5]Spaa[5,6]))/(Spaa[1,5]^2Spbb[2,3]Spbb[3,4]Spab[1,Sp[2]+Sp[3],4]Spab[5,Sp[1]+Sp[6],2]s[2,3,4])+
(Spbb[3,6]Spab[6,Sp[2]+Sp[4],3](+1/3I Spbb[1,3]^2Spaa[1,6]^2-5/3I Spbb[1,3]Spaa[1,6]Spbb[3,5]Spaa[5,6]+13/3I Spbb[3,5]^2Spaa[5,6]^2))/(Spaa[1,5]Spbb[2,3]Spbb[3,4]Spab[1,Sp[2]+Sp[3],4]Spab[5,Sp[1]+Sp[6],2]s[2,3,4])+
(-3025/64I Spbb[1,3]Spaa[1,6]^3Spbb[1,6]^3Spaa[2,6]Spbb[3,5]Spaa[4,6]-15427/96I Spbb[1,3]^2Spaa[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spbb[4,5]Spaa[4,6]+1483/64I Spbb[1,3]^2Spaa[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spbb[3,5]Spaa[3,6]+451/16I Spbb[1,3]^2Spaa[1,4]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,5]Spaa[2,6]^2-2711/24I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spbb[3,5]Spaa[4,6]+69/16I Spaa[1,2]Spbb[1,3]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[4,5]Spaa[4,6]^2+241/12I Spaa[1,2]Spbb[1,3]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[3,5]Spaa[3,6]Spaa[4,6]+1457/32I Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spbb[3,5]Spaa[4,6]^2Spbb[4,6]-21529/192I Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2-52829/192I Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]-4509/32I Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,5]Spaa[2,6]^2Spbb[3,6]Spaa[4,6]+4595/32I Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[4,6]-32263/192I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[4,5]Spaa[4,6]+2273/32I Spbb[1,3]^3Spaa[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,6]Spbb[4,5]+1199/16I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]^2-5005/24I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[4,5]Spaa[4,6]+315/16I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[3,5]Spaa[3,6]+85/16I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]^2-161/16I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[4,5]Spaa[4,6]^2+1337/48I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,6]Spbb[4,5]Spaa[4,6]-113/8I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spaa[1,6]Spbb[1,6]Spbb[3,5]Spaa[3,6]^2-1583/12I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2+1987/64I Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+72863/192I Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]-22073/64I Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]-4711/32I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]Spaa[4,6]+6653/192I Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spaa[4,6]Spbb[4,6]+39277/192I Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spbb[4,5]Spaa[4,6]+22211/192I Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]+3179/64I Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]-891/64I Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[3,6]+257/24I Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]-101/24I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]^3Spbb[3,6]-405/16I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[3,5]Spaa[4,6]+55/16I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spbb[1,6]Spbb[4,5]Spaa[4,6]^2+327/16I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spbb[1,6]Spbb[3,5]Spaa[3,6]Spaa[4,6]+19703/192I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[3,5]Spaa[4,6]^2Spbb[4,6]-9107/48I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2-43325/192I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]-3107/16I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]Spaa[4,6]+1673/8I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[4,6]-8263/64I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^3+8155/64I Spaa[1,2]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-29119/192I Spaa[1,2]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spbb[3,5]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]+32135/192I Spaa[1,2]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2+6491/192I Spaa[1,2]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spbb[4,5]Spaa[4,6]^2-1831/48I Spaa[1,2]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-53129/192I Spaa[1,2]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spbb[3,5]Spaa[3,6]Spaa[4,6]-4305/64I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^3-967/24I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[3,5]Spaa[4,6]^3Spbb[4,6]^2+14635/192I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]+28351/192I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]-23439/64I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^2-1181/64I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]^2Spaa[4,6]^2-4437/64I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[4,6]^2Spbb[4,6]+24965/192I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2-40261/192I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]-55613/192I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,6]+475/24I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]+857/32I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,6]Spaa[4,6]+563/96I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]Spaa[4,6]-967/48I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]^3Spbb[3,6]^2Spaa[4,6]-2909/48I Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]^2Spaa[2,6]Spbb[4,5]Spaa[4,6]+2695/64I Spbb[1,3]^3Spaa[1,4]^3Spbb[1,4]Spaa[2,6]Spaa[3,6]Spbb[4,5]+41I Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]^2Spbb[2,5]Spaa[2,6]^2-491/6I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]Spaa[2,6]Spbb[4,5]Spaa[4,6]+589/16I Spaa[1,3]Spbb[1,3]^4Spaa[1,4]^2Spaa[2,6]Spaa[3,6]Spbb[4,5]+319/16I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]Spbb[2,5]Spaa[2,6]^2-67/8I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spbb[4,5]Spaa[4,6]^2+61/48I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]Spaa[3,6]Spbb[4,5]Spaa[4,6]-133/8I Spaa[1,2]Spbb[1,3]^4Spaa[1,4]^2Spaa[3,6]^2Spbb[4,5]-22603/192I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2+5313/64I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[2,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-307/8I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,4]Spbb[3,4]Spbb[4,5]Spaa[4,6]^2-10943/192I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spbb[3,4]Spbb[4,5]Spaa[4,6]^2-2663/8I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]+126541/192I Spbb[1,3]^3Spaa[1,4]^2Spaa[2,6]Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]-40885/192I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[2,4]Spbb[3,4]Spaa[3,6]Spbb[4,5]Spaa[4,6]-16175/48I Spbb[1,3]^3Spaa[1,4]^2Spaa[2,3]Spbb[3,4]Spaa[3,6]Spbb[4,5]Spaa[4,6]-337/12I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[2,5]Spaa[2,6]^2Spbb[3,6]Spaa[4,6]+14451/64I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[2,5]Spaa[2,6]^2Spaa[4,6]Spbb[4,6]-20561/192I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[2,6]^2Spbb[2,6]Spbb[4,5]Spaa[4,6]-30673/192I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[2,3]Spaa[2,4]Spaa[2,6]Spbb[4,5]Spaa[4,6]-30673/192I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[4,6]-79825/192I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[4,5]Spaa[4,6]-45803/192I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[4,6]+1587/64I Spbb[1,3]^3Spaa[1,4]^2Spaa[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[4,6]+10297/96I Spbb[1,3]^3Spaa[1,4]^2Spaa[2,6]Spaa[3,6]^2Spbb[3,6]Spbb[4,5]+275/24I Spbb[1,3]^3Spaa[1,4]^2Spaa[2,4]Spbb[3,4]Spaa[3,6]^2Spbb[4,5]-691/12I Spbb[1,3]^3Spaa[1,4]^2Spaa[2,3]Spbb[3,4]Spbb[3,5]Spaa[3,6]^2+2025/32I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]-331/32I Spbb[1,3]^3Spaa[1,4]^2Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[4,6]-13/16I Spbb[1,3]^3Spaa[1,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spbb[4,5]+7/48I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spaa[3,6]Spbb[4,5]+2725/96I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[3,6]-18149/192I Spbb[1,3]^3Spaa[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[3,6]Spbb[4,5]-21617/192I Spbb[1,3]^3Spaa[1,4]^2Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[3,6]+12391/192I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]+25/24I Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[2,5]Spaa[2,6]^3Spbb[3,6]-3781/64I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]^2Spbb[2,5]Spaa[2,6]^3Spbb[4,6]+5851/192I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2+5851/192I Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,4]-2137/192I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]^2-995/24I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]^2Spaa[2,3]Spbb[2,5]Spaa[2,6]^2Spbb[3,4]-199/16I Spaa[1,3]^2Spbb[1,3]^4Spaa[1,4]Spaa[2,6]Spbb[4,5]Spaa[4,6]-35/8I Spaa[1,3]^2Spbb[1,3]^4Spaa[1,4]Spaa[2,6]Spbb[3,5]Spaa[3,6]-37/8I Spaa[1,3]^2Spbb[1,3]^4Spaa[1,4]Spbb[2,5]Spaa[2,6]^2-61/16I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spbb[4,5]Spaa[4,6]^2+43/16I Spaa[1,2]Spaa[1,3]Spbb[1,3]^4Spaa[1,4]Spaa[3,6]Spbb[4,5]Spaa[4,6]-1/4I Spaa[1,2]Spaa[1,3]Spbb[1,3]^4Spaa[1,4]Spbb[3,5]Spaa[3,6]^2-8729/96I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2+9085/96I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spaa[2,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-73/12I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spbb[3,4]Spbb[4,5]Spaa[4,6]^2+59497/96I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spaa[2,6]Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]-59887/192I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]-142/3I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spaa[4,6]-6149/96I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]Spaa[4,6]+24477/64I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[2,5]Spaa[2,6]^2Spaa[4,6]Spbb[4,6]-53765/192I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spaa[2,6]^2Spbb[2,6]Spbb[4,5]Spaa[4,6]-501/2I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[4,5]Spaa[4,6]+19/24I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[4,6]+21611/192I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spaa[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]+197/2I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]-503/8I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[3,6]-18053/192I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[3,5]Spaa[3,6]+275/192I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]+1549/192I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[2,5]Spaa[2,6]^3Spbb[3,6]-983/24I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]^2+14107/192I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[3,6]Spbb[4,5]Spaa[4,6]^3-15715/192I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]+25555/96I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2-26165/96I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spaa[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+863/8I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,6]Spbb[2,6]Spbb[4,5]Spaa[4,6]^2-47/4I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[3,4]Spbb[3,4]Spbb[4,5]Spaa[4,6]^2+307/8I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,3]Spaa[2,4]Spbb[4,5]Spaa[4,6]^2+12133/48I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spbb[4,5]Spaa[4,6]^2-44999/192I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spbb[3,5]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+30787/192I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spaa[3,6]^2Spbb[3,6]Spbb[4,5]Spaa[4,6]+38803/192I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spbb[4,5]Spaa[4,6]-385/8I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[4,5]Spaa[4,6]+1/2I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[3,6]Spbb[4,5]Spaa[4,6]+58817/192I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,6]Spbb[4,5]Spaa[4,6]-85/4I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]+12515/192I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spaa[2,6]Spbb[2,6]Spbb[3,5]Spaa[3,6]^2+721/64I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spbb[2,3]Spaa[2,4]Spaa[3,6]^2Spbb[4,5]+193/3I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spbb[2,3]Spbb[3,5]Spaa[3,6]^2-5077/64I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]+17899/192I Spbb[1,3]^2Spaa[1,4]Spaa[2,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2-151/96I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]^3-307/8I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[3,4]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]+193/3I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]^3-50275/192I Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[3,4]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-18599/192I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,6]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^2-2599/64I Spbb[1,3]^2Spaa[1,4]Spaa[2,6]Spbb[3,5]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2+3227/6I Spbb[1,3]^2Spaa[1,4]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-53531/192I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2-53/8I Spbb[1,3]^2Spaa[1,4]Spaa[2,4]Spbb[3,4]Spaa[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+1657/12I Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]-59291/192I Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2-185/48I Spaa[1,4]Spbb[1,4]^2Spbb[2,5]Spaa[2,6]^2Spbb[3,6]^2Spaa[4,6]^2-2849/96I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]Spaa[4,6]^2Spbb[4,6]-2813/64I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2+1069/8I Spbb[1,3]^2Spaa[1,4]Spbb[2,5]Spaa[2,6]^2Spaa[4,6]^2Spbb[4,6]^2+6487/64I Spbb[1,3]^2Spaa[1,4]Spaa[2,6]^2Spbb[2,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+151/96I Spaa[1,4]Spbb[1,4]^2Spbb[2,3]Spaa[2,4]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2-23305/192I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-30673/192I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[4,6]^2Spbb[4,6]-269/24I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2+425/8I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[3,4]Spbb[3,6]Spaa[4,6]^2-2943/64I Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-1847/6I Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[4,6]^2Spbb[4,6]-47/4I Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spaa[3,4]Spbb[3,4]^2Spbb[4,5]Spaa[4,6]^2+30673/192I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[3,4]Spbb[4,5]Spaa[4,6]^2+30673/192I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,5]Spbb[3,4]^2Spaa[4,6]^2+12281/48I Spbb[1,3]^2Spaa[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[3,4]Spbb[4,5]Spaa[4,6]^2+1277/24I Spbb[1,3]^2Spaa[1,4]Spaa[2,3]^2Spbb[2,5]Spbb[3,4]^2Spaa[4,6]^2+70567/192I Spbb[1,3]^2Spaa[1,4]Spaa[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]+2641/64I Spbb[1,3]^2Spaa[1,4]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^2Spbb[4,5]Spaa[4,6]-33599/192I Spbb[1,3]^2Spaa[1,4]Spaa[2,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-1249/32I Spbb[1,3]^2Spaa[1,4]Spaa[2,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spbb[4,5]Spaa[4,6]-893/12I Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-44135/192I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,6]+34099/64I Spbb[1,3]^2Spaa[1,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]Spbb[4,6]-2023/96I Spbb[1,3]^2Spaa[1,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]-2525/192I Spbb[1,3]^2Spaa[1,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]+6329/96I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]-7019/64I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]-10841/96I Spbb[1,3]^2Spaa[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]-33131/192I Spbb[1,3]^2Spaa[1,4]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]-19075/192I Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]+41803/192I Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spaa[3,4]Spbb[3,4]^2Spbb[3,5]Spaa[3,6]Spaa[4,6]-30673/192I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[2,3]Spaa[2,4]^2Spbb[3,4]Spaa[3,6]Spbb[4,5]Spaa[4,6]-30673/192I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,4]^2Spbb[2,5]Spbb[3,4]^2Spaa[3,6]Spaa[4,6]-983/24I Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[3,4]Spaa[3,6]Spbb[4,5]Spaa[4,6]+11281/64I Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,5]Spbb[3,4]^2Spaa[3,6]Spaa[4,6]+10315/48I Spbb[1,3]^2Spaa[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spaa[4,6]-13693/64I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,6]Spaa[4,6]-203/48I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[2,5]Spaa[2,6]^3Spbb[3,6]^2Spaa[4,6]+1657/96I Spbb[1,3]^2Spaa[1,4]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[4,6]Spbb[4,6]+1429/48I Spbb[1,3]^2Spaa[1,4]Spaa[2,6]^3Spbb[2,6]^2Spbb[4,5]Spaa[4,6]+36509/192I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[2,5]Spaa[2,6]^3Spbb[3,6]Spaa[4,6]Spbb[4,6]-7019/64I Spaa[1,4]Spbb[1,4]^2Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]Spaa[4,6]+869/192I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spaa[4,6]Spbb[4,6]-7019/64I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,4]Spbb[3,6]Spaa[4,6]+869/192I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,4]Spaa[4,6]Spbb[4,6]-30673/192I Spaa[1,4]Spbb[1,4]^2Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[4,6]-30673/192I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,4]^2Spaa[4,6]-995/24I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[4,6]-995/24I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spbb[3,4]^2Spaa[4,6]+10291/48I Spbb[1,3]^2Spaa[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[4,6]+18875/192I Spbb[1,3]^2Spaa[1,4]Spaa[2,6]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]^2+43/64I Spbb[1,3]^2Spaa[1,4]Spaa[2,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]+859/8I Spbb[1,3]^2Spaa[1,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]^2Spbb[3,6]^2+899/192I Spbb[1,3]^2Spaa[1,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]-893/48I Spbb[1,3]^2Spaa[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[4,6]+151/96I Spbb[1,3]^2Spaa[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]Spbb[4,5]+43/64I Spbb[1,3]^2Spaa[1,4]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+401/192I Spbb[1,3]^2Spaa[1,4]Spaa[2,4]Spaa[3,4]Spbb[3,4]^2Spbb[3,5]Spaa[3,6]^2+401/192I Spbb[1,3]^2Spaa[1,4]Spaa[2,4]^2Spbb[2,5]Spbb[3,4]^2Spaa[3,6]^2+69/4I Spbb[1,3]^2Spaa[1,4]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[3,6]Spbb[3,6]-13/8I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[2,5]Spaa[2,6]^3Spaa[3,6]Spbb[3,6]^2-893/48I Spbb[1,3]^2Spaa[1,4]Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[4,6]+3/2I Spbb[1,3]^2Spaa[1,4]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]^2+3/4I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]Spbb[3,6]-3/8I Spbb[1,2]^2Spaa[1,4]Spbb[2,5]Spaa[2,6]^4Spbb[3,6]^2-39/8I Spaa[1,3]^3Spbb[1,3]^4Spaa[2,6]Spbb[3,5]Spaa[4,6]+39/8I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^4Spbb[4,5]Spaa[4,6]^2+39/8I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^4Spbb[3,5]Spaa[3,6]Spaa[4,6]-211/6I Spaa[1,3]^2Spbb[1,3]^3Spaa[2,6]Spbb[3,5]Spaa[4,6]^2Spbb[4,6]+2281/24I Spaa[1,3]^2Spbb[1,3]^3Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2+39/8I Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]Spbb[3,4]Spbb[3,5]Spaa[4,6]^2-47/4I Spaa[1,3]^2Spbb[1,3]^3Spaa[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]+115/24I Spaa[1,3]^2Spbb[1,3]^3Spbb[2,5]Spaa[2,6]^2Spbb[3,6]Spaa[4,6]-151/6I Spaa[1,3]^2Spbb[1,3]^3Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[4,6]+233/48I Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[3,5]Spaa[4,6]-1505/48I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]^3+217/6I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spbb[4,5]Spaa[4,6]^3Spbb[4,6]+727/24I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spbb[3,5]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]+1381/16I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[2,6]Spbb[2,6]Spbb[4,5]Spaa[4,6]^2+39/8I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[3,4]Spbb[3,4]Spbb[4,5]Spaa[4,6]^2-233/48I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spbb[2,3]Spbb[4,5]Spaa[4,6]^2+467/48I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]+29I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[2,6]Spbb[2,6]Spbb[3,5]Spaa[3,6]Spaa[4,6]+1609/48I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spbb[2,3]Spbb[3,5]Spaa[3,6]Spaa[4,6]-5/24I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^3-25/2I Spaa[1,3]Spbb[1,3]^2Spaa[2,6]Spbb[3,5]Spaa[4,6]^3Spbb[4,6]^2+7997/48I Spaa[1,3]Spbb[1,3]^2Spaa[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]-119/6I Spaa[1,3]Spbb[1,3]^2Spaa[2,6]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^2-307/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]^2Spaa[4,6]^2+1771/16I Spaa[1,3]Spbb[1,3]^2Spbb[2,5]Spaa[2,6]^2Spbb[3,6]Spaa[4,6]^2Spbb[4,6]+309/16I Spaa[1,3]Spbb[1,3]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[4,6]^2Spbb[4,6]+2545/48I Spaa[1,3]Spbb[1,3]^2Spaa[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]-595/48I Spaa[1,3]Spbb[1,3]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]+409/24I Spaa[1,3]Spbb[1,3]^2Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,6]Spaa[4,6]+1855/48I Spaa[1,3]Spbb[1,3]^2Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]Spaa[4,6]-775/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[2,5]Spaa[2,6]^3Spbb[3,6]^2Spaa[4,6]+185/48I Spaa[1,2]^2Spbb[1,3]^3Spbb[2,6]Spaa[3,6]Spbb[4,5]Spaa[4,6]^2-511/48I Spaa[1,2]^2Spbb[1,3]^3Spbb[2,6]Spbb[3,5]Spaa[3,6]^2Spaa[4,6]+307/8I Spaa[1,2]^2Spbb[1,3]^3Spbb[2,3]Spaa[3,4]Spaa[3,6]Spbb[4,5]Spaa[4,6]-521/12I Spaa[1,2]Spbb[1,3]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]^2Spbb[4,6]-307/8I Spaa[1,2]Spbb[1,3]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2-55/4I Spaa[1,2]Spbb[1,3]^2Spaa[2,6]^2Spbb[2,6]^2Spbb[4,5]Spaa[4,6]^2-1147/48I Spaa[1,2]Spbb[1,3]^2Spbb[3,5]Spaa[3,6]^3Spbb[3,6]^2Spaa[4,6]-2341/48I Spaa[1,2]Spbb[1,3]^2Spaa[2,6]^2Spbb[2,6]^2Spbb[3,5]Spaa[3,6]Spaa[4,6]-12I Spbb[1,4]Spaa[2,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^4Spbb[4,6]-12I Spbb[1,5]Spaa[2,6]Spbb[3,4]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^3Spbb[4,6]+517/48I Spbb[1,4]Spaa[2,6]Spaa[3,6]Spbb[3,6]^3Spbb[4,5]Spaa[4,6]^3+25/4I Spbb[1,3]Spaa[2,6]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^3Spbb[4,6]+161/16I Spbb[1,5]Spaa[2,6]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]^3Spaa[4,6]^2+36I Spbb[1,3]Spaa[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]^2Spbb[4,6]+110/3I Spbb[1,3]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^3Spbb[4,5]Spaa[4,6]^2+1669/48I Spbb[1,3]Spaa[2,6]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]^3Spaa[4,6]+17/24I Spbb[1,5]Spbb[2,3]Spaa[2,6]^2Spaa[3,6]^2Spbb[3,6]^3Spaa[4,6]-71/8I Spbb[1,3]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]-1093/48I Spbb[1,2]Spbb[2,5]Spaa[2,6]^3Spaa[3,6]Spbb[3,6]^3Spaa[4,6]+121/8I Spbb[1,3]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]^2Spbb[3,6]Spaa[4,6]-12I Spbb[1,2]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]Spbb[3,6]^2Spaa[4,6])/(Spab[1,Sp[2]+Sp[3],4]Spab[5,Sp[1]+Sp[6],2](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(-607/12I Spbb[1,3]^3Spaa[1,4]Spbb[1,5]Spaa[1,6]^2-3375/16I Spbb[1,3]^2Spbb[1,5]Spaa[1,6]^2Spbb[3,6]Spaa[4,6]+13481/48I Spbb[1,3]^3Spaa[1,6]^2Spaa[4,6]Spbb[5,6]-255/4I Spbb[1,3]^2Spbb[1,5]Spaa[1,6]^2Spbb[3,5]Spaa[4,5]+11051/24I Spbb[1,3]^3Spaa[1,6]^2Spaa[3,4]Spbb[3,5]-30I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[3,4]Spaa[4,6]-11119/24I Spbb[1,3]^3Spaa[1,4]Spaa[1,6]Spbb[4,5]Spaa[4,6]-24031/48I Spbb[1,3]^3Spaa[1,4]Spaa[1,6]Spbb[3,5]Spaa[3,6]+2477/16I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[3,5]Spbb[3,6]Spaa[4,6]Spaa[5,6]-4485/16I Spbb[1,3]^2Spaa[1,6]Spbb[3,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]+5/2I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[3,5]^2Spaa[4,5]Spaa[5,6]-5497/12I Spbb[1,3]^2Spaa[1,6]Spaa[3,4]Spbb[3,5]^2Spaa[5,6]+2025/16I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[3,4]Spbb[3,6]Spaa[4,6]^2-4521/16I Spbb[1,3]^2Spaa[1,6]Spbb[3,4]Spaa[4,6]^2Spbb[5,6]-639/8I Spbb[1,3]^2Spaa[1,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2-1127/6I Spbb[1,3]^2Spaa[1,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]-479/4I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[3,4]Spbb[3,5]Spaa[4,5]Spaa[4,6]-1358/3I Spbb[1,3]^2Spaa[1,6]Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]-5497/12I Spbb[1,3]^2Spaa[1,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[4,6]-24223/48I Spbb[1,3]^2Spaa[1,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]+2059/6I Spbb[1,3]^2Spaa[1,5]Spbb[3,5]Spbb[4,5]Spaa[4,6]^2+5069/16I Spbb[1,3]^2Spaa[1,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,6]+5279/12I Spbb[1,3]^2Spaa[1,4]Spbb[3,4]Spbb[4,5]Spaa[4,6]^2+6605/16I Spbb[1,3]^2Spaa[1,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spaa[4,6]+3/4I Spbb[1,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,6]Spaa[5,6]^2-3/4I Spbb[1,3]Spbb[3,5]^2Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-145/4I Spbb[1,3]Spbb[3,5]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]+1I Spbb[1,3]Spaa[3,4]Spbb[3,4]Spbb[3,5]^2Spaa[4,6]Spaa[5,6]+121/2I Spbb[1,3]Spbb[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]^3+96I Spbb[1,3]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2)/(Spbb[2,3]Spab[1,Sp[2]+Sp[3],4]Spab[5,Sp[1]+Sp[6],2](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(-1/4I Spaa[1,2]^2Spaa[1,4]Spbb[3,6]Spbb[5,6]^2Spab[6,Sp[2]+Sp[3],1](2*s[4,5]*s[2,3]-(s[4,5]+s[2,3]-s[6,1])*s[4,5,6]))/(Spab[1,Sp[2]+Sp[3],4]Spab[1,Sp[2]+Sp[3],6]^3Spab[3,Sp[1]+Sp[2],6](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(+1I Spaa[1,2]^3Spbb[5,6]^3Spab[6,Sp[2]+Sp[3],1]s[1,2,3])/(Spaa[2,3]Spbb[4,5]Spab[1,Sp[2]+Sp[3],4]Spab[1,Sp[2]+Sp[3],6]^3Spab[3,Sp[1]+Sp[2],6])+
(-3/16I Spaa[1,2]^2Spaa[1,4]Spbb[3,6]Spbb[5,6]^2Spab[6,Sp[2]+Sp[3],1]^2(2*s[4,5]*s[2,3]-(s[4,5]+s[2,3]-s[6,1])*s[4,5,6]))/(Spab[1,Sp[2]+Sp[3],4]Spab[1,Sp[2]+Sp[3],6]^2Spab[3,Sp[1]+Sp[2],6](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(Spbb[5,6]Spaa[1,2]Spab[6,Sp[2]+Sp[3],1](+3/8I Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[3,6]Spbb[5,6]-1/2I Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[3,6]Spbb[5,6]-3/4I Spaa[1,2]Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,6]+3/4I Spaa[1,2]Spaa[1,4]Spbb[1,6]Spbb[2,3]Spaa[2,6]Spbb[5,6]+3/8I Spaa[1,2]^2Spbb[1,3]Spaa[1,4]Spbb[1,6]Spbb[2,5]-3/8I Spaa[1,6]Spaa[2,6]Spaa[3,4]Spbb[3,6]^2Spbb[5,6]+3/8I Spaa[1,6]Spaa[2,4]Spaa[3,6]Spbb[3,6]^2Spbb[5,6]+1I Spaa[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spbb[3,6]^2+1/8I Spaa[1,4]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[3,6]^2+1/8I Spaa[1,4]Spaa[2,3]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2-1/8I Spaa[1,4]Spaa[2,6]Spbb[3,6]Spaa[5,6]Spbb[5,6]^2+1/4I Spbb[1,3]Spaa[1,4]Spaa[1,6]Spaa[2,3]Spbb[3,6]Spbb[5,6]-1/8I Spaa[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,5]Spbb[3,6]Spbb[5,6]-1/2I Spaa[1,2]Spaa[1,4]Spbb[1,5]Spbb[3,6]Spaa[5,6]Spbb[5,6]-1/4I Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[3,6]Spbb[5,6]-1/8I Spaa[1,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,6]Spbb[5,6]-1/8I Spaa[1,4]Spaa[2,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spbb[5,6]+3/8I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,5]Spbb[3,6]-3/8I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,5]Spbb[3,6]-3/8I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spaa[2,3]Spbb[3,5]Spbb[3,6]-3/8I Spaa[1,2]Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[3,6]-3/8I Spaa[1,2]Spaa[1,4]Spbb[1,5]Spaa[2,5]Spbb[2,5]Spbb[3,6]-1/4I Spaa[1,2]Spaa[1,4]Spbb[1,5]Spaa[3,5]Spbb[3,5]Spbb[3,6]-1/8I Spaa[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,5]Spbb[3,5]Spbb[3,6]-1/8I Spaa[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[3,5]Spbb[3,6]-1/8I Spaa[1,4]Spaa[2,3]Spaa[2,5]Spbb[2,5]Spbb[3,5]Spbb[3,6]-1/8I Spaa[1,4]Spaa[2,3]Spaa[3,5]Spbb[3,5]^2Spbb[3,6]-3/8I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[5,6]))/(Spab[1,Sp[2]+Sp[3],4]Spab[1,Sp[2]+Sp[3],6]^2Spab[3,Sp[1]+Sp[2],6](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(Spbb[5,6]^2Spaa[1,2]^2Spab[6,Sp[2]+Sp[3],1](+1/2I Spaa[2,6]Spbb[5,6]-1/2I Spaa[2,3]Spbb[3,5]))/(Spaa[2,3]Spbb[4,5]Spab[1,Sp[2]+Sp[3],4]Spab[1,Sp[2]+Sp[3],6]^2Spab[3,Sp[1]+Sp[2],6])+
(Spbb[1,6]Spaa[1,6]Spab[6,Sp[2]+Sp[3],1]Spab[2,Sp[1]+Sp[6],3]Spab[4,Sp[1]+Sp[6],5](s[4,5,6]-s[4,5,1])(s[6,1,2]-s[6,1,3])(s[2,3,4]-s[2,3,5])(+5/256I s[1,4,5]+5/256I s[1,2,3]))/(Spab[1,Sp[2]+Sp[3],6]Spab[3,Sp[1]+Sp[6],2]Spab[5,Sp[1]+Sp[6],4](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^3)+
(-9/8I Spaa[2,4]Spaa[2,6]^5Spbb[2,6]^4Spbb[3,5]Spbb[5,6]+73/8I Spaa[2,3]Spaa[2,4]Spaa[2,6]^4Spbb[2,6]^4Spbb[3,5]^2-93/8I Spaa[2,4]^2Spaa[2,6]^4Spbb[2,6]^4Spbb[3,5]Spbb[4,5]+39/8I Spaa[2,6]^5Spbb[2,6]^3Spbb[3,6]Spaa[4,6]Spbb[5,6]^2-31/4I Spaa[2,4]Spbb[2,5]Spaa[2,6]^5Spbb[2,6]^3Spbb[3,6]Spbb[5,6]-35/8I Spaa[2,4]Spaa[2,6]^4Spbb[2,6]^3Spbb[3,5]Spaa[3,6]Spbb[3,6]Spbb[5,6]-27/4I Spaa[2,3]Spaa[2,6]^4Spbb[2,6]^3Spbb[3,5]Spbb[3,6]Spaa[4,6]Spbb[5,6]+19/2I Spaa[2,4]Spaa[2,6]^4Spbb[2,6]^3Spbb[3,6]Spbb[4,5]Spaa[4,6]Spbb[5,6]+39/8I Spaa[2,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]^3Spbb[3,5]Spbb[3,6]+27/4I Spaa[2,4]^2Spbb[2,5]Spaa[2,6]^4Spbb[2,6]^3Spbb[3,6]Spbb[4,5]+187/8I Spaa[2,3]Spaa[2,4]Spaa[2,6]^3Spbb[2,6]^3Spbb[3,5]^2Spaa[3,6]Spbb[3,6]+37/8I Spaa[2,3]^2Spaa[2,6]^3Spbb[2,6]^3Spbb[3,5]^2Spbb[3,6]Spaa[4,6]-155/4I Spaa[2,4]^2Spaa[2,6]^3Spbb[2,6]^3Spbb[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,5]+49/8I Spaa[2,4]^2Spaa[2,6]^3Spbb[2,6]^3Spbb[3,6]Spbb[4,5]^2Spaa[4,6]-27/8I Spaa[2,4]^2Spbb[2,5]Spaa[2,6]^4Spbb[2,6]^3Spbb[3,5]Spbb[4,6]-95/8I Spaa[2,4]^2Spaa[2,6]^3Spbb[2,6]^3Spbb[3,5]^2Spaa[3,6]Spbb[4,6]-17/8I Spaa[2,6]^5Spbb[2,6]^3Spbb[3,5]Spaa[4,5]Spbb[5,6]^2-5/2I Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]^3Spbb[3,5]Spbb[5,6]-29/8I Spaa[2,4]Spaa[2,6]^4Spbb[2,6]^3Spaa[3,5]Spbb[3,5]^2Spbb[5,6]-51/8I Spaa[2,4]Spaa[2,5]Spaa[2,6]^3Spbb[2,6]^3Spbb[3,5]^2Spaa[3,6]Spbb[5,6]-29/8I Spaa[2,3]Spaa[2,5]Spaa[2,6]^3Spbb[2,6]^3Spbb[3,5]^2Spaa[4,6]Spbb[5,6]-49/4I Spaa[2,4]Spaa[2,6]^4Spbb[2,6]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]Spbb[5,6]+5/4I Spaa[2,4]Spaa[2,5]Spaa[2,6]^3Spbb[2,6]^3Spbb[3,5]Spbb[4,5]Spaa[4,6]Spbb[5,6]+89/8I Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spaa[2,6]^3Spbb[2,6]^3Spbb[3,5]^2-7/8I Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^3Spbb[3,5]^2+49/8I Spaa[2,4]^3Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^3Spbb[3,5]Spbb[4,5]+3/4I Spaa[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]^3Spbb[3,5]^2+37/8I Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]^3Spbb[3,5]Spbb[4,5]+5/8I Spaa[2,3]Spaa[2,4]Spaa[2,6]^3Spbb[2,6]^3Spaa[3,5]Spbb[3,5]^3-5/2I Spaa[2,3]Spaa[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]^3Spbb[3,5]^3Spaa[3,6]+5/8I Spaa[2,3]^2Spaa[2,5]Spaa[2,6]^2Spbb[2,6]^3Spbb[3,5]^3Spaa[4,6]+5/2I Spaa[2,4]^2Spaa[2,6]^3Spbb[2,6]^3Spaa[3,5]Spbb[3,5]^2Spbb[4,5]-5/2I Spaa[2,4]^2Spaa[2,5]Spaa[2,6]^2Spbb[2,6]^3Spbb[3,5]^2Spaa[3,6]Spbb[4,5]+45/4I Spaa[2,4]^2Spaa[2,6]^3Spbb[2,6]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]^2+15/4I Spaa[2,4]^2Spaa[2,5]Spaa[2,6]^2Spbb[2,6]^3Spbb[3,5]Spbb[4,5]^2Spaa[4,6]+139/8I Spaa[2,6]^4Spbb[2,6]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,6]Spbb[5,6]^2-151/8I Spaa[2,4]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]^2Spaa[3,6]Spbb[3,6]^2Spbb[5,6]+11/2I Spaa[2,3]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]^2Spbb[3,6]^2Spaa[4,6]Spbb[5,6]-63/8I Spaa[2,4]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spbb[5,6]-101/8I Spaa[2,3]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]Spbb[5,6]+55/2I Spaa[2,4]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]Spbb[5,6]-41/4I Spaa[2,3]Spaa[2,4]Spbb[2,5]^2Spaa[2,6]^4Spbb[2,6]^2Spbb[3,6]^2+4I Spaa[2,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]^2-13/8I Spaa[2,3]^2Spbb[2,5]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]Spbb[3,6]^2Spaa[4,6]+221/8I Spaa[2,4]^2Spbb[2,5]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,6]Spbb[3,6]^2Spbb[4,5]+81/4I Spaa[2,3]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]^2+49/8I Spaa[2,3]^2Spaa[2,6]^2Spbb[2,6]^2Spbb[3,5]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,6]-30I Spaa[2,4]^2Spaa[2,6]^2Spbb[2,6]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spbb[4,5]+10I Spaa[2,4]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]Spbb[3,6]^2Spbb[4,5]^2Spaa[4,6]+11/4I Spaa[2,4]^2Spbb[2,5]^2Spaa[2,6]^4Spbb[2,6]^2Spbb[3,6]Spbb[4,6]+13/4I Spaa[2,4]^2Spbb[2,5]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,6]-109/8I Spaa[2,4]^2Spaa[2,6]^2Spbb[2,6]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spbb[4,6]+17/4I Spbb[2,5]Spaa[2,6]^5Spbb[2,6]^2Spbb[3,6]Spaa[4,5]Spbb[5,6]^2-65/8I Spaa[2,6]^4Spbb[2,6]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[5,6]^2-5/2I Spaa[2,5]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]Spbb[5,6]^2+5/8I Spaa[2,6]^4Spbb[2,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[5,6]^2+11/4I Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,6]Spbb[4,5]Spaa[4,6]Spbb[5,6]-45/4I Spaa[2,4]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spbb[5,6]-35/8I Spaa[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spbb[5,6]-35/4I Spaa[2,3]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]Spbb[5,6]-155/8I Spaa[2,4]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spbb[5,6]+5/4I Spaa[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]Spbb[5,6]+5/8I Spaa[2,4]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]Spbb[5,6]-3I Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]Spbb[3,6]+19I Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,5]^2Spaa[3,6]Spbb[3,6]+11/4I Spaa[2,3]^3Spbb[2,3]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,5]^2Spbb[3,6]Spaa[4,6]+35/8I Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]Spbb[3,6]-69/8I Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,6]Spbb[4,5]-33/8I Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,5]^2Spaa[3,6]Spbb[3,6]+35/4I Spaa[2,4]^3Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,5]+41/4I Spaa[2,4]^3Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,6]Spbb[4,5]^2Spaa[4,6]+7/4I Spaa[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]Spbb[3,6]-27/8I Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^3Spbb[2,6]^2Spbb[3,6]Spbb[4,5]+35/8I Spaa[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,5]^2Spaa[3,6]Spbb[3,6]+81/8I Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,5]-4I Spaa[2,4]^2Spbb[2,5]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]^2-5/2I Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,6]Spbb[4,5]^2Spaa[4,6]+15/8I Spaa[2,3]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spbb[3,6]+2I Spaa[2,3]Spaa[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]^2Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]+15/8I Spaa[2,3]^2Spaa[2,5]Spaa[2,6]Spbb[2,6]^2Spbb[3,5]^3Spaa[3,6]Spbb[3,6]Spaa[4,6]+31/8I Spaa[2,4]^2Spaa[2,5]Spaa[2,6]Spbb[2,6]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spbb[4,5]+213/8I Spaa[2,4]^2Spaa[2,6]^2Spbb[2,6]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2+15/4I Spaa[2,4]^2Spaa[2,5]Spaa[2,6]Spbb[2,6]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]+3I Spaa[2,4]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]^2Spbb[3,5]Spaa[4,5]Spbb[4,6]Spbb[5,6]+45/8I Spaa[2,4]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,6]Spbb[5,6]-25/4I Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]Spbb[4,6]-5/8I Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]Spbb[4,6]-5/8I Spaa[2,4]^2Spbb[2,5]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,5]Spbb[3,5]^2Spbb[4,6]-15/8I Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,5]^2Spaa[3,6]Spbb[4,6]-13/4I Spaa[2,4]^2Spbb[2,5]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]Spbb[4,6]-15/8I Spaa[2,4]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spbb[4,6]-15/8I Spaa[2,4]^2Spaa[2,5]Spaa[2,6]Spbb[2,6]^2Spbb[3,5]^3Spaa[3,6]^2Spbb[4,6]-39/4I Spaa[2,4]^2Spaa[2,6]^2Spbb[2,6]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]Spbb[4,6]+3I Spaa[2,5]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]^2Spbb[3,5]Spaa[4,5]Spbb[5,6]^2+65/8I Spaa[2,5]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[5,6]^2-5/8I Spaa[2,6]^4Spbb[2,6]^2Spbb[3,5]Spaa[4,5]^2Spbb[4,5]Spbb[5,6]^2-5/8I Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]Spbb[5,6]-5/4I Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,5]Spbb[3,5]^2Spbb[5,6]-5/4I Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,5]^2Spaa[3,6]Spbb[5,6]-5/8I Spaa[2,3]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,5]^2Spaa[4,6]Spbb[5,6]-9/2I Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]Spbb[5,6]+15/4I Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,5]Spbb[4,5]Spaa[4,6]Spbb[5,6]-15/4I Spaa[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spbb[5,6]-15/8I Spaa[2,3]Spaa[2,5]^2Spaa[2,6]Spbb[2,6]^2Spbb[3,5]^3Spaa[3,6]Spaa[4,6]Spbb[5,6]-11I Spaa[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]Spbb[5,6]+25/8I Spaa[2,3]^3Spbb[2,3]^2Spaa[2,4]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,5]^2+5/4I Spaa[2,3]^2Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,5]^2+15/4I Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,5]^2+5/8I Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,5]Spbb[3,5]^3-5/8I Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]^2Spbb[3,5]^3Spaa[3,6]+5/8I Spaa[2,3]^3Spbb[2,3]Spaa[2,5]Spaa[2,6]Spbb[2,6]^2Spbb[3,5]^3Spaa[4,6]+5/2I Spaa[2,4]^4Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]^2Spbb[3,5]Spbb[4,5]-5I Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,5]^2-15/4I Spaa[2,4]^3Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,5]Spbb[4,5]+5/4I Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]^2Spbb[3,5]^3Spaa[3,6]-5/4I Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]^2Spbb[3,5]^3Spaa[4,6]-15/4I Spaa[2,4]^3Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,5]Spbb[3,5]^2Spbb[4,5]+15/4I Spaa[2,4]^3Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]^2Spbb[3,5]^2Spaa[3,6]Spbb[4,5]-5/8I Spaa[2,4]^3Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^2+15/4I Spaa[2,4]^3Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]^2Spbb[3,5]Spbb[4,5]^2Spaa[4,6]+5/4I Spaa[2,3]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]^2Spbb[2,6]^2Spbb[3,5]^2+5/4I Spaa[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,5]Spbb[3,5]^3+5/8I Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^2-5/4I Spaa[2,4]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^2+5/8I Spaa[2,4]^2Spaa[2,6]^2Spbb[2,6]^2Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^3+51/4I Spaa[2,6]^3Spbb[2,6]Spaa[3,6]^2Spbb[3,6]^3Spaa[4,6]Spbb[5,6]^2-29/2I Spaa[2,4]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[3,6]^2Spbb[3,6]^3Spbb[5,6]+105/8I Spaa[2,3]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[3,6]Spbb[3,6]^3Spaa[4,6]Spbb[5,6]-57/8I Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]^3Spbb[5,6]+3/2I Spaa[2,3]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^3Spaa[4,6]Spbb[5,6]+153/8I Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^2Spbb[3,6]^3Spbb[4,5]Spaa[4,6]Spbb[5,6]-129/8I Spaa[2,3]Spaa[2,4]Spbb[2,5]^2Spaa[2,6]^3Spbb[2,6]Spaa[3,6]Spbb[3,6]^3+5/8I Spaa[2,3]^2Spbb[2,5]^2Spaa[2,6]^3Spbb[2,6]Spbb[3,6]^3Spaa[4,6]-47/8I Spaa[2,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^3+21/8I Spaa[2,3]^2Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]^3Spaa[4,6]+239/8I Spaa[2,4]^2Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^2Spbb[3,6]^3Spbb[4,5]+6I Spaa[2,3]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]^3+51/8I Spaa[2,3]^2Spaa[2,6]Spbb[2,6]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]^3Spaa[4,6]-1I Spaa[2,4]^2Spaa[2,6]Spbb[2,6]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]^3Spbb[4,5]-19/8I Spaa[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]^3Spbb[4,5]^2Spaa[4,6]+9/8I Spaa[2,4]^2Spbb[2,5]^2Spaa[2,6]^3Spbb[2,6]Spaa[3,6]Spbb[3,6]^2Spbb[4,6]+11/4I Spaa[2,4]^2Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spbb[4,6]-19/8I Spaa[2,4]^2Spaa[2,6]Spbb[2,6]Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]^2Spbb[4,6]+95/8I Spbb[2,5]Spaa[2,6]^4Spbb[2,6]Spaa[3,6]Spbb[3,6]^2Spaa[4,5]Spbb[5,6]^2+11/8I Spaa[2,6]^3Spbb[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,5]Spbb[5,6]^2-5/2I Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]Spbb[5,6]^2+5/8I Spaa[2,6]^3Spbb[2,6]Spaa[3,6]Spbb[3,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[5,6]^2+5/2I Spaa[2,4]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spbb[5,6]+9/8I Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]Spbb[5,6]-51/8I Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]^2Spbb[5,6]-9/8I Spaa[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]^2Spbb[5,6]-51/8I Spaa[2,3]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]Spbb[5,6]-23/4I Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,5]Spbb[4,5]Spbb[5,6]-31/8I Spaa[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spbb[4,5]Spaa[4,6]Spbb[5,6]+5/8I Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spbb[3,6]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]Spbb[5,6]-5/2I Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,5]^2Spaa[2,6]^3Spbb[2,6]Spbb[3,6]^2-57/8I Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2+7/8I Spaa[2,3]^3Spbb[2,3]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spbb[3,6]^2Spaa[4,6]+63/8I Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]^2+41/8I Spaa[2,3]^3Spbb[2,3]Spaa[2,6]Spbb[2,6]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,6]+11/4I Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spbb[2,5]^2Spaa[2,6]^3Spbb[2,6]Spbb[3,6]^2+53/4I Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2-55/4I Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]+31/8I Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]^2-3I Spaa[2,4]^3Spbb[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spbb[4,5]+109/8I Spaa[2,4]^3Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]^2Spaa[4,6]-31/4I Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,6]^2Spbb[4,5]^2Spaa[4,6]^2-81/8I Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]-31/8I Spaa[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]^2-4I Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spbb[4,5]-43/4I Spaa[2,4]^2Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spbb[3,6]^2Spaa[4,5]Spbb[4,5]^2-5/2I Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]^2Spaa[4,6]+15/8I Spaa[2,3]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]^2-5/8I Spaa[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,6]Spbb[3,5]^3Spaa[3,6]^3Spbb[3,6]^2+15/8I Spaa[2,3]^2Spaa[2,5]Spbb[2,6]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]+31/8I Spaa[2,4]^2Spaa[2,5]Spbb[2,6]Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]^2Spbb[4,5]+69/8I Spaa[2,4]^2Spaa[2,6]Spbb[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,5]Spbb[4,5]^2+31/8I Spaa[2,4]^2Spaa[2,5]Spbb[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spbb[4,5]^2Spaa[4,6]+5/2I Spaa[2,4]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,6]Spbb[5,6]+51/8I Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,6]Spbb[5,6]+5/2I Spaa[2,4]^3Spbb[2,4]Spbb[2,5]^2Spaa[2,6]^3Spbb[2,6]Spbb[3,6]Spbb[4,6]-25/4I Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,6]-15/8I Spaa[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]Spbb[4,6]+5/8I Spaa[2,4]^2Spaa[2,5]Spbb[2,6]Spbb[3,5]^3Spaa[3,6]^3Spbb[3,6]Spbb[4,6]-39/4I Spaa[2,4]^2Spaa[2,6]Spbb[2,6]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]Spbb[4,6]+5/8I Spbb[2,5]Spaa[2,6]^4Spbb[2,6]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]Spbb[5,6]^2+51/8I Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[5,6]^2-5/2I Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]Spbb[5,6]+15/4I Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]Spbb[5,6]-15/4I Spaa[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]Spbb[5,6]+5/2I Spaa[2,4]Spaa[2,5]^2Spbb[2,6]Spbb[3,5]^3Spaa[3,6]^3Spbb[3,6]Spbb[5,6]-15/8I Spaa[2,3]Spaa[2,5]^2Spbb[2,6]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[5,6]-39/4I Spaa[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]Spbb[5,6]-5/4I Spaa[2,3]^3Spbb[2,3]^2Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spbb[3,6]+15/4I Spaa[2,3]^3Spbb[2,3]^2Spaa[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]+5I Spaa[2,3]^2Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spbb[3,6]+15/4I Spaa[2,3]^2Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]-5/4I Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spbb[3,6]+15/4I Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]+5/4I Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spbb[3,6]-5/4I Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,6]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]+5/4I Spaa[2,3]^3Spbb[2,3]Spaa[2,5]Spbb[2,6]Spbb[3,5]^3Spaa[3,6]Spbb[3,6]Spaa[4,6]-5/2I Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^2Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spbb[3,6]-5/2I Spaa[2,4]^4Spbb[2,4]^2Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,6]Spbb[4,5]-5/4I Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]+5/2I Spaa[2,4]^4Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,5]+5/2I Spaa[2,4]^4Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]+25/4I Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spbb[3,6]-5/4I Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]-15/4I Spaa[2,4]^3Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,5]-5/8I Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2-5/4I Spaa[2,4]^3Spbb[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2+15/4I Spaa[2,4]^3Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spbb[3,5]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]-5/8I Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2+5/4I Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2-5/8I Spaa[2,4]^2Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^3+7/8I Spaa[2,4]^2Spbb[2,5]^2Spaa[2,6]^3Spbb[2,6]Spbb[3,5]Spaa[4,5]Spbb[4,6]^2+21/8I Spaa[2,4]^2Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,6]^2+21/8I Spaa[2,4]^2Spaa[2,6]Spbb[2,6]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]Spbb[4,6]^2+7/4I Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^3Spbb[2,6]Spbb[3,5]Spaa[4,5]Spbb[4,6]Spbb[5,6]+21/4I Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,6]Spbb[5,6]+21/4I Spaa[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]Spbb[4,6]Spbb[5,6]+7/8I Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]^3Spbb[2,6]Spbb[3,5]Spaa[4,5]Spbb[5,6]^2+21/8I Spaa[2,5]^2Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[5,6]^2+21/8I Spaa[2,5]^2Spaa[2,6]Spbb[2,6]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]Spbb[5,6]^2+1/4I Spaa[2,6]^2Spaa[3,6]^3Spbb[3,6]^4Spaa[4,6]Spbb[5,6]^2-27/8I Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]^3Spbb[3,6]^4Spbb[5,6]+1/4I Spaa[2,3]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]^2Spbb[3,6]^4Spaa[4,6]Spbb[5,6]-5/2I Spaa[2,4]Spaa[2,6]Spbb[3,5]Spaa[3,6]^4Spbb[3,6]^4Spbb[5,6]+9/8I Spaa[2,4]Spaa[2,6]Spaa[3,6]^3Spbb[3,6]^4Spbb[4,5]Spaa[4,6]Spbb[5,6]-47/8I Spaa[2,3]Spaa[2,4]Spbb[2,5]^2Spaa[2,6]^2Spaa[3,6]^2Spbb[3,6]^4-5I Spaa[2,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]^4+9I Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spaa[3,6]^3Spbb[3,6]^4Spbb[4,5]+5/4I Spaa[2,3]^2Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]^4Spaa[4,6]+15/8I Spaa[2,4]^2Spbb[3,5]Spaa[3,6]^4Spbb[3,6]^4Spbb[4,5]-25/4I Spaa[2,4]^2Spaa[3,6]^3Spbb[3,6]^4Spbb[4,5]^2Spaa[4,6]-13/8I Spaa[2,4]^2Spbb[2,5]^2Spaa[2,6]^2Spaa[3,6]^2Spbb[3,6]^3Spbb[4,6]-31/8I Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]^3Spbb[4,6]-5/8I Spaa[2,4]^2Spbb[3,5]^2Spaa[3,6]^4Spbb[3,6]^3Spbb[4,6]+1/4I Spbb[2,5]Spaa[2,6]^3Spaa[3,6]^2Spbb[3,6]^3Spaa[4,5]Spbb[5,6]^2-13/8I Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^3Spbb[4,5]Spaa[4,6]Spbb[5,6]-5/4I Spaa[2,4]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]^3Spbb[5,6]-5/8I Spaa[2,4]Spaa[2,5]Spbb[3,5]^2Spaa[3,6]^4Spbb[3,6]^3Spbb[5,6]-5/4I Spaa[2,3]Spaa[2,5]Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]^3Spaa[4,6]Spbb[5,6]+11/8I Spaa[2,4]Spaa[2,6]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]^3Spaa[4,5]Spbb[4,5]Spbb[5,6]-31/8I Spaa[2,4]Spaa[2,5]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]^3Spbb[4,5]Spaa[4,6]Spbb[5,6]-5/2I Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,5]^2Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^3-25/4I Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^3+5/8I Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]^3+5/4I Spaa[2,3]^3Spbb[2,3]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]^3Spaa[4,6]-13/8I Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spbb[2,5]^2Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^3+4I Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spbb[2,5]Spaa[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^3+1/2I Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^3Spbb[4,5]+25/8I Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]^3-45/8I Spaa[2,4]^3Spbb[2,4]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]^3Spbb[4,5]-1/2I Spaa[2,4]^3Spbb[2,4]Spaa[3,6]^2Spbb[3,6]^3Spbb[4,5]^2Spaa[4,6]-27/8I Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[3,6]Spbb[3,6]^3Spbb[4,5]^2Spaa[4,6]^2-53/8I Spaa[2,3]Spaa[2,4]^2Spbb[2,5]^2Spaa[2,6]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]^3-9/8I Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^3Spbb[4,5]-15/4I Spaa[2,3]Spaa[2,4]^2Spbb[2,5]Spbb[3,4]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]^3+45/8I Spaa[2,4]^3Spbb[2,5]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]^3Spbb[4,5]-15/8I Spaa[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]^3-31/8I Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]^3Spbb[4,5]-31/8I Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[3,6]^2Spbb[3,6]^3Spbb[4,5]^2Spaa[4,6]-5/8I Spaa[2,3]Spaa[2,4]Spaa[3,4]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]^3-31/8I Spaa[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]^3Spbb[4,5]^2Spaa[4,6]-5/8I Spaa[2,3]Spaa[2,5]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]^3Spbb[3,6]^3+5/4I Spaa[2,4]Spaa[2,6]Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]^2Spaa[4,5]Spbb[4,6]Spbb[5,6]+5/2I Spaa[2,4]^3Spbb[2,4]Spbb[2,5]^2Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^2Spbb[4,6]+5/8I Spaa[2,4]^3Spbb[2,4]Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]^2Spbb[4,6]+5/8I Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]^2Spbb[4,6]+5/8I Spaa[2,4]^2Spaa[3,4]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]^2Spbb[4,6]+5/4I Spaa[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]^3Spbb[3,6]^2Spbb[4,6]-13/4I Spaa[2,4]^2Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]^2Spaa[4,5]Spbb[4,5]Spbb[4,6]+5/4I Spaa[2,5]Spaa[2,6]Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]^2Spaa[4,5]Spbb[5,6]^2-5/2I Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]Spbb[5,6]+5/8I Spaa[2,5]^2Spaa[3,4]Spbb[3,5]^3Spaa[3,6]^3Spbb[3,6]^2Spbb[5,6]-13/4I Spaa[2,4]Spaa[2,5]Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]^2Spaa[4,5]Spbb[4,5]Spbb[5,6]-15/4I Spaa[2,3]^3Spbb[2,3]^2Spaa[2,4]Spbb[2,5]Spaa[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2+5/8I Spaa[2,3]^3Spbb[2,3]^2Spaa[2,4]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]^2-15/4I Spaa[2,3]^2Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spbb[2,5]Spaa[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2+5/4I Spaa[2,3]^2Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]^2+5/4I Spaa[2,3]^2Spbb[2,3]Spaa[2,4]^2Spbb[2,5]^2Spaa[2,6]Spbb[3,4]Spaa[3,6]Spbb[3,6]^2-15/4I Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2-15/8I Spaa[2,3]^2Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spbb[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2-5/8I Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]^2-5/8I Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spaa[3,4]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]^2-5/8I Spaa[2,3]^2Spbb[2,3]Spaa[2,5]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]^2+5/2I Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^2Spbb[2,5]^2Spaa[2,6]^2Spbb[3,6]^2-5/2I Spaa[2,4]^4Spbb[2,4]^2Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]+5/8I Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]^2+5/2I Spaa[2,4]^4Spbb[2,4]^2Spaa[3,6]Spbb[3,6]^2Spbb[4,5]^2Spaa[4,6]-5/2I Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^2Spbb[3,6]^2Spbb[4,5]^2Spaa[4,6]^2+5/4I Spaa[2,3]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]^2Spaa[2,6]Spbb[3,4]Spaa[3,6]Spbb[3,6]^2-5/4I Spaa[2,3]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spbb[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2+5/4I Spaa[2,3]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^3Spaa[2,6]Spbb[3,4]Spaa[3,6]Spbb[3,6]^2+5/8I Spaa[2,3]Spaa[2,4]^3Spbb[2,5]^2Spbb[3,4]^2Spaa[3,6]^2Spbb[3,6]^2+7/8I Spaa[2,4]^2Spbb[3,5]^3Spaa[3,6]^3Spbb[3,6]Spaa[4,5]Spbb[4,6]^2+7/4I Spaa[2,4]Spaa[2,5]Spbb[3,5]^3Spaa[3,6]^3Spbb[3,6]Spaa[4,5]Spbb[4,6]Spbb[5,6]+7/8I Spaa[2,5]^2Spbb[3,5]^3Spaa[3,6]^3Spbb[3,6]Spaa[4,5]Spbb[5,6]^2)/(Spab[1,Sp[2]+Sp[3],4]Spab[1,Sp[2]+Sp[3],6]Spab[3,Sp[1]+Sp[2],6](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
((s[4,5,6]-s[4,5,1])(+369/16I Spaa[2,4]Spaa[2,6]^4Spbb[2,6]^3Spbb[3,5]Spbb[5,6]-45/2I Spaa[2,3]Spaa[2,4]Spaa[2,6]^3Spbb[2,6]^3Spbb[3,5]^2+17/48I Spaa[2,4]^2Spaa[2,6]^3Spbb[2,6]^3Spbb[3,5]Spbb[4,5]-17/3I Spaa[2,6]^4Spbb[2,6]^2Spbb[3,6]Spaa[4,6]Spbb[5,6]^2-147/16I Spaa[2,4]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]^2Spbb[3,6]Spbb[5,6]+85/2I Spaa[2,4]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spbb[5,6]+11/48I Spaa[2,3]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]Spbb[3,6]Spaa[4,6]Spbb[5,6]-137/48I Spaa[2,4]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,6]Spbb[4,5]Spaa[4,6]Spbb[5,6]+383/12I Spaa[2,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]Spbb[3,6]-35/12I Spaa[2,4]^2Spbb[2,5]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,6]Spbb[4,5]-983/48I Spaa[2,3]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,5]^2Spaa[3,6]Spbb[3,6]-13/16I Spaa[2,3]^2Spaa[2,6]^2Spbb[2,6]^2Spbb[3,5]^2Spbb[3,6]Spaa[4,6]-19/24I Spaa[2,4]^2Spaa[2,6]^2Spbb[2,6]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,5]+379/48I Spaa[2,4]^2Spaa[2,6]^2Spbb[2,6]^2Spbb[3,6]Spbb[4,5]^2Spaa[4,6]-19/4I Spaa[2,4]^2Spbb[2,5]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]Spbb[4,6]+199/48I Spaa[2,4]^2Spaa[2,6]^2Spbb[2,6]^2Spbb[3,5]^2Spaa[3,6]Spbb[4,6]-1/4I Spaa[2,6]^4Spbb[2,6]^2Spbb[3,5]Spaa[4,5]Spbb[5,6]^2+65/24I Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]Spbb[5,6]+221/48I Spaa[2,4]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,5]Spbb[3,5]^2Spbb[5,6]+169/48I Spaa[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,5]^2Spaa[3,6]Spbb[5,6]+221/48I Spaa[2,3]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,5]^2Spaa[4,6]Spbb[5,6]-57/16I Spaa[2,4]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]Spbb[5,6]-5/4I Spaa[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,5]Spbb[4,5]Spaa[4,6]Spbb[5,6]-83/16I Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,5]^2-5/2I Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,5]^2+67/8I Spaa[2,4]^3Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,5]Spbb[4,5]-127/12I Spaa[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,5]^2-5/16I Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,5]Spbb[4,5]-5/8I Spaa[2,3]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,5]Spbb[3,5]^3-191/48I Spaa[2,3]Spaa[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]^2Spbb[3,5]^3Spaa[3,6]-5/8I Spaa[2,3]^2Spaa[2,5]Spaa[2,6]Spbb[2,6]^2Spbb[3,5]^3Spaa[4,6]-5/4I Spaa[2,4]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[3,5]Spbb[3,5]^2Spbb[4,5]-53/16I Spaa[2,4]^2Spaa[2,5]Spaa[2,6]Spbb[2,6]^2Spbb[3,5]^2Spaa[3,6]Spbb[4,5]+101/16I Spaa[2,4]^2Spaa[2,6]^2Spbb[2,6]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^2-661/48I Spaa[2,6]^3Spbb[2,6]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]Spbb[5,6]^2-169/8I Spaa[2,4]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[3,6]Spbb[3,6]^2Spbb[5,6]-17/12I Spaa[2,3]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,6]^2Spaa[4,6]Spbb[5,6]+775/48I Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spbb[5,6]-157/24I Spaa[2,3]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]Spbb[5,6]-241/48I Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]Spbb[5,6]-79/16I Spaa[2,3]Spaa[2,4]Spbb[2,5]^2Spaa[2,6]^3Spbb[2,6]Spbb[3,6]^2+1309/48I Spaa[2,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2-91/24I Spaa[2,3]^2Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spbb[3,6]^2Spaa[4,6]-287/24I Spaa[2,4]^2Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]-9/8I Spaa[2,3]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]^2-25/8I Spaa[2,3]^2Spaa[2,6]Spbb[2,6]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,6]-227/24I Spaa[2,4]^2Spaa[2,6]Spbb[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spbb[4,5]+599/48I Spaa[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]^2Spaa[4,6]+99/16I Spaa[2,4]^2Spbb[2,5]^2Spaa[2,6]^3Spbb[2,6]Spbb[3,6]Spbb[4,6]-289/48I Spaa[2,4]^2Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,6]-7/24I Spaa[2,4]^2Spaa[2,6]Spbb[2,6]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spbb[4,6]-19/24I Spbb[2,5]Spaa[2,6]^4Spbb[2,6]Spbb[3,6]Spaa[4,5]Spbb[5,6]^2+55/24I Spaa[2,6]^3Spbb[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[5,6]^2+5/2I Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]Spbb[5,6]^2-5/8I Spaa[2,6]^3Spbb[2,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[5,6]^2+179/16I Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]Spbb[5,6]+103/16I Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spbb[5,6]-5/6I Spaa[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spbb[5,6]+103/16I Spaa[2,3]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]Spbb[5,6]-95/8I Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spbb[5,6]+53/16I Spaa[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]Spbb[5,6]-5/8I Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]Spbb[5,6]+277/24I Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spbb[3,6]-59/48I Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]-1/2I Spaa[2,3]^3Spbb[2,3]Spaa[2,6]Spbb[2,6]Spbb[3,5]^2Spbb[3,6]Spaa[4,6]-159/16I Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spbb[3,6]-47/8I Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,6]Spbb[4,5]-53/16I Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]+215/16I Spaa[2,4]^3Spbb[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,5]+99/16I Spaa[2,4]^3Spbb[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]+28/3I Spaa[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spbb[3,6]+5/16I Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,6]Spbb[4,5]+221/48I Spaa[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]+149/16I Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,5]-5/16I Spaa[2,4]^2Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2-5/4I Spaa[2,3]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spbb[3,6]-1/24I Spaa[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,6]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]-5/4I Spaa[2,3]^2Spaa[2,5]Spbb[2,6]Spbb[3,5]^3Spaa[3,6]Spbb[3,6]Spaa[4,6]-53/16I Spaa[2,4]^2Spaa[2,5]Spbb[2,6]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spbb[4,5]+43/8I Spaa[2,4]^2Spaa[2,6]Spbb[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2-53/16I Spaa[2,4]^2Spaa[2,5]Spbb[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]-103/48I Spaa[2,4]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,5]Spaa[4,5]Spbb[4,6]Spbb[5,6]-41/12I Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,6]Spbb[5,6]+31/48I Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spbb[4,6]+31/48I Spaa[2,4]^2Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spbb[3,5]^2Spbb[4,6]+31/24I Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]^2Spaa[3,6]Spbb[4,6]+19/8I Spaa[2,4]^2Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[4,5]Spbb[4,5]Spbb[4,6]+31/24I Spaa[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spbb[4,6]-31/48I Spaa[2,4]^2Spaa[2,5]Spbb[2,6]Spbb[3,5]^3Spaa[3,6]^2Spbb[4,6]+19/4I Spaa[2,4]^2Spaa[2,6]Spbb[2,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]Spbb[4,6]-103/48I Spaa[2,5]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,5]Spaa[4,5]Spbb[5,6]^2-41/12I Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[5,6]^2+31/48I Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spbb[5,6]+31/24I Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spbb[3,5]^2Spbb[5,6]+31/48I Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]^2Spaa[3,6]Spbb[5,6]+31/48I Spaa[2,3]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]^2Spaa[4,6]Spbb[5,6]+19/8I Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[4,5]Spbb[4,5]Spbb[5,6]+31/12I Spaa[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spbb[5,6]-31/16I Spaa[2,4]Spaa[2,5]^2Spbb[2,6]Spbb[3,5]^3Spaa[3,6]^2Spbb[5,6]+31/24I Spaa[2,3]Spaa[2,5]^2Spbb[2,6]Spbb[3,5]^3Spaa[3,6]Spaa[4,6]Spbb[5,6]+19/4I Spaa[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]Spbb[5,6]-35/48I Spaa[2,6]^2Spaa[3,6]^2Spbb[3,6]^3Spaa[4,6]Spbb[5,6]^2-73/16I Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]^2Spbb[3,6]^3Spbb[5,6]-23/48I Spaa[2,3]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^3Spaa[4,6]Spbb[5,6]+49/12I Spaa[2,4]Spaa[2,6]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]^3Spbb[5,6]-17/6I Spaa[2,3]Spaa[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^3Spaa[4,6]Spbb[5,6]+125/24I Spaa[2,4]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^3Spbb[4,5]Spaa[4,6]Spbb[5,6]-69/16I Spaa[2,3]Spaa[2,4]Spbb[2,5]^2Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^3+53/16I Spaa[2,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^3-53/16I Spaa[2,3]^2Spbb[2,5]Spaa[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]^3Spaa[4,6]-175/24I Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^3Spbb[4,5]+13/16I Spaa[2,3]Spaa[2,4]Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]^3-19/12I Spaa[2,3]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]^3Spaa[4,6]-15/16I Spaa[2,4]^2Spbb[3,5]Spaa[3,6]^3Spbb[3,6]^3Spbb[4,5]+109/12I Spaa[2,4]^2Spaa[3,6]^2Spbb[3,6]^3Spbb[4,5]^2Spaa[4,6]+99/16I Spaa[2,4]^2Spbb[2,5]^2Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^2Spbb[4,6]+53/16I Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spbb[4,6]-23/48I Spaa[2,4]^2Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]^2Spbb[4,6]-23/48I Spbb[2,5]Spaa[2,6]^3Spaa[3,6]Spbb[3,6]^2Spaa[4,5]Spbb[5,6]^2+113/48I Spaa[2,6]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,5]Spbb[5,6]^2+179/16I Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]Spbb[5,6]+19/12I Spaa[2,4]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]^2Spbb[5,6]-7/48I Spaa[2,4]Spaa[2,5]Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]^2Spbb[5,6]+19/12I Spaa[2,3]Spaa[2,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]Spbb[5,6]-81/16I Spaa[2,4]Spaa[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,5]Spbb[4,5]Spbb[5,6]+53/16I Spaa[2,4]Spaa[2,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spbb[4,5]Spaa[4,6]Spbb[5,6]+143/48I Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2-23/48I Spaa[2,3]^3Spbb[2,3]Spbb[2,5]Spaa[2,6]Spbb[3,5]Spbb[3,6]^2Spaa[4,6]+3/16I Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]^2-1/3I Spaa[2,3]^3Spbb[2,3]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,6]+99/16I Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,6]^2-139/16I Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spbb[2,5]Spaa[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2-175/16I Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]-5/16I Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]^2+91/16I Spaa[2,4]^3Spbb[2,4]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spbb[4,5]+19/2I Spaa[2,4]^3Spbb[2,4]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]^2Spaa[4,6]-99/16I Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spbb[3,6]^2Spbb[4,5]^2Spaa[4,6]^2+43/4I Spaa[2,3]Spaa[2,4]^2Spbb[2,5]^2Spaa[2,6]Spbb[3,4]Spaa[3,6]Spbb[3,6]^2-19/4I Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]+15/16I Spaa[2,3]Spaa[2,4]^2Spbb[2,5]Spbb[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2-91/16I Spaa[2,4]^3Spbb[2,5]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]^2Spbb[4,5]+23/12I Spaa[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]^2+53/16I Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spbb[4,5]+53/16I Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]^2Spaa[4,6]+5/8I Spaa[2,3]Spaa[2,4]Spaa[3,4]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]^2+53/16I Spaa[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]^2Spaa[4,6]+5/8I Spaa[2,3]Spaa[2,5]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]^2-19/48I Spaa[2,4]Spaa[2,6]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,6]Spbb[5,6]-31/48I Spaa[2,4]^3Spbb[2,4]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spbb[4,6]-31/48I Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spbb[4,6]-31/48I Spaa[2,4]^2Spaa[3,4]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spbb[4,6]-31/24I Spaa[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]Spbb[4,6]+19/8I Spaa[2,4]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]Spbb[4,6]-19/48I Spaa[2,5]Spaa[2,6]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[5,6]^2-31/48I Spaa[2,5]^2Spaa[3,4]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]Spbb[5,6]+19/8I Spaa[2,4]Spaa[2,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]Spbb[5,6]-23/48I Spaa[2,4]^2Spbb[2,5]^2Spaa[2,6]^2Spbb[3,5]Spaa[4,5]Spbb[4,6]^2-23/24I Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,6]^2-23/48I Spaa[2,4]^2Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]Spbb[4,6]^2-23/24I Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,5]Spaa[4,5]Spbb[4,6]Spbb[5,6]-23/12I Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,6]Spbb[5,6]-23/24I Spaa[2,4]Spaa[2,5]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]Spbb[4,6]Spbb[5,6]-23/48I Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]^2Spbb[3,5]Spaa[4,5]Spbb[5,6]^2-23/24I Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[5,6]^2-23/48I Spaa[2,5]^2Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]Spbb[5,6]^2))/(Spab[1,Sp[2]+Sp[3],4]Spab[1,Sp[2]+Sp[3],6]Spab[3,Sp[1]+Sp[2],6](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(+193/2I Spaa[1,2]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]^2Spbb[5,6]^2-14263/24I Spaa[1,2]Spaa[1,6]Spbb[1,6]^2Spbb[2,5]Spaa[2,6]^3Spbb[5,6]^2-193/2I Spaa[1,2]^2Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spbb[5,6]+1143/32I Spaa[1,2]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,5]Spaa[2,6]^2Spbb[5,6]+4231/32I Spaa[1,2]^2Spbb[1,6]^2Spbb[2,5]^2Spaa[2,6]^3Spbb[5,6]-29905/16I Spaa[1,2]^3Spbb[1,5]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,5]Spaa[2,6]-89711/48I Spaa[1,2]^3Spbb[1,5]Spbb[1,6]^2Spbb[2,5]^2Spaa[2,6]^2-16579/24I Spaa[1,2]Spbb[1,6]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]Spbb[5,6]^2-7065/8I Spaa[1,6]Spbb[1,6]Spaa[2,6]^3Spaa[3,6]Spbb[3,6]Spbb[5,6]^3-21199/24I Spaa[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]^3Spbb[3,6]Spbb[5,6]^2+199597/96I Spaa[1,2]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]Spbb[5,6]^2-5228/3I Spaa[1,3]Spbb[1,6]Spbb[2,5]Spaa[2,6]^4Spbb[3,6]Spbb[5,6]^2+68839/32I Spaa[1,2]Spbb[1,6]Spbb[2,5]Spaa[2,6]^3Spaa[3,6]Spbb[3,6]Spbb[5,6]^2+13463/32I Spaa[1,2]Spaa[1,3]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[3,6]Spbb[5,6]-221291/96I Spaa[1,2]^2Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spbb[5,6]+88745/64I Spaa[1,2]Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[2,5]Spaa[2,6]^3Spbb[3,6]Spbb[5,6]-584125/192I Spaa[1,2]^2Spbb[1,5]Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]Spbb[5,6]+8327/192I Spaa[1,2]Spbb[1,6]Spaa[2,3]Spbb[2,5]^2Spaa[2,6]^3Spbb[3,6]Spbb[5,6]-29913/16I Spaa[1,2]^2Spaa[1,3]Spbb[1,5]^3Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[3,6]+89731/48I Spaa[1,2]^3Spbb[1,5]^3Spaa[1,6]Spbb[1,6]Spaa[3,6]Spbb[3,6]-6142/3I Spaa[1,2]^2Spaa[1,3]Spbb[1,5]^2Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]+8557/48I Spaa[1,2]^3Spbb[1,5]^2Spbb[1,6]Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]-106591/96I Spaa[1,2]^2Spbb[1,5]Spbb[1,6]Spaa[2,3]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,6]-5527/8I Spaa[1,2]Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,6]^3Spbb[5,6]^3-1159/12I Spaa[1,2]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spaa[3,6]Spbb[5,6]^3-1/2I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,5]Spaa[2,6]^2Spbb[5,6]^3-3/2I Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]^3Spbb[5,6]^3-18895/24I Spaa[1,2]Spbb[1,6]Spbb[2,5]Spaa[2,6]^3Spaa[5,6]Spbb[5,6]^3+31289/96I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[5,6]^2-11167/48I Spaa[1,2]^2Spbb[1,2]Spbb[1,6]Spbb[2,5]Spaa[2,6]^3Spbb[5,6]^2+4649/24I Spaa[1,2]^2Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,6]Spbb[5,6]^2-7123/12I Spaa[1,2]^2Spbb[1,3]Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[5,6]^2+385I Spaa[1,2]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,5]Spaa[2,6]Spbb[5,6]^2+577/2I Spaa[1,2]^2Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[5,6]Spbb[5,6]^2+1925/24I Spaa[1,2]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[5,6]^2-25927/96I Spaa[1,2]^2Spbb[1,5]Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spaa[5,6]Spbb[5,6]^2-7315/24I Spaa[1,2]Spbb[1,6]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^3Spbb[5,6]^2-94375/48I Spaa[1,2]^3Spbb[1,2]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[5,6]-346195/96I Spaa[1,2]^3Spbb[1,2]Spbb[1,5]Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spbb[5,6]-1159/12I Spaa[1,2]^3Spbb[1,3]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[3,6]Spbb[5,6]+12697/96I Spaa[1,2]^3Spbb[1,3]Spbb[1,5]Spbb[1,6]Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[5,6]-127837/64I Spaa[1,2]^2Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,5]^2Spaa[2,6]^2Spbb[5,6]-289I Spaa[1,2]^2Spbb[1,5]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,5]Spbb[5,6]-289I Spaa[1,2]^3Spbb[1,5]^3Spaa[1,6]Spbb[1,6]Spaa[5,6]Spbb[5,6]-17313/32I Spaa[1,2]^2Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[5,6]-61739/32I Spaa[1,2]^3Spbb[1,5]^2Spbb[1,6]Spbb[2,5]Spaa[2,6]Spaa[5,6]Spbb[5,6]-8065/32I Spaa[1,2]^2Spbb[1,5]Spbb[1,6]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[5,6]-89707/48I Spaa[1,2]^4Spbb[1,2]Spbb[1,5]^2Spbb[1,6]Spbb[2,5]Spaa[2,6]-89707/48I Spaa[1,2]^4Spbb[1,3]Spbb[1,5]^2Spbb[1,6]Spbb[2,5]Spaa[3,6]-209465/96I Spaa[1,2]^3Spbb[1,3]Spbb[1,5]Spbb[1,6]Spaa[2,3]Spbb[2,5]^2Spaa[2,6]-29905/16I Spaa[1,2]^3Spbb[1,5]^3Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[2,5]-29905/16I Spaa[1,2]^4Spbb[1,5]^3Spbb[1,6]Spbb[2,5]Spaa[5,6]-29905/16I Spaa[1,2]^3Spbb[1,5]^2Spbb[1,6]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]-7065/8I Spaa[2,6]^4Spbb[2,6]Spaa[3,6]Spbb[3,6]Spbb[5,6]^3-6797/8I Spaa[2,3]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]Spbb[3,6]Spbb[5,6]^2-1575/2I Spaa[1,2]Spbb[1,2]Spaa[2,6]^4Spbb[2,6]Spbb[5,6]^3-2321/24I Spaa[1,2]Spbb[1,3]Spaa[2,6]^3Spbb[2,6]Spaa[3,6]Spbb[5,6]^3-16/3I Spaa[2,3]Spbb[2,3]Spaa[2,6]^4Spbb[2,6]Spbb[5,6]^3-1I Spaa[2,5]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]Spbb[5,6]^3+34379/192I Spaa[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[5,6]^2-7065/8I Spaa[2,6]^3Spaa[3,6]^2Spbb[3,6]^2Spbb[5,6]^3-20753/12I Spaa[1,3]Spbb[1,5]Spaa[2,6]^3Spaa[3,6]Spbb[3,6]^2Spbb[5,6]^2+271561/96I Spaa[1,2]Spbb[1,5]Spaa[2,6]^2Spaa[3,6]^2Spbb[3,6]^2Spbb[5,6]^2-6669/4I Spaa[2,3]Spbb[2,5]Spaa[2,6]^3Spaa[3,6]Spbb[3,6]^2Spbb[5,6]^2-20549/24I Spaa[2,3]Spaa[2,6]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spbb[5,6]^2-153193/192I Spaa[1,3]^2Spbb[1,5]^2Spaa[2,6]^3Spbb[3,6]^2Spbb[5,6]+139287/64I Spaa[1,2]Spaa[1,3]Spbb[1,5]^2Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^2Spbb[5,6]-25331/8I Spaa[1,2]^2Spbb[1,5]^2Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^2Spbb[5,6]-570251/192I Spaa[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[2,6]^3Spbb[3,6]^2Spbb[5,6]+436639/192I Spaa[1,2]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^2Spbb[5,6]-450157/192I Spaa[1,3]Spbb[1,5]Spaa[2,3]Spaa[2,6]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spbb[5,6]+148709/96I Spaa[1,2]Spbb[1,5]Spaa[2,3]Spaa[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spbb[5,6]-30781/24I Spaa[2,3]^2Spbb[2,5]^2Spaa[2,6]^3Spbb[3,6]^2Spbb[5,6]-11425/6I Spaa[2,3]^2Spbb[2,5]Spaa[2,6]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spbb[5,6]-14269/24I Spaa[2,3]^2Spaa[2,6]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]^2Spbb[5,6]+103365/32I Spaa[1,2]Spaa[1,3]^2Spbb[1,5]^3Spaa[2,6]^2Spbb[3,6]^2-213833/32I Spaa[1,2]^2Spaa[1,3]Spbb[1,5]^3Spaa[2,6]Spaa[3,6]Spbb[3,6]^2+82849/24I Spaa[1,2]^3Spbb[1,5]^3Spaa[3,6]^2Spbb[3,6]^2+136447/48I Spaa[1,2]Spaa[1,3]Spbb[1,5]^2Spaa[2,3]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]^2-155197/48I Spaa[1,2]^2Spbb[1,5]^2Spaa[2,3]Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]^2-97067/96I Spaa[1,3]^2Spbb[1,5]^2Spaa[2,3]Spaa[2,6]^2Spbb[3,5]Spbb[3,6]^2+70663/24I Spaa[1,2]Spaa[1,3]Spbb[1,5]^2Spaa[2,3]Spaa[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2-59095/48I Spaa[1,2]^2Spbb[1,5]^2Spaa[2,3]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2+138665/96I Spaa[1,2]Spbb[1,5]Spaa[2,3]^2Spbb[2,5]^2Spaa[2,6]^2Spbb[3,6]^2-4829/48I Spaa[1,3]Spbb[1,5]Spaa[2,3]^2Spbb[2,5]Spaa[2,6]^2Spbb[3,5]Spbb[3,6]^2+53683/48I Spaa[1,2]Spbb[1,5]Spaa[2,3]^2Spbb[2,5]Spaa[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2-221/96I Spaa[1,3]Spbb[1,5]Spaa[2,3]^2Spaa[2,6]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]^2-2509/6I Spaa[1,2]Spbb[1,5]Spaa[2,3]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]^2+265/24I Spaa[2,3]^3Spbb[2,5]^2Spaa[2,6]^2Spbb[3,5]Spbb[3,6]^2+1589/24I Spaa[2,3]^3Spbb[2,5]Spaa[2,6]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]^2+200/3I Spaa[2,3]^3Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]^2-7065/8I Spaa[2,6]^3Spaa[3,6]Spbb[3,6]Spaa[5,6]Spbb[5,6]^4-20629/24I Spbb[1,2]Spaa[1,3]Spaa[2,6]^4Spbb[3,6]Spbb[5,6]^3+27673/96I Spaa[1,2]Spbb[1,2]Spaa[2,6]^3Spaa[3,6]Spbb[3,6]Spbb[5,6]^3-5879/6I Spaa[1,2]Spbb[1,3]Spaa[2,6]^2Spaa[3,6]^2Spbb[3,6]Spbb[5,6]^3-7075/8I Spbb[1,5]Spaa[1,6]Spaa[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]Spbb[5,6]^3-21199/24I Spaa[1,3]Spbb[1,5]Spaa[2,6]^3Spbb[3,6]Spaa[5,6]Spbb[5,6]^3+96289/96I Spaa[1,2]Spbb[1,5]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]Spaa[5,6]Spbb[5,6]^3-112/3I Spaa[2,3]Spbb[2,3]Spaa[2,6]^3Spaa[3,6]Spbb[3,6]Spbb[5,6]^3-7079/8I Spaa[2,5]Spbb[2,5]Spaa[2,6]^3Spaa[3,6]Spbb[3,6]Spbb[5,6]^3-21217/24I Spaa[2,3]Spbb[2,5]Spaa[2,6]^3Spbb[3,6]Spaa[5,6]Spbb[5,6]^3-7071/8I Spaa[2,5]Spaa[2,6]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spbb[5,6]^3-16/3I Spaa[2,3]Spaa[2,6]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]Spbb[5,6]^3-237079/192I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,5]Spaa[2,6]^3Spbb[3,6]Spbb[5,6]^2+167455/192I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]Spbb[5,6]^2-67459/48I Spaa[1,2]Spbb[1,2]Spaa[2,3]Spbb[2,5]Spaa[2,6]^3Spbb[3,6]Spbb[5,6]^2+114869/96I Spaa[1,2]^2Spbb[1,3]Spbb[1,5]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]Spbb[5,6]^2-1905I Spaa[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]Spbb[5,6]^2-5103/8I Spaa[1,2]Spbb[1,3]Spaa[2,3]Spaa[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spbb[5,6]^2-21211/24I Spaa[1,3]Spbb[1,5]^2Spaa[1,6]Spaa[2,5]Spaa[2,6]^2Spbb[3,6]Spbb[5,6]^2+245965/96I Spaa[1,2]Spbb[1,5]^2Spaa[1,6]Spaa[2,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spbb[5,6]^2-62935/96I Spaa[1,2]Spaa[1,3]Spbb[1,5]^2Spaa[2,6]^2Spbb[3,6]Spaa[5,6]Spbb[5,6]^2+12265/48I Spaa[1,2]^2Spbb[1,5]^2Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[5,6]Spbb[5,6]^2+103003/192I Spaa[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,6]^3Spbb[3,6]Spbb[5,6]^2+673573/192I Spaa[1,2]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]Spbb[5,6]^2-10613/6I Spaa[1,3]Spbb[1,5]Spaa[2,5]Spbb[2,5]Spaa[2,6]^3Spbb[3,6]Spbb[5,6]^2+264709/96I Spaa[1,2]Spbb[1,5]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]Spbb[5,6]^2-64067/192I Spaa[1,2]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]Spaa[5,6]Spbb[5,6]^2-1773I Spaa[1,3]Spbb[1,5]Spaa[2,5]Spaa[2,6]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spbb[5,6]^2-57159/64I Spaa[1,3]Spbb[1,5]Spaa[2,3]Spaa[2,6]^2Spbb[3,5]Spbb[3,6]Spaa[5,6]Spbb[5,6]^2+98123/32I Spaa[1,2]Spbb[1,5]Spaa[2,5]Spaa[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spbb[5,6]^2-24899/12I Spaa[1,2]Spbb[1,5]Spaa[2,3]Spaa[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]Spbb[5,6]^2+5059/12I Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spaa[2,6]^3Spbb[3,6]Spbb[5,6]^2-1579/6I Spaa[2,3]^2Spbb[2,3]Spaa[2,6]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spbb[5,6]^2-7101/8I Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^3Spbb[3,6]Spbb[5,6]^2-21353/12I Spaa[2,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spbb[5,6]^2-838/3I Spaa[2,3]^2Spbb[2,5]Spaa[2,6]^2Spbb[3,5]Spbb[3,6]Spaa[5,6]Spbb[5,6]^2-21403/24I Spaa[2,3]Spaa[2,5]Spaa[2,6]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spbb[5,6]^2+4385/12I Spaa[2,3]^2Spaa[2,6]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[5,6]Spbb[5,6]^2+85507/48I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,5]^2Spaa[2,6]^2Spbb[3,6]Spbb[5,6]-87021/16I Spaa[1,2]^3Spbb[1,2]Spbb[1,5]^2Spaa[2,6]Spaa[3,6]Spbb[3,6]Spbb[5,6]+530039/192I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]Spbb[5,6]-85817/48I Spaa[1,2]^3Spbb[1,3]Spbb[1,5]^2Spaa[3,6]^2Spbb[3,6]Spbb[5,6]+157631/96I Spaa[1,2]^2Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spbb[5,6]-2809/12I Spaa[1,2]^2Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spbb[5,6]-1149/8I Spaa[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,5]^2Spaa[2,6]^2Spbb[3,6]Spbb[5,6]-723/8I Spaa[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,5]Spaa[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spbb[5,6]+335/6I Spaa[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spbb[5,6]+19607/32I Spaa[1,2]Spaa[1,3]Spbb[1,5]^3Spaa[1,6]Spaa[2,5]Spaa[2,6]Spbb[3,6]Spbb[5,6]-86065/32I Spaa[1,2]^2Spbb[1,5]^3Spaa[1,6]Spaa[2,5]Spaa[3,6]Spbb[3,6]Spbb[5,6]-37131/32I Spaa[1,2]^2Spaa[1,3]Spbb[1,5]^3Spaa[2,6]Spbb[3,6]Spaa[5,6]Spbb[5,6]-26247/32I Spaa[1,2]^3Spbb[1,5]^3Spaa[3,6]Spbb[3,6]Spaa[5,6]Spbb[5,6]-192517/192I Spaa[1,2]Spaa[1,3]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[3,6]Spbb[5,6]-218257/48I Spaa[1,2]^2Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spbb[5,6]+154943/192I Spaa[1,2]Spaa[1,3]Spbb[1,5]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]Spbb[5,6]-546593/192I Spaa[1,2]^2Spbb[1,5]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spbb[5,6]-21711/64I Spaa[1,2]^2Spbb[1,5]^2Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[3,6]Spaa[5,6]Spbb[5,6]-332341/192I Spaa[1,3]^2Spbb[1,5]^2Spaa[2,5]Spaa[2,6]^2Spbb[3,5]Spbb[3,6]Spbb[5,6]+621521/192I Spaa[1,2]Spaa[1,3]Spbb[1,5]^2Spaa[2,5]Spaa[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spbb[5,6]+146075/192I Spaa[1,2]Spaa[1,3]Spbb[1,5]^2Spaa[2,3]Spaa[2,6]Spbb[3,5]Spbb[3,6]Spaa[5,6]Spbb[5,6]-79055/24I Spaa[1,2]^2Spbb[1,5]^2Spaa[2,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spbb[5,6]+81475/48I Spaa[1,2]^2Spbb[1,5]^2Spaa[2,3]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]Spbb[5,6]-803/64I Spaa[1,2]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]Spbb[5,6]-272537/192I Spaa[1,3]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]Spaa[2,6]^2Spbb[3,5]Spbb[3,6]Spbb[5,6]+76657/48I Spaa[1,2]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]Spaa[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spbb[5,6]+8199/64I Spaa[1,2]Spbb[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,6]Spbb[5,6]-568109/192I Spaa[1,3]Spbb[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[3,5]Spbb[3,6]Spbb[5,6]+172261/64I Spaa[1,2]Spbb[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spbb[5,6]+58895/192I Spaa[1,2]Spbb[1,5]Spaa[2,3]^2Spbb[2,5]Spaa[2,6]Spbb[3,5]Spbb[3,6]Spaa[5,6]Spbb[5,6]-347437/192I Spaa[1,3]Spbb[1,5]Spaa[2,3]Spaa[2,5]Spaa[2,6]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spbb[5,6]+346547/192I Spaa[1,3]Spbb[1,5]Spaa[2,3]^2Spaa[2,6]Spbb[3,5]^2Spbb[3,6]Spaa[5,6]Spbb[5,6]+135757/96I Spaa[1,2]Spbb[1,5]Spaa[2,3]Spaa[2,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spbb[5,6]-167045/96I Spaa[1,2]Spbb[1,5]Spaa[2,3]^2Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[5,6]Spbb[5,6]-14411/12I Spaa[2,3]^3Spbb[2,3]Spbb[2,5]Spaa[2,6]^2Spbb[3,5]Spbb[3,6]Spbb[5,6]-12541/24I Spaa[2,3]^3Spbb[2,3]Spaa[2,6]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spbb[5,6]-27883/24I Spaa[2,3]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,5]Spbb[3,6]Spbb[5,6]-3365/2I Spaa[2,3]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spbb[5,6]+7253/6I Spaa[2,3]^3Spbb[2,5]Spaa[2,6]Spbb[3,5]^2Spbb[3,6]Spaa[5,6]Spbb[5,6]-12497/24I Spaa[2,3]^2Spaa[2,5]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]Spbb[5,6]+4591/8I Spaa[2,3]^3Spbb[3,5]^3Spaa[3,6]Spbb[3,6]Spaa[5,6]Spbb[5,6]-89731/48I Spaa[1,2]^3Spbb[1,2]Spaa[1,3]Spbb[1,5]^3Spaa[2,6]Spbb[3,6]+89731/48I Spaa[1,2]^4Spbb[1,2]Spbb[1,5]^3Spaa[3,6]Spbb[3,6]+209369/96I Spaa[1,2]^3Spbb[1,2]Spbb[1,5]^2Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[3,6]-1I Spaa[1,2]^3Spbb[1,3]Spbb[1,5]^2Spaa[2,3]Spbb[2,5]Spaa[3,6]Spbb[3,6]+1/2I Spaa[1,2]^2Spbb[1,3]Spbb[1,5]Spaa[2,3]^2Spbb[2,5]^2Spaa[2,6]Spbb[3,6]+1/2I Spaa[1,2]^2Spbb[1,3]Spbb[1,5]Spaa[2,3]^2Spbb[2,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]-31449/16I Spaa[1,2]^2Spaa[1,3]Spbb[1,5]^4Spaa[1,6]Spaa[2,5]Spbb[3,6]+94339/48I Spaa[1,2]^3Spaa[1,5]Spbb[1,5]^4Spaa[3,6]Spbb[3,6]-31449/16I Spaa[1,2]^3Spaa[1,3]Spbb[1,5]^4Spbb[3,6]Spaa[5,6]-87903/16I Spaa[1,2]^2Spaa[1,3]Spbb[1,5]^3Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[3,6]+83167/24I Spaa[1,2]^3Spbb[1,5]^3Spaa[2,3]Spbb[2,3]Spaa[3,6]Spbb[3,6]-111283/48I Spaa[1,2]^2Spaa[1,3]Spbb[1,5]^3Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,6]+2695/6I Spaa[1,2]^3Spbb[1,5]^3Spaa[2,5]Spbb[2,5]Spaa[3,6]Spbb[3,6]+68063/48I Spaa[1,2]^3Spbb[1,5]^3Spaa[2,3]Spbb[2,5]Spbb[3,6]Spaa[5,6]+302513/96I Spaa[1,2]Spaa[1,3]^2Spbb[1,5]^3Spaa[2,5]Spaa[2,6]Spbb[3,5]Spbb[3,6]-100843/32I Spaa[1,2]^2Spaa[1,3]Spbb[1,5]^3Spaa[2,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]-90067/24I Spaa[1,2]^2Spaa[1,5]Spbb[1,5]^3Spaa[2,3]Spbb[3,5]Spaa[3,6]Spbb[3,6]+481823/96I Spaa[1,2]^2Spaa[1,3]Spbb[1,5]^3Spaa[2,3]Spbb[3,5]Spbb[3,6]Spaa[5,6]-39013/32I Spaa[1,2]^2Spbb[1,5]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spaa[2,6]Spbb[3,6]+335041/96I Spaa[1,2]Spaa[1,3]Spbb[1,5]^2Spaa[2,3]^2Spbb[2,3]Spaa[2,6]Spbb[3,5]Spbb[3,6]-20345/16I Spaa[1,2]^2Spbb[1,5]^2Spaa[2,3]^2Spbb[2,3]Spbb[3,5]Spaa[3,6]Spbb[3,6]-4997/12I Spaa[1,2]^2Spbb[1,5]^2Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[3,6]+475787/96I Spaa[1,2]Spaa[1,3]Spbb[1,5]^2Spaa[2,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]Spbb[3,6]-42769/12I Spaa[1,2]^2Spbb[1,5]^2Spaa[2,3]Spaa[2,5]Spbb[2,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]+94693/48I Spaa[1,2]^2Spbb[1,5]^2Spaa[2,3]^2Spbb[2,5]Spbb[3,5]Spbb[3,6]Spaa[5,6]+36131/96I Spaa[1,3]^2Spbb[1,5]^2Spaa[2,3]Spaa[2,5]Spaa[2,6]Spbb[3,5]^2Spbb[3,6]+17185/12I Spaa[1,2]Spaa[1,3]Spbb[1,5]^2Spaa[2,3]Spaa[2,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]+24937/16I Spaa[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]^2Spbb[3,5]^2Spaa[3,6]Spbb[3,6]-145195/48I Spaa[1,2]Spaa[1,3]Spbb[1,5]^2Spaa[2,3]^2Spbb[3,5]^2Spbb[3,6]Spaa[5,6]+71291/48I Spaa[1,2]Spbb[1,5]Spaa[2,3]^3Spbb[2,3]Spbb[2,5]Spaa[2,6]Spbb[3,5]Spbb[3,6]+4305/32I Spaa[1,3]Spbb[1,5]Spaa[2,3]^3Spbb[2,3]Spaa[2,6]Spbb[3,5]^2Spbb[3,6]-2251/6I Spaa[1,2]Spbb[1,5]Spaa[2,3]^3Spbb[2,3]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]+92741/48I Spaa[1,2]Spbb[1,5]Spaa[2,3]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[3,5]Spbb[3,6]+15549/32I Spaa[1,3]Spbb[1,5]Spaa[2,3]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]^2Spbb[3,6]+18385/16I Spaa[1,2]Spbb[1,5]Spaa[2,3]^2Spaa[2,5]Spbb[2,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]-70859/48I Spaa[1,2]Spbb[1,5]Spaa[2,3]^3Spbb[2,5]Spbb[3,5]^2Spbb[3,6]Spaa[5,6]-28525/96I Spaa[1,3]Spbb[1,5]Spaa[2,3]^2Spaa[2,5]Spbb[3,5]^3Spaa[3,6]Spbb[3,6]+839/3I Spaa[1,5]Spbb[1,5]Spaa[2,3]^3Spbb[3,5]^3Spaa[3,6]Spbb[3,6]-913/32I Spaa[1,3]Spbb[1,5]Spaa[2,3]^3Spbb[3,5]^3Spbb[3,6]Spaa[5,6]+1103/24I Spaa[2,3]^4Spbb[2,3]Spbb[2,5]Spaa[2,6]Spbb[3,5]^2Spbb[3,6]+305/6I Spaa[2,3]^4Spbb[2,3]Spbb[3,5]^3Spaa[3,6]Spbb[3,6]+1103/24I Spaa[2,3]^3Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[3,5]^2Spbb[3,6]+2323/24I Spaa[2,3]^3Spaa[2,5]Spbb[2,5]Spbb[3,5]^3Spaa[3,6]Spbb[3,6]-1091/24I Spaa[2,3]^4Spbb[2,5]Spbb[3,5]^3Spbb[3,6]Spaa[5,6]+305/6I Spaa[2,3]^3Spaa[3,5]Spbb[3,5]^4Spaa[3,6]Spbb[3,6]-1/2I Spbb[1,2]Spaa[1,6]Spaa[2,5]Spaa[2,6]^3Spbb[5,6]^4-7071/8I Spaa[1,2]Spbb[1,2]Spaa[2,6]^3Spaa[5,6]Spbb[5,6]^4+3/4I Spbb[1,3]Spaa[1,6]Spaa[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[5,6]^4-1159/12I Spaa[1,2]Spbb[1,3]Spaa[2,6]^2Spaa[3,6]Spaa[5,6]Spbb[5,6]^4-1/2I Spbb[1,5]Spaa[1,6]Spaa[2,5]Spaa[2,6]^2Spaa[5,6]Spbb[5,6]^4-193/2I Spaa[1,2]Spbb[1,5]Spaa[2,6]^2Spaa[5,6]^2Spbb[5,6]^4+3/4I Spbb[2,3]Spaa[2,5]Spaa[2,6]^3Spaa[3,6]Spbb[5,6]^4-1I Spaa[2,5]Spbb[2,5]Spaa[2,6]^3Spaa[5,6]Spbb[5,6]^4-3/4I Spaa[2,5]Spaa[2,6]^2Spbb[3,5]Spaa[3,6]Spaa[5,6]Spbb[5,6]^4-44299/96I Spaa[1,2]^2Spbb[1,2]^2Spaa[2,6]^3Spbb[5,6]^3-3147/4I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[2,6]^2Spaa[3,6]Spbb[5,6]^3-3995/8I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[1,6]Spaa[2,5]Spaa[2,6]^2Spbb[5,6]^3-25867/96I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]Spaa[2,6]^2Spaa[5,6]Spbb[5,6]^3+89779/192I Spaa[1,2]Spbb[1,2]Spaa[2,3]Spbb[2,3]Spaa[2,6]^3Spbb[5,6]^3-3219/8I Spaa[1,2]Spbb[1,2]Spaa[2,5]Spbb[2,5]Spaa[2,6]^3Spbb[5,6]^3-1159/12I Spaa[1,2]^2Spbb[1,3]^2Spaa[2,6]Spaa[3,6]^2Spbb[5,6]^3-4651/12I Spaa[1,2]Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[2,5]Spaa[2,6]Spaa[3,6]Spbb[5,6]^3-767/8I Spaa[1,2]^2Spbb[1,3]Spbb[1,5]Spaa[2,6]Spaa[3,6]Spaa[5,6]Spbb[5,6]^3-2763/8I Spaa[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spaa[3,6]Spbb[5,6]^3-2339/12I Spaa[1,2]Spbb[1,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[5,6]^3-1/6I Spaa[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,5]Spaa[2,6]^2Spaa[5,6]Spbb[5,6]^3-292/3I Spaa[1,2]Spbb[1,3]Spaa[2,5]Spaa[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[5,6]^3-1/6I Spaa[1,2]Spbb[1,3]Spaa[2,3]Spaa[2,6]Spbb[3,5]Spaa[3,6]Spaa[5,6]Spbb[5,6]^3-1/2I Spbb[1,5]^2Spaa[1,6]^2Spaa[2,5]^2Spaa[2,6]Spbb[5,6]^3+383/2I Spaa[1,2]Spbb[1,5]^2Spaa[1,6]Spaa[2,5]Spaa[2,6]Spaa[5,6]Spbb[5,6]^3+192I Spaa[1,2]^2Spbb[1,5]^2Spaa[2,6]Spaa[5,6]^2Spbb[5,6]^3+4753/8I Spaa[1,2]Spbb[1,5]Spbb[2,3]Spaa[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[5,6]^3+171701/192I Spaa[1,2]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spaa[5,6]Spbb[5,6]^3-3/2I Spbb[1,5]Spaa[1,6]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]^2Spbb[5,6]^3+577/2I Spaa[1,2]Spbb[1,5]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spaa[5,6]Spbb[5,6]^3-5/4I Spbb[1,5]Spaa[1,6]Spaa[2,5]^2Spaa[2,6]Spbb[3,5]Spaa[3,6]Spbb[5,6]^3+387/4I Spaa[1,2]Spbb[1,5]Spaa[2,5]Spaa[2,6]Spbb[3,5]Spaa[3,6]Spaa[5,6]Spbb[5,6]^3-307/12I Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]^3Spbb[5,6]^3+31/12I Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]^3Spbb[5,6]^3+31/6I Spaa[2,3]Spbb[2,3]Spaa[2,5]Spaa[2,6]^2Spbb[3,5]Spaa[3,6]Spbb[5,6]^3-1/2I Spaa[2,3]^2Spbb[2,3]Spaa[2,6]^2Spbb[3,5]Spaa[5,6]Spbb[5,6]^3-1I Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]^3Spbb[5,6]^3-7/4I Spaa[2,5]^2Spbb[2,5]Spaa[2,6]^2Spbb[3,5]Spaa[3,6]Spbb[5,6]^3-3/4I Spaa[2,5]^2Spaa[2,6]Spbb[3,5]^2Spaa[3,6]^2Spbb[5,6]^3-49387/32I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,5]Spaa[2,6]^2Spbb[5,6]^2+40657/96I Spaa[1,2]^3Spbb[1,2]Spbb[1,3]Spbb[1,5]Spaa[2,6]Spaa[3,6]Spbb[5,6]^2-402191/192I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,5]Spaa[2,6]^2Spbb[5,6]^2+40505/96I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]^2Spaa[1,6]Spaa[2,5]Spaa[2,6]Spbb[5,6]^2-46327/32I Spaa[1,2]^3Spbb[1,2]Spbb[1,5]^2Spaa[2,6]Spaa[5,6]Spbb[5,6]^2-391235/192I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[5,6]^2+31457/96I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[5,6]^2+779/8I Spaa[1,2]^3Spbb[1,3]^2Spbb[1,5]Spaa[3,6]^2Spbb[5,6]^2-1177/12I Spaa[1,2]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[5,6]^2-19/24I Spaa[1,2]^2Spbb[1,3]^2Spaa[2,3]Spbb[3,5]Spaa[3,6]^2Spbb[5,6]^2+3857/8I Spaa[1,2]^2Spbb[1,3]Spbb[1,5]^2Spaa[1,6]Spaa[2,5]Spaa[3,6]Spbb[5,6]^2+3085/8I Spaa[1,2]^3Spbb[1,3]Spbb[1,5]^2Spaa[3,6]Spaa[5,6]Spbb[5,6]^2+100105/96I Spaa[1,2]^2Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[3,6]Spbb[5,6]^2+10451/12I Spaa[1,2]^2Spbb[1,3]Spbb[1,5]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[5,6]^2-6989/24I Spaa[1,2]^2Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spaa[5,6]Spbb[5,6]^2+6989/24I Spaa[1,2]^2Spbb[1,3]Spbb[1,5]Spaa[2,5]Spbb[3,5]Spaa[3,6]^2Spbb[5,6]^2-4673/24I Spaa[1,2]^2Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[3,5]Spaa[3,6]Spaa[5,6]Spbb[5,6]^2-1122I Spaa[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spaa[2,6]^2Spbb[5,6]^2-11831/24I Spaa[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spaa[2,6]Spbb[3,5]Spaa[3,6]Spbb[5,6]^2-391/4I Spaa[1,2]Spbb[1,3]Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[5,6]^2-779/4I Spaa[1,2]Spbb[1,3]Spaa[2,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]Spaa[3,6]Spbb[5,6]^2+97I Spaa[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,5]Spaa[2,6]Spbb[3,5]Spaa[5,6]Spbb[5,6]^2-97I Spaa[1,2]Spbb[1,3]Spaa[2,3]Spaa[2,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[5,6]^2+97I Spaa[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[3,5]^2Spaa[3,6]Spaa[5,6]Spbb[5,6]^2+577/2I Spaa[1,2]Spbb[1,5]^3Spaa[1,6]^2Spaa[2,5]^2Spbb[5,6]^2+769/2I Spaa[1,2]^2Spbb[1,5]^3Spaa[1,6]Spaa[2,5]Spaa[5,6]Spbb[5,6]^2+96I Spaa[1,2]^3Spbb[1,5]^3Spaa[5,6]^2Spbb[5,6]^2+332677/192I Spaa[1,2]Spaa[1,3]Spbb[1,5]^2Spbb[2,3]Spaa[2,5]Spaa[2,6]^2Spbb[5,6]^2-144173/64I Spaa[1,2]^2Spbb[1,5]^2Spbb[2,3]Spaa[2,5]Spaa[2,6]Spaa[3,6]Spbb[5,6]^2-145171/192I Spaa[1,2]^2Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[5,6]Spbb[5,6]^2+1349/2I Spaa[1,2]Spbb[1,5]^2Spaa[1,6]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[5,6]^2+1161/4I Spaa[1,2]^2Spbb[1,5]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[5,6]Spbb[5,6]^2-1/2I Spaa[1,3]Spbb[1,5]^2Spaa[1,6]Spaa[2,5]^2Spaa[2,6]Spbb[3,5]Spbb[5,6]^2+483I Spaa[1,2]Spbb[1,5]^2Spaa[1,6]Spaa[2,5]^2Spbb[3,5]Spaa[3,6]Spbb[5,6]^2-387/2I Spaa[1,2]Spaa[1,3]Spbb[1,5]^2Spaa[2,5]Spaa[2,6]Spbb[3,5]Spaa[5,6]Spbb[5,6]^2+8113/12I Spaa[1,2]^2Spbb[1,5]^2Spaa[2,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]Spbb[5,6]^2-193I Spaa[1,2]^2Spbb[1,5]^2Spaa[2,3]Spbb[3,5]Spaa[5,6]^2Spbb[5,6]^2+263945/192I Spaa[1,2]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]^2Spbb[5,6]^2+121383/64I Spaa[1,2]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[5,6]^2-1/2I Spaa[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spaa[2,6]^2Spbb[3,5]Spbb[5,6]^2+267013/192I Spaa[1,2]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spaa[2,6]Spbb[3,5]Spaa[3,6]Spbb[5,6]^2-347219/192I Spaa[1,2]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]Spaa[2,6]Spbb[3,5]Spaa[5,6]Spbb[5,6]^2+386I Spaa[1,2]Spbb[1,5]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]^2Spbb[5,6]^2-3/2I Spaa[1,3]Spbb[1,5]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]^2Spbb[3,5]Spbb[5,6]^2+1163/2I Spaa[1,2]Spbb[1,5]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[3,5]Spaa[3,6]Spbb[5,6]^2-1165/4I Spaa[1,2]Spbb[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]Spaa[5,6]Spbb[5,6]^2-5/4I Spaa[1,3]Spbb[1,5]Spaa[2,5]^2Spaa[2,6]Spbb[3,5]^2Spaa[3,6]Spbb[5,6]^2+1/2I Spaa[1,3]Spbb[1,5]Spaa[2,3]Spaa[2,5]Spaa[2,6]Spbb[3,5]^2Spaa[5,6]Spbb[5,6]^2+781/4I Spaa[1,2]Spbb[1,5]Spaa[2,5]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[5,6]^2-291I Spaa[1,2]Spbb[1,5]Spaa[2,3]Spaa[2,5]Spbb[3,5]^2Spaa[3,6]Spaa[5,6]Spbb[5,6]^2+193/2I Spaa[1,2]Spbb[1,5]Spaa[2,3]^2Spbb[3,5]^2Spaa[5,6]^2Spbb[5,6]^2+81/4I Spaa[2,3]^3Spbb[2,3]^2Spaa[2,6]^2Spbb[3,5]Spbb[5,6]^2-37/12I Spaa[2,3]^2Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[3,5]Spbb[5,6]^2-17/3I Spaa[2,3]^2Spbb[2,3]Spaa[2,5]Spaa[2,6]Spbb[3,5]^2Spaa[3,6]Spbb[5,6]^2+1I Spaa[2,3]^3Spbb[2,3]Spaa[2,6]Spbb[3,5]^2Spaa[5,6]Spbb[5,6]^2-1I Spaa[2,3]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]^2Spbb[3,5]Spbb[5,6]^2-7/4I Spaa[2,3]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[3,5]^2Spaa[3,6]Spbb[5,6]^2+1/2I Spaa[2,3]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]^2Spaa[5,6]Spbb[5,6]^2-3/4I Spaa[2,3]Spaa[2,5]^2Spbb[3,5]^3Spaa[3,6]^2Spbb[5,6]^2+1/2I Spaa[2,3]^2Spaa[2,5]Spbb[3,5]^3Spaa[3,6]Spaa[5,6]Spbb[5,6]^2-89731/48I Spaa[1,2]^4Spbb[1,2]^2Spbb[1,5]^2Spaa[2,6]Spbb[5,6]-89731/48I Spaa[1,2]^4Spbb[1,2]Spbb[1,3]Spbb[1,5]^2Spaa[3,6]Spbb[5,6]-209417/96I Spaa[1,2]^3Spbb[1,2]Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[5,6]-98983/48I Spaa[1,2]^3Spbb[1,2]Spbb[1,5]^3Spaa[1,6]Spaa[2,5]Spbb[5,6]-98983/48I Spaa[1,2]^4Spbb[1,2]Spbb[1,5]^3Spaa[5,6]Spbb[5,6]-87897/16I Spaa[1,2]^3Spbb[1,2]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[5,6]-108187/48I Spaa[1,2]^3Spbb[1,2]Spbb[1,5]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[5,6]+1/2I Spaa[1,2]^3Spbb[1,3]^2Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[3,6]Spbb[5,6]-2311/12I Spaa[1,2]^3Spbb[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[3,6]Spbb[5,6]-76585/48I Spaa[1,2]^3Spbb[1,3]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[3,6]Spbb[5,6]-2309/6I Spaa[1,2]^3Spbb[1,3]Spbb[1,5]^2Spaa[2,5]Spbb[2,5]Spaa[3,6]Spbb[5,6]+1153/3I Spaa[1,2]^3Spbb[1,3]Spbb[1,5]^2Spaa[2,3]Spbb[2,5]Spaa[5,6]Spbb[5,6]+2303/6I Spaa[1,2]^2Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[3,5]Spaa[3,6]Spbb[5,6]+44669/32I Spaa[1,2]^2Spbb[1,3]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spaa[2,6]Spbb[5,6]-3901/12I Spaa[1,2]^2Spbb[1,3]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]Spbb[3,5]Spaa[3,6]Spbb[5,6]+192I Spaa[1,2]^2Spbb[1,3]Spbb[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[5,6]+192I Spaa[1,2]^2Spbb[1,3]Spbb[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,5]Spbb[3,5]Spaa[3,6]Spbb[5,6]-383/2I Spaa[1,2]^2Spbb[1,3]Spbb[1,5]Spaa[2,3]^2Spbb[2,5]Spbb[3,5]Spaa[5,6]Spbb[5,6]-191I Spaa[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,3]^2Spbb[3,5]^2Spaa[3,6]Spbb[5,6]+1109/24I Spaa[1,2]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,5]Spaa[2,6]Spbb[3,5]Spbb[5,6]+613/12I Spaa[1,2]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[3,5]^2Spaa[3,6]Spbb[5,6]-1/4I Spaa[1,2]Spbb[1,3]Spaa[2,3]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[3,5]Spbb[5,6]-1/4I Spaa[1,2]Spbb[1,3]Spaa[2,3]^2Spaa[2,5]Spbb[2,5]Spbb[3,5]^2Spaa[3,6]Spbb[5,6]+1/4I Spaa[1,2]Spbb[1,3]Spaa[2,3]^3Spbb[2,5]Spbb[3,5]^2Spaa[5,6]Spbb[5,6]-1/4I Spbb[1,3]Spaa[1,5]Spaa[2,3]^3Spbb[3,5]^3Spaa[3,6]Spbb[5,6]-385/2I Spaa[1,2]^2Spaa[1,5]Spbb[1,5]^4Spaa[1,6]Spaa[2,5]Spbb[5,6]-385/2I Spaa[1,2]^3Spaa[1,5]Spbb[1,5]^4Spaa[5,6]Spbb[5,6]-311753/96I Spaa[1,2]^2Spaa[1,3]Spbb[1,5]^3Spbb[2,3]Spaa[2,5]Spaa[2,6]Spbb[5,6]+491231/96I Spaa[1,2]^3Spbb[1,5]^3Spbb[2,3]Spaa[2,5]Spaa[3,6]Spbb[5,6]-491023/96I Spaa[1,2]^3Spbb[1,5]^3Spaa[2,3]Spbb[2,3]Spaa[5,6]Spbb[5,6]-2307/4I Spaa[1,2]^2Spbb[1,5]^3Spaa[1,6]Spaa[2,5]^2Spbb[2,5]Spbb[5,6]-2307/4I Spaa[1,2]^3Spbb[1,5]^3Spaa[2,5]Spbb[2,5]Spaa[5,6]Spbb[5,6]+192I Spaa[1,2]Spaa[1,3]Spbb[1,5]^3Spaa[1,6]Spaa[2,5]^2Spbb[3,5]Spbb[5,6]-4613/12I Spaa[1,2]^2Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spbb[3,5]Spaa[3,6]Spbb[5,6]+192I Spaa[1,2]^2Spaa[1,3]Spbb[1,5]^3Spaa[2,5]Spbb[3,5]Spaa[5,6]Spbb[5,6]+577/2I Spaa[1,2]^2Spaa[1,5]Spbb[1,5]^3Spaa[2,3]Spbb[3,5]Spaa[5,6]Spbb[5,6]-334969/96I Spaa[1,2]^2Spbb[1,5]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]Spbb[5,6]-111099/32I Spaa[1,2]^2Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[5,6]-45227/96I Spaa[1,2]Spaa[1,3]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[2,5]Spaa[2,6]Spbb[3,5]Spbb[5,6]-140791/48I Spaa[1,2]^2Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[3,5]Spaa[3,6]Spbb[5,6]+140539/48I Spaa[1,2]^2Spbb[1,5]^2Spaa[2,3]^2Spbb[2,3]Spbb[3,5]Spaa[5,6]Spbb[5,6]-1537/4I Spaa[1,2]^2Spbb[1,5]^2Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spbb[5,6]+1537/4I Spaa[1,2]Spaa[1,3]Spbb[1,5]^2Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[3,5]Spbb[5,6]-9221/12I Spaa[1,2]^2Spbb[1,5]^2Spaa[2,5]^2Spbb[2,5]Spbb[3,5]Spaa[3,6]Spbb[5,6]+1537/2I Spaa[1,2]^2Spbb[1,5]^2Spaa[2,3]Spaa[2,5]Spbb[2,5]Spbb[3,5]Spaa[5,6]Spbb[5,6]+1/12I Spaa[1,2]Spaa[1,3]Spbb[1,5]^2Spaa[2,5]^2Spbb[3,5]^2Spaa[3,6]Spbb[5,6]+578/3I Spaa[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spaa[2,5]Spbb[3,5]^2Spaa[3,6]Spbb[5,6]-1/2I Spaa[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]^2Spbb[3,5]^2Spaa[5,6]Spbb[5,6]-4313/32I Spaa[1,2]Spbb[1,5]Spaa[2,3]^3Spbb[2,3]^2Spaa[2,6]Spbb[3,5]Spbb[5,6]-32923/96I Spaa[1,2]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]Spbb[5,6]+95I Spaa[1,3]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]Spaa[2,5]Spaa[2,6]Spbb[3,5]^2Spbb[5,6]-11659/96I Spaa[1,2]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]Spaa[2,5]Spbb[3,5]^2Spaa[3,6]Spbb[5,6]+4009/32I Spaa[1,2]Spbb[1,5]Spaa[2,3]^3Spbb[2,3]Spbb[3,5]^2Spaa[5,6]Spbb[5,6]+769/4I Spaa[1,2]Spbb[1,5]Spaa[2,3]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spbb[3,5]Spbb[5,6]-1/2I Spaa[1,3]Spbb[1,5]Spaa[2,3]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[3,5]^2Spbb[5,6]+387/2I Spaa[1,2]Spbb[1,5]Spaa[2,3]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]^2Spaa[3,6]Spbb[5,6]-771/4I Spaa[1,2]Spbb[1,5]Spaa[2,3]^2Spaa[2,5]Spbb[2,5]Spbb[3,5]^2Spaa[5,6]Spbb[5,6]+3/4I Spaa[1,3]Spbb[1,5]Spaa[2,3]Spaa[2,5]^2Spbb[3,5]^3Spaa[3,6]Spbb[5,6]-1I Spaa[1,5]Spbb[1,5]Spaa[2,3]^2Spaa[2,5]Spbb[3,5]^3Spaa[3,6]Spbb[5,6]-191/2I Spaa[1,5]Spbb[1,5]Spaa[2,3]^3Spbb[3,5]^3Spaa[5,6]Spbb[5,6]-1/2I Spaa[2,3]^3Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]^2Spbb[5,6]-1/4I Spaa[2,3]^3Spbb[2,3]Spaa[2,5]Spbb[3,5]^3Spaa[3,6]Spbb[5,6]-1/2I Spaa[2,3]^4Spbb[2,3]Spbb[3,5]^3Spaa[5,6]Spbb[5,6]-1/2I Spaa[2,3]^2Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spbb[3,5]^2Spbb[5,6]-3/4I Spaa[2,3]^2Spaa[2,5]^2Spbb[2,5]Spbb[3,5]^3Spaa[3,6]Spbb[5,6]+1/2I Spaa[2,3]^3Spaa[2,5]Spbb[2,5]Spbb[3,5]^3Spaa[5,6]Spbb[5,6]-1/4I Spaa[2,3]^2Spaa[2,5]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]Spbb[5,6]-1/2I Spaa[1,2]^2Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]^2Spbb[2,5]Spbb[3,5]+1I Spaa[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,3]^3Spbb[2,5]Spbb[3,5]^2-1/2I Spbb[1,3]Spaa[1,5]Spaa[2,3]^4Spbb[2,5]Spbb[3,5]^3+96I Spaa[1,2]^3Spaa[1,5]Spbb[1,5]^4Spaa[2,3]Spbb[2,3]-96I Spaa[1,2]^2Spaa[1,5]^2Spbb[1,5]^4Spaa[2,3]Spbb[3,5]-287I Spaa[1,2]^2Spaa[1,5]Spbb[1,5]^3Spaa[2,3]^2Spbb[2,3]Spbb[3,5]-96I Spaa[1,2]^2Spaa[1,5]Spbb[1,5]^3Spaa[2,3]Spaa[2,5]Spbb[2,5]Spbb[3,5]-96I Spaa[1,2]Spaa[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[2,3]Spaa[2,5]Spbb[3,5]^2+575/2I Spaa[1,2]Spaa[1,5]^2Spbb[1,5]^3Spaa[2,3]^2Spbb[3,5]^2+286I Spaa[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]^3Spbb[2,3]Spbb[3,5]^2+383/2I Spaa[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]^2Spaa[2,5]Spbb[2,5]Spbb[3,5]^2+383/2I Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]^2Spaa[2,5]Spbb[3,5]^3-287I Spaa[1,5]^2Spbb[1,5]^2Spaa[2,3]^3Spbb[3,5]^3-95I Spaa[1,5]Spbb[1,5]Spaa[2,3]^4Spbb[2,3]Spbb[3,5]^3-191/2I Spaa[1,5]Spbb[1,5]Spaa[2,3]^3Spaa[2,5]Spbb[2,5]Spbb[3,5]^3-191/2I Spaa[1,5]Spbb[1,5]Spaa[2,3]^3Spaa[3,5]Spbb[3,5]^4)/(Spaa[2,3]Spbb[4,5]Spab[1,Sp[2]+Sp[3],4]Spab[1,Sp[2]+Sp[3],6]Spab[3,Sp[1]+Sp[2],6](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(-20655/256I Spaa[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^3Spaa[2,6]^2Spbb[3,5]+61/16I Spaa[1,4]Spaa[1,6]Spbb[1,6]^3Spbb[2,5]Spaa[2,6]^3Spbb[3,5]+5101/48I Spaa[1,6]^2Spbb[1,6]^3Spaa[2,6]^2Spaa[3,4]Spbb[3,5]^2+13109/128I Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spaa[2,6]^3Spbb[2,6]Spbb[3,5]+6997/48I Spaa[1,4]Spbb[1,6]^2Spbb[2,5]Spaa[2,6]^4Spbb[2,6]Spbb[3,5]+1969/48I Spaa[1,6]Spbb[1,6]^2Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spbb[3,5]^2-12677/256I Spaa[1,4]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]^2Spbb[3,6]+3575/48I Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,5]Spaa[2,6]^3Spbb[3,6]-2959/48I Spaa[1,4]Spbb[1,6]^2Spbb[2,5]^2Spaa[2,6]^4Spbb[3,6]-16073/384I Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spaa[2,6]^2Spbb[3,5]Spaa[5,6]Spbb[5,6]+335/24I Spaa[1,4]Spbb[1,6]^2Spbb[2,5]Spaa[2,6]^3Spbb[3,5]Spaa[5,6]Spbb[5,6]+3487/16I Spaa[1,6]Spbb[1,6]^2Spaa[2,6]^2Spaa[3,4]Spbb[3,5]^2Spaa[5,6]Spbb[5,6]-141697/192I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]+18177/128I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,5]Spaa[2,6]^2-3513/128I Spaa[1,2]Spbb[1,3]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spaa[3,4]Spbb[3,5]+85985/384I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,3]Spaa[2,6]Spbb[3,5]+2219/8I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,6]^2Spbb[2,5]^2Spaa[2,6]^3+30947/192I Spaa[1,2]Spbb[1,3]Spaa[1,6]Spbb[1,6]^2Spbb[2,5]Spaa[2,6]^2Spaa[3,4]Spbb[3,5]+6521/32I Spbb[1,3]Spaa[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,3]Spbb[2,5]Spaa[2,6]^2Spbb[3,5]+1463/64I Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,3]Spaa[2,6]Spaa[3,4]Spbb[3,5]^2-328/3I Spaa[1,2]Spbb[1,3]Spaa[1,6]Spbb[1,6]^2Spaa[2,6]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]-19231/64I Spaa[1,2]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,3]Spaa[2,6]^2-119143/64I Spaa[1,4]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,5]Spaa[2,6]Spbb[3,5]+588863/384I Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]^2Spaa[2,6]^2Spbb[3,5]-361/96I Spaa[1,2]Spaa[1,4]Spbb[1,5]Spbb[1,6]^2Spbb[2,3]Spbb[2,5]Spaa[2,6]^3-54105/128I Spaa[1,2]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,3]Spaa[2,6]^2Spaa[3,4]Spbb[3,5]+384733/384I Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[3,5]-243143/384I Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[3,5]+139301/384I Spaa[1,4]Spaa[1,5]Spbb[1,5]Spbb[1,6]^2Spbb[2,5]Spaa[2,6]^3Spbb[3,5]-42857/96I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,5]^2-1409/128I Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^2+98689/192I Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spaa[2,6]^2Spaa[3,4]Spbb[3,5]^2+3239/48I Spaa[1,2]Spbb[1,6]^2Spbb[2,3]Spaa[2,4]Spbb[2,5]^2Spaa[2,6]^3-479/6I Spaa[1,2]Spbb[1,6]^2Spbb[2,3]Spbb[2,5]Spaa[2,6]^3Spaa[3,4]Spbb[3,5]+65231/96I Spaa[1,4]Spbb[1,6]^2Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]^3Spbb[3,5]+4787/192I Spaa[1,6]Spbb[1,6]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spaa[3,4]Spbb[3,5]^2-2141/16I Spaa[1,2]Spbb[1,6]^2Spbb[2,3]Spaa[2,6]^2Spaa[3,4]Spbb[3,5]^2Spaa[3,6]+6121/48I Spaa[1,4]Spbb[1,6]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^3Spbb[3,5]-11365/48I Spaa[1,5]Spbb[1,6]^2Spaa[2,4]Spbb[2,5]^2Spaa[2,6]^3Spbb[3,5]-9341/64I Spaa[1,6]Spbb[1,6]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spaa[3,4]Spbb[3,5]^2+27793/64I Spaa[1,4]Spbb[1,6]^2Spbb[2,5]Spaa[2,6]^3Spaa[3,5]Spbb[3,5]^2-353/6I Spaa[1,5]Spbb[1,6]^2Spbb[2,5]Spaa[2,6]^3Spaa[3,4]Spbb[3,5]^2+31319/192I Spaa[1,6]Spbb[1,6]^2Spaa[2,6]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]^3-20003/192I Spaa[1,6]Spbb[1,6]^2Spaa[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]+2585/16I Spaa[1,5]Spbb[1,6]^2Spaa[2,6]^2Spaa[3,4]Spbb[3,5]^3Spaa[3,6]+371/16I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,6]^4Spbb[2,6]^2Spbb[3,5]+599/12I Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]^2Spbb[3,5]+197/12I Spbb[1,6]Spaa[2,6]^4Spbb[2,6]^2Spaa[3,4]Spbb[3,5]^2-463/16I Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]^3Spbb[2,6]Spbb[3,6]-271/8I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]Spbb[3,6]-273/8I Spbb[1,6]Spaa[2,4]Spbb[2,5]^2Spaa[2,6]^4Spbb[2,6]Spbb[3,6]+8405/64I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,6]^3Spbb[2,6]Spbb[3,5]Spaa[5,6]Spbb[5,6]+7391/48I Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,5]Spaa[5,6]Spbb[5,6]+2215/48I Spbb[1,6]Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spbb[3,5]^2Spaa[5,6]Spbb[5,6]-9625/24I Spaa[1,2]Spaa[1,4]Spbb[1,5]^2Spbb[1,6]Spbb[2,3]Spaa[2,6]^3Spbb[2,6]-258247/384I Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]+61181/192I Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spaa[2,6]^3Spbb[2,6]Spbb[3,5]-15981/64I Spaa[1,2]Spbb[1,5]Spbb[1,6]Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]-51983/192I Spaa[1,2]Spbb[1,5]Spbb[1,6]Spbb[2,3]Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spbb[3,5]+52793/192I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,6]^3Spbb[2,6]Spbb[3,5]-28763/128I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,5]+42655/96I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,5]-49523/128I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,5]^2+10879/384I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,6]^3Spbb[2,6]Spaa[3,5]Spbb[3,5]^2+2179/4I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spbb[3,5]^2+8551/48I Spbb[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,5]+1601/48I Spbb[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spbb[3,5]^2+471/16I Spbb[1,6]Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^3Spbb[2,6]Spbb[3,5]+25963/48I Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[3,5]Spbb[3,5]^2-5495/16I Spbb[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spbb[3,5]^2+3335/12I Spbb[1,6]Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spaa[3,5]Spbb[3,5]^3-11009/48I Spbb[1,6]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]-12677/128I Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[3,6]Spaa[5,6]Spbb[5,6]+4439/24I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spbb[2,5]Spaa[2,6]^3Spbb[3,6]Spaa[5,6]Spbb[5,6]-3005/48I Spbb[1,6]Spaa[2,4]Spbb[2,5]^2Spaa[2,6]^3Spbb[3,6]Spaa[5,6]Spbb[5,6]-4489/32I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[3,6]+5663/192I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,5]Spbb[1,6]Spbb[2,5]Spaa[2,6]^3Spbb[3,6]-15/4I Spaa[1,2]Spbb[1,2]Spbb[1,6]Spaa[2,4]Spbb[2,5]^2Spaa[2,6]^3Spbb[3,6]-44077/192I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,3]Spaa[2,6]Spbb[3,6]-4865/96I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]+15079/192I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spaa[2,3]Spbb[2,5]^2Spaa[2,6]^3Spbb[3,6]+101505/64I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,5]Spaa[2,6]Spbb[3,6]-619115/384I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[3,6]-223837/384I Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[3,6]+7353/16I Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]-18463/192I Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[2,5]Spaa[2,6]^3Spbb[3,6]-47919/128I Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]Spbb[3,6]-2653/3I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]^3Spbb[3,6]-13621/96I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^3Spbb[3,6]+8693/96I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[2,4]Spbb[2,5]^2Spaa[2,6]^3Spbb[3,6]-16717/384I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spbb[2,5]Spaa[2,6]^3Spaa[3,5]Spbb[3,5]Spbb[3,6]-3299/48I Spbb[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,5]^2Spaa[2,6]^3Spbb[3,6]-3005/48I Spbb[1,6]Spaa[2,4]Spaa[2,5]Spbb[2,5]^3Spaa[2,6]^3Spbb[3,6]-2893/16I Spbb[1,6]Spaa[2,4]Spbb[2,5]^2Spaa[2,6]^3Spaa[3,5]Spbb[3,5]Spbb[3,6]+121603/768I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,6]^2Spbb[3,5]Spaa[5,6]^2Spbb[5,6]^2+487/48I Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,5]Spaa[5,6]^2Spbb[5,6]^2+335/3I Spbb[1,6]Spaa[2,6]^2Spaa[3,4]Spbb[3,5]^2Spaa[5,6]^2Spbb[5,6]^2-196765/192I Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,5]Spaa[2,6]Spbb[3,5]Spaa[5,6]Spbb[5,6]+102503/96I Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spaa[2,6]^2Spbb[3,5]Spaa[5,6]Spbb[5,6]-23447/32I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[3,5]Spaa[5,6]Spbb[5,6]+109369/192I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,5]Spaa[5,6]Spbb[5,6]-39323/192I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,5]^2Spaa[5,6]Spbb[5,6]-8837/192I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[5,6]Spbb[5,6]+70633/128I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[2,6]^2Spaa[3,4]Spbb[3,5]^2Spaa[5,6]Spbb[5,6]-1235/12I Spbb[1,6]Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,5]Spaa[5,6]Spbb[5,6]+12755/48I Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[5,6]Spbb[5,6]-1177/48I Spbb[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spaa[3,4]Spbb[3,5]^2Spaa[5,6]Spbb[5,6]+5319/32I Spbb[1,6]Spaa[2,6]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[5,6]Spbb[5,6]+5729/96I Spbb[1,6]Spaa[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]Spaa[5,6]Spbb[5,6]+1273/96I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]-13349/192I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,5]Spbb[1,6]Spbb[2,5]Spaa[2,6]^2-5887/48I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,6]Spaa[2,4]Spbb[2,5]^2Spaa[2,6]^2-205685/384I Spaa[1,2]^2Spbb[1,2]Spaa[1,4]Spbb[1,5]^2Spbb[1,6]Spbb[2,3]Spaa[2,6]^2-4861/24I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]Spbb[1,6]Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2+4595/48I Spaa[1,2]^2Spbb[1,3]^2Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spaa[3,4]-26647/192I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,3]-61319/96I Spaa[1,2]^2Spbb[1,3]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]Spaa[3,4]+15769/24I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[2,5]Spaa[2,6]+2457/32I Spaa[1,2]Spbb[1,3]^2Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,3]Spaa[3,4]Spbb[3,5]+43163/192I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,3]^2Spbb[3,5]-54943/96I Spaa[1,2]^2Spbb[1,3]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,4]Spbb[3,5]Spaa[3,6]-27/4I Spaa[1,2]^2Spbb[1,3]^2Spbb[1,6]Spbb[2,5]^2Spaa[2,6]^2Spaa[3,4]+790I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,6]Spaa[2,3]Spbb[2,5]^2Spaa[2,6]^2+205991/192I Spaa[1,2]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,5]+2745/8I Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,3]^2Spbb[2,5]Spaa[2,6]Spbb[3,5]+2479/64I Spaa[1,2]^2Spbb[1,3]^2Spbb[1,6]Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,5]Spaa[3,6]+38909/192I Spbb[1,3]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,3]^2Spaa[3,4]Spbb[3,5]^2+38215/192I Spaa[1,2]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]-14815/192I Spaa[1,2]^2Spbb[1,3]^2Spbb[1,6]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]^2+75989/192I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,5]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,5]-406843/192I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spbb[1,6]Spaa[2,6]+153181/384I Spaa[1,2]^2Spbb[1,3]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spbb[2,3]Spaa[2,6]Spaa[3,4]+19409/96I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,6]-12463/16I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]-44735/32I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[2,5]Spaa[2,6]^2-54697/48I Spaa[1,2]Spbb[1,3]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,5]Spaa[3,4]Spbb[3,5]-429001/192I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,3]Spaa[2,5]Spbb[3,5]-186727/192I Spaa[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,4]Spbb[3,5]+105995/48I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[2,6]Spbb[3,5]-107915/192I Spaa[1,2]^2Spbb[1,3]Spbb[1,5]Spbb[1,6]Spbb[2,3]Spbb[2,5]Spaa[2,6]^2Spaa[3,4]-7865/24I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]^2-144665/96I Spaa[1,2]Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[3,4]Spbb[3,5]+39061/48I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,3]^2Spbb[2,3]Spaa[2,6]Spbb[3,5]-550/3I Spaa[1,2]^2Spbb[1,3]Spbb[1,5]Spbb[1,6]Spbb[2,3]Spaa[2,6]Spaa[3,4]Spbb[3,5]Spaa[3,6]-36019/128I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2-140207/384I Spaa[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[2,4]Spbb[2,5]^2Spaa[2,6]^2-165767/192I Spaa[1,2]Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,5]-49191/64I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]+25791/128I Spaa[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spaa[3,4]Spbb[3,5]+53123/96I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[2,3]Spbb[2,5]Spaa[2,6]^2Spbb[3,5]-7931/8I Spbb[1,3]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,3]Spaa[2,5]Spaa[3,4]Spbb[3,5]^2+9201/16I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2+31149/64I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[2,6]Spaa[3,4]Spbb[3,5]^2-32071/48I Spaa[1,2]Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,5]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]+50935/192I Spaa[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[2,6]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]-9385/192I Spaa[1,2]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,5]^2Spaa[2,6]^2+6439/192I Spaa[1,2]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]^2Spaa[3,4]Spbb[3,5]+181781/192I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spaa[2,6]^2Spbb[3,5]+64343/96I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,3]^2Spbb[2,3]Spaa[2,6]Spaa[3,4]Spbb[3,5]^2+13/12I Spaa[1,2]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]+935/24I Spaa[1,2]Spbb[1,3]Spbb[1,6]Spaa[2,4]Spaa[2,5]Spbb[2,5]^3Spaa[2,6]^2-15761/64I Spaa[1,2]Spbb[1,3]Spbb[1,6]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spaa[3,4]Spbb[3,5]+13577/32I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,5]-40337/96I Spbb[1,3]Spaa[1,5]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,5]-9613/24I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,5]^2+16115/24I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spaa[2,3]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^2-105541/192I Spbb[1,3]Spaa[1,5]Spbb[1,6]Spaa[2,3]Spbb[2,5]Spaa[2,6]^2Spaa[3,4]Spbb[3,5]^2-77791/192I Spaa[1,2]Spbb[1,3]Spbb[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]+71213/192I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[2,6]Spaa[3,4]Spaa[3,5]Spbb[3,5]^3-71147/192I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[2,5]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]-8771/192I Spbb[1,3]Spaa[1,5]Spbb[1,6]Spaa[2,3]Spaa[2,6]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]-1919/16I Spaa[1,2]Spbb[1,3]Spbb[1,6]Spaa[2,5]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]^2-827/8I Spaa[1,2]Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spbb[1,6]Spbb[2,3]Spaa[2,5]Spaa[2,6]-74383/384I Spaa[1,2]Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spbb[1,6]Spbb[2,3]Spaa[2,6]^2+42977/96I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,5]^2Spbb[3,5]-1136953/384I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spbb[1,6]Spaa[2,5]Spaa[2,6]Spbb[3,5]+1852655/768I Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^3Spbb[1,6]Spaa[2,6]^2Spbb[3,5]+34987/64I Spaa[1,2]^2Spbb[1,5]^2Spbb[1,6]Spbb[2,3]^2Spaa[2,6]^2Spaa[3,4]-68467/64I Spaa[1,2]Spaa[1,4]Spbb[1,5]^2Spbb[1,6]Spaa[2,3]Spbb[2,3]^2Spaa[2,6]^2-17021/96I Spaa[1,2]Spaa[1,4]Spbb[1,5]^2Spbb[1,6]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2+63523/384I Spaa[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2-3469/96I Spaa[1,2]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spbb[2,3]Spaa[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,5]-210037/96I Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spaa[2,6]Spbb[3,5]-120079/192I Spaa[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[2,3]Spaa[2,6]^2Spaa[3,4]Spbb[3,5]+769039/384I Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[3,5]-381761/384I Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[3,5]-148747/384I Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[3,5]+439343/384I Spaa[1,5]^2Spbb[1,5]^2Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,5]+14133/64I Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,5]^2Spaa[3,4]Spbb[3,5]^2-55891/32I Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2-11191/12I Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,5]^2+173981/128I Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^2+3537/4I Spaa[1,5]^2Spbb[1,5]^2Spbb[1,6]Spaa[2,6]^2Spaa[3,4]Spbb[3,5]^2-3949/12I Spaa[1,2]Spbb[1,5]Spbb[1,6]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spbb[2,5]Spaa[2,6]^2-138931/192I Spaa[1,2]Spbb[1,5]Spbb[1,6]Spaa[2,3]Spbb[2,3]^2Spaa[2,6]^2Spaa[3,4]Spbb[3,5]-52189/768I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]^2Spbb[3,5]-203/64I Spaa[1,2]Spbb[1,5]Spbb[1,6]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2+57265/192I Spaa[1,2]Spbb[1,5]Spbb[1,6]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spaa[3,4]Spbb[3,5]-13463/16I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[3,5]+129191/192I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,5]-108331/384I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,5]^2-37837/384I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^2+7825/8I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spaa[3,4]Spbb[3,5]^2-38281/128I Spaa[1,2]Spbb[1,5]Spbb[1,6]Spbb[2,3]Spaa[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]-758551/768I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]^2Spbb[3,5]+62329/96I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,5]+320/3I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,5]^2-138145/192I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^2+28587/64I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^2+23615/192I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spaa[3,4]Spbb[3,5]^2-112571/384I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,5]Spaa[2,6]Spaa[3,4]Spaa[3,5]Spbb[3,5]^3+151/48I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,5]^2Spaa[3,4]Spbb[3,5]^3Spaa[3,6]-59581/768I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,6]^2Spaa[3,5]^2Spbb[3,5]^3+21621/64I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[2,6]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]^3+67189/384I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]+2215/24I Spbb[1,6]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,5]+5581/48I Spbb[1,6]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]^2Spaa[3,4]Spbb[3,5]^2+65/48I Spbb[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,5]+1883/24I Spbb[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^2-2005/24I Spbb[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spaa[3,4]Spbb[3,5]^2+1689/16I Spbb[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]^3+2059/16I Spbb[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]-1809/16I Spbb[1,6]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^3Spaa[2,6]^2Spbb[3,5]+1589/6I Spbb[1,6]Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^2-517/2I Spbb[1,6]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]^2Spaa[3,4]Spbb[3,5]^2+1127/8I Spbb[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]^3+371/4I Spbb[1,6]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]+5483/48I Spbb[1,6]Spaa[2,5]Spaa[2,6]Spaa[3,4]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]+27/8I Spbb[1,5]Spaa[2,4]Spaa[2,6]^4Spbb[2,6]^3Spbb[3,5]-69/4I Spaa[1,4]Spbb[1,5]^2Spaa[2,6]^4Spbb[2,6]^2Spbb[3,6]-9I Spbb[1,5]Spaa[2,4]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]^2Spbb[3,6]-133/16I Spbb[1,5]Spaa[2,4]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]Spaa[5,6]Spbb[5,6]-7/8I Spaa[1,2]Spbb[1,5]^2Spbb[2,3]Spaa[2,4]Spaa[2,6]^3Spbb[2,6]^2-90661/384I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]+713/48I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]-1979/48I Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]+10683/64I Spbb[1,5]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]-9989/192I Spbb[1,5]Spaa[2,4]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,5]Spbb[3,5]^2+10481/192I Spbb[1,5]Spaa[2,5]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,4]Spbb[3,5]^2-483/16I Spaa[1,4]Spbb[1,5]^2Spaa[2,6]^3Spbb[2,6]Spbb[3,6]Spaa[5,6]Spbb[5,6]-85/4I Spbb[1,5]Spaa[2,4]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,6]Spaa[5,6]Spbb[5,6]-79/8I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,5]^2Spaa[2,6]^3Spbb[2,6]Spbb[3,6]-45/8I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[2,4]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,6]+13025/192I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,6]-101/4I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,6]^3Spbb[2,6]Spbb[3,6]-2233/32I Spaa[1,4]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]^3Spbb[2,6]Spbb[3,6]+96497/384I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,6]-627/16I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,6]-31615/128I Spaa[1,4]Spbb[1,5]^2Spaa[2,6]^3Spbb[2,6]Spaa[3,5]Spbb[3,5]Spbb[3,6]-2755/48I Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,6]-3405/16I Spbb[1,5]Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^3Spbb[2,6]Spbb[3,6]+9719/64I Spbb[1,5]Spaa[2,4]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[3,5]Spbb[3,5]Spbb[3,6]+3541/128I Spbb[1,5]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[5,6]^2Spbb[5,6]^2+17363/192I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[5,6]Spbb[5,6]-5317/24I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[5,6]Spbb[5,6]-213/8I Spbb[1,5]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[5,6]Spbb[5,6]+11363/64I Spbb[1,5]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[5,6]Spbb[5,6]-11137/96I Spbb[1,5]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,5]^2Spaa[5,6]Spbb[5,6]+5I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]^2Spbb[2,3]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]-2393/24I Spaa[1,2]Spaa[1,4]Spbb[1,5]^3Spbb[2,3]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]-235/16I Spaa[1,2]Spaa[1,5]Spbb[1,5]^3Spbb[2,3]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]-22013/64I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,5]^2Spaa[2,6]Spbb[2,6]Spbb[3,5]+16173/64I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]-20327/384I Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]-2915/16I Spaa[1,2]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[2,6]^2Spbb[2,6]-59I Spaa[1,2]Spbb[1,5]^2Spbb[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]-71I Spaa[1,2]Spbb[1,5]^2Spbb[2,3]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,5]-100829/384I Spaa[1,4]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]+679/8I Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]+113005/384I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]^2Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]-115783/384I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]-37043/384I Spbb[1,5]^2Spaa[1,6]Spaa[2,5]^2Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,5]^2-37835/192I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spbb[3,5]^2-993/16I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spbb[3,5]^2+19247/192I Spaa[1,5]Spbb[1,5]^2Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,5]^2-6091/128I Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]+6097/96I Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]-15371/192I Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spbb[3,5]^2+5817/64I Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,5]^2+16093/384I Spbb[1,5]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,5]+6739/192I Spbb[1,5]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spbb[3,5]^2+15121/192I Spbb[1,5]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,5]^2-11857/384I Spbb[1,5]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]^2Spbb[3,5]^3+979/96I Spbb[1,5]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spaa[3,5]Spbb[3,5]^3+5237/96I Spbb[1,5]Spaa[2,5]^2Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]-18169/192I Spbb[1,2]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spaa[2,6]^2Spbb[3,6]^2-15551/192I Spbb[1,2]Spaa[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[2,6]^3Spbb[3,6]^2+67/8I Spbb[1,2]Spaa[2,3]Spaa[2,4]Spbb[2,5]^2Spaa[2,6]^3Spbb[3,6]^2+13973/192I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,6]^2Spaa[3,5]Spbb[3,6]^2+100961/384I Spaa[1,4]Spbb[1,5]^2Spbb[2,5]Spaa[2,6]^3Spaa[3,5]Spbb[3,6]^2-3085/16I Spbb[1,5]Spaa[2,4]Spbb[2,5]^2Spaa[2,6]^3Spaa[3,5]Spbb[3,6]^2-12677/256I Spaa[1,4]Spbb[1,5]^2Spaa[2,6]^2Spbb[3,6]Spaa[5,6]^2Spbb[5,6]^2+5303/48I Spbb[1,5]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]Spaa[5,6]^2Spbb[5,6]^2+6135/8I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,5]Spaa[2,6]Spbb[3,6]Spaa[5,6]Spbb[5,6]-304565/384I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,6]^2Spbb[3,6]Spaa[5,6]Spbb[5,6]+39765/128I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]Spaa[5,6]Spbb[5,6]+34075/384I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]Spaa[5,6]Spbb[5,6]-4839/64I Spaa[1,4]Spbb[1,5]^2Spaa[2,6]^2Spaa[3,5]Spbb[3,5]Spbb[3,6]Spaa[5,6]Spbb[5,6]+2269/48I Spbb[1,5]Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,6]Spaa[5,6]Spbb[5,6]-661/24I Spbb[1,5]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]Spbb[3,6]Spaa[5,6]Spbb[5,6]+5/2I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,5]^2Spaa[2,6]^2Spbb[3,6]-20261/192I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spaa[2,6]Spbb[3,6]+2755/192I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]+5/4I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,6]-77/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,5]Spaa[2,6]Spbb[3,6]-111/8I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,6]^2Spbb[3,6]-567/2I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[3,6]+123/16I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]-71/16I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]+157/8I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]-15/4I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,6]+3023/48I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]^2Spaa[1,6]^2Spaa[2,3]^2Spbb[3,6]+10007/192I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,3]^2Spbb[2,5]Spaa[2,6]Spbb[3,6]+245/32I Spbb[1,3]^2Spaa[1,4]Spaa[2,3]^2Spbb[2,5]^2Spaa[2,6]^2Spbb[3,6]+2485/24I Spbb[1,3]Spaa[1,4]Spbb[1,5]^3Spaa[1,6]^2Spaa[2,3]Spaa[2,5]Spbb[3,6]-2149/12I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,3]Spaa[2,6]Spbb[3,6]-3143/64I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]^2Spbb[2,3]Spaa[2,6]Spbb[3,6]-12179/64I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,6]+4991/32I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]-7487/48I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spaa[2,6]Spaa[3,5]Spbb[3,5]Spbb[3,6]-5555/64I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]-21689/192I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,6]-1319/48I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spaa[2,4]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,6]-25733/192I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]Spbb[3,6]+215/48I Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,6]+305/48I Spbb[1,3]Spaa[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]^3Spaa[2,6]^2Spbb[3,6]+245/48I Spbb[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,5]^2Spaa[2,6]^2Spaa[3,5]Spbb[3,5]Spbb[3,6]-44159/192I Spaa[1,4]Spbb[1,5]^4Spaa[1,6]^2Spaa[2,5]^2Spbb[3,6]+135539/64I Spaa[1,4]Spaa[1,5]Spbb[1,5]^4Spaa[1,6]Spaa[2,5]Spaa[2,6]Spbb[3,6]-1431971/768I Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^4Spaa[2,6]^2Spbb[3,6]+818225/384I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spaa[2,6]Spbb[3,6]-269631/128I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[3,6]+17059/12I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[3,6]-13617/32I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]-30449/48I Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]+598753/384I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]Spbb[3,6]-594239/384I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,6]^2Spaa[3,5]Spbb[3,5]Spbb[3,6]-33981/256I Spaa[1,4]Spbb[1,5]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]^2Spbb[3,6]+109813/192I Spaa[1,4]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]-8333/24I Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]-30973/128I Spaa[1,4]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]Spbb[3,6]+93027/256I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]^2Spbb[3,6]-32891/384I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,6]+311197/384I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]Spbb[3,6]-853/2I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]Spbb[3,6]-120215/768I Spaa[1,4]Spbb[1,5]^2Spaa[2,6]^2Spaa[3,5]^2Spbb[3,5]^2Spbb[3,6]+3401/48I Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]+517/48I Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,6]+7615/96I Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]Spbb[3,6]-1397/24I Spbb[1,5]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^3Spaa[2,6]^2Spbb[3,6]-2961/32I Spbb[1,5]Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spaa[3,5]Spbb[3,5]Spbb[3,6]+11473/96I Spbb[1,5]Spaa[2,4]Spaa[2,6]Spbb[3,5]Spaa[5,6]^3Spbb[5,6]^3+206I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[2,6]Spbb[3,5]Spaa[5,6]^2Spbb[5,6]^2+63373/384I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[2,6]Spbb[3,5]Spaa[5,6]^2Spbb[5,6]^2+101I Spbb[1,5]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]Spaa[5,6]^2Spbb[5,6]^2+5821/32I Spbb[1,5]Spaa[2,4]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[5,6]^2Spbb[5,6]^2+5483/96I Spbb[1,5]Spaa[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,5]^2Spaa[5,6]^2Spbb[5,6]^2+13831/64I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,5]^2Spbb[3,5]Spaa[5,6]Spbb[5,6]-36523/192I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spaa[2,6]Spbb[3,5]Spaa[5,6]Spbb[5,6]+35735/96I Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]Spaa[2,6]Spbb[3,5]Spaa[5,6]Spbb[5,6]+100429/384I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[3,5]Spaa[5,6]Spbb[5,6]+67219/384I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]Spaa[5,6]Spbb[5,6]+151/96I Spbb[1,5]^2Spaa[1,6]Spaa[2,5]^2Spaa[3,4]Spbb[3,5]^2Spaa[5,6]Spbb[5,6]+40853/384I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[5,6]Spbb[5,6]+31/16I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[5,6]Spbb[5,6]+6305/24I Spaa[1,5]Spbb[1,5]^2Spaa[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,5]^2Spaa[5,6]Spbb[5,6]-151/3I Spbb[1,5]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spbb[3,5]Spaa[5,6]Spbb[5,6]+893/6I Spbb[1,5]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[5,6]Spbb[5,6]-287/6I Spbb[1,5]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,5]^2Spaa[5,6]Spbb[5,6]+251/32I Spbb[1,5]Spaa[2,4]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[5,6]Spbb[5,6]+335/3I Spbb[1,5]Spaa[2,5]Spaa[2,6]Spaa[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[5,6]Spbb[5,6]-12857/64I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[2,6]+36395/192I Spaa[1,2]^4Spbb[1,2]^2Spbb[1,3]Spbb[1,5]^2Spaa[4,6]+5061/32I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,3]Spbb[1,5]Spaa[2,4]Spbb[2,5]Spaa[2,6]+74477/384I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,5]^2Spbb[2,3]Spaa[2,4]Spaa[2,6]-15067/48I Spaa[1,2]^3Spbb[1,2]Spbb[1,3]^2Spbb[1,5]^2Spaa[1,6]Spaa[3,4]-23321/96I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]+15/32I Spaa[1,2]^3Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,5]^2Spaa[4,6]+13297/64I Spaa[1,2]^3Spbb[1,2]Spbb[1,3]^2Spbb[1,5]Spbb[2,5]Spaa[2,6]Spaa[3,4]-15259/24I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[2,6]+139285/192I Spaa[1,2]^3Spbb[1,2]Spbb[1,3]^2Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[4,6]-29777/64I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spaa[2,3]Spaa[2,4]Spbb[2,5]^2Spaa[2,6]+745/8I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,5]+65341/192I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,6]-68953/192I Spaa[1,2]^3Spbb[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[4,6]+81781/384I Spaa[1,2]^3Spbb[1,2]Spbb[1,3]Spbb[1,5]^2Spbb[2,3]Spaa[2,6]Spaa[3,4]-26459/48I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]+32813/96I Spaa[1,2]^3Spbb[1,2]Spbb[1,3]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[4,6]-10487/192I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]+292865/192I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spbb[2,5]Spaa[2,6]-34855/192I Spaa[1,2]^3Spbb[1,2]Spbb[1,3]Spbb[1,5]^2Spaa[2,5]Spbb[2,5]Spaa[4,6]-5009/48I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]+20005/96I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,5]Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]-45497/96I Spaa[1,2]^2Spbb[1,2]Spaa[1,4]Spbb[1,5]^3Spbb[2,3]Spaa[2,5]Spaa[2,6]+1161/8I Spaa[1,2]^2Spbb[1,2]Spaa[1,5]Spbb[1,5]^3Spbb[2,3]Spaa[2,4]Spaa[2,6]-701/64I Spaa[1,2]^3Spbb[1,2]Spbb[1,5]^3Spbb[2,3]Spaa[2,5]Spaa[4,6]+2173/6I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[2,6]+485/32I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]^2Spbb[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]-21217/192I Spaa[1,2]^2Spaa[1,3]Spbb[1,3]^3Spbb[1,5]^2Spaa[1,6]Spaa[3,4]-25267/192I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]+1373/96I Spaa[1,2]^2Spaa[1,3]^2Spbb[1,3]^3Spbb[1,5]^2Spaa[4,6]-186247/192I Spaa[1,2]^2Spbb[1,3]^3Spbb[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,5]Spaa[3,4]+5279/64I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,3]^2Spbb[2,5]+2201/48I Spaa[1,2]^3Spbb[1,3]^3Spbb[1,5]Spbb[2,5]Spaa[3,4]Spaa[3,6]-39433/192I Spaa[1,2]^2Spaa[1,3]Spbb[1,3]^3Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[4,6]-24599/96I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spbb[1,5]Spaa[1,6]Spaa[2,3]Spaa[3,4]Spbb[3,5]+29711/192I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,3]^2Spbb[3,5]-721/192I Spaa[1,2]^2Spaa[1,3]Spbb[1,3]^3Spbb[1,5]Spaa[3,4]Spbb[3,5]Spaa[3,6]-2009/12I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[1,5]Spaa[2,3]Spbb[3,5]Spaa[4,6]-23417/96I Spaa[1,2]^2Spbb[1,3]^3Spaa[2,3]Spbb[2,5]^2Spaa[2,6]Spaa[3,4]+114421/192I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spaa[2,3]^2Spbb[2,5]^2Spaa[2,6]-6077/16I Spaa[1,2]^2Spbb[1,3]^3Spaa[2,3]^2Spbb[2,5]^2Spaa[4,6]+210949/192I Spaa[1,2]Spbb[1,3]^3Spaa[1,6]Spaa[2,3]^2Spbb[2,5]Spaa[3,4]Spbb[3,5]+29581/96I Spbb[1,3]^3Spaa[1,4]Spaa[1,6]Spaa[2,3]^3Spbb[2,5]Spbb[3,5]+1363/6I Spaa[1,2]^2Spbb[1,3]^3Spaa[2,3]Spbb[2,5]Spaa[3,4]Spbb[3,5]Spaa[3,6]+17803/96I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[2,3]^2Spbb[2,5]Spbb[3,5]Spaa[4,6]+29267/64I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spaa[2,3]^2Spaa[3,4]Spbb[3,5]^2+373/64I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]+9293/64I Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]^2Spbb[3,5]^2Spaa[4,6]+28121/64I Spaa[1,2]^2Spbb[1,3]^2Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[3,4]+321/8I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,5]-45709/192I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,3]+1489/96I Spaa[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]^3Spaa[4,6]-22511/192I Spaa[1,2]^2Spbb[1,3]^2Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[3,4]-28845/64I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]^2Spbb[2,3]+4853/192I Spaa[1,2]^3Spbb[1,3]^2Spbb[1,5]^2Spbb[2,3]Spaa[3,4]Spaa[3,6]+27173/192I Spaa[1,2]^2Spaa[1,3]Spbb[1,3]^2Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[4,6]-59765/64I Spaa[1,2]^2Spbb[1,3]^2Spbb[1,5]^2Spaa[1,6]Spaa[2,5]Spbb[2,5]Spaa[3,4]-97009/192I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spaa[2,5]Spbb[2,5]+11369/8I Spaa[1,2]^2Spbb[1,3]^2Spaa[1,5]Spbb[1,5]^2Spbb[2,5]Spaa[2,6]Spaa[3,4]-277385/192I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[2,5]Spaa[2,6]-32473/192I Spaa[1,2]^2Spaa[1,3]Spbb[1,3]^2Spbb[1,5]^2Spaa[2,5]Spbb[2,5]Spaa[4,6]+82459/48I Spaa[1,2]^2Spbb[1,3]^2Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[2,5]Spaa[4,6]-3921/4I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,5]^2Spaa[1,6]Spaa[2,5]Spaa[3,4]Spbb[3,5]-37237/32I Spaa[1,2]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spaa[3,4]Spbb[3,5]-3331/32I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spaa[2,5]Spbb[3,5]+15015/32I Spbb[1,3]^2Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]^2Spbb[3,5]-123/64I Spaa[1,2]^2Spbb[1,3]^2Spaa[1,5]Spbb[1,5]^2Spaa[3,4]Spbb[3,5]Spaa[3,6]-2177/64I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]^2Spaa[2,5]Spbb[3,5]Spaa[4,6]-21413/192I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[3,5]Spaa[4,6]-135725/192I Spaa[1,2]^2Spbb[1,3]^2Spbb[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]Spaa[3,4]-90701/64I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spaa[2,6]+170057/192I Spaa[1,2]^2Spbb[1,3]^2Spbb[1,5]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spaa[4,6]-137887/96I Spaa[1,2]Spbb[1,3]^2Spbb[1,5]Spaa[1,6]Spaa[2,3]^2Spbb[2,3]Spaa[3,4]Spbb[3,5]+2051/48I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,3]^3Spbb[2,3]Spbb[3,5]-60055/192I Spaa[1,2]^2Spbb[1,3]^2Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,5]Spaa[3,6]-50035/192I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[2,3]^2Spbb[2,3]Spbb[3,5]Spaa[4,6]+21509/192I Spaa[1,2]^2Spbb[1,3]^2Spbb[1,5]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spaa[3,4]+38413/192I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]-68009/64I Spaa[1,2]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spaa[2,3]Spaa[2,4]Spbb[2,5]^2Spaa[2,6]+3813/16I Spaa[1,2]^2Spbb[1,3]^2Spbb[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[4,6]-22515/16I Spaa[1,2]Spbb[1,3]^2Spbb[1,5]Spaa[1,6]Spaa[2,3]Spaa[2,5]Spbb[2,5]Spaa[3,4]Spbb[3,5]-19555/24I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,3]^2Spaa[2,5]Spbb[2,5]Spbb[3,5]-7835/192I Spaa[1,2]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,5]+50109/64I Spbb[1,3]^2Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]^2Spbb[2,5]Spaa[2,6]Spbb[3,5]-39529/192I Spaa[1,2]^2Spbb[1,3]^2Spbb[1,5]Spaa[2,5]Spbb[2,5]Spaa[3,4]Spbb[3,5]Spaa[3,6]-24893/64I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,5]Spbb[3,5]Spaa[4,6]-69649/192I Spaa[1,2]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spaa[2,3]^2Spbb[2,5]Spbb[3,5]Spaa[4,6]-17855/24I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[1,6]Spaa[2,3]Spaa[2,5]Spaa[3,4]Spbb[3,5]^2+1327/12I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,3]^2Spaa[3,5]Spbb[3,5]^2+25651/32I Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[2,3]^2Spaa[3,4]Spbb[3,5]^2-5257/48I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[2,5]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]+51227/192I Spaa[1,2]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spaa[2,3]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]-2899/48I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]Spaa[2,3]Spaa[2,5]Spbb[3,5]^2Spaa[4,6]+37403/192I Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spaa[2,3]^2Spbb[3,5]^2Spaa[4,6]-4427/12I Spaa[1,2]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,5]^2Spaa[2,6]-2683/96I Spaa[1,2]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,5]+14187/32I Spbb[1,3]^2Spaa[1,4]Spaa[2,3]^3Spbb[2,3]Spbb[2,5]Spaa[2,6]Spbb[3,5]-1603/24I Spaa[1,2]Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,5]Spbb[3,5]Spaa[4,6]+36287/64I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^3Spbb[2,3]Spaa[3,4]Spbb[3,5]^2+9643/32I Spaa[1,2]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,3]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]+30811/192I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spbb[3,5]^2Spaa[4,6]-181/48I Spaa[1,2]Spbb[1,3]^2Spaa[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]^3Spaa[2,6]-299/3I Spaa[1,2]Spbb[1,3]^2Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spaa[3,4]Spbb[3,5]-343/6I Spbb[1,3]^2Spaa[1,4]Spaa[2,3]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[3,5]-197/24I Spbb[1,3]^2Spaa[1,5]Spaa[2,3]^2Spaa[2,4]Spbb[2,5]^2Spaa[2,6]Spbb[3,5]-31/48I Spaa[1,2]Spbb[1,3]^2Spaa[2,3]^2Spaa[2,5]Spbb[2,5]^2Spbb[3,5]Spaa[4,6]+23719/96I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^2Spaa[2,5]Spbb[2,5]Spaa[3,4]Spbb[3,5]^2+41791/96I Spbb[1,3]^2Spaa[1,4]Spaa[2,3]^2Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2-37271/96I Spbb[1,3]^2Spaa[1,5]Spaa[2,3]^2Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,5]^2+3045/64I Spaa[1,2]Spbb[1,3]^2Spaa[2,3]Spaa[2,5]Spbb[2,5]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]-629/12I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spaa[2,5]Spbb[2,5]Spbb[3,5]^2Spaa[4,6]+383/24I Spbb[1,3]^2Spaa[1,5]Spaa[2,3]^3Spbb[2,5]Spbb[3,5]^2Spaa[4,6]+106601/192I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]^3+27547/192I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spaa[2,5]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]-10893/32I Spbb[1,3]^2Spaa[1,5]Spaa[2,3]^2Spaa[3,4]Spbb[3,5]^3Spaa[3,6]+30811/192I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spaa[3,5]Spbb[3,5]^3Spaa[4,6]+2459/24I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^4Spaa[1,6]Spaa[2,5]-190429/192I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^4Spaa[2,6]-8263/64I Spaa[1,2]^2Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^4Spaa[4,6]+303295/384I Spaa[1,2]^2Spbb[1,3]Spbb[1,5]^3Spaa[1,6]Spbb[2,3]Spaa[2,5]Spaa[3,4]+714829/384I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,5]-8813/384I Spaa[1,2]^2Spbb[1,3]Spaa[1,5]Spbb[1,5]^3Spbb[2,3]Spaa[2,6]Spaa[3,4]-6368/3I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,3]Spbb[2,3]Spaa[2,6]-68777/384I Spaa[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,5]^3Spbb[2,3]Spaa[2,5]Spaa[4,6]+4769/24I Spaa[1,2]^2Spbb[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[2,3]Spbb[2,3]Spaa[4,6]+28719/64I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,5]^2Spbb[2,5]-237127/128I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spbb[2,5]Spaa[2,6]+12823/96I Spaa[1,2]Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]Spbb[2,5]Spaa[2,6]-4345/48I Spaa[1,2]^2Spbb[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spbb[2,5]Spaa[4,6]-971065/384I Spaa[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,5]Spaa[3,4]Spbb[3,5]+304945/192I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,5]^2Spbb[3,5]-1059473/384I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,3]Spaa[2,5]Spbb[3,5]-311543/384I Spaa[1,2]Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^3Spaa[2,6]Spaa[3,4]Spbb[3,5]+464801/384I Spbb[1,3]Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^3Spaa[2,3]Spaa[2,6]Spbb[3,5]-568249/384I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spbb[3,5]Spaa[4,6]+8287/32I Spaa[1,2]Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^3Spaa[2,3]Spbb[3,5]Spaa[4,6]+20215/24I Spaa[1,2]^2Spbb[1,3]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]^2Spaa[2,6]Spaa[3,4]-68885/192I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]+17263/192I Spaa[1,2]^2Spbb[1,3]Spbb[1,5]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[4,6]-9905/64I Spaa[1,2]^2Spbb[1,3]Spbb[1,5]^2Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,4]-42997/192I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]-48631/48I Spaa[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]-10145/64I Spaa[1,2]^2Spbb[1,3]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[4,6]-20489/64I Spaa[1,2]Spbb[1,3]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spaa[3,4]Spbb[3,5]-38231/64I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]^2Spbb[2,3]Spaa[2,5]Spbb[3,5]-284713/192I Spaa[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[3,4]Spbb[3,5]+201029/192I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]^2Spbb[2,3]Spaa[2,6]Spbb[3,5]-14929/96I Spaa[1,2]^2Spbb[1,3]Spbb[1,5]^2Spbb[2,3]Spaa[2,5]Spaa[3,4]Spbb[3,5]Spaa[3,6]-5171/8I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[3,5]Spaa[4,6]-29411/64I Spaa[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]^2Spbb[2,3]Spbb[3,5]Spaa[4,6]+57743/384I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]+65/12I Spaa[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]-723/16I Spaa[1,2]^2Spbb[1,3]Spbb[1,5]^2Spaa[2,5]^2Spbb[2,5]^2Spaa[4,6]+19917/64I Spaa[1,2]Spbb[1,3]Spbb[1,5]^2Spaa[1,6]Spaa[2,5]^2Spbb[2,5]Spaa[3,4]Spbb[3,5]+26435/192I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]-60109/64I Spaa[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,5]-44473/48I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]+26781/32I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spbb[3,5]+25127/192I Spaa[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spaa[2,5]Spbb[2,5]Spbb[3,5]Spaa[4,6]-8375/64I Spaa[1,3]Spbb[1,3]Spbb[1,5]^2Spaa[1,6]Spaa[2,5]^2Spaa[3,4]Spbb[3,5]^2-9695/48I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spaa[2,5]Spaa[3,5]Spbb[3,5]^2-231311/192I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spaa[2,5]Spaa[3,4]Spbb[3,5]^2+2625/4I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2+178445/192I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,3]Spaa[2,6]Spaa[3,4]Spbb[3,5]^2-36031/48I Spaa[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,5]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]-3175/8I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]^2Spaa[2,5]^2Spbb[3,5]^2Spaa[4,6]+34265/96I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,3]^2Spbb[3,5]^2Spaa[4,6]-14067/64I Spaa[1,2]Spbb[1,3]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]Spbb[2,5]Spaa[2,6]-164683/384I Spaa[1,2]Spbb[1,3]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]Spaa[3,4]Spbb[3,5]-129437/384I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,3]^3Spbb[2,3]^2Spaa[2,6]Spbb[3,5]+977/16I Spaa[1,2]Spbb[1,3]Spbb[1,5]Spaa[2,3]^3Spbb[2,3]^2Spbb[3,5]Spaa[4,6]-7505/192I Spaa[1,2]Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]-19891/192I Spaa[1,2]Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,5]-17563/32I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]+120401/192I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spbb[3,5]-51/16I Spaa[1,2]Spbb[1,3]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]Spaa[2,5]Spbb[2,5]Spbb[3,5]Spaa[4,6]-53785/192I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[2,3]^2Spbb[2,3]Spaa[2,5]Spaa[3,4]Spbb[3,5]^2-34955/64I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2+67559/96I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]Spaa[2,6]Spaa[3,4]Spbb[3,5]^2-19287/64I Spaa[1,2]Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]+51583/192I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]Spaa[2,5]Spbb[3,5]^2Spaa[4,6]-4543/48I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,3]^3Spbb[2,3]Spbb[3,5]^2Spaa[4,6]+307/8I Spaa[1,2]Spbb[1,3]Spbb[1,5]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^3Spaa[2,6]+81907/192I Spaa[1,2]Spbb[1,3]Spbb[1,5]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spaa[3,4]Spbb[3,5]-16685/192I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,3]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spbb[3,5]+16925/192I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[3,5]+114577/384I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spaa[2,5]^2Spbb[2,5]Spaa[3,4]Spbb[3,5]^2-12539/64I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2+841/3I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2-42881/96I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,5]^2+43699/128I Spaa[1,2]Spbb[1,3]Spbb[1,5]Spaa[2,5]^2Spbb[2,5]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]-319/8I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[2,3]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]^2Spaa[4,6]+3/2I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,3]^2Spaa[2,5]Spbb[2,5]Spbb[3,5]^2Spaa[4,6]+60529/384I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]^3-81253/384I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,3]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]^3+56801/384I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spaa[2,6]Spaa[3,4]Spaa[3,5]Spbb[3,5]^3-17981/384I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[2,5]^2Spaa[3,4]Spbb[3,5]^3Spaa[3,6]-63577/384I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spaa[2,5]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]+39859/192I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[2,3]Spaa[2,5]Spaa[3,5]Spbb[3,5]^3Spaa[4,6]-403/12I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,3]^2Spaa[3,5]Spbb[3,5]^3Spaa[4,6]-2021/48I Spbb[1,3]Spaa[2,3]^3Spbb[2,3]^2Spaa[2,4]Spbb[2,5]Spaa[2,6]Spbb[3,5]-2211/32I Spbb[1,3]Spaa[2,3]^3Spbb[2,3]^2Spaa[2,6]Spaa[3,4]Spbb[3,5]^2+41/16I Spbb[1,3]Spaa[2,3]^4Spbb[2,3]^2Spbb[3,5]^2Spaa[4,6]-11/3I Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[3,5]-3041/48I Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2-1505/24I Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,5]^2+41/16I Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spaa[2,5]Spbb[2,5]Spbb[3,5]^2Spaa[4,6]-1453/12I Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spaa[2,6]Spaa[3,4]Spaa[3,5]Spbb[3,5]^3-41/16I Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spaa[2,5]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]+41/8I Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spaa[3,5]Spbb[3,5]^3Spaa[4,6]-49/48I Spbb[1,3]Spaa[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spaa[3,5]Spbb[3,5]^2-3077/96I Spbb[1,3]Spaa[2,3]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spaa[3,4]Spbb[3,5]^2-85/4I Spbb[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]^3-1021/16I Spbb[1,3]Spaa[2,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,4]Spaa[3,5]Spbb[3,5]^3-41/16I Spbb[1,3]Spaa[2,3]Spaa[2,5]^2Spbb[2,5]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]+41/16I Spbb[1,3]Spaa[2,3]^2Spaa[2,5]Spbb[2,5]Spaa[3,5]Spbb[3,5]^3Spaa[4,6]-4991/96I Spbb[1,3]Spaa[2,3]Spaa[2,6]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^4-41/16I Spbb[1,3]Spaa[2,3]Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]+41/16I Spbb[1,3]Spaa[2,3]^2Spaa[3,5]^2Spbb[3,5]^4Spaa[4,6]-453/2I Spaa[1,2]Spaa[1,4]Spbb[1,5]^4Spaa[1,6]Spbb[2,3]Spaa[2,5]^2-53549/384I Spaa[1,2]Spaa[1,4]Spaa[1,5]Spbb[1,5]^4Spbb[2,3]Spaa[2,5]Spaa[2,6]+5545/32I Spaa[1,2]Spaa[1,5]^2Spbb[1,5]^4Spbb[2,3]Spaa[2,4]Spaa[2,6]-665/64I Spaa[1,2]^2Spaa[1,5]Spbb[1,5]^4Spbb[2,3]Spaa[2,5]Spaa[4,6]+13831/64I Spaa[1,4]Spaa[1,5]Spbb[1,5]^4Spaa[1,6]Spaa[2,5]^2Spbb[3,5]-1823/128I Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^4Spaa[2,5]Spaa[2,6]Spbb[3,5]-3537/64I Spaa[1,5]^3Spbb[1,5]^4Spaa[2,4]Spaa[2,6]Spbb[3,5]+11023/32I Spaa[1,2]^2Spbb[1,5]^3Spbb[2,3]^2Spaa[2,5]Spaa[2,6]Spaa[3,4]-168353/384I Spaa[1,2]Spaa[1,4]Spbb[1,5]^3Spaa[2,3]Spbb[2,3]^2Spaa[2,5]Spaa[2,6]+101027/192I Spaa[1,2]Spaa[1,5]Spbb[1,5]^3Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[2,6]-2959/192I Spaa[1,2]^2Spbb[1,5]^3Spaa[2,3]Spbb[2,3]^2Spaa[2,5]Spaa[4,6]-256387/384I Spaa[1,2]Spaa[1,4]Spbb[1,5]^3Spbb[2,3]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]+17/32I Spaa[1,2]Spaa[1,5]Spbb[1,5]^3Spbb[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]-665/64I Spaa[1,2]^2Spbb[1,5]^3Spbb[2,3]Spaa[2,5]^2Spbb[2,5]Spaa[4,6]-3367/16I Spaa[1,2]Spbb[1,5]^3Spaa[1,6]Spbb[2,3]Spaa[2,5]^2Spaa[3,4]Spbb[3,5]+2119/96I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,5]^2Spbb[3,5]+10885/48I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,3]Spbb[2,3]Spaa[2,5]Spaa[2,6]Spbb[3,5]-45605/192I Spaa[1,5]^2Spbb[1,5]^3Spaa[2,3]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spbb[3,5]+949/64I Spaa[1,2]Spaa[1,5]Spbb[1,5]^3Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[3,5]Spaa[4,6]+453/2I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,5]^3Spbb[2,5]Spbb[3,5]-50443/192I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[3,5]+18547/48I Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]+665/64I Spaa[1,2]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]^2Spbb[2,5]Spbb[3,5]Spaa[4,6]+1391/192I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,5]^2Spaa[3,5]Spbb[3,5]^2+3367/16I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,5]^2Spaa[3,4]Spbb[3,5]^2+11617/384I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2-9577/96I Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2+64339/384I Spaa[1,2]Spbb[1,5]^2Spaa[2,3]^2Spbb[2,3]^3Spaa[2,4]Spaa[2,6]+1457/64I Spaa[1,2]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]+3211/24I Spaa[1,2]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]^2Spaa[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,5]+23351/64I Spaa[1,4]Spbb[1,5]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[2,5]Spaa[2,6]Spbb[3,5]-72491/192I Spaa[1,5]Spbb[1,5]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]Spaa[2,6]Spbb[3,5]+23/6I Spaa[1,2]Spbb[1,5]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[2,5]Spbb[3,5]Spaa[4,6]+881/64I Spaa[1,2]Spbb[1,5]^2Spbb[2,3]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]-54757/192I Spaa[1,2]Spbb[1,5]^2Spbb[2,3]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,5]+479/24I Spaa[1,4]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[3,5]-897/64I Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]+173/32I Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,5]^2Spaa[3,4]Spbb[3,5]^2+74195/384I Spaa[1,4]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2-26881/128I Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2+32627/384I Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,5]^2+217/96I Spaa[1,3]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[2,5]^2Spbb[3,5]^2Spaa[4,6]-23/6I Spaa[1,5]Spbb[1,5]^2Spaa[2,3]^2Spbb[2,3]Spaa[2,5]Spbb[3,5]^2Spaa[4,6]+65951/384I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]^3Spbb[2,5]^2Spaa[2,6]Spbb[3,5]+151/96I Spbb[1,5]^2Spaa[1,6]Spaa[2,5]^3Spbb[2,5]Spaa[3,4]Spbb[3,5]^2-12411/128I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2+9617/32I Spaa[1,5]Spbb[1,5]^2Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,5]^2+151/96I Spaa[1,5]Spbb[1,5]^2Spaa[2,5]^2Spaa[3,4]Spbb[3,5]^3Spaa[3,6]-151/96I Spaa[1,3]Spbb[1,5]^2Spaa[2,5]^2Spaa[3,5]Spbb[3,5]^3Spaa[4,6]-5/2I Spbb[1,5]Spaa[2,3]^3Spbb[2,3]^3Spaa[2,4]Spaa[2,6]Spbb[3,5]-1115/96I Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]-5/2I Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2+211/32I Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,5]^2-5/2I Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spbb[3,5]-377/24I Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2+1441/32I Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,5]^2-3055/96I Spbb[1,5]Spaa[2,4]Spaa[2,5]^3Spbb[2,5]^3Spaa[2,6]Spbb[3,5]-3055/96I Spbb[1,5]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spaa[3,5]Spbb[3,5]^2)/(Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],6](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)

==> anc/AllOneLoop6Gluons/6g_pmpmpm_G/bubble_5_.m <==
(-1/3I Spaa[1,2]^3Spbb[1,5]^3Spaa[2,3]Spbb[2,3]^2s[1,2,3])/(Spbb[4,5]Spab[1,Sp[2]+Sp[3],1]^3Spab[1,Sp[2]+Sp[3],4]Spab[1,Sp[2]+Sp[3],6]Spab[3,Sp[1]+Sp[2],6])+
(-1/3I Spaa[1,2]^3Spbb[1,5]^3Spbb[2,3]Spab[3,Sp[1]+Sp[2],5]s[1,2,3])/(Spaa[1,3]Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],1]^3Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],6])+
(+1/2I Spaa[1,2]^3Spbb[1,5]^2Spaa[2,3]Spbb[2,3]^2Spbb[5,6]s[1,2,3])/(Spbb[4,5]Spab[1,Sp[2]+Sp[3],1]^2Spab[1,Sp[2]+Sp[3],4]Spab[1,Sp[2]+Sp[3],6]^2Spab[3,Sp[1]+Sp[2],6])+
(-2/3I Spaa[1,2]^3Spbb[1,5]^3Spaa[2,3]Spbb[2,3]^2)/(Spbb[4,5]Spab[1,Sp[2]+Sp[3],1]^2Spab[1,Sp[2]+Sp[3],4]Spab[1,Sp[2]+Sp[3],6]Spab[3,Sp[1]+Sp[2],6])+
(-1/2I Spbb[1,5]^2Spaa[1,2]^3Spaa[2,3]Spbb[2,3]Spbb[2,5]Spab[3,Sp[1]+Sp[2],5])/(Spaa[1,3]^2Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],1]^2Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],6])+
(-5/6I Spbb[1,5]^3Spaa[1,2]^3Spbb[2,3]Spab[3,Sp[1]+Sp[2],5])/(Spaa[1,3]Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],1]^2Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],6])+
(+1I Spaa[1,2]^3Spbb[1,5]Spbb[2,3]Spbb[5,6]^2s[1,2,3]^2)/(Spbb[4,5]Spab[1,Sp[2]+Sp[3],1]Spab[1,Sp[2]+Sp[3],4]Spab[1,Sp[2]+Sp[3],6]^3Spab[3,Sp[1]+Sp[2],6])+
(-1I Spaa[1,2]^3Spbb[1,5]^2Spbb[2,3]Spbb[5,6]s[1,2,3])/(Spbb[4,5]Spab[1,Sp[2]+Sp[3],1]Spab[1,Sp[2]+Sp[3],4]Spab[1,Sp[2]+Sp[3],6]^2Spab[3,Sp[1]+Sp[2],6])+
(+1I Spaa[1,2]^3Spbb[1,5]^3Spbb[2,3])/(Spbb[4,5]Spab[1,Sp[2]+Sp[3],1]Spab[1,Sp[2]+Sp[3],4]Spab[1,Sp[2]+Sp[3],6]Spab[3,Sp[1]+Sp[2],6])+
(-1I Spaa[1,2]^3Spbb[1,5]Spaa[2,3]^2Spbb[2,5]^3)/(Spaa[1,3]^3Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],1]Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],6])+
(+7/2I Spaa[1,2]^3Spbb[1,5]^2Spbb[2,5]Spab[3,Sp[1]+Sp[2],5])/(Spaa[1,3]^2Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],1]Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],6])+
(-5/6I Spaa[1,2]^3Spbb[1,5]^3Spbb[2,5])/(Spaa[1,3]Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],1]Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],6])+
(+11/6I Spaa[1,2]^3Spbb[1,5]^4Spbb[2,3])/(Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],1]Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],6]s[1,2,3])+
(-1/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spaa[2,3]Spbb[3,5]Spab[3,Sp[1]+Sp[2],5]^2)/(Spbb[5,6]Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],3]^3Spab[3,Sp[1]+Sp[2],4]Spab[3,Sp[1]+Sp[2],6])+
(+1/3I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[3,5]^2Spab[1,Sp[2]+Sp[3],5]Spab[3,Sp[1]+Sp[2],5])/(Spaa[1,3]Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],3]^3Spab[3,Sp[1]+Sp[2],6])+
(+1/2I Spaa[1,2]^2Spbb[1,3]^2Spbb[1,4]Spab[3,Sp[1]+Sp[2],5]^3)/(Spbb[5,6]Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],3]^2Spab[3,Sp[1]+Sp[2],4]^2Spab[3,Sp[1]+Sp[2],6])+
(Spaa[1,2]Spbb[1,3]^2Spab[3,Sp[1]+Sp[2],5]^2(+5/6I Spaa[1,2]Spbb[1,5]-1I Spaa[2,3]Spbb[3,5]))/(Spbb[5,6]Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],3]^2Spab[3,Sp[1]+Sp[2],4]Spab[3,Sp[1]+Sp[2],6])+
(-1/2I Spaa[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,5]Spbb[3,5]Spab[1,Sp[2]+Sp[3],5]Spab[3,Sp[1]+Sp[2],5])/(Spaa[1,3]^2Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],3]^2Spab[3,Sp[1]+Sp[2],6])+
(Spbb[1,3]Spaa[2,3]Spbb[3,5]Spab[1,Sp[2]+Sp[3],5]Spab[3,Sp[1]+Sp[2],5](-5/3I Spaa[1,2]Spbb[1,5]+5/6I Spaa[2,3]Spbb[3,5]))/(Spaa[1,3]Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],3]^2Spab[3,Sp[1]+Sp[2],6])+
(+1I Spbb[1,3]Spaa[2,3]^2Spbb[4,5]^2Spab[3,Sp[1]+Sp[2],5]s[1,2,3]^2)/(Spbb[5,6]Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],3]Spab[3,Sp[1]+Sp[2],4]^3Spab[3,Sp[1]+Sp[2],6])+
(Spaa[2,3]Spbb[1,2]Spab[3,Sp[1]+Sp[2],5](+1/2I Spaa[1,2]^2Spbb[1,3]Spbb[1,5]Spbb[4,5]-7/2I Spaa[1,2]^2Spbb[1,4]Spbb[1,5]Spbb[3,5]-4I Spaa[1,2]Spbb[1,3]Spaa[2,3]Spbb[3,5]Spbb[4,5]+13/2I Spaa[1,2]Spbb[1,4]Spaa[2,3]Spbb[3,5]^2-3I Spaa[2,3]^2Spbb[3,4]Spbb[3,5]^2))/(Spbb[5,6]Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],3]Spab[3,Sp[1]+Sp[2],4]^2Spab[3,Sp[1]+Sp[2],6])+
(+1/2I Spaa[1,2]Spbb[1,3]Spbb[1,5]Spab[3,Sp[1]+Sp[2],5]Spab[2,Sp[1]+Sp[3],5])/(Spbb[5,6]Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],3]Spab[3,Sp[1]+Sp[2],4]Spab[3,Sp[1]+Sp[2],6])+
(-1I Spaa[1,2]^2Spaa[2,3]^3Spbb[2,5]^3Spbb[3,5])/(Spaa[1,3]^3Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],3]Spab[3,Sp[1]+Sp[2],6])+
(Spaa[1,2]Spaa[2,3]Spbb[2,5]Spbb[3,5]Spab[3,Sp[1]+Sp[2],5](+7/2I Spaa[1,2]Spbb[1,5]-1/2I Spaa[2,3]Spbb[3,5]))/(Spaa[1,3]^2Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],3]Spab[3,Sp[1]+Sp[2],6])+
(Spaa[2,3]Spbb[2,5]Spbb[3,5]Spab[2,Sp[1]+Sp[3],5](+5/6I Spaa[1,2]Spbb[1,5]-1/3I Spaa[2,3]Spbb[3,5]))/(Spaa[1,3]Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],3]Spab[3,Sp[1]+Sp[2],6])+
(Spbb[1,3]Spbb[3,5]Spab[3,Sp[1]+Sp[2],5](-13/3I Spaa[1,2]^2Spbb[1,5]^2+31/6I Spaa[1,2]Spbb[1,5]Spaa[2,3]Spbb[3,5]-11/6I Spaa[2,3]^2Spbb[3,5]^2))/(Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],3]Spab[3,Sp[1]+Sp[2],6]s[1,2,3])+
(+1/3I Spaa[2,6]^3Spaa[4,5]^2Spbb[4,5]Spbb[5,6]^3s[1,2,3])/(Spaa[2,3]Spab[1,Sp[2]+Sp[3],4]Spab[1,Sp[2]+Sp[3],6]Spab[3,Sp[1]+Sp[2],6]Spab[6,Sp[4]+Sp[5],6]^3)+
(+1/3I Spaa[2,6]^3Spaa[4,5]Spbb[5,6]^3Spab[2,Sp[1]+Sp[3],4]s[1,2,3])/(Spaa[1,2]Spaa[2,3]Spbb[4,6]Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],6]Spab[6,Sp[4]+Sp[5],6]^3)+
(+1/2I Spaa[1,2]Spaa[2,6]^2Spaa[4,5]^2Spbb[4,5]Spbb[5,6]^3s[1,2,3])/(Spaa[2,3]Spab[1,Sp[2]+Sp[3],4]Spab[1,Sp[2]+Sp[3],6]^2Spab[3,Sp[1]+Sp[2],6]Spab[6,Sp[4]+Sp[5],6]^2)+
(+2/3I Spaa[2,6]^3Spaa[4,5]^2Spbb[4,5]Spbb[5,6]^3)/(Spaa[2,3]Spab[1,Sp[2]+Sp[3],4]Spab[1,Sp[2]+Sp[3],6]Spab[3,Sp[1]+Sp[2],6]Spab[6,Sp[4]+Sp[5],6]^2)+
(+1/2I Spaa[2,5]Spaa[2,6]^2Spaa[4,5]Spbb[4,5]Spbb[5,6]^3Spab[2,Sp[1]+Sp[3],4])/(Spaa[1,2]Spaa[2,3]Spbb[4,6]^2Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],6]Spab[6,Sp[4]+Sp[5],6]^2)+
(+5/6I Spaa[2,6]^3Spaa[4,5]Spbb[5,6]^3Spab[2,Sp[1]+Sp[3],4])/(Spaa[1,2]Spaa[2,3]Spbb[4,6]Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],6]Spab[6,Sp[4]+Sp[5],6]^2)+
(-1I Spaa[1,2]^2Spaa[2,6]Spaa[4,5]Spbb[5,6]^3s[1,2,3]^2)/(Spaa[2,3]Spab[1,Sp[2]+Sp[3],4]Spab[1,Sp[2]+Sp[3],6]^3Spab[3,Sp[1]+Sp[2],6]Spab[6,Sp[4]+Sp[5],6])+
(-1I Spaa[1,2]Spaa[2,6]^2Spaa[4,5]Spbb[5,6]^3s[1,2,3])/(Spaa[2,3]Spab[1,Sp[2]+Sp[3],4]Spab[1,Sp[2]+Sp[3],6]^2Spab[3,Sp[1]+Sp[2],6]Spab[6,Sp[4]+Sp[5],6])+
(-1I Spaa[2,6]^3Spaa[4,5]Spbb[5,6]^3)/(Spaa[2,3]Spab[1,Sp[2]+Sp[3],4]Spab[1,Sp[2]+Sp[3],6]Spab[3,Sp[1]+Sp[2],6]Spab[6,Sp[4]+Sp[5],6])+
(-1I Spaa[2,5]^3Spaa[2,6]Spbb[4,5]^2Spbb[5,6]^3)/(Spaa[1,2]Spaa[2,3]Spbb[4,6]^3Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],6]Spab[6,Sp[4]+Sp[5],6])+
(-7/2I Spaa[2,5]Spaa[2,6]^2Spbb[5,6]^3Spab[2,Sp[1]+Sp[3],4])/(Spaa[1,2]Spaa[2,3]Spbb[4,6]^2Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],6]Spab[6,Sp[4]+Sp[5],6])+
(-5/6I Spaa[2,5]Spaa[2,6]^3Spbb[5,6]^3)/(Spaa[1,2]Spaa[2,3]Spbb[4,6]Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],6]Spab[6,Sp[4]+Sp[5],6])+
(+11/6I Spaa[2,6]^4Spaa[4,5]Spbb[5,6]^3)/(Spaa[1,2]Spaa[2,3]Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],6]Spab[6,Sp[4]+Sp[5],6]s[1,2,3])+
(+1/3I Spaa[2,4]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]^2Spab[2,Sp[1]+Sp[3],4]^2)/(Spaa[1,2]Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],4]Spab[3,Sp[1]+Sp[2],6]Spab[4,Sp[5]+Sp[6],4]^3)+
(+1/3I Spaa[2,4]^2Spbb[4,5]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]Spab[2,Sp[1]+Sp[3],4]Spab[2,Sp[1]+Sp[3],6])/(Spaa[1,2]Spaa[2,3]Spbb[4,6]Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],6]Spab[4,Sp[5]+Sp[6],4]^3)+
(-1/2I Spaa[3,6]Spaa[4,6]^2Spbb[5,6]^2Spab[2,Sp[1]+Sp[3],4]^3)/(Spaa[1,2]Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],4]^2Spab[3,Sp[1]+Sp[2],6]Spab[4,Sp[5]+Sp[6],4]^2)+
(Spbb[5,6]Spaa[4,6]^2Spab[2,Sp[1]+Sp[3],4]^2(-5/6I Spaa[2,6]Spbb[5,6]+1I Spaa[2,4]Spbb[4,5]))/(Spaa[1,2]Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],4]Spab[3,Sp[1]+Sp[2],6]Spab[4,Sp[5]+Sp[6],4]^2)+
(-1/2I Spaa[2,4]Spaa[2,5]Spbb[4,5]^2Spaa[4,6]Spbb[5,6]Spab[2,Sp[1]+Sp[3],4]Spab[2,Sp[1]+Sp[3],6])/(Spaa[1,2]Spaa[2,3]Spbb[4,6]^2Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],6]Spab[4,Sp[5]+Sp[6],4]^2)+
(Spaa[4,6]Spbb[4,5]Spaa[2,4]Spab[2,Sp[1]+Sp[3],6]Spab[2,Sp[1]+Sp[3],4](-5/3I Spaa[2,6]Spbb[5,6]+5/6I Spaa[2,4]Spbb[4,5]))/(Spaa[1,2]Spaa[2,3]Spbb[4,6]Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],6]Spab[4,Sp[5]+Sp[6],4]^2)+
(+1I Spaa[2,3]^2Spbb[4,5]^2Spaa[4,6]Spab[2,Sp[1]+Sp[3],4]s[1,2,3]^2)/(Spaa[1,2]Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],4]^3Spab[3,Sp[1]+Sp[2],6]Spab[4,Sp[5]+Sp[6],4])+
(Spbb[4,5]Spaa[5,6]Spab[2,Sp[1]+Sp[3],4](-1/2I Spaa[2,3]Spaa[2,6]Spaa[4,6]Spbb[5,6]^2+7/2I Spaa[2,4]Spaa[2,6]Spaa[3,6]Spbb[5,6]^2+4I Spaa[2,3]Spaa[2,4]Spbb[4,5]Spaa[4,6]Spbb[5,6]-13/2I Spaa[2,4]^2Spaa[3,6]Spbb[4,5]Spbb[5,6]+3I Spaa[2,4]^2Spaa[3,4]Spbb[4,5]^2))/(Spaa[1,2]Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],4]^2Spab[3,Sp[1]+Sp[2],6]Spab[4,Sp[5]+Sp[6],4])+
(-1/2I Spaa[2,6]Spaa[4,6]Spbb[5,6]Spab[2,Sp[1]+Sp[3],4]Spab[2,Sp[1]+Sp[3],5])/(Spaa[1,2]Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],4]Spab[3,Sp[1]+Sp[2],6]Spab[4,Sp[5]+Sp[6],4])+
(-1I Spaa[2,4]Spaa[2,5]^3Spbb[4,5]^3Spbb[5,6]^2)/(Spaa[1,2]Spaa[2,3]Spbb[4,6]^3Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],6]Spab[4,Sp[5]+Sp[6],4])+
(Spbb[5,6]Spbb[4,5]Spaa[2,5]Spaa[2,4]Spab[2,Sp[1]+Sp[3],4](-7/2I Spaa[2,6]Spbb[5,6]+1/2I Spaa[2,4]Spbb[4,5]))/(Spaa[1,2]Spaa[2,3]Spbb[4,6]^2Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],6]Spab[4,Sp[5]+Sp[6],4])+
(Spbb[4,5]Spaa[2,5]Spaa[2,4]Spab[2,Sp[1]+Sp[3],5](-5/6I Spaa[2,6]Spbb[5,6]+1/3I Spaa[2,4]Spbb[4,5]))/(Spaa[1,2]Spaa[2,3]Spbb[4,6]Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],6]Spab[4,Sp[5]+Sp[6],4])+
(Spaa[4,6]Spaa[2,4]Spab[2,Sp[1]+Sp[3],4](+13/3I Spaa[2,6]^2Spbb[5,6]^2-31/6I Spaa[2,4]Spaa[2,6]Spbb[4,5]Spbb[5,6]+11/6I Spaa[2,4]^2Spbb[4,5]^2))/(Spaa[1,2]Spaa[2,3]Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],6]Spab[4,Sp[5]+Sp[6],4]s[1,2,3])+
(+1I Spaa[1,2]^2Spbb[5,6]^2Spab[2,Sp[1]+Sp[4],5]s[1,2,3]^2)/(Spaa[2,3]Spbb[4,5]Spab[1,Sp[2]+Sp[3],4]Spab[1,Sp[2]+Sp[3],6]^3Spab[3,Sp[1]+Sp[2],6])+
(+1/2I Spaa[1,2]Spbb[5,6]Spab[2,Sp[1]+Sp[4],5]^2s[1,2,3])/(Spaa[2,3]Spbb[4,5]Spab[1,Sp[2]+Sp[3],4]Spab[1,Sp[2]+Sp[3],6]^2Spab[3,Sp[1]+Sp[2],6])+
(+1I Spaa[1,2]Spaa[2,3]Spaa[2,4]Spbb[3,5]Spbb[4,5]Spbb[5,6]s[1,2,3])/(Spaa[2,3]Spbb[4,5]Spab[1,Sp[2]+Sp[3],4]Spab[1,Sp[2]+Sp[3],6]^2Spab[3,Sp[1]+Sp[2],6])+
(+1/3I Spab[2,Sp[1]+Sp[4],5]^3)/(Spaa[2,3]Spbb[4,5]Spab[1,Sp[2]+Sp[3],4]Spab[1,Sp[2]+Sp[3],6]Spab[3,Sp[1]+Sp[2],6])+
(Spaa[2,4]Spbb[3,5](-2I Spaa[1,2]Spbb[1,5]+1I Spaa[2,3]Spbb[3,5]+1I Spaa[2,4]Spbb[4,5]))/(Spab[1,Sp[2]+Sp[3],4]Spab[1,Sp[2]+Sp[3],6]Spab[3,Sp[1]+Sp[2],6])+
(+1I Spaa[2,3]^2Spbb[4,5]^2Spab[2,Sp[1]+Sp[3],5]s[1,2,3]^2)/(Spaa[1,2]Spbb[5,6]Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],4]^3Spab[3,Sp[1]+Sp[2],6])+
(+1/2I Spaa[2,3]Spbb[4,5]Spab[2,Sp[1]+Sp[4],5]^2s[1,2,3])/(Spaa[1,2]Spbb[5,6]Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],4]^2Spab[3,Sp[1]+Sp[2],6])+
(Spaa[2,3]Spbb[4,5]s[1,2,3](+3I Spaa[1,2]^2Spbb[1,5]^2-3I Spaa[1,2]Spbb[1,5]Spaa[2,3]Spbb[3,5]-3I Spaa[1,2]Spbb[1,5]Spaa[2,4]Spbb[4,5]+4I Spaa[2,3]Spaa[2,4]Spbb[3,5]Spbb[4,5]))/(Spaa[1,2]Spbb[5,6]Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],4]^2Spab[3,Sp[1]+Sp[2],6])+
(Spab[2,Sp[1]+Sp[3],5](-8/3I Spaa[1,2]^2Spbb[1,5]^2+4/3I Spaa[1,2]Spbb[1,5]Spaa[2,3]Spbb[3,5]+4I Spaa[1,2]Spbb[1,5]Spaa[2,4]Spbb[4,5]+5/6I Spaa[2,3]^2Spbb[3,5]^2-4I Spaa[2,3]Spaa[2,4]Spbb[3,5]Spbb[4,5]-1/2I Spaa[2,4]^2Spbb[4,5]^2))/(Spaa[1,2]Spbb[5,6]Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],4]Spab[3,Sp[1]+Sp[2],6])+
(-11/6I Spaa[1,2]^4Spbb[1,5]^4+13/3I Spaa[1,2]^3Spaa[2,3]Spbb[3,5]Spbb[1,5]^3+3I Spaa[1,2]^3Spaa[2,4]Spbb[1,5]^3Spbb[4,5]-19/2I Spaa[1,2]^2Spaa[2,3]^2Spbb[3,5]^2Spbb[1,5]^2-9I Spbb[3,5]Spaa[2,3]Spaa[1,2]^2Spaa[2,4]Spbb[1,5]^2Spbb[4,5]-15/2I Spaa[1,2]^2Spaa[2,4]^2Spbb[1,5]^2Spbb[4,5]^2+7I Spaa[1,2]Spaa[2,3]^3Spbb[3,5]^3Spbb[1,5]+9I Spbb[3,5]^2Spaa[2,3]^2Spaa[1,2]Spaa[2,4]Spbb[1,5]Spbb[4,5]+15I Spbb[3,5]Spaa[2,3]Spaa[1,2]Spaa[2,4]^2Spbb[1,5]Spbb[4,5]^2+19/3I Spaa[1,2]Spaa[2,4]^3Spbb[1,5]Spbb[4,5]^3-11/6I Spbb[3,5]^4Spaa[2,3]^4-3I Spbb[3,5]^3Spaa[2,4]Spaa[2,3]^3Spbb[4,5]-15/2I Spbb[3,5]^2Spaa[2,4]^2Spaa[2,3]^2Spbb[4,5]^2-19/3I Spbb[3,5]Spaa[2,4]^3Spaa[2,3]Spbb[4,5]^3-11/6I Spaa[2,4]^4Spbb[4,5]^4)/(Spaa[1,2]Spaa[2,3]Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],6]s[1,2,3])

==> anc/AllOneLoop6Gluons/6g_pmpmpm_G/bubble_8_.m <==
0

==> anc/AllOneLoop6Gluons/6g_pmpmpm_G/tree.m <==
(+1I Spab[2,Sp[1]+Sp[3],5]^4)/(Spaa[1,2]Spaa[2,3]Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],6]s[1,2,3])+
(+1I Spab[6,Sp[2]+Sp[4],3]^4)/(Spaa[1,6]Spbb[2,3]Spbb[3,4]Spaa[5,6]Spab[1,Sp[2]+Sp[3],4]Spab[5,Sp[1]+Sp[6],2]s[2,3,4])+
(-1I Spab[4,Sp[3]+Sp[5],1]^4)/(Spbb[1,2]Spbb[1,6]Spaa[3,4]Spaa[4,5]Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2]s[3,4,5])

==> anc/AllOneLoop6Gluons/6g_pmpmpm_G/triangle_19_.m <==
(-1/2I Spaa[2,3]^3Spbb[4,5]^3s[1,2,3]^2(2*s[1,2]*s[5,6]-(s[1,2]+s[5,6]-s[3,4])*s[1,2,3]))/(Spaa[1,2]Spbb[5,6]Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],4]^4Spab[3,Sp[1]+Sp[2],6])+
(+1/4I Spbb[1,2]Spaa[2,3]^3Spbb[4,5]^3Spaa[5,6]Spab[4,Sp[1]+Sp[2],3]s[1,2,3](s[1,2,3]-s[1,2,4]))/(Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],4]^3Spab[3,Sp[1]+Sp[2],6](1/4*(s[1,3]+s[1,4]+s[2,3]+s[2,4])^2-s[1,2]*s[3,4]))+
(+2I Spaa[2,3]^2Spbb[4,5]^2Spab[2,Sp[1]+Sp[3],5]s[1,2,3](2*s[1,2]*s[5,6]-(s[1,2]+s[5,6]-s[3,4])*s[1,2,3]))/(Spaa[1,2]Spbb[5,6]Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],4]^3Spab[3,Sp[1]+Sp[2],6])+
(Spab[2,Sp[3]+Sp[4],1]Spab[6,Sp[1]+Sp[2],5](2*s[1,2]*s[5,6]-(s[1,2]+s[5,6]-s[3,4])*s[1,2,3])(+1I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]+1I Spaa[1,2]Spbb[1,3]Spbb[2,4]Spaa[3,4]+1I Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]+1I Spaa[1,3]Spbb[1,3]Spaa[2,5]Spbb[2,5]+1I Spaa[1,4]Spbb[1,4]Spaa[3,5]Spbb[3,5]-1I Spaa[2,3]Spbb[2,3]Spaa[3,5]Spbb[3,5]))/(Spab[1,Sp[3]+Sp[4],2]Spab[3,Sp[1]+Sp[2],4]^2Spab[5,Sp[1]+Sp[2],6](1/4*(s[1,3]+s[1,4]+s[2,3]+s[2,4])^2-s[1,2]*s[3,4]))+
(+4I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,3]Spbb[1,5]Spaa[3,6]-4I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[2,6]+4I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[3,6]+4I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]-4I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spaa[2,3]Spbb[3,5]Spaa[3,6]+4I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spaa[2,3]Spbb[2,5]Spaa[3,6]-4I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]Spaa[2,5]Spbb[3,5]Spaa[3,6]+4I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,5]Spaa[2,5]Spbb[2,5]Spaa[3,6]-4I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]^2Spaa[2,5]Spbb[2,5]Spaa[5,6]+4I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spaa[2,6]Spaa[3,6]Spbb[5,6]+4I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]Spaa[2,6]Spaa[5,6]Spbb[5,6]-4I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]^2Spaa[2,6]Spbb[2,6]Spaa[5,6]-4I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,5]Spaa[3,6]Spaa[5,6]Spbb[5,6]+4I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]Spbb[1,6]Spbb[3,5]Spaa[3,6]Spaa[5,6]+4I Spaa[1,2]^2Spbb[1,3]Spbb[1,5]^2Spbb[2,6]Spaa[3,6]Spaa[5,6]-8I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]^2Spaa[5,6]^2Spbb[5,6]+4I Spaa[1,2]^2Spbb[1,5]^3Spbb[2,6]Spaa[5,6]^2-4I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]Spaa[2,6]-4I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]^2Spaa[5,6]-4I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[5,6]+4I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]Spaa[2,6]Spbb[3,5]-4I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,5]Spaa[2,6]-4I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[2,5]Spbb[2,5]Spaa[2,6]-4I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[2,5]Spbb[2,5]Spaa[3,6]-4I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,5]^2Spaa[2,5]Spbb[3,5]Spaa[5,6]-4I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,6]^2Spbb[5,6]-4I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,6]Spaa[2,6]^2Spbb[3,5]-4I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,6]Spbb[3,5]Spaa[3,6]-8I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[2,6]Spaa[5,6]Spbb[5,6]-4I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[2,6]Spbb[3,5]Spaa[5,6]+4I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,5]Spaa[3,6]Spaa[5,6]+4I Spaa[1,2]Spaa[1,3]Spbb[1,5]^2Spbb[1,6]Spbb[3,5]Spaa[5,6]^2+4I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]-4I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spaa[2,6]^2Spbb[5,6]+4I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[2,6]^2Spbb[2,6]+4I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[2,6]Spaa[5,6]Spbb[5,6]+4I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]-4I Spaa[1,2]Spbb[1,3]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spaa[3,5]-4I Spaa[1,2]Spbb[1,3]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]+4I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]+8I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,6]Spbb[5,6]+4I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[5,6]Spbb[5,6]-4I Spaa[1,2]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[3,6]^2Spbb[5,6]-8I Spaa[1,2]Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,6]Spaa[5,6]Spbb[5,6]-4I Spaa[1,2]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[5,6]^2Spbb[5,6]-4I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[3,5]Spaa[3,6]+4I Spaa[1,2]Spbb[1,2]^2Spaa[2,3]Spaa[2,5]Spbb[3,5]^2Spaa[3,6]+8I Spaa[1,2]Spbb[1,2]^2Spaa[2,5]Spaa[2,6]Spbb[3,5]Spaa[3,6]Spbb[5,6]-4I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[5,6]-8I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]Spaa[3,6]+4I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,5]Spbb[3,5]Spaa[3,6]^2Spbb[5,6]-4I Spaa[1,2]Spbb[1,2]Spbb[1,6]Spaa[2,5]Spbb[3,5]^2Spaa[3,6]^2-8I Spaa[1,2]Spbb[1,2]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[3,6]-4I Spaa[1,2]Spbb[1,2]Spbb[1,6]Spaa[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]-8I Spaa[1,2]Spbb[1,2]Spbb[1,6]Spaa[2,6]Spbb[3,5]Spaa[3,6]Spaa[5,6]Spbb[5,6]+4I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,5]Spbb[1,5]^2Spaa[2,6]-4I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spaa[2,5]Spaa[2,6]Spbb[3,5]+4I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]Spaa[2,5]Spbb[2,5]Spaa[2,6]+8I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,6]^2Spbb[5,6]-4I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,3]Spbb[3,5]Spaa[3,6]+4I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]Spaa[2,5]Spbb[3,5]^2Spaa[3,6]+4I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[5,6]-4I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,5]Spaa[2,6]Spbb[3,5]Spaa[3,6]Spbb[5,6]-4I Spbb[1,2]Spaa[1,3]Spbb[1,6]Spaa[2,5]Spaa[2,6]Spbb[3,5]^2Spaa[3,6]-4I Spbb[1,2]Spaa[1,3]Spbb[1,6]Spaa[2,6]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]-4I Spbb[1,3]Spaa[2,3]^3Spbb[2,3]^2Spbb[3,5]Spaa[3,6]-4I Spbb[1,2]Spaa[2,3]^2Spbb[2,3]Spaa[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6])/(Spab[1,Sp[3]+Sp[4],2]Spab[3,Sp[1]+Sp[2],4]^2Spab[5,Sp[1]+Sp[2],6])+
(Spbb[1,2]Spaa[2,3]^3Spbb[4,5]^3Spaa[5,6]Spab[4,Sp[1]+Sp[2],3]^2(s[1,2,3]-s[1,2,4])(+1/8I s[1,2,3]+1/16I s[1,2,4]))/(Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],4]^2Spab[3,Sp[1]+Sp[2],6](1/4*(s[1,3]+s[1,4]+s[2,3]+s[2,4])^2-s[1,2]*s[3,4])^2)+
(-3I Spaa[2,3]Spbb[4,5]Spab[2,Sp[1]+Sp[3],5]^2(2*s[1,2]*s[5,6]-(s[1,2]+s[5,6]-s[3,4])*s[1,2,3]))/(Spaa[1,2]Spbb[5,6]Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],4]^2Spab[3,Sp[1]+Sp[2],6])+
(Spaa[2,3]Spbb[4,5](-4I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]Spaa[2,6]+4I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]^2Spaa[5,6]-4I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[2,6]-4I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]+8I Spaa[1,2]Spbb[1,2]^2Spaa[2,3]Spaa[2,6]Spbb[3,5]-4I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,5]Spaa[2,6]-4I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,3]Spbb[3,5]Spaa[3,6]-4I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[2,5]Spbb[2,5]Spaa[2,6]-8I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[2,5]Spbb[3,5]Spaa[3,6]+4I Spaa[1,2]Spbb[1,2]^2Spaa[2,6]^2Spbb[5,6]-4I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[2,6]^2Spbb[2,6]-4I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,6]Spaa[3,6]Spbb[5,6]-8I Spaa[1,2]Spbb[1,2]Spbb[1,6]Spaa[2,6]Spbb[3,5]Spaa[3,6]-4I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[2,6]Spaa[5,6]Spbb[5,6]+4I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]Spaa[2,6]+4I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,5]Spaa[2,6]-4I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[3,5]Spaa[3,6]+4I Spbb[1,2]Spaa[1,3]Spbb[1,5]Spaa[2,5]Spaa[2,6]Spbb[3,5]+4I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,6]^2Spbb[5,6]+4I Spbb[1,2]Spaa[1,3]Spbb[1,6]Spaa[2,6]^2Spbb[3,5]+4I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[2,6]^2Spbb[5,6]+4I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[5,6]+4I Spbb[1,2]Spaa[2,3]^2Spbb[2,3]Spaa[2,6]Spbb[3,5]-4I Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[3,5]Spaa[3,6]+4I Spbb[1,2]Spaa[2,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]+4I Spbb[1,2]Spaa[2,3]Spaa[2,5]Spbb[3,5]^2Spaa[3,6]+4I Spbb[1,2]Spaa[2,3]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]+4I Spbb[1,2]Spaa[2,3]Spaa[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]+4I Spbb[1,2]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[5,6]+4I Spbb[1,2]Spaa[2,5]Spaa[2,6]Spbb[3,5]Spaa[3,6]Spbb[5,6]+4I Spbb[1,2]Spaa[2,6]^3Spbb[2,6]Spbb[5,6]+4I Spbb[1,2]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]Spbb[5,6]+4I Spbb[1,2]Spaa[2,6]^2Spaa[5,6]Spbb[5,6]^2))/(Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],4]^2Spab[3,Sp[1]+Sp[2],6])+
(+5/32I Spaa[1,2]Spbb[1,2]Spaa[3,4]Spbb[3,4]Spaa[5,6]Spbb[5,6]Spab[2,Sp[3]+Sp[4],1]Spab[4,Sp[1]+Sp[2],3]Spab[6,Sp[1]+Sp[2],5](s[1,2,3]-s[1,2,4]))/(Spab[1,Sp[3]+Sp[4],2]Spab[3,Sp[1]+Sp[2],4]Spab[5,Sp[1]+Sp[2],6](1/4*(s[1,3]+s[1,4]+s[2,3]+s[2,4])^2-s[1,2]*s[3,4])^2)+
(Spab[2,Sp[3]+Sp[4],1]Spab[4,Sp[1]+Sp[2],3]Spab[6,Sp[1]+Sp[2],5]Spab[1,Sp[3]+Sp[4],1]Spaa[5,6]Spbb[5,6](-1/4I Spaa[1,2]Spbb[1,2]Spaa[2,3]Spbb[2,3]+1/4I Spaa[1,2]Spbb[1,2]Spaa[3,4]Spbb[3,4]+3/4I Spaa[1,2]Spbb[1,3]Spbb[2,4]Spaa[3,4]-1/2I Spaa[1,2]Spbb[1,2]Spaa[3,5]Spbb[3,5]+1/2I Spaa[1,2]Spbb[1,3]Spbb[2,5]Spaa[3,5]-1/4I Spaa[1,3]^2Spbb[1,3]^2-1/4I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]+1/4I Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]-1/2I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]-1/2I Spaa[1,3]Spbb[1,3]Spaa[2,4]Spbb[2,4]+1/4I Spaa[1,3]Spbb[1,3]Spaa[2,5]Spbb[2,5]+1/4I Spaa[1,3]Spbb[1,3]Spaa[3,4]Spbb[3,4]+1/2I Spaa[1,3]Spbb[1,3]Spaa[3,5]Spbb[3,5]+1/2I Spaa[1,3]Spbb[1,4]Spbb[3,5]Spaa[4,5]+1/4I Spaa[1,4]Spbb[1,4]Spaa[3,4]Spbb[3,4]-1/4I Spaa[2,3]^2Spbb[2,3]^2-1/4I Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]+1/4I Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,4]+1/4I Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]))/(Spab[1,Sp[3]+Sp[4],2]Spab[3,Sp[1]+Sp[2],4]Spab[5,Sp[1]+Sp[2],6](1/4*(s[1,3]+s[1,4]+s[2,3]+s[2,4])^2-s[1,2]*s[3,4])^2)+
(Spab[2,Sp[3]+Sp[4],1]Spab[4,Sp[1]+Sp[2],3]Spab[6,Sp[1]+Sp[2],5]Spab[2,Sp[3]+Sp[4],2]Spaa[5,6]Spbb[5,6](-1/4I Spaa[1,2]Spbb[1,2]Spaa[2,3]Spbb[2,3]+1/2I Spaa[1,2]Spbb[1,3]Spbb[2,4]Spaa[3,4]-1/2I Spaa[1,2]Spbb[1,2]Spaa[3,5]Spbb[3,5]+1/2I Spaa[1,2]Spbb[1,3]Spbb[2,5]Spaa[3,5]+1/4I Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]-1/4I Spbb[1,2]Spaa[1,3]Spaa[2,4]Spbb[3,4]+1/4I Spaa[1,3]Spbb[1,3]Spaa[2,5]Spbb[2,5]+1/2I Spaa[1,3]Spbb[1,3]Spaa[3,5]Spbb[3,5]+1/2I Spaa[1,3]Spbb[1,4]Spbb[3,5]Spaa[4,5]))/(Spab[1,Sp[3]+Sp[4],2]Spab[3,Sp[1]+Sp[2],4]Spab[5,Sp[1]+Sp[2],6](1/4*(s[1,3]+s[1,4]+s[2,3]+s[2,4])^2-s[1,2]*s[3,4])^2)+
(Spab[2,Sp[3]+Sp[4],1]Spab[6,Sp[1]+Sp[2],5](+7/4I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spaa[1,4]+7/4I Spaa[1,2]^2Spbb[1,2]^2Spbb[2,3]Spaa[2,4]+7/2I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[2,3]Spaa[3,4]+9/2I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]+3/2I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[2,3]Spaa[3,4]+2I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]-1/2I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]+15/2I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,3]-1I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spaa[2,4]Spbb[3,4]+2I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[2,3]Spaa[2,4]+2I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[3,4]Spbb[3,4]-1I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[2,3]Spaa[3,4]-1/2I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[2,4]-1I Spaa[1,2]Spbb[1,3]^2Spaa[1,5]Spbb[2,5]Spaa[3,4]-3/2I Spaa[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[3,4]+3I Spaa[1,2]Spbb[1,2]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]+3/2I Spaa[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,3]^2Spaa[3,4]-1/2I Spaa[1,2]Spbb[1,4]Spbb[2,3]^2Spaa[2,4]Spaa[3,4]+2I Spaa[1,2]Spbb[1,3]Spbb[2,3]Spaa[3,4]^2Spbb[3,4]-1/2I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]-5/2I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[1,5]Spbb[1,5]+1I Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spaa[3,4]Spbb[3,5]+5/2I Spaa[1,3]Spbb[1,3]Spbb[2,3]Spaa[2,5]Spaa[3,4]Spbb[3,5]+1/2I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]-5/2I Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spaa[2,3]Spbb[3,4]-1I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spbb[2,3]-3I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spaa[2,4]Spbb[3,4]-3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[3,5]Spbb[3,5]-1/2I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spbb[3,4]Spaa[4,5]-5/2I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]+1I Spbb[1,2]Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]Spbb[3,4]+1/2I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[2,4]+1I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spaa[3,4]Spbb[3,5]-4I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,4]Spbb[3,4]-5/2I Spbb[1,2]Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[3,4]-1/2I Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]-3I Spbb[1,2]Spaa[1,4]Spaa[2,4]^2Spbb[2,4]Spbb[3,4]-3I Spbb[1,2]Spaa[1,4]Spaa[2,4]Spaa[3,4]Spbb[3,4]^2-3I Spaa[1,4]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[3,5]Spbb[3,5]-1/2I Spaa[1,4]Spbb[1,5]Spaa[2,4]Spbb[2,4]Spbb[3,4]Spaa[4,5]+1I Spaa[1,4]Spbb[1,4]Spbb[2,3]Spaa[2,5]Spaa[3,4]Spbb[3,5]-3I Spaa[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,5]Spaa[3,4]Spbb[3,4]-5/2I Spbb[1,3]Spaa[1,4]Spaa[3,4]^2Spbb[3,4]^2-5/2I Spbb[1,3]Spaa[1,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]-5/2I Spaa[1,4]Spbb[1,4]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[4,5]+5/2I Spaa[1,4]Spbb[1,5]Spaa[3,4]Spbb[3,4]^2Spaa[4,5]+1I Spbb[1,2]Spaa[1,5]Spaa[2,4]^2Spbb[2,5]Spbb[3,4]-1I Spbb[1,3]Spaa[1,5]Spaa[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]+3/2I Spaa[2,3]Spbb[2,3]^2Spaa[2,5]Spaa[3,4]Spbb[3,5]))/(Spab[1,Sp[3]+Sp[4],2]Spab[3,Sp[1]+Sp[2],4]Spab[5,Sp[1]+Sp[2],6](1/4*(s[1,3]+s[1,4]+s[2,3]+s[2,4])^2-s[1,2]*s[3,4]))+
(Spaa[2,3]^2Spbb[4,5]^2Spab[4,Sp[1]+Sp[2],3](+5/4I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[4,6]-5/4I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[4,6]-9/16I Spaa[1,2]^2Spbb[1,2]^3Spaa[2,4]Spbb[3,4]Spaa[4,6]-5/8I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[4,6]-1/4I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spaa[3,4]Spbb[3,4]Spaa[4,6]+1/4I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[2,3]Spaa[3,4]Spaa[4,6]+5/8I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spaa[3,6]Spbb[3,6]Spaa[4,6]+5/4I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,6]Spbb[2,3]Spaa[3,6]Spaa[4,6]-17/8I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spaa[4,6]^2Spbb[4,6]+29/16I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spbb[3,6]Spaa[4,6]^2+15/8I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spbb[1,6]Spbb[2,3]Spaa[4,6]^2+9/16I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[4,6]-5/8I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[4,6]+5/16I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[3,4]Spbb[3,4]Spaa[4,6]+5/8I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]+15/16I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[3,6]Spaa[4,6]^2-5/4I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[2,6]-1/4I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[3,6]+5/4I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[4,6]-5/8I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,6]-15/8I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spaa[2,3]Spbb[3,4]Spaa[4,6]+5/16I Spaa[1,2]Spbb[1,2]^3Spaa[1,4]Spaa[2,4]Spaa[2,6]Spbb[3,4]+5/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,6]-7/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[3,4]Spaa[4,6]+5/8I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spbb[2,3]Spaa[2,4]Spaa[4,6]-1/2I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[2,3]Spaa[2,6]Spaa[3,4]-5/8I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spaa[2,6]Spaa[3,6]Spbb[3,6]-5/4I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,6]Spbb[2,3]Spaa[2,6]Spaa[3,6]+39/16I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spaa[2,6]Spaa[4,6]Spbb[4,6]-7/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[2,6]Spbb[3,6]Spaa[4,6]-5/4I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,6]Spbb[2,3]Spaa[2,6]Spaa[4,6]-5/16I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]+35/16I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]+3/16I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,3]Spaa[3,4]Spaa[4,6]-5/8I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[3,6]^2Spbb[3,6]-5/16I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]+15/16I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]+5/16I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,6]Spbb[2,3]Spaa[3,6]Spaa[4,6]+15/16I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spbb[3,6]Spaa[4,6]^2-5/4I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spaa[4,6]+5/8I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,6]Spaa[2,3]Spbb[3,6]Spaa[4,6]-5/4I Spaa[1,2]Spbb[1,2]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[3,6]Spaa[4,6]-5/4I Spaa[1,2]Spbb[1,2]Spaa[1,6]Spbb[1,6]^2Spbb[2,3]Spaa[2,6]Spaa[4,6]-5/4I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]-15/16I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[4,6]^2Spbb[4,6]-5/8I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[3,6]Spaa[4,6]^2+1/16I Spaa[1,2]Spbb[1,2]^2Spaa[2,3]Spbb[3,4]Spbb[3,6]Spaa[4,6]^2+5/16I Spaa[1,2]Spbb[1,2]^2Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]-7/8I Spaa[1,2]Spbb[1,2]^2Spaa[2,4]^2Spbb[2,4]Spbb[3,4]Spaa[4,6]-5/8I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[4,6]-1/4I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[2,3]^2Spaa[2,4]Spaa[2,6]Spaa[3,4]-5/8I Spaa[1,2]Spbb[1,2]^2Spbb[2,3]Spaa[2,4]Spaa[2,6]Spaa[4,6]Spbb[4,6]-29/16I Spaa[1,2]Spbb[1,2]^2Spaa[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[4,6]-15/16I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[4,6]-1/4I Spaa[1,2]Spbb[1,2]^2Spaa[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[4,6]-1/16I Spaa[1,2]Spbb[1,4]^2Spbb[2,3]^2Spaa[2,4]Spaa[3,4]Spaa[4,6]-29/16I Spaa[1,2]Spbb[1,2]^2Spaa[2,4]Spbb[3,4]Spaa[4,6]^2Spbb[4,6]-15/16I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[4,6]^2Spbb[4,6]-5/16I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[2,4]Spbb[2,6]Spbb[3,4]Spaa[4,6]^2-5/8I Spaa[1,2]Spbb[1,2]^2Spbb[2,3]Spaa[2,6]^2Spaa[3,4]Spbb[3,6]-5/8I Spaa[1,2]Spbb[1,2]Spbb[1,6]Spbb[2,3]^2Spaa[2,6]^2Spaa[3,4]-5/16I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[2,3]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]-5/8I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[2,3]Spaa[2,6]Spaa[3,4]Spaa[3,6]Spbb[3,6]-7/8I Spaa[1,2]Spbb[1,2]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,6]Spaa[4,6]-25/16I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[2,3]Spaa[2,6]Spaa[3,4]Spaa[4,6]Spbb[4,6]-5/16I Spaa[1,2]Spbb[1,2]^2Spaa[2,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]+5/8I Spaa[1,2]Spbb[1,2]Spbb[1,6]Spbb[2,3]Spaa[2,6]Spaa[4,6]^2Spbb[4,6]+5/8I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[3,4]^2Spbb[3,4]^2Spaa[4,6]+15/16I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]+5/16I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[3,4]Spbb[3,4]Spaa[4,6]^2Spbb[4,6]-5/16I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[3,4]Spbb[3,4]Spbb[3,6]Spaa[4,6]^2-5/16I Spaa[1,2]Spbb[1,4]^2Spbb[2,3]Spaa[3,4]Spbb[3,6]Spaa[4,6]^2+15/16I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]-5/8I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2-5/16I Spaa[1,2]Spbb[1,4]Spbb[1,6]Spbb[2,3]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2-5/16I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[4,6]^3Spbb[4,6]^2-1/16I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[4,6]-5/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[3,4]Spaa[4,6]+5/16I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]+5/16I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]+5/16I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[4,6]^2Spbb[4,6]-5/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[3,4]Spbb[3,4]Spbb[3,6]Spaa[4,6]^2-5/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2-5/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]-5/4I Spbb[1,2]Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^2Spaa[2,6]+1/16I Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]^2Spaa[3,6]-5/4I Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]+25/16I Spbb[1,2]^2Spbb[1,3]Spaa[1,4]^2Spaa[2,3]Spaa[2,6]Spbb[3,4]-15/16I Spbb[1,2]^2Spaa[1,4]^2Spbb[1,4]Spaa[2,4]Spaa[2,6]Spbb[3,4]-5/8I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^2Spbb[2,3]Spaa[2,4]Spaa[2,6]-25/16I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,4]Spbb[3,4]Spaa[4,6]-5/16I Spbb[1,2]^2Spbb[1,3]Spaa[1,4]^2Spaa[2,6]^2Spbb[4,6]-15/16I Spbb[1,2]^2Spaa[1,4]^2Spbb[1,4]Spaa[2,6]^2Spbb[3,6]-5/8I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spbb[1,6]Spbb[2,3]Spaa[2,6]^2-3/2I Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]+3/16I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[2,3]Spaa[2,6]Spaa[3,4]+5/16I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]^2Spaa[2,6]Spaa[3,6]Spbb[4,6]-25/16I Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[2,6]Spaa[3,6]Spbb[3,6]-15/16I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,6]Spbb[3,6]Spaa[4,6]-5/16I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[4,6]Spbb[4,6]+5/8I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[3,6]Spaa[4,6]+5/4I Spbb[1,2]^2Spaa[1,4]Spaa[2,3]Spaa[2,4]Spbb[3,4]^2Spaa[4,6]-5/4I Spbb[1,2]^2Spaa[1,4]Spaa[2,3]Spaa[2,6]Spbb[3,4]Spbb[3,6]Spaa[4,6]+5/16I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[2,3]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]-15/16I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[2,3]Spbb[3,4]Spaa[4,6]^2Spbb[4,6]-5/16I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[3,4]Spbb[3,6]Spaa[4,6]^2+5/16I Spbb[1,2]^2Spaa[1,4]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[3,4]+15/16I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]-15/8I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]Spbb[3,4]Spaa[4,6]-5/16I Spbb[1,2]^2Spaa[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,6]^2Spbb[4,6]+5/16I Spbb[1,2]^2Spaa[1,4]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]+15/16I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]+1/8I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]+3/16I Spaa[1,4]Spbb[1,4]^2Spbb[2,3]^2Spaa[2,4]Spaa[2,6]Spaa[3,4]+5/16I Spbb[1,2]^2Spaa[1,4]Spaa[2,4]Spaa[2,6]Spbb[3,4]Spaa[4,6]Spbb[4,6]-15/8I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[4,6]-5/4I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[4,6]-35/16I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[3,4]Spaa[4,6]^2Spbb[4,6]+5/8I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[2,3]Spaa[2,6]^2Spaa[3,4]Spbb[4,6]+5/16I Spbb[1,2]^2Spaa[1,4]Spaa[2,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]-5/8I Spbb[1,2]Spaa[1,4]Spbb[1,6]Spbb[2,3]Spaa[2,6]^2Spaa[4,6]Spbb[4,6]-5/16I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2-5/16I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]-15/16I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[4,6]Spbb[4,6]-15/16I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]Spbb[4,6]+5/4I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[2,6]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]+5/16I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[2,6]Spaa[4,6]^2Spbb[4,6]^2+5/8I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,3]Spbb[3,6]^2Spaa[4,6]^2+15/16I Spbb[1,2]Spaa[2,3]Spaa[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[4,6]^2+5/8I Spbb[1,2]Spaa[2,3]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spbb[3,6]Spaa[4,6]^2+5/8I Spbb[1,2]Spaa[2,3]Spaa[3,4]Spbb[3,4]^2Spbb[3,6]Spaa[4,6]^2+5/16I Spbb[1,2]Spaa[2,3]Spbb[3,4]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2-5/16I Spbb[1,2]Spaa[2,3]Spbb[3,4]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]+5/16I Spbb[1,2]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]^2Spaa[2,6]-5/16I Spbb[1,2]Spaa[2,4]^3Spbb[2,4]^2Spbb[3,4]Spaa[4,6]+5/16I Spbb[1,2]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]+1/16I Spbb[1,4]Spbb[2,3]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]-5/8I Spbb[1,2]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spaa[4,6]Spbb[4,6]-15/16I Spbb[1,2]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[4,6]-15/16I Spbb[1,2]Spaa[2,4]^2Spbb[2,4]Spbb[3,4]Spaa[4,6]^2Spbb[4,6]+5/16I Spbb[1,2]Spbb[2,3]^2Spaa[2,4]Spaa[2,6]^2Spaa[3,4]Spbb[4,6]-15/16I Spbb[1,2]Spbb[2,3]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]Spbb[4,6]-5/8I Spbb[1,2]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,4]Spaa[4,6]-5/16I Spbb[1,2]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2-15/16I Spbb[1,2]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[4,6]Spbb[4,6]-15/16I Spbb[1,2]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spaa[4,6]^2Spbb[4,6]^2-5/4I Spbb[1,2]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[4,6]^2Spbb[4,6]+5/16I Spbb[1,2]Spaa[2,4]Spaa[3,4]^2Spbb[3,4]^3Spaa[4,6]-5/16I Spbb[1,2]Spaa[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[4,6]^2Spbb[4,6]-5/8I Spbb[1,2]Spaa[2,4]Spbb[3,4]Spaa[4,6]^3Spbb[4,6]^2-5/16I Spbb[1,2]Spbb[2,3]Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]Spbb[3,6]-15/16I Spbb[1,2]Spbb[2,3]Spaa[2,6]^2Spaa[3,4]Spbb[3,6]Spaa[4,6]Spbb[4,6]+15/16I Spbb[1,2]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spbb[3,6]Spaa[4,6]+5/8I Spbb[1,2]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]))/(Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],4]Spab[3,Sp[1]+Sp[2],6](1/4*(s[1,3]+s[1,4]+s[2,3]+s[2,4])^2-s[1,2]*s[3,4])^2)+
(-2I Spab[2,Sp[1]+Sp[3],5]^3s[1,2,3])/(Spaa[1,2]Spbb[5,6]Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],4]Spab[3,Sp[1]+Sp[2],6])+
(+3/16I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,4]+2445725/5328I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[3,4]+6529777/10656I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[3,5]-544799/592I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,4]-5/8I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]+1375423/5328I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[3,6]-1372093/5328I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]-136209/148I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,5]^2Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[3,5]-545539/1184I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]+545539/1184I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]+5/12I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,5]^2Spaa[2,6]^3Spbb[2,6]Spbb[3,6]-5/12I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,5]Spbb[1,6]Spbb[2,5]Spaa[2,6]^3Spbb[3,6]-1/8I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[3,5]+191/24I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,4]+191163/1184I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]+115175/3552I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]-115175/3552I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]-1/16I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,4]^3Spbb[2,5]Spbb[3,4]+1/8I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^3Spbb[2,4]Spbb[3,4]+1/8I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[3,5]+1/16I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]^2Spaa[1,6]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]+7/8I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spaa[2,4]^3Spbb[2,5]^2Spaa[2,6]Spbb[3,4]+3/16I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]Spaa[2,4]^3Spbb[2,4]^2Spaa[2,6]Spbb[3,5]-691/96I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[2,6]Spbb[3,4]-499/24I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]+692885/3552I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[3,4]-29/16I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spaa[2,4]^2Spbb[2,5]^2Spaa[2,6]^2Spbb[3,6]-187459/1776I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]+415/48I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]+12181/111I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]-6235/96I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spbb[3,5]-97547/3552I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,6]-5515/74I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]-109/24I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]Spaa[2,4]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,6]+161/48I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]Spaa[2,4]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]+19/16I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,6]Spaa[2,4]Spbb[2,5]^2Spaa[2,6]^3Spbb[3,6]+9/16I Spaa[1,2]Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,4]+128116357/127872I Spaa[1,2]Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[3,4]-27908581/15984I Spaa[1,2]Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,4]-13784543/63936I Spaa[1,2]Spbb[1,2]Spaa[1,4]^2Spbb[1,5]^3Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[3,4]-17/16I Spaa[1,2]Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]+64032041/31968I Spaa[1,2]Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[3,6]-63998075/31968I Spaa[1,2]Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]+208067653/127872I Spaa[1,2]Spbb[1,2]Spaa[1,4]^2Spbb[1,5]^3Spbb[2,4]Spaa[2,5]^2Spaa[2,6]Spbb[3,5]-6975397/3996I Spaa[1,2]Spbb[1,2]Spaa[1,4]^2Spbb[1,5]^3Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[3,4]-27964525/31968I Spaa[1,2]Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]+131628187/63936I Spaa[1,2]Spbb[1,2]Spaa[1,4]^2Spbb[1,5]^3Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[3,6]-75699137/63936I Spaa[1,2]Spbb[1,2]Spaa[1,4]^2Spbb[1,5]^3Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]-43359439/42624I Spaa[1,2]Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,6]^3Spbb[2,6]Spbb[3,6]-15/16I Spaa[1,2]Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spbb[1,6]Spbb[2,5]Spaa[2,6]^3Spbb[3,6]+43399399/42624I Spaa[1,2]Spbb[1,2]Spaa[1,4]^2Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]^3Spbb[3,6]+2768077/10656I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,4]+3523003/5328I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[3,4]+12009161/10656I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[3,5]-15007703/10656I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,4]-475/666I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]+4990741/10656I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[3,6]-1661047/3552I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]+1570369/1332I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[3,5]+179629/888I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]-179629/888I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]+62261/888I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,6]^3Spbb[2,6]Spbb[3,6]-62261/888I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[2,5]Spaa[2,6]^3Spbb[3,6]-3/16I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spaa[2,4]^3Spbb[2,5]Spbb[3,4]-2401325/10656I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^3Spbb[2,4]Spbb[3,4]+543837/1184I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,4]-301123/666I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[3,4]+611681/1332I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spaa[2,6]Spbb[2,6]Spbb[3,4]-4360571/10656I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,5]^2Spbb[3,5]+271789/296I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,4]-3276605/10656I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,4]+1634545/3552I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,5]^3Spbb[2,5]Spbb[3,5]-136209/148I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,5]^2Spaa[2,6]Spbb[2,6]Spbb[3,5]+17/16I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,5]^2Spaa[2,6]Spbb[3,4]-42008257/63936I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[2,6]Spbb[3,4]+6985355/3552I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,5]^2Spaa[2,4]^3Spbb[2,4]^2Spaa[2,6]Spbb[3,4]+34621519/63936I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[3,4]+15937679/10656I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spbb[3,5]-96502601/31968I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,4]-15/2I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,5]^2Spaa[2,6]^2Spbb[3,6]+40607129/31968I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]-40095641/31968I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]+12932101/10656I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]^2Spbb[3,6]-2667415/3552I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]+39425329/31968I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[3,5]-866960483/127872I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spbb[3,4]-106474025/28416I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,6]+117379861/31968I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]+1534493/1776I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]-298321871/255744I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]-558169/592I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,6]-71/16I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,5]^2Spaa[2,6]^3Spbb[3,6]+168323/2664I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]Spbb[3,6]-366505/5328I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,4]+1692341/1776I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[2,6]^3Spbb[3,6]-542875/1184I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,5]^2Spaa[2,5]^3Spbb[2,5]^2Spaa[2,6]Spbb[3,5]-1309947/1184I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,5]^2Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]^2Spbb[3,6]+58633/296I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,5]^2Spaa[2,5]^2Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]+68485363/31968I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,6]-634839/1184I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]-25672355/15984I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^3Spbb[3,6]-29/48I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,5]^2Spaa[2,6]^4Spbb[2,6]^2Spbb[3,6]-7/48I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,5]Spbb[1,6]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]Spbb[3,6]+3/4I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,6]^2Spbb[2,5]^2Spaa[2,6]^4Spbb[3,6]+3/16I Spaa[1,2]Spbb[1,2]Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[3,5]+325/48I Spaa[1,2]Spbb[1,2]Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,4]+1675105/3552I Spaa[1,2]Spbb[1,2]Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]+124735/888I Spaa[1,2]Spbb[1,2]Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]-124735/888I Spaa[1,2]Spbb[1,2]Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]+1/16I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^3Spbb[2,5]Spbb[3,4]+3/2I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^3Spbb[2,4]Spbb[3,4]-3/16I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[3,5]+29/16I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,4]+47/6I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^2Spaa[2,6]Spbb[2,6]Spbb[3,4]-54479/296I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]+191163/1184I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]-193015/888I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]^3Spbb[2,5]^2Spaa[2,6]Spbb[3,4]+23/16I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^3Spbb[2,4]^2Spaa[2,6]Spbb[3,5]+397241/1184I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[2,6]Spbb[3,4]+189083/296I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]+124223/592I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[3,4]-479465/3552I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]^2Spbb[2,5]^2Spaa[2,6]^2Spbb[3,6]+195389/888I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]+45491/888I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]-32495/222I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]-24977/1184I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spbb[3,5]+13953/592I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,6]-45541/592I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]+27847/222I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,6]+31361/296I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]-205471/888I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[2,4]Spbb[2,5]^2Spaa[2,6]^3Spbb[3,6]+1/16I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]^2Spaa[2,4]^3Spbb[2,6]Spbb[3,4]+1/8I Spaa[1,2]Spbb[1,2]Spbb[1,5]^3Spaa[1,6]^2Spaa[2,4]^2Spaa[2,5]Spbb[2,6]Spbb[3,4]+1/16I Spaa[1,2]Spbb[1,2]Spbb[1,5]^3Spaa[1,6]^2Spaa[2,4]Spaa[2,5]^2Spbb[2,6]Spbb[3,5]-3/4I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]^4Spbb[2,5]^2Spbb[3,4]+740203/3552I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,4]^4Spbb[2,4]Spbb[2,5]Spbb[3,4]-13/8I Spaa[1,2]Spbb[1,2]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^4Spbb[2,4]^2Spbb[3,4]+991361/1184I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,4]^3Spaa[2,5]Spbb[2,5]^2Spbb[3,4]+1/4I Spaa[1,2]Spbb[1,2]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^3Spbb[2,4]^2Spaa[2,5]Spbb[3,5]-271433/222I Spaa[1,2]Spbb[1,2]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^3Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[3,4]-535/96I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,4]^3Spbb[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,4]+95725/1776I Spaa[1,2]Spbb[1,2]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^3Spbb[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]-68557/444I Spaa[1,2]Spbb[1,2]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]+41/24I Spaa[1,2]Spbb[1,2]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spaa[2,5]^2Spbb[2,5]^2Spbb[3,4]-113371/888I Spaa[1,2]Spbb[1,2]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]+1071125/3552I Spaa[1,2]Spbb[1,2]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,4]+529/48I Spaa[1,2]Spbb[1,2]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spaa[2,6]^2Spbb[2,6]^2Spbb[3,4]-9/16I Spaa[1,2]Spbb[1,2]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]Spaa[2,5]^3Spbb[2,5]^2Spbb[3,5]-6229/96I Spaa[1,2]Spbb[1,2]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]-9791/96I Spaa[1,2]Spbb[1,2]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,5]+15/16I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[2,4]^4Spbb[2,4]Spbb[2,5]^2Spaa[2,6]Spbb[3,4]+5/12I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[2,4]^4Spbb[2,4]^3Spaa[2,6]Spbb[3,5]-589/96I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[2,4]^4Spbb[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,4]+184919/1184I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[2,4]^3Spaa[2,5]Spbb[2,5]^3Spaa[2,6]Spbb[3,4]-425/24I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[2,4]^3Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]+37545/1184I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[2,4]^3Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[3,4]-102347/888I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,6]+50341/444I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[2,4]^3Spbb[2,5]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,4]-45283/444I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[2,4]^3Spbb[2,4]^2Spbb[2,5]Spaa[2,6]^2Spbb[3,6]-5/8I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[2,4]^3Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,5]+130017/1184I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]-2747/32I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spbb[3,5]+231455/1184I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[2,4]^2Spaa[2,5]^2Spbb[2,5]^3Spaa[2,6]Spbb[3,4]+1/2I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^3Spaa[2,6]^2Spbb[3,6]-869495/3552I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,6]-4391/96I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]+663049/1776I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,4]+46567/444I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[2,4]^2Spbb[2,5]^2Spaa[2,6]^3Spbb[2,6]Spbb[3,6]-20039/444I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,6]+4I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]+33021/592I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,4]-96353/888I Spaa[1,2]Spbb[1,2]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]Spbb[2,5]^2Spaa[2,6]^3Spbb[3,6]-6235/96I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[2,4]Spaa[2,5]^3Spbb[2,5]^3Spaa[2,6]Spbb[3,5]-93403/3552I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^3Spaa[2,6]^2Spbb[3,6]-499559/3552I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,5]-841/12I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^3Spbb[2,6]Spbb[3,6]-3289/96I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]+113/48I Spaa[1,2]Spbb[1,2]Spbb[1,6]Spaa[2,4]Spaa[2,5]Spbb[2,5]^3Spaa[2,6]^3Spbb[3,6]-3/2I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[2,4]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]^2Spbb[3,6]+5/16I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[2,4]Spaa[2,6]^4Spbb[2,6]^3Spbb[3,5]+19/16I Spaa[1,2]Spbb[1,2]Spbb[1,6]Spaa[2,4]Spbb[2,5]^2Spaa[2,6]^4Spbb[2,6]Spbb[3,6]+25454057/63936I Spaa[1,4]^3Spbb[1,4]^3Spbb[1,5]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,4]+6186265/42624I Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[3,4]+25430081/63936I Spaa[1,4]^3Spbb[1,4]^3Spbb[1,5]Spaa[2,4]^2Spbb[3,4]Spbb[4,5]Spaa[4,6]+14819453/63936I Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]^2Spaa[2,4]^2Spbb[3,4]Spbb[4,5]Spaa[5,6]+2384955/2368I Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]^2Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,4]-28358837/10656I Spaa[1,4]^3Spbb[1,4]Spbb[1,5]^3Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[3,4]+117189817/63936I Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]^2Spaa[2,4]Spaa[2,5]Spbb[3,4]Spbb[4,5]Spaa[4,6]+273482549/63936I Spaa[1,4]^3Spbb[1,4]Spbb[1,5]^3Spaa[2,4]Spaa[2,5]Spbb[3,4]Spbb[4,5]Spaa[5,6]-5/16I Spaa[1,4]^3Spbb[1,4]^3Spbb[1,5]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]+287437207/127872I Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[3,6]-287397247/127872I Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]^2Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]-58550087/127872I Spaa[1,4]^3Spbb[1,4]^3Spbb[1,5]Spaa[2,4]Spaa[2,6]Spbb[3,4]Spaa[4,6]Spbb[5,6]-58534103/127872I Spaa[1,4]^3Spbb[1,4]^3Spbb[1,5]Spaa[2,4]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]-218500699/127872I Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]^2Spaa[2,4]Spaa[2,6]Spbb[3,4]Spaa[5,6]Spbb[5,6]-102809339/127872I Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]^2Spaa[2,4]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[5,6]-289545221/127872I Spaa[1,4]^3Spbb[1,4]Spbb[1,5]^3Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[3,4]+196042373/63936I Spaa[1,4]^3Spbb[1,5]^4Spbb[2,4]Spaa[2,5]^2Spaa[2,6]Spbb[3,4]-61339031/42624I Spaa[1,4]^3Spbb[1,4]Spbb[1,5]^3Spaa[2,5]^2Spbb[3,4]Spbb[4,5]Spaa[4,6]-139062433/127872I Spaa[1,4]^3Spbb[1,5]^4Spaa[2,5]^2Spbb[3,4]Spbb[4,5]Spaa[5,6]-304001/384I Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]-3327083/4736I Spaa[1,4]^3Spbb[1,4]Spbb[1,5]^3Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[3,6]+10614643/7104I Spaa[1,4]^3Spbb[1,4]Spbb[1,5]^3Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]+19559201/7992I Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]^2Spaa[2,5]Spaa[2,6]Spbb[3,4]Spaa[4,6]Spbb[5,6]+88258217/42624I Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]^2Spaa[2,5]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]+608174491/127872I Spaa[1,4]^3Spbb[1,4]Spbb[1,5]^3Spaa[2,5]Spaa[2,6]Spbb[3,4]Spaa[5,6]Spbb[5,6]+513870095/127872I Spaa[1,4]^3Spbb[1,4]Spbb[1,5]^3Spaa[2,5]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[5,6]-43661575/21312I Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]^2Spaa[2,6]^3Spbb[2,6]Spbb[3,6]-9/16I Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]Spbb[1,6]Spbb[2,5]Spaa[2,6]^3Spbb[3,6]+43673563/21312I Spaa[1,4]^3Spbb[1,4]Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]^3Spbb[3,6]-34799587/42624I Spaa[1,4]^3Spbb[1,4]^3Spbb[1,5]Spaa[2,6]^2Spbb[3,6]Spaa[4,6]Spbb[5,6]-34796923/42624I Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]Spbb[1,6]Spaa[2,6]^2Spbb[3,6]Spbb[4,5]Spaa[4,6]-36355711/21312I Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]^2Spaa[2,6]^2Spbb[3,6]Spaa[5,6]Spbb[5,6]-45801403/42624I Spaa[1,4]^3Spbb[1,4]Spbb[1,5]^2Spbb[1,6]Spaa[2,6]^2Spbb[3,6]Spbb[4,5]Spaa[5,6]+383015/3552I Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,4]+113724325/127872I Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[3,4]+424399/5328I Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,4]^2Spbb[3,4]Spbb[4,5]Spaa[5,6]+48613/48I Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,4]-19907353/7104I Spaa[1,4]^2Spaa[1,5]Spbb[1,5]^4Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[3,4]+20031749/7992I Spaa[1,4]^2Spaa[1,5]Spbb[1,5]^4Spaa[2,4]Spaa[2,5]Spbb[3,4]Spbb[4,5]Spaa[5,6]+1919063/1998I Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]+2308669/999I Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[3,6]-6536401/1998I Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]-42806423/31968I Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,4]Spaa[2,6]Spbb[3,4]Spaa[5,6]Spbb[5,6]-98537/288I Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,4]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[5,6]+160302473/127872I Spaa[1,4]^2Spaa[1,5]Spbb[1,5]^4Spbb[2,4]Spaa[2,5]^2Spaa[2,6]Spbb[3,5]+17556421/10656I Spaa[1,4]^2Spaa[1,5]Spbb[1,5]^4Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[3,4]+11586983/31968I Spaa[1,4]^2Spaa[1,5]Spbb[1,5]^4Spaa[2,5]^2Spbb[3,5]Spbb[4,5]Spaa[5,6]-32294317/42624I Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]+3849061/21312I Spaa[1,4]^2Spaa[1,5]Spbb[1,5]^4Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[3,6]+24596195/42624I Spaa[1,4]^2Spaa[1,5]Spbb[1,5]^4Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]+369259907/127872I Spaa[1,4]^2Spaa[1,5]Spbb[1,5]^4Spaa[2,5]Spaa[2,6]Spbb[3,4]Spaa[5,6]Spbb[5,6]+29654617/15984I Spaa[1,4]^2Spaa[1,5]Spbb[1,5]^4Spaa[2,5]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[5,6]-47789617/21312I Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,6]^3Spbb[2,6]Spbb[3,6]+34001143/42624I Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[2,5]Spaa[2,6]^3Spbb[3,6]+61578091/42624I Spaa[1,4]^2Spaa[1,5]Spbb[1,5]^3Spbb[1,6]Spbb[2,4]Spaa[2,6]^3Spbb[3,6]-48748711/42624I Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,6]^2Spbb[3,6]Spaa[5,6]Spbb[5,6]-13999/32I Spaa[1,4]^2Spaa[1,5]Spbb[1,5]^3Spbb[1,6]Spaa[2,6]^2Spbb[3,6]Spbb[4,5]Spaa[5,6]-25438073/63936I Spaa[1,4]^2Spbb[1,4]^3Spbb[1,5]Spaa[1,6]Spaa[2,4]^3Spbb[2,5]Spbb[3,4]+11014139/63936I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^3Spbb[2,4]Spbb[3,4]-1497065/999I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,4]+48131779/31968I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[3,4]+69466909/127872I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spaa[2,6]Spbb[2,6]Spbb[3,4]-66539/666I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spbb[3,4]Spaa[4,5]Spbb[4,5]-25426085/63936I Spaa[1,4]^2Spbb[1,4]^3Spbb[1,5]Spaa[1,6]Spaa[2,4]^2Spbb[3,4]Spaa[4,6]Spbb[5,6]+5322397/127872I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spbb[3,4]Spaa[5,6]Spbb[5,6]-15257923/42624I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,4]+36950591/42624I Spaa[1,4]^2Spbb[1,5]^4Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,5]^2Spbb[3,4]-35253079/21312I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,4]+4080521/3552I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]Spaa[2,5]Spbb[3,4]Spaa[4,5]Spbb[4,5]-78901175/42624I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]^2Spaa[1,6]Spaa[2,4]Spaa[2,5]Spbb[3,4]Spaa[4,6]Spbb[5,6]-222901481/63936I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]Spaa[2,5]Spbb[3,4]Spaa[5,6]Spbb[5,6]+8108071/31968I Spaa[1,4]^2Spbb[1,5]^4Spaa[1,6]Spbb[2,4]Spaa[2,5]^3Spbb[3,5]+3301417/15984I Spaa[1,4]^2Spbb[1,5]^4Spaa[1,6]Spaa[2,5]^3Spbb[2,5]Spbb[3,4]+102539525/127872I Spaa[1,4]^2Spbb[1,5]^4Spaa[1,6]Spaa[2,5]^2Spaa[2,6]Spbb[2,6]Spbb[3,4]-197898061/127872I Spaa[1,4]^2Spbb[1,5]^4Spaa[1,6]Spaa[2,5]^2Spbb[3,4]Spaa[4,5]Spbb[4,5]+343292617/127872I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,5]^2Spbb[3,4]Spaa[4,6]Spbb[5,6]+171582629/127872I Spaa[1,4]^2Spbb[1,5]^4Spaa[1,6]Spaa[2,5]^2Spbb[3,4]Spaa[5,6]Spbb[5,6]+2917949/63936I Spaa[1,4]^2Spbb[1,4]^3Spaa[2,4]^3Spbb[2,5]^2Spaa[2,6]Spbb[3,4]-14132977/10656I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[2,6]Spbb[3,4]+342882037/127872I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,4]^3Spbb[2,4]^2Spaa[2,6]Spbb[3,4]+2905961/63936I Spaa[1,4]^2Spbb[1,4]^3Spaa[2,4]^3Spbb[2,5]Spbb[3,4]Spbb[4,5]Spaa[4,6]-14925757/63936I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,4]^3Spbb[2,4]Spbb[3,4]Spbb[4,5]Spaa[4,6]+2614223/1728I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,4]^3Spbb[2,5]Spbb[3,4]Spbb[4,5]Spaa[5,6]-103504097/42624I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,4]^3Spbb[2,4]Spbb[3,4]Spbb[4,5]Spaa[5,6]+113821763/85248I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[3,4]-877096139/255744I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,4]-20719331/63936I Spaa[1,4]^2Spbb[1,5]^3Spaa[2,4]^2Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spbb[3,4]+125692993/255744I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,4]Spbb[4,5]Spaa[4,6]+495288847/127872I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[3,4]Spbb[4,5]Spaa[4,6]+2085918701/255744I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,4]Spbb[4,5]Spaa[5,6]+6119607/2368I Spaa[1,4]^2Spbb[1,5]^3Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[3,4]Spbb[4,5]Spaa[5,6]-57/8I Spaa[1,4]^2Spbb[1,4]^3Spaa[2,4]^2Spbb[2,5]^2Spaa[2,6]^2Spbb[3,6]+10985923/7992I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]-73669903/31968I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]+419619163/127872I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]^2Spbb[3,6]-1037035/576I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]-56733731/127872I Spaa[1,4]^2Spbb[1,4]^3Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[4,6]Spbb[5,6]-52049447/127872I Spaa[1,4]^2Spbb[1,4]^3Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]+18193541/127872I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[4,6]Spbb[5,6]-18812507/42624I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]-14435113/63936I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[5,6]Spbb[5,6]+209625733/63936I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[5,6]-6362035/5328I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[5,6]Spbb[5,6]-279874741/63936I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[5,6]-27591691/63936I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,4]^2Spbb[3,4]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]+384293/1728I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,4]^2Spbb[3,4]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]-4269091/63936I Spaa[1,4]^2Spbb[1,4]^3Spaa[2,4]^2Spbb[3,4]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]-1755121/63936I Spaa[1,4]^2Spbb[1,4]^3Spaa[2,4]^2Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^2-38893277/127872I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,4]^2Spbb[3,4]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]+112083317/127872I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,4]^2Spbb[3,6]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]+3641621/7104I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,4]^2Spbb[3,4]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]+142394719/127872I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,4]^2Spbb[3,6]Spbb[4,5]^2Spaa[5,6]^2-2982332257/255744I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spbb[3,4]-160549531/63936I Spaa[1,4]^2Spbb[1,5]^3Spaa[2,4]Spbb[2,4]^2Spaa[2,5]^2Spaa[2,6]Spbb[3,5]+2318671861/255744I Spaa[1,4]^2Spbb[1,5]^3Spaa[2,4]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[3,4]-515208193/85248I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,4]Spbb[4,5]Spaa[4,6]+305656937/127872I Spaa[1,4]^2Spbb[1,5]^3Spaa[2,4]Spbb[2,4]Spaa[2,5]^2Spbb[3,4]Spbb[4,5]Spaa[4,6]+184617473/63936I Spaa[1,4]^2Spbb[1,5]^3Spaa[2,4]Spbb[2,4]Spaa[2,5]^2Spbb[3,5]Spbb[4,5]Spaa[5,6]-204008381/85248I Spaa[1,4]^2Spbb[1,5]^3Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,4]Spbb[4,5]Spaa[5,6]-56895817/14208I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,6]+280305787/85248I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]+249893521/255744I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]-27527941/10656I Spaa[1,4]^2Spbb[1,5]^3Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]^2Spbb[3,6]+44771747/63936I Spaa[1,4]^2Spbb[1,5]^3Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]-4950083/1998I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[4,6]Spbb[5,6]-1536645449/255744I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]+177136423/31968I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[3,4]Spaa[4,6]Spbb[5,6]+1619989465/127872I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]-13175395/85248I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[5,6]Spbb[5,6]+220717049/85248I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[5,6]+19311241/3456I Spaa[1,4]^2Spbb[1,5]^3Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[3,4]Spaa[5,6]Spbb[5,6]+989007647/127872I Spaa[1,4]^2Spbb[1,5]^3Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[5,6]-1167361/10656I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]Spbb[3,4]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]+57521459/31968I Spaa[1,4]^2Spbb[1,5]^3Spaa[2,4]Spaa[2,5]Spbb[3,4]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]-23131739/14208I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,4]Spaa[2,5]Spbb[3,4]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]-614261807/127872I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,4]Spaa[2,5]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^2-6393283/864I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]Spbb[3,4]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]-607511047/63936I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]-264055061/42624I Spaa[1,4]^2Spbb[1,5]^3Spaa[2,4]Spaa[2,5]Spbb[3,4]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]-655267763/127872I Spaa[1,4]^2Spbb[1,5]^3Spaa[2,4]Spaa[2,5]Spbb[3,6]Spbb[4,5]^2Spaa[5,6]^2-58281967/15984I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,4]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,6]-151/16I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,6]Spaa[2,4]Spbb[2,5]^2Spaa[2,6]^3Spbb[3,6]-197368945/127872I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]Spbb[3,6]+273008/333I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,4]+29301323/7992I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[2,6]^3Spbb[3,6]+91175233/127872I Spaa[1,4]^2Spbb[1,5]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^3Spbb[3,6]-47967847/31968I Spaa[1,4]^2Spbb[1,4]^3Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]Spaa[4,6]Spbb[5,6]+13411817/42624I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[3,6]Spaa[4,6]Spbb[5,6]+10768973/10656I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spaa[4,6]Spbb[5,6]-48057757/31968I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]Spbb[4,5]Spaa[4,6]+56642221/42624I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[3,6]Spbb[4,5]Spaa[4,6]-616675/1728I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]Spaa[5,6]Spbb[5,6]-225215459/127872I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[3,6]Spaa[5,6]Spbb[5,6]+8964917/10656I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spaa[5,6]Spbb[5,6]+14974673/7104I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]Spbb[4,5]Spaa[5,6]-131037197/63936I Spaa[1,4]^2Spbb[1,5]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[3,6]Spbb[4,5]Spaa[5,6]+1894037/10656I Spaa[1,4]^2Spbb[1,4]^3Spaa[2,4]Spaa[2,6]Spbb[3,4]Spaa[4,6]^2Spbb[5,6]^2-65334607/127872I Spaa[1,4]^2Spbb[1,4]^3Spaa[2,4]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]-88007107/127872I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,6]Spaa[2,4]Spaa[2,6]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^2+1085447/2664I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,4]Spaa[2,6]Spbb[3,4]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2-1162841/2368I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,4]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]-10695365/63936I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,4]Spaa[2,6]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]+4809049/10656I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[2,6]Spbb[3,4]Spaa[5,6]^2Spbb[5,6]^2+24987749/63936I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]+56848283/42624I Spaa[1,4]^2Spbb[1,5]^2Spbb[1,6]Spaa[2,4]Spaa[2,6]Spbb[3,6]Spbb[4,5]^2Spaa[5,6]^2+1288409/3456I Spaa[1,4]^2Spbb[1,5]^3Spbb[2,4]Spaa[2,5]^3Spbb[2,5]Spaa[2,6]Spbb[3,5]+3164513/3552I Spaa[1,4]^2Spbb[1,5]^3Spaa[2,5]^3Spbb[2,5]^2Spaa[2,6]Spbb[3,4]-524674/333I Spaa[1,4]^2Spbb[1,5]^3Spbb[2,4]Spaa[2,5]^3Spbb[3,5]Spbb[4,5]Spaa[4,6]+81011863/127872I Spaa[1,4]^2Spbb[1,5]^3Spaa[2,5]^3Spbb[2,5]Spbb[3,4]Spbb[4,5]Spaa[4,6]+8759437/7992I Spaa[1,4]^2Spbb[1,5]^3Spaa[2,5]^3Spbb[2,5]Spbb[3,5]Spbb[4,5]Spaa[5,6]-827647181/255744I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]^2Spbb[3,6]-155616311/42624I Spaa[1,4]^2Spbb[1,5]^3Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]^2Spbb[3,6]+50367967/15984I Spaa[1,4]^2Spbb[1,5]^3Spbb[2,4]Spaa[2,5]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,5]+1163616137/255744I Spaa[1,4]^2Spbb[1,5]^3Spaa[2,5]^2Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]+1875887399/255744I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[4,6]Spbb[5,6]+270484453/127872I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]-367864813/127872I Spaa[1,4]^2Spbb[1,5]^3Spbb[2,4]Spaa[2,5]^2Spaa[2,6]Spbb[3,4]Spaa[4,6]Spbb[5,6]-566927191/127872I Spaa[1,4]^2Spbb[1,5]^3Spbb[2,4]Spaa[2,5]^2Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]-510717289/127872I Spaa[1,4]^2Spbb[1,5]^3Spbb[2,4]Spaa[2,5]^2Spaa[2,6]Spbb[3,5]Spaa[5,6]Spbb[5,6]+1001457961/85248I Spaa[1,4]^2Spbb[1,5]^3Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[5,6]Spbb[5,6]+58882957/63936I Spaa[1,4]^2Spbb[1,5]^3Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[5,6]+26191423/127872I Spaa[1,4]^2Spbb[1,5]^3Spaa[2,5]^2Spbb[3,4]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]+43003961/31968I Spaa[1,4]^2Spbb[1,5]^3Spaa[2,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]+623225543/127872I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,5]^2Spbb[3,4]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]+346421/128I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,5]^2Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^2+1308450007/127872I Spaa[1,4]^2Spbb[1,5]^3Spaa[2,5]^2Spbb[3,4]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]+15877151/3552I Spaa[1,4]^2Spbb[1,5]^3Spaa[2,5]^2Spbb[3,6]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]+680370317/127872I Spaa[1,4]^2Spbb[1,5]^3Spaa[2,5]^2Spbb[3,5]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]+16689517/31968I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,6]-217750139/127872I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^3Spbb[3,6]+45323345/31968I Spaa[1,4]^2Spbb[1,5]^3Spbb[2,4]Spaa[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,6]-42660097/31968I Spaa[1,4]^2Spbb[1,5]^3Spaa[2,5]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,4]+15593231/14208I Spaa[1,4]^2Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^3Spbb[3,6]-135578861/31968I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]Spaa[4,6]Spbb[5,6]+691304/333I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[3,6]Spaa[4,6]Spbb[5,6]+65171/3552I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spaa[4,6]Spbb[5,6]-776899967/127872I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]Spbb[4,5]Spaa[4,6]+396903739/127872I Spaa[1,4]^2Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[3,6]Spbb[4,5]Spaa[4,6]-80694533/31968I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]Spaa[5,6]Spbb[5,6]+307427/2664I Spaa[1,4]^2Spbb[1,5]^3Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[3,6]Spaa[5,6]Spbb[5,6]+25947/1184I Spaa[1,4]^2Spbb[1,5]^3Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spaa[5,6]Spbb[5,6]-338128063/127872I Spaa[1,4]^2Spbb[1,5]^2Spbb[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]Spbb[4,5]Spaa[5,6]+38891789/31968I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,5]Spaa[2,6]Spbb[3,4]Spaa[4,6]^2Spbb[5,6]^2+13983049/21312I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,5]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]-157045217/63936I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,5]Spaa[2,6]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^2+84002119/31968I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[2,6]Spbb[3,4]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2+11202193/127872I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]-138663905/63936I Spaa[1,4]^2Spbb[1,5]^2Spbb[1,6]Spaa[2,5]Spaa[2,6]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]+31472005/15984I Spaa[1,4]^2Spbb[1,5]^3Spaa[2,5]Spaa[2,6]Spbb[3,4]Spaa[5,6]^2Spbb[5,6]^2+7203613/31968I Spaa[1,4]^2Spbb[1,5]^3Spaa[2,5]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]-96147487/42624I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,6]^4Spbb[2,6]^2Spbb[3,6]+2585821/1776I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spbb[1,6]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]Spbb[3,6]-23/8I Spaa[1,4]^2Spbb[1,4]Spbb[1,6]^2Spbb[2,5]^2Spaa[2,6]^4Spbb[3,6]+95982319/42624I Spaa[1,4]^2Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]^4Spbb[2,6]Spbb[3,6]-2573833/1776I Spaa[1,4]^2Spbb[1,5]Spbb[1,6]^2Spbb[2,4]Spbb[2,5]Spaa[2,6]^4Spbb[3,6]-70252609/21312I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,6]Spaa[4,6]Spbb[5,6]-35072695/21312I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,6]Spbb[2,5]Spaa[2,6]^3Spbb[3,6]Spaa[4,6]Spbb[5,6]+19629221/4736I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]^3Spbb[3,6]Spaa[4,6]Spbb[5,6]-35119315/21312I Spaa[1,4]^2Spbb[1,4]Spbb[1,6]^2Spbb[2,5]Spaa[2,6]^3Spbb[3,6]Spbb[4,5]Spaa[4,6]+36277651/42624I Spaa[1,4]^2Spbb[1,5]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]^3Spbb[3,6]Spbb[4,5]Spaa[4,6]-96448807/21312I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,6]^3Spbb[2,6]Spbb[3,6]Spaa[5,6]Spbb[5,6]-16795723/42624I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spbb[1,6]Spbb[2,5]Spaa[2,6]^3Spbb[3,6]Spaa[5,6]Spbb[5,6]+87316501/21312I Spaa[1,4]^2Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]^3Spbb[3,6]Spaa[5,6]Spbb[5,6]-40368115/42624I Spaa[1,4]^2Spbb[1,5]Spbb[1,6]^2Spbb[2,5]Spaa[2,6]^3Spbb[3,6]Spbb[4,5]Spaa[5,6]-30279307/42624I Spaa[1,4]^2Spbb[1,4]^3Spaa[2,6]^2Spbb[3,6]Spaa[4,6]^2Spbb[5,6]^2-32299225/21312I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,6]Spaa[2,6]^2Spbb[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]-34308487/42624I Spaa[1,4]^2Spbb[1,4]Spbb[1,6]^2Spaa[2,6]^2Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^2-33243355/21312I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,6]^2Spbb[3,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2-12935185/4736I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,6]^2Spbb[3,6]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]-40190515/42624I Spaa[1,4]^2Spbb[1,5]Spbb[1,6]^2Spaa[2,6]^2Spbb[3,6]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]-41809675/42624I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,6]^2Spbb[3,6]Spaa[5,6]^2Spbb[5,6]^2-79212343/42624I Spaa[1,4]^2Spbb[1,5]^2Spbb[1,6]Spaa[2,6]^2Spbb[3,6]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]+139723/288I Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,4]-42739/1332I Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^4Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[3,4]+52093/222I Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^4Spaa[2,4]^2Spbb[3,4]Spbb[4,5]Spaa[5,6]+2527691/5328I Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^4Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[3,5]-1596469/5328I Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^4Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,4]+71333/1776I Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^4Spaa[2,4]Spaa[2,5]Spbb[3,5]Spbb[4,5]Spaa[5,6]+2121505/10656I Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]+115829/666I Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^4Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[3,6]-441641/1184I Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^4Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]-874789/5328I Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^4Spaa[2,4]Spaa[2,6]Spbb[3,4]Spaa[5,6]Spbb[5,6]+43181/1184I Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^4Spaa[2,4]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[5,6]+1398125/666I Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^4Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[3,5]+292159/3552I Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^4Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]-292159/3552I Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^4Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]+128737/222I Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^4Spaa[2,5]Spaa[2,6]Spbb[3,5]Spaa[5,6]Spbb[5,6]-218355/1184I Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^4Spaa[2,6]^3Spbb[2,6]Spbb[3,6]+218355/1184I Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^3Spbb[1,6]Spbb[2,5]Spaa[2,6]^3Spbb[3,6]-300901/1184I Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^4Spaa[2,6]^2Spbb[3,6]Spaa[5,6]Spbb[5,6]-446455/3552I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^3Spbb[2,5]Spbb[3,4]-32770/333I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^3Spbb[2,4]Spbb[3,4]+494521/1776I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,4]-2875909/10656I Spaa[1,4]Spaa[1,5]Spbb[1,5]^4Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[3,4]+4837163/10656I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^2Spaa[2,6]Spbb[2,6]Spbb[3,4]+411527/3552I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^2Spbb[3,4]Spaa[4,5]Spbb[4,5]-197011/5328I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^2Spbb[3,4]Spaa[5,6]Spbb[5,6]-1247333/2664I Spaa[1,4]Spaa[1,5]Spbb[1,5]^4Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,5]^2Spbb[3,5]+2816863/3552I Spaa[1,4]Spaa[1,5]Spbb[1,5]^4Spaa[1,6]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,4]-360601/2664I Spaa[1,4]Spaa[1,5]Spbb[1,5]^4Spaa[1,6]Spaa[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,4]-258877/3552I Spaa[1,4]Spaa[1,5]Spbb[1,5]^4Spaa[1,6]Spaa[2,4]Spaa[2,5]Spbb[3,4]Spaa[4,5]Spbb[4,5]+3276815/7992I Spaa[1,4]Spaa[1,5]Spbb[1,5]^4Spaa[1,6]Spaa[2,4]Spaa[2,5]Spbb[3,4]Spaa[5,6]Spbb[5,6]+1634545/3552I Spaa[1,4]Spaa[1,5]Spbb[1,5]^4Spaa[1,6]Spaa[2,5]^3Spbb[2,5]Spbb[3,5]+1398125/666I Spaa[1,4]Spaa[1,5]Spbb[1,5]^4Spaa[1,6]Spaa[2,5]^2Spaa[2,6]Spbb[2,6]Spbb[3,5]-389623/3552I Spaa[1,4]Spaa[1,5]Spbb[1,5]^4Spaa[1,6]Spaa[2,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]+11680933/10656I Spaa[1,4]Spaa[1,5]Spbb[1,5]^4Spaa[1,6]Spaa[2,5]^2Spbb[3,5]Spaa[5,6]Spbb[5,6]+234859/666I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,4]^3Spbb[2,5]^2Spaa[2,6]Spbb[3,4]-129283093/63936I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[2,6]Spbb[3,4]+3668973/1184I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,4]^3Spbb[2,4]^2Spaa[2,6]Spbb[3,4]-219515/888I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^3Spbb[2,5]Spbb[3,4]Spbb[4,5]Spaa[5,6]-393291/1184I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,4]^3Spbb[2,4]Spbb[3,4]Spbb[4,5]Spaa[5,6]+263906749/63936I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[3,4]+72689/96I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,4]^2Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spbb[3,5]-4638629/864I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,4]+125093/72I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[3,5]Spbb[4,5]Spaa[5,6]+28178513/10656I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,4]Spbb[4,5]Spaa[5,6]+55728983/31968I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,4]^2Spbb[2,5]^2Spaa[2,6]^2Spbb[3,6]+471587/7992I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]-53337719/15984I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]+22766447/10656I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]^2Spbb[3,6]-312479/1776I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,4]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]-3383057/1998I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[5,6]Spbb[5,6]+1056553/10656I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[5,6]+204731/592I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[5,6]Spbb[5,6]-6980791/10656I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[5,6]+2841025/3552I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,4]^2Spbb[3,4]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]+828871/3552I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,4]^2Spbb[3,4]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]-949409/3552I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,4]^2Spbb[3,6]Spbb[4,5]^2Spaa[5,6]^2+4688021/3996I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,4]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[3,5]-457873931/127872I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spbb[3,4]-249181/5328I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]Spbb[4,5]Spaa[5,6]-665003981/127872I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,6]+139238803/31968I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]+14983/54I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]+404531/1152I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]+1614859/3552I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[3,5]Spaa[5,6]Spbb[5,6]+495163105/255744I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[5,6]Spbb[5,6]-1971487/31968I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[5,6]+1773983/1776I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,4]Spaa[2,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]-33180107/31968I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,4]Spaa[2,5]Spbb[3,5]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]-3305961/1184I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,6]+1013253/592I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[2,4]Spbb[2,5]^2Spaa[2,6]^3Spbb[3,6]+307043/333I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,4]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]Spbb[3,6]-578867/3552I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,4]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,4]+214145/666I Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[2,6]^3Spbb[3,6]-6527761/3552I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]Spaa[5,6]Spbb[5,6]+3914137/5328I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[3,6]Spaa[5,6]Spbb[5,6]-40439/444I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spaa[5,6]Spbb[5,6]-450721/5328I Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]Spbb[4,5]Spaa[5,6]+48595/10656I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,4]Spaa[2,6]Spbb[3,4]Spaa[5,6]^2Spbb[5,6]^2+223891/1776I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,4]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]+27291173/10656I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]^3Spbb[2,5]^2Spaa[2,6]Spbb[3,5]-23766941/10656I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]^2Spbb[3,6]+23132627/5328I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]^2Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]+203074291/63936I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[3,5]Spaa[5,6]Spbb[5,6]+240403717/63936I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,6]-2781313/1776I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]-140276449/63936I Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^3Spbb[3,6]+33137/1776I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]Spaa[5,6]Spbb[5,6]-1595135/3552I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[5,6]Spbb[5,6]+128737/222I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spaa[2,6]Spbb[3,5]Spaa[5,6]^2Spbb[5,6]^2-411613/444I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,6]^4Spbb[2,6]^2Spbb[3,6]+1134897/592I Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]Spbb[3,6]-1758239/1776I Spaa[1,4]Spaa[1,5]Spbb[1,5]Spbb[1,6]^2Spbb[2,5]^2Spaa[2,6]^4Spbb[3,6]-1622859/1184I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,6]^3Spbb[2,6]Spbb[3,6]Spaa[5,6]Spbb[5,6]+1598513/1184I Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[2,5]Spaa[2,6]^3Spbb[3,6]Spaa[5,6]Spbb[5,6]-1578781/3552I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,6]^2Spbb[3,6]Spaa[5,6]^2Spbb[5,6]^2-2403989/10656I Spaa[1,4]Spbb[1,4]^2Spbb[1,5]^2Spaa[1,6]^2Spaa[2,4]^3Spbb[2,6]Spbb[3,4]+75233/10656I Spaa[1,4]Spbb[1,4]Spbb[1,5]^3Spaa[1,6]^2Spaa[2,4]^2Spaa[2,5]Spbb[2,6]Spbb[3,4]+66539/666I Spaa[1,4]Spbb[1,4]^2Spbb[1,5]^2Spaa[1,6]^2Spaa[2,4]^2Spbb[3,4]Spaa[4,5]Spbb[5,6]+5423167/10656I Spaa[1,4]Spbb[1,5]^4Spaa[1,6]^2Spaa[2,4]Spaa[2,5]^2Spbb[2,6]Spbb[3,4]+3030491/7992I Spaa[1,4]Spbb[1,4]Spbb[1,5]^3Spaa[1,6]^2Spaa[2,4]Spaa[2,5]Spbb[3,4]Spaa[4,5]Spbb[5,6]+1634545/3552I Spaa[1,4]Spbb[1,5]^4Spaa[1,6]^2Spaa[2,5]^3Spbb[2,6]Spbb[3,5]+198001957/127872I Spaa[1,4]Spbb[1,5]^4Spaa[1,6]^2Spaa[2,5]^2Spbb[3,4]Spaa[4,5]Spbb[5,6]-2953913/63936I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^4Spbb[2,5]^2Spbb[3,4]+56581457/63936I Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spaa[2,4]^4Spbb[2,4]Spbb[2,5]Spbb[3,4]-4573639/5328I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^4Spbb[2,4]^2Spbb[3,4]-16265779/9472I Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spaa[2,4]^3Spaa[2,5]Spbb[2,5]^2Spbb[3,4]+59264681/28416I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^3Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[3,4]-3453293/3552I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^3Spbb[2,4]^2Spaa[2,5]Spbb[3,4]+18815459/63936I Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spaa[2,4]^3Spbb[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,4]+4177721/10656I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^3Spbb[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]+957571/1776I Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spaa[2,4]^3Spbb[2,5]Spbb[3,4]Spaa[4,5]Spbb[4,5]-5388035/10656I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^3Spbb[2,4]Spbb[3,4]Spaa[4,5]Spbb[4,5]-523859/63936I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^3Spbb[2,5]Spbb[3,4]Spaa[4,6]Spbb[5,6]+65996/111I Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spaa[2,4]^3Spbb[2,4]Spbb[3,4]Spaa[4,6]Spbb[5,6]-40304377/63936I Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spaa[2,4]^3Spbb[2,5]Spbb[3,4]Spaa[5,6]Spbb[5,6]+766559/666I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^3Spbb[2,4]Spbb[3,4]Spaa[5,6]Spbb[5,6]+146217589/85248I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spaa[2,5]^2Spbb[2,5]^2Spbb[3,4]-1691855/5328I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,5]^2Spbb[3,5]-88194005/85248I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,4]-9910943/7104I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,4]+250649/2664I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,4]+483009125/255744I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[4,5]Spbb[4,5]+3802729/3552I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[3,4]Spaa[4,5]Spbb[4,5]+3312707/1998I Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[4,6]Spbb[5,6]+2253059/15984I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[3,4]Spaa[4,6]Spbb[5,6]-195574121/63936I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[5,6]Spbb[5,6]-12368431/15984I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[3,4]Spaa[5,6]Spbb[5,6]+43/48I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spaa[2,6]^2Spbb[2,6]^2Spbb[3,4]+10070575/10656I Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spaa[2,4]^2Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[4,6]Spbb[5,6]+93547/111I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[5,6]Spbb[5,6]+403757/1184I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spbb[3,4]Spaa[4,5]^2Spbb[4,5]^2+733235/1776I Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spaa[2,4]^2Spbb[3,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[5,6]+725309/1184I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spbb[3,4]Spaa[4,5]Spbb[4,5]Spaa[5,6]Spbb[5,6]+46333/1184I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^2Spbb[3,4]Spaa[4,6]^2Spbb[5,6]^2+6925051/10656I Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spaa[2,4]^2Spbb[3,4]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2+2200495/3552I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spbb[3,4]Spaa[5,6]^2Spbb[5,6]^2-12881191/10656I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,5]^3Spbb[2,5]Spbb[3,5]+23201333/10656I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]Spaa[2,5]^3Spbb[2,5]^2Spbb[3,4]-23927791/5328I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,5]^2Spaa[2,6]Spbb[2,6]Spbb[3,5]+95394677/127872I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,4]-4067555/3552I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]-134818421/85248I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,4]Spaa[4,5]Spbb[4,5]+7508617/1184I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,4]Spaa[4,6]Spbb[5,6]-100866781/127872I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,5]^2Spbb[3,4]Spaa[4,6]Spbb[5,6]+246983405/127872I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,5]^2Spbb[3,5]Spaa[5,6]Spbb[5,6]-1955705567/255744I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,4]Spaa[5,6]Spbb[5,6]+37683/1184I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,4]-878197/10656I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[4,6]Spbb[5,6]-28026325/31968I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[5,6]Spbb[5,6]+779033/888I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]Spaa[2,5]Spbb[3,4]Spaa[4,5]^2Spbb[4,5]^2+6335081/15984I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]Spaa[2,5]Spbb[3,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[5,6]-4032137/3996I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]Spaa[2,5]Spbb[3,4]Spaa[4,5]Spbb[4,5]Spaa[5,6]Spbb[5,6]-30865189/31968I Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spaa[2,4]Spaa[2,5]Spbb[3,4]Spaa[4,6]^2Spbb[5,6]^2-4460327/1776I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]Spaa[2,5]Spbb[3,4]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2-26736875/31968I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]Spaa[2,5]Spbb[3,4]Spaa[5,6]^2Spbb[5,6]^2+1634545/3552I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,5]^4Spbb[2,5]^2Spbb[3,5]+409367/444I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,5]^3Spbb[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]-387107/3552I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,5]^3Spbb[2,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]-507099173/127872I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spbb[2,4]Spaa[2,5]^3Spbb[3,5]Spaa[4,6]Spbb[5,6]+2398071529/255744I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,5]^3Spbb[2,5]Spbb[3,4]Spaa[4,6]Spbb[5,6]+1579943/15984I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,5]^3Spbb[2,5]Spbb[3,5]Spaa[5,6]Spbb[5,6]+14257/1184I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,5]^2Spaa[2,6]^2Spbb[2,6]^2Spbb[3,5]+4018249/3552I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,5]^2Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[4,6]Spbb[5,6]+7439273/7992I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,5]^2Spaa[2,6]Spbb[2,6]Spbb[3,5]Spaa[5,6]Spbb[5,6]-403091/3552I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,5]^2Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2+136598519/42624I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,5]^2Spbb[3,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[5,6]+421552793/127872I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[5,6]Spbb[5,6]+86579629/127872I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,5]^2Spbb[3,4]Spaa[4,6]^2Spbb[5,6]^2-4513873/42624I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,5]^2Spbb[3,4]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2-7074763/31968I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,5]^2Spbb[3,5]Spaa[5,6]^2Spbb[5,6]^2+1/4I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^4Spbb[2,4]Spbb[2,5]^2Spaa[2,6]Spbb[3,4]-41532067/63936I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^4Spbb[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,4]+16071719/10656I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]^4Spbb[2,4]^3Spaa[2,6]Spbb[3,4]+2905961/63936I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^4Spbb[2,4]Spbb[2,5]Spbb[3,4]Spbb[4,5]Spaa[4,6]-2243545/3552I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^4Spbb[2,4]^2Spbb[3,4]Spbb[4,5]Spaa[4,6]+596237/3552I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^4Spbb[2,5]^2Spbb[3,4]Spbb[4,5]Spaa[5,6]+1301495/2664I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^4Spbb[2,4]Spbb[2,5]Spbb[3,4]Spbb[4,5]Spaa[5,6]-25989403/10656I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]^4Spbb[2,4]^2Spbb[3,4]Spbb[4,5]Spaa[5,6]+401271/1184I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^3Spaa[2,5]Spbb[2,5]^3Spaa[2,6]Spbb[3,4]-7914767/5328I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^3Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[3,4]-422923/3552I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]^3Spbb[2,4]^3Spaa[2,5]Spaa[2,6]Spbb[3,5]+26139055/31968I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]^3Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,4]+6039581/63936I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^3Spaa[2,5]Spbb[2,5]^2Spbb[3,4]Spbb[4,5]Spaa[4,6]+53257283/85248I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^3Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spbb[4,5]Spaa[4,6]+2554105/1332I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]^3Spbb[2,4]^2Spaa[2,5]Spbb[3,4]Spbb[4,5]Spaa[4,6]+8089163/10656I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^3Spaa[2,5]Spbb[2,5]^2Spbb[3,4]Spbb[4,5]Spaa[5,6]+405755/1184I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]^3Spbb[2,4]^2Spaa[2,5]Spbb[3,5]Spbb[4,5]Spaa[5,6]+102198287/31968I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]^3Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spbb[4,5]Spaa[5,6]-289/48I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,6]-5/12I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,5]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,4]+13827019/31968I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^3Spbb[2,4]^2Spbb[2,5]Spaa[2,6]^2Spbb[3,6]-7576493/7104I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]+1172161/592I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]^3Spbb[2,4]^3Spaa[2,6]^2Spbb[3,6]-5122417/10656I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]^3Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,4]-4895093/14208I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[4,6]Spbb[5,6]-38419739/127872I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]+3959825/14208I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,5]^2Spaa[2,6]Spbb[3,4]Spaa[4,6]Spbb[4,6]+33988171/63936I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^3Spbb[2,4]^2Spaa[2,6]Spbb[3,4]Spaa[4,6]Spbb[5,6]-66584657/63936I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^3Spbb[2,4]^2Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]-90017/888I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,5]^2Spaa[2,6]Spbb[3,4]Spaa[5,6]Spbb[5,6]+93535/444I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,5]^2Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[5,6]+22067275/63936I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[5,6]Spbb[5,6]+156516131/63936I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[5,6]+419293/1184I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]^3Spbb[2,4]^2Spaa[2,6]Spbb[3,4]Spaa[5,6]Spbb[5,6]-129761207/31968I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]^3Spbb[2,4]^2Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[5,6]-3806329/63936I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,5]Spbb[3,4]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]-479565/1184I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^3Spbb[2,4]Spbb[3,4]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]-6342451/63936I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^3Spbb[2,5]Spbb[3,4]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]-3869543/10656I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]^3Spbb[2,4]Spbb[3,4]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]-4317043/63936I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]Spbb[3,4]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]-1799077/63936I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^2-31375/888I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,5]Spbb[3,4]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+2392187/4736I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,5]Spbb[3,4]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]+71516627/127872I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,5]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]-4251637/31968I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^3Spbb[2,4]Spbb[3,4]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]+41800849/31968I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^3Spbb[2,4]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]-41931983/31968I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^3Spbb[2,5]Spbb[3,4]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]-183568105/63936I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^3Spbb[2,5]Spbb[3,6]Spbb[4,5]^2Spaa[5,6]^2-799377/1184I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]^3Spbb[2,4]Spbb[3,4]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]+34903745/15984I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]^3Spbb[2,4]Spbb[3,6]Spbb[4,5]^2Spaa[5,6]^2+53337847/63936I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^2Spaa[2,5]^2Spbb[2,5]^3Spaa[2,6]Spbb[3,4]-162184315/63936I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[3,5]-493419937/127872I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spbb[3,4]+88101035/85248I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^2Spaa[2,5]^2Spbb[2,5]^2Spbb[3,4]Spbb[4,5]Spaa[4,6]-264348583/63936I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[2,5]^2Spbb[3,5]Spbb[4,5]Spaa[4,6]-79309969/85248I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,4]Spbb[4,5]Spaa[4,6]+363561467/63936I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]Spbb[4,5]Spaa[5,6]+20692817/4736I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]^2Spaa[2,5]^2Spbb[2,5]^2Spbb[3,4]Spbb[4,5]Spaa[5,6]-3979877/14208I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^3Spaa[2,6]^2Spbb[3,6]-232052321/85248I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,6]-6198475/31968I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,4]+2195681/1332I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]-16861/111I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]+108623129/255744I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]+92191/1776I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[3,4]Spaa[4,6]Spbb[5,6]-263052773/85248I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]-24193207/31968I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[4,6]Spbb[5,6]-93304655/28416I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]+138991/96I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spbb[3,4]Spaa[4,6]Spbb[5,6]+18238687/3996I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]-1155185/1776I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[3,4]Spaa[5,6]Spbb[5,6]+536330329/85248I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[5,6]-3662833/3552I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spbb[3,5]Spaa[5,6]Spbb[5,6]+19650755/7992I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[5,6]Spbb[5,6]-50253007/42624I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[5,6]+182848301/255744I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]+812223/592I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[3,4]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]+397837/1184I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]+5717657/3552I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]-42883739/127872I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,4]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]-843571363/255744I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^2-20174563/21312I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[3,4]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]-24113483/7104I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^2+271919657/63936I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,4]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]+2047803787/255744I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]-136967783/31968I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[3,4]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]-2818487/296I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]+13371935/10656I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[3,5]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]-310471079/255744I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,4]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]+24158947/42624I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,6]Spbb[4,5]^2Spaa[5,6]^2-107329/1776I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,5]^2Spaa[2,6]^3Spbb[2,6]Spbb[3,6]-4052611/1776I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,6]+1124115/1184I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,4]+42509/888I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]Spbb[2,5]^2Spaa[2,6]^3Spbb[3,6]+1230485/10656I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]Spbb[3,6]-1379669/10656I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,4]+4830409/3552I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[2,6]^3Spbb[3,6]-9616033/10656I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]Spaa[4,6]Spbb[5,6]+87395/1776I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,5]^2Spaa[2,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]+126053/1184I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spaa[4,6]Spbb[5,6]+22721843/31968I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]^2Spbb[3,6]Spaa[4,6]Spbb[5,6]+531793/592I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spaa[4,6]Spbb[5,6]-1069685/1332I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]Spbb[4,5]Spaa[4,6]+5362679/7992I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]^2Spbb[3,6]Spbb[4,5]Spaa[4,6]+45881641/7992I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,5]^2Spaa[2,6]^2Spbb[3,6]Spaa[5,6]Spbb[5,6]-56702011/7992I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]Spaa[5,6]Spbb[5,6]+6907279/3552I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spaa[5,6]Spbb[5,6]+192975007/31968I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,5]^2Spaa[2,6]^2Spbb[3,6]Spbb[4,5]Spaa[5,6]+12943493/7992I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]^2Spbb[3,6]Spaa[5,6]Spbb[5,6]-137661/592I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spaa[5,6]Spbb[5,6]-141660743/31968I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]Spbb[4,5]Spaa[5,6]+1305445/5328I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[4,6]^2Spbb[5,6]^2-3542507/7104I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]-755543/10656I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]-42809327/127872I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-15021967/21312I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^2+36595/1184I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2+108197237/21312I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]+1305473/1184I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2-7071163/3996I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]+113317163/21312I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]-8936771/5328I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]+1224591/1184I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[5,6]^2Spbb[5,6]^2+124275877/31968I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]-208355/1184I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[5,6]^2Spbb[5,6]^2-74686753/31968I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]+40355773/15984I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,6]Spbb[4,5]^2Spaa[5,6]^2+402203/1776I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[3,4]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]+2010719/3552I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]^2Spbb[3,4]Spaa[4,5]^2Spbb[4,5]^3Spaa[5,6]-13002853/63936I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spbb[3,4]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[5,6]-8794975/63936I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^2+18437051/63936I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[3,4]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]+5684779/21312I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]Spaa[5,6]+1722973/10656I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]^2Spbb[3,4]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]^2Spbb[5,6]+3410909/31968I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]^3Spaa[5,6]^2-233549/3552I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spbb[3,4]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-1543333/63936I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]-1144349/2664I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spbb[3,4]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]^2+38940553/63936I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^2Spaa[5,6]Spbb[5,6]+64523695/63936I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[3,6]Spbb[4,5]^3Spaa[4,6]^2Spaa[5,6]-1577759/3552I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[3,4]Spbb[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2+4145087/3552I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[3,6]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+16026347/15984I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,4]^2Spbb[3,6]Spbb[4,5]^3Spaa[4,6]Spaa[5,6]^2+387817/5328I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]^2Spbb[3,4]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]^2+3322033/3996I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]^2Spbb[3,6]Spbb[4,5]^2Spaa[5,6]^3Spbb[5,6]-6432809/5328I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]^3Spbb[2,5]^2Spaa[2,6]Spbb[3,5]-330508819/127872I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]^3Spbb[2,5]^3Spaa[2,6]Spbb[3,4]-482111755/63936I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]^3Spbb[2,5]Spbb[3,5]Spbb[4,5]Spaa[4,6]-808089349/255744I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]^3Spbb[2,5]^2Spbb[3,4]Spbb[4,5]Spaa[4,6]+2627977/1998I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]^3Spbb[2,5]^2Spbb[3,5]Spbb[4,5]Spaa[5,6]-583966561/255744I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^3Spaa[2,6]^2Spbb[3,6]-75619183/14208I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]^2Spbb[3,6]-12297413/10656I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]+1163568185/255744I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,4]-715049/3996I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spbb[3,4]Spaa[4,6]Spbb[5,6]-43068475/5328I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]+6537299/2664I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,5]^2Spaa[2,6]Spbb[3,5]Spaa[4,6]Spbb[5,6]-130032773/31968I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[4,6]Spbb[5,6]-1115139863/255744I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]-35156165/10656I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[3,5]Spaa[5,6]Spbb[5,6]+163710073/63936I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spbb[3,4]Spaa[5,6]Spbb[5,6]+1406312593/255744I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[5,6]-368158667/63936I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]+214175617/255744I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,4]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]+26908411/15984I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]-39686189/10656I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,4]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]-2739085559/255744I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^2+215540579/127872I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]^2Spbb[3,4]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]+6548687/7104I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]^2Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^2-360064607/127872I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]^2Spbb[3,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]-9602913/2368I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,4]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]-175983215/255744I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]+203928485/63936I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]-998946947/255744I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^3Spbb[2,6]Spbb[3,6]+141245371/127872I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spaa[2,5]Spbb[2,5]^3Spaa[2,6]^3Spbb[3,6]+1730117137/255744I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,6]-45637/888I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]-42779311/31968I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,4]-162535865/63936I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^3Spbb[3,6]-1687685875/127872I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,6]Spaa[4,6]Spbb[5,6]+81142831/7104I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]Spaa[4,6]Spbb[5,6]-3917387/15984I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spaa[4,6]Spbb[5,6]-3455102717/255744I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,6]Spbb[4,5]Spaa[4,6]-13206283/7992I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]^2Spbb[3,6]Spaa[4,6]Spbb[5,6]-19872343/31968I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spaa[4,6]Spbb[5,6]+156799669/31968I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]Spbb[4,5]Spaa[4,6]-2329338149/255744I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,6]Spaa[5,6]Spbb[5,6]+1027433255/127872I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]Spaa[5,6]Spbb[5,6]-2875597/3552I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[5,6]Spbb[5,6]+13511045/31968I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spaa[5,6]Spbb[5,6]-175802063/42624I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,6]Spbb[4,5]Spaa[5,6]-120173/1776I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[4,6]^2Spbb[5,6]^2-3344615383/255744I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]-28914937/31968I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[3,4]Spaa[4,6]^2Spbb[5,6]^2+58751123/10656I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]-104205775/7104I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^2+104590957/31968I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^2-19115927/10656I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2-1361415883/127872I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]-2043589/7992I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[3,4]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2+80760989/31968I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]-266363971/42624I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]-11428895/10656I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[3,5]Spaa[5,6]^2Spbb[5,6]^2+2293511/1776I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[5,6]^2Spbb[5,6]^2-395295649/255744I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]+3375823/3552I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]Spbb[3,4]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]+400205/3552I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^3Spaa[5,6]-71019643/31968I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[2,5]Spbb[3,4]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[5,6]-54850873/15984I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[2,5]Spbb[3,6]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^2-40764353/10656I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]Spbb[3,4]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]-154389545/31968I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]Spbb[3,6]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]Spaa[5,6]+4686449/10656I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]^2Spbb[5,6]-81743/144I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spaa[2,5]Spbb[3,4]Spbb[4,5]Spaa[4,6]^3Spbb[5,6]^2-20825509/7992I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spaa[2,5]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^3Spbb[5,6]-44291351/15984I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spaa[2,5]Spbb[3,6]Spbb[4,5]^3Spaa[4,6]^3-28055519/15984I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[2,5]Spbb[3,4]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]^2-56447357/10656I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[2,5]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^2Spaa[5,6]Spbb[5,6]-53935283/15984I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,4]Spaa[2,5]Spbb[3,6]Spbb[4,5]^3Spaa[4,6]^2Spaa[5,6]-350474/999I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]Spbb[3,4]Spbb[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2-759015/1184I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+1685863/5328I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]Spbb[3,5]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]^2-1484809/1184I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]^2Spbb[3,6]+233711/888I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,5]^2Spaa[2,6]^4Spbb[2,6]Spbb[3,6]-217/48I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]^4Spbb[2,6]^2Spbb[3,6]-173/48I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[2,6]^4Spbb[2,6]^3Spbb[3,4]+1501459/1184I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]Spbb[3,6]-477967/1776I Spaa[1,4]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]^2Spaa[2,6]^4Spbb[3,6]-117369605/31968I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,6]Spaa[4,6]Spbb[5,6]-15932087/15984I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]Spbb[3,6]Spaa[4,6]Spbb[5,6]-95/48I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,4]Spaa[4,6]Spbb[5,6]+84708911/15984I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[2,6]^3Spbb[3,6]Spaa[4,6]Spbb[5,6]-115665491/31968I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,5]^2Spaa[2,6]^3Spbb[3,6]Spaa[4,6]Spbb[4,6]+15804215/15984I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^3Spbb[3,6]Spaa[4,6]Spbb[5,6]+51756509/31968I Spaa[1,4]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[2,6]^3Spbb[3,6]Spbb[4,5]Spaa[4,6]-19898351/10656I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,6]Spaa[5,6]Spbb[5,6]-26839811/10656I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,5]^2Spaa[2,6]^3Spbb[3,6]Spaa[5,6]Spbb[5,6]-2084753/1184I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]Spbb[3,6]Spaa[5,6]Spbb[5,6]+67/24I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,4]Spaa[5,6]Spbb[5,6]+54460253/10656I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[2,6]^3Spbb[3,6]Spaa[5,6]Spbb[5,6]-13010297/10656I Spaa[1,4]Spbb[1,6]^2Spaa[2,4]Spbb[2,5]^2Spaa[2,6]^3Spbb[3,6]Spbb[4,5]Spaa[5,6]-22808087/31968I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[3,6]Spaa[4,6]^2Spbb[5,6]^2-37994011/31968I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]+46091/1776I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spaa[4,6]^2Spbb[5,6]^2-3807697/10656I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]-28791881/15984I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+5275681/15984I Spaa[1,4]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^2-48547849/31968I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2-41771273/31968I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[3,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2+21089/296I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2-46556735/10656I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]-13494137/31968I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[3,6]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]-57009395/31968I Spaa[1,4]Spbb[1,6]^2Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]+568195/1332I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]Spaa[5,6]^2Spbb[5,6]^2-1985551/1184I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[3,6]Spaa[5,6]^2Spbb[5,6]^2+11577/1184I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spaa[5,6]^2Spbb[5,6]^2-11405189/5328I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]+113093/3552I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spaa[2,6]Spbb[3,4]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]^2-222589/3996I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-9284009/31968I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spaa[2,6]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]+18997/222I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spaa[2,6]Spbb[3,4]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]^3-17399647/31968I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]^2-10824053/10656I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spaa[2,6]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^2Spaa[5,6]Spbb[5,6]-2999645/7992I Spaa[1,4]Spbb[1,6]^2Spaa[2,4]Spaa[2,6]Spbb[3,6]Spbb[4,5]^3Spaa[4,6]^2Spaa[5,6]+6331/32I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[2,6]Spbb[3,4]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^3-37556651/31968I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2-18136271/31968I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,4]Spaa[2,6]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+21781/3552I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[2,6]Spbb[3,4]Spaa[5,6]^3Spbb[5,6]^3-34361/444I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]^2+546797/1184I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]^4Spbb[2,5]^3Spaa[2,6]Spbb[3,5]-21032861/15984I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]^4Spbb[2,5]^2Spbb[3,5]Spbb[4,5]Spaa[4,6]-6157691/2664I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]^3Spbb[2,5]^3Spaa[2,6]^2Spbb[3,6]+14840125/5328I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]^3Spbb[2,5]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,5]-739295017/127872I Spaa[1,4]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]^3Spbb[2,5]Spaa[2,6]Spbb[3,5]Spaa[4,6]Spbb[5,6]+466378109/127872I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]^3Spbb[2,5]^2Spaa[2,6]Spbb[3,4]Spaa[4,6]Spbb[5,6]-488243191/85248I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]^3Spbb[2,5]^2Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]-1452819/2368I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]^3Spbb[2,5]^2Spaa[2,6]Spbb[3,5]Spaa[5,6]Spbb[5,6]-10904893/3552I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]^3Spbb[2,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]-335159929/127872I Spaa[1,4]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]^3Spbb[3,5]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]+1806488035/255744I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]^3Spbb[2,5]Spbb[3,4]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]-183985973/63936I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]^3Spbb[2,5]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^2-32618425/14208I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]^3Spbb[2,5]Spbb[3,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]+172490743/63936I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]^3Spbb[2,6]Spbb[3,6]-5524517/3552I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]^2Spbb[2,5]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]-72279559/63936I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,5]^2Spbb[2,5]^3Spaa[2,6]^3Spbb[3,6]-551237299/127872I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]^2Spbb[3,6]Spaa[4,6]Spbb[5,6]-163137421/85248I Spaa[1,4]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]^2Spbb[3,6]Spaa[4,6]Spbb[5,6]+4106269/3552I Spaa[1,4]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[4,6]Spbb[5,6]-3567907/15984I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]^2Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spaa[4,6]Spbb[5,6]-800326973/255744I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]^2Spbb[3,6]Spbb[4,5]Spaa[4,6]-5653241/2664I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]^2Spbb[3,6]Spaa[5,6]Spbb[5,6]+3927473/7992I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]^2Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[5,6]Spbb[5,6]+2671705/3996I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[4,6]^2Spbb[5,6]^2-685023241/255744I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]-7432003/3552I Spaa[1,4]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]^2Spaa[2,6]Spbb[3,4]Spaa[4,6]^2Spbb[5,6]^2-207814049/127872I Spaa[1,4]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]^2Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]+16621219/63936I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^2-53029363/42624I Spaa[1,4]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]^2Spaa[2,6]Spbb[3,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2-32475253/14208I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2-2127659753/255744I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]-52443769/63936I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[3,5]Spaa[5,6]^2Spbb[5,6]^2-56088305/31968I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]^2Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]+26404603/15984I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]^2Spbb[3,4]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[5,6]-26987431/15984I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^2-8841125/4736I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]+28697605/31968I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,5]^2Spbb[3,4]Spbb[4,5]Spaa[4,6]^3Spbb[5,6]^2+367921/592I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,5]^2Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^3Spbb[5,6]+321407/1776I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,5]^2Spbb[3,6]Spbb[4,5]^3Spaa[4,6]^3+36920315/42624I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]^2Spbb[3,4]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]^2-353340767/127872I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]^2Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^2Spaa[5,6]Spbb[5,6]+44401217/127872I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]^2Spbb[3,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2+25665695/15984I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]^2Spbb[3,6]-1/8I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[2,6]^4Spbb[2,6]^3Spbb[3,5]-20397689/7992I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^4Spbb[2,6]Spbb[3,6]+15131681/15984I Spaa[1,4]Spbb[1,6]^2Spaa[2,5]Spbb[2,5]^3Spaa[2,6]^4Spbb[3,6]+23335525/7104I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,5]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,6]Spaa[4,6]Spbb[5,6]+755333/3996I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^3Spbb[3,6]Spaa[4,6]Spbb[5,6]+161921/444I Spaa[1,4]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,6]Spaa[4,6]Spbb[5,6]-8/3I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,4]Spaa[4,6]Spbb[5,6]-50155649/21312I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^3Spbb[3,6]Spaa[4,6]Spbb[5,6]+5371355/3996I Spaa[1,4]Spbb[1,6]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^3Spbb[3,6]Spbb[4,5]Spaa[4,6]+163181287/63936I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,6]Spaa[5,6]Spbb[5,6]-31/6I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]Spaa[5,6]Spbb[5,6]-64492579/63936I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^3Spbb[3,6]Spaa[5,6]Spbb[5,6]-324203/15984I Spaa[1,4]Spbb[1,4]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]Spaa[4,6]^2Spbb[5,6]^2-118025/592I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spaa[4,6]^2Spbb[5,6]^2+359/16I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]+324191/1776I Spaa[1,4]Spbb[1,6]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^2+32501/7992I Spaa[1,4]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[3,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2+9803/96I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2-121/24I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[5,6]^2Spbb[5,6]^2+1054323/1184I Spaa[1,4]Spbb[1,4]^2Spaa[2,5]Spaa[2,6]Spbb[3,4]Spaa[4,6]^3Spbb[5,6]^3+582035/3552I Spaa[1,4]Spbb[1,6]^2Spaa[2,5]Spaa[2,6]Spbb[3,6]Spbb[4,5]^3Spaa[4,6]^3+1011587/888I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,5]Spaa[2,6]Spbb[3,4]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]^3+801703/3552I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[2,6]Spbb[3,4]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^3-13/6I Spaa[1,4]Spbb[1,5]^2Spaa[2,6]^5Spbb[2,6]^3Spbb[3,6]+73/24I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spbb[2,5]Spaa[2,6]^5Spbb[2,6]^2Spbb[3,6]-7/8I Spaa[1,4]Spbb[1,6]^2Spbb[2,5]^2Spaa[2,6]^5Spbb[2,6]Spbb[3,6]-4939553/3552I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,6]^4Spbb[2,6]^2Spbb[3,6]Spaa[4,6]Spbb[5,6]+745945/444I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]Spbb[3,6]Spaa[4,6]Spbb[5,6]+4931857/3552I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]^4Spbb[2,6]Spbb[3,6]Spaa[4,6]Spbb[5,6]-2979229/1776I Spaa[1,4]Spbb[1,6]^2Spbb[2,4]Spbb[2,5]Spaa[2,6]^4Spbb[3,6]Spaa[4,6]Spbb[5,6]+232459/3552I Spaa[1,4]Spbb[1,6]^2Spbb[2,5]^2Spaa[2,6]^4Spbb[3,6]Spaa[4,6]Spbb[4,6]-4087751/3552I Spaa[1,4]Spbb[1,5]^2Spaa[2,6]^4Spbb[2,6]^2Spbb[3,6]Spaa[5,6]Spbb[5,6]+699109/296I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]Spbb[3,6]Spaa[5,6]Spbb[5,6]-4305923/3552I Spaa[1,4]Spbb[1,6]^2Spbb[2,5]^2Spaa[2,6]^4Spbb[3,6]Spaa[5,6]Spbb[5,6]-382507/296I Spaa[1,4]Spbb[1,4]^2Spaa[2,6]^3Spbb[2,6]Spbb[3,6]Spaa[4,6]^2Spbb[5,6]^2+833443/888I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]^3Spbb[3,6]Spaa[4,6]^2Spbb[5,6]^2+1147937/1776I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spbb[2,5]Spaa[2,6]^3Spbb[3,6]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]-313523/888I Spaa[1,4]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]^3Spbb[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]+408431/3552I Spaa[1,4]Spbb[1,6]^2Spbb[2,5]Spaa[2,6]^3Spbb[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-9189631/3552I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2+770549/592I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spbb[2,5]Spaa[2,6]^3Spbb[3,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2+710191/444I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]^3Spbb[3,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2+1143311/3552I Spaa[1,4]Spbb[1,6]^2Spbb[2,5]Spaa[2,6]^3Spbb[3,6]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]-4751915/3552I Spaa[1,4]Spbb[1,5]^2Spaa[2,6]^3Spbb[2,6]Spbb[3,6]Spaa[5,6]^2Spbb[5,6]^2+1562783/1184I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spbb[2,5]Spaa[2,6]^3Spbb[3,6]Spaa[5,6]^2Spbb[5,6]^2+188731/888I Spaa[1,4]Spbb[1,4]^2Spaa[2,6]^2Spbb[3,6]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]^2+332033/1184I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[2,6]^2Spbb[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+781/16I Spaa[1,4]Spbb[1,6]^2Spaa[2,6]^2Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]+447703/1776I Spaa[1,4]Spbb[1,4]^2Spaa[2,6]^2Spbb[3,6]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]^3+1909327/3552I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[2,6]^2Spbb[3,6]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]^2+89323/296I Spaa[1,4]Spbb[1,6]^2Spaa[2,6]^2Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^2Spaa[5,6]Spbb[5,6]+193343/1184I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,6]^2Spbb[3,6]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^3-99097/444I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,6]^2Spbb[3,6]Spbb[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2-168187/888I Spaa[1,4]Spbb[1,5]^2Spaa[2,6]^2Spbb[3,6]Spaa[5,6]^3Spbb[5,6]^3+3/16I Spaa[1,5]^3Spbb[1,5]^4Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[3,5]-17/16I Spaa[1,5]^3Spbb[1,5]^4Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,4]-1/16I Spaa[1,5]^3Spbb[1,5]^4Spaa[2,4]^2Spbb[3,5]Spbb[4,5]Spaa[5,6]+68851/222I Spaa[1,5]^3Spbb[1,5]^4Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]+653761/3552I Spaa[1,5]^3Spbb[1,5]^4Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]-653761/3552I Spaa[1,5]^3Spbb[1,5]^4Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]-67499/888I Spaa[1,5]^3Spbb[1,5]^4Spaa[2,4]Spaa[2,6]Spbb[3,5]Spaa[5,6]Spbb[5,6]-15/16I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^3Spbb[2,5]Spbb[3,4]+39/16I Spaa[1,5]^2Spbb[1,5]^4Spaa[1,6]Spaa[2,4]^3Spbb[2,4]Spbb[3,4]-3/16I Spaa[1,5]^2Spbb[1,5]^4Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[3,5]+27/16I Spaa[1,5]^2Spbb[1,5]^4Spaa[1,6]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,4]-7/8I Spaa[1,5]^2Spbb[1,5]^4Spaa[1,6]Spaa[2,4]^2Spaa[2,6]Spbb[2,6]Spbb[3,4]+9/8I Spaa[1,5]^2Spbb[1,5]^4Spaa[1,6]Spaa[2,4]^2Spbb[3,4]Spaa[4,5]Spbb[4,5]-73/8I Spaa[1,5]^2Spbb[1,5]^4Spaa[1,6]Spaa[2,4]^2Spbb[3,4]Spaa[5,6]Spbb[5,6]-108995/592I Spaa[1,5]^2Spbb[1,5]^4Spaa[1,6]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]+68851/222I Spaa[1,5]^2Spbb[1,5]^4Spaa[1,6]Spaa[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]+257317/3552I Spaa[1,5]^2Spbb[1,5]^4Spaa[1,6]Spaa[2,4]Spaa[2,5]Spbb[3,5]Spaa[5,6]Spbb[5,6]-388805/1776I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,4]^3Spbb[2,5]^2Spaa[2,6]Spbb[3,4]+33/16I Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]^3Spbb[2,4]^2Spaa[2,6]Spbb[3,5]+592957/1776I Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[2,6]Spbb[3,4]-17/16I Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]^3Spbb[2,4]Spbb[3,5]Spbb[4,5]Spaa[5,6]+203/24I Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]^3Spbb[2,5]Spbb[3,4]Spbb[4,5]Spaa[5,6]+94611/148I Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]+77729/444I Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[3,4]+4567/222I Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,5]Spbb[4,5]Spaa[5,6]+318151/3552I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,4]^2Spbb[2,5]^2Spaa[2,6]^2Spbb[3,6]+1219399/3552I Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]^2Spbb[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]-215365/3552I Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]-44629/111I Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]^2Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]-430591/1776I Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[3,5]Spaa[5,6]Spbb[5,6]+81801/1184I Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[5,6]Spbb[5,6]+75979/888I Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[5,6]-3/16I Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]+493231/3552I Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]^2Spbb[3,5]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]+683891/3552I Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spbb[3,5]+68629/888I Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,6]+213175/1776I Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]+176033/888I Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]Spaa[5,6]Spbb[5,6]+75055/592I Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,6]+102167/888I Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]-429499/1776I Spaa[1,5]^2Spbb[1,5]^2Spbb[1,6]Spaa[2,4]Spbb[2,5]^2Spaa[2,6]^3Spbb[3,6]+150733/888I Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]Spaa[5,6]Spbb[5,6]-5349/74I Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[5,6]Spbb[5,6]-25065/296I Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]Spaa[2,6]Spbb[3,5]Spaa[5,6]^2Spbb[5,6]^2+3/2I Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]^2Spaa[2,4]^3Spbb[2,6]Spbb[3,4]+3/2I Spaa[1,5]Spbb[1,5]^4Spaa[1,6]^2Spaa[2,4]^2Spaa[2,5]Spbb[2,6]Spbb[3,4]-39/16I Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]^2Spaa[2,4]^2Spbb[3,4]Spaa[4,5]Spbb[5,6]-108995/592I Spaa[1,5]Spbb[1,5]^4Spaa[1,6]^2Spaa[2,4]Spaa[2,5]^2Spbb[2,6]Spbb[3,5]+251995/3552I Spaa[1,5]Spbb[1,5]^4Spaa[1,6]^2Spaa[2,4]Spaa[2,5]Spbb[3,4]Spaa[4,5]Spbb[5,6]+389623/3552I Spaa[1,5]Spbb[1,5]^4Spaa[1,6]^2Spaa[2,5]^2Spbb[3,5]Spaa[4,5]Spbb[5,6]+64385/888I Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[2,4]^4Spbb[2,5]^2Spbb[3,4]+479777/3552I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^4Spbb[2,4]Spbb[2,5]Spbb[3,4]-1/8I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^4Spbb[2,4]^2Spbb[3,4]-199655/3552I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^3Spaa[2,5]Spbb[2,5]^2Spbb[3,4]+5/16I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^3Spbb[2,4]^2Spaa[2,5]Spbb[3,5]-193237/592I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^3Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[3,4]+298841/1776I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^3Spbb[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,4]+265/48I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^3Spbb[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]-3/4I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^3Spbb[2,5]Spbb[3,4]Spaa[4,5]Spbb[4,5]+53/16I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^3Spbb[2,4]Spbb[3,4]Spaa[4,5]Spbb[4,5]+309683/1184I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^3Spbb[2,5]Spbb[3,4]Spaa[5,6]Spbb[5,6]-32969/592I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^3Spbb[2,4]Spbb[3,4]Spaa[5,6]Spbb[5,6]-93063/296I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]-6245/296I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^2Spaa[2,5]^2Spbb[2,5]^2Spbb[3,4]-105559/1184I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]+704719/1184I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,4]+3/4I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]-83061/1184I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[4,5]Spbb[4,5]+471433/3552I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[3,5]Spaa[5,6]Spbb[5,6]+162235/3552I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[5,6]Spbb[5,6]-102835/3552I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^2Spaa[2,6]^2Spbb[2,6]^2Spbb[3,4]+2047/32I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^2Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[5,6]Spbb[5,6]+9/4I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^2Spbb[3,4]Spaa[4,5]^2Spbb[4,5]^2-395/48I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^2Spbb[3,4]Spaa[4,5]Spbb[4,5]Spaa[5,6]Spbb[5,6]+183415/1776I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^2Spbb[3,4]Spaa[5,6]^2Spbb[5,6]^2-109365/592I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]Spaa[2,5]^3Spbb[2,5]^2Spbb[3,5]-1071695/3552I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]+5/12I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]-248013/592I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]Spaa[5,6]Spbb[5,6]-200375/1776I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,5]+152285/888I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]Spaa[5,6]Spbb[5,6]+3/16I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]Spaa[2,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2+347/6I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]Spaa[2,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[5,6]Spbb[5,6]+100593/1184I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]Spaa[2,5]Spbb[3,5]Spaa[5,6]^2Spbb[5,6]^2-37/8I Spbb[1,4]^2Spaa[1,5]Spaa[2,4]^4Spbb[2,5]^3Spaa[2,6]Spbb[3,4]-725477/3552I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]^4Spbb[2,4]Spbb[2,5]^2Spaa[2,6]Spbb[3,4]+53/16I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^4Spbb[2,4]^3Spaa[2,6]Spbb[3,5]+1153687/3552I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^4Spbb[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,4]+78933/592I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]^4Spbb[2,5]^2Spbb[3,4]Spbb[4,5]Spaa[5,6]-7/2I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^4Spbb[2,4]^2Spbb[3,5]Spbb[4,5]Spaa[5,6]-96341/296I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^4Spbb[2,4]Spbb[2,5]Spbb[3,4]Spbb[4,5]Spaa[5,6]-676061/444I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]^3Spaa[2,5]Spbb[2,5]^3Spaa[2,6]Spbb[3,4]+1912247/3552I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^3Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]+5716219/3552I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^3Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[3,4]-306203/444I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^3Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[3,5]Spbb[4,5]Spaa[5,6]-15975/592I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^3Spaa[2,5]Spbb[2,5]^2Spbb[3,4]Spbb[4,5]Spaa[5,6]+7025/148I Spbb[1,4]^2Spaa[1,5]Spaa[2,4]^3Spbb[2,5]^3Spaa[2,6]^2Spbb[3,6]-22917/1184I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,6]-447757/1184I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]^3Spbb[2,5]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,4]+228565/1184I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^3Spbb[2,4]^2Spbb[2,5]Spaa[2,6]^2Spbb[3,6]+222251/3552I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^3Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,5]+652933/3552I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]-249883/888I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]^3Spbb[2,5]^2Spaa[2,6]Spbb[3,4]Spaa[5,6]Spbb[5,6]-11377/3552I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]^3Spbb[2,5]^2Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[5,6]+225707/3552I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^3Spbb[2,4]^2Spaa[2,6]Spbb[3,5]Spaa[5,6]Spbb[5,6]+934529/3552I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[5,6]Spbb[5,6]-79507/296I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[5,6]-17/12I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^3Spbb[2,4]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]+59/8I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^3Spbb[2,5]Spbb[3,4]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]+218225/3552I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^3Spbb[2,4]Spbb[3,5]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]-254221/888I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^3Spbb[2,5]Spbb[3,4]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]-78643/888I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^3Spbb[2,5]Spbb[3,6]Spbb[4,5]^2Spaa[5,6]^2+707677/1776I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spbb[3,5]-37981/3552I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spaa[2,5]^2Spbb[2,5]^3Spaa[2,6]Spbb[3,4]+24125/3552I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spaa[2,5]^2Spbb[2,5]^2Spbb[3,5]Spbb[4,5]Spaa[5,6]+77237/3552I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^3Spaa[2,6]^2Spbb[3,6]+1734185/3552I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,6]+4457/1776I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]-529933/3552I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,4]+575741/3552I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]Spaa[5,6]Spbb[5,6]-679913/3552I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[3,4]Spaa[5,6]Spbb[5,6]-315997/1776I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[5,6]-159417/1184I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]-88113/592I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,5]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]+1306385/3552I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]^2Spbb[2,5]^2Spaa[2,6]^3Spbb[2,6]Spbb[3,6]-552955/3552I Spbb[1,4]Spaa[1,5]Spbb[1,6]Spaa[2,4]^2Spbb[2,5]^3Spaa[2,6]^3Spbb[3,6]+21903/592I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,6]+50429/888I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]-578867/3552I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,5]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,4]-152633/888I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]Spbb[2,5]^2Spaa[2,6]^3Spbb[3,6]+466427/3552I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]^2Spbb[2,5]^2Spaa[2,6]^2Spbb[3,6]Spaa[5,6]Spbb[5,6]+578839/3552I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]Spaa[5,6]Spbb[5,6]-6199/148I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[5,6]Spbb[5,6]-452753/1184I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spaa[5,6]Spbb[5,6]+100699/1776I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[2,4]^2Spbb[2,5]^2Spaa[2,6]^2Spbb[3,6]Spbb[4,5]Spaa[5,6]-70119/296I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[3,5]Spaa[5,6]^2Spbb[5,6]^2+69595/888I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[5,6]^2Spbb[5,6]^2+37381/1184I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]-1/8I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^3Spaa[5,6]+221903/3552I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]^2Spbb[5,6]+15758/111I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spbb[3,5]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]^2-417725/3552I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]^3Spbb[2,5]^3Spaa[2,6]Spbb[3,5]-127821/1184I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^3Spaa[2,6]^2Spbb[3,6]-36251/296I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,5]-1192181/3552I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spbb[3,5]Spaa[5,6]Spbb[5,6]+95909/1184I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^3Spbb[2,6]Spbb[3,6]+161/48I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]-700391/3552I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[2,4]Spaa[2,5]Spbb[2,5]^3Spaa[2,6]^3Spbb[3,6]-35747/296I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,6]Spaa[5,6]Spbb[5,6]-374147/3552I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[5,6]Spbb[5,6]-12771/296I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]Spaa[5,6]^2Spbb[5,6]^2-301363/3552I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]^2Spbb[3,6]-1/16I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[2,6]^4Spbb[2,6]^3Spbb[3,5]+12953/74I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[2,4]Spbb[2,5]^2Spaa[2,6]^4Spbb[2,6]Spbb[3,6]-320159/3552I Spaa[1,5]Spbb[1,6]^2Spaa[2,4]Spbb[2,5]^3Spaa[2,6]^4Spbb[3,6]-57627/296I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,6]Spaa[5,6]Spbb[5,6]-587/48I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]Spaa[5,6]Spbb[5,6]+70159/888I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[2,4]Spbb[2,5]^2Spaa[2,6]^3Spbb[3,6]Spaa[5,6]Spbb[5,6]-51199/3552I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]Spaa[5,6]^2Spbb[5,6]^2-247/12I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[5,6]^2Spbb[5,6]^2-26/3I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[2,6]Spbb[3,5]Spaa[5,6]^3Spbb[5,6]^3+737317/3552I Spbb[1,4]^2Spbb[1,5]Spaa[1,6]^2Spaa[2,4]^4Spbb[2,5]Spbb[2,6]Spbb[3,4]-13/8I Spbb[1,4]Spbb[1,5]^2Spaa[1,6]^2Spaa[2,4]^4Spbb[2,4]Spbb[2,6]Spbb[3,4]-1359521/3552I Spbb[1,4]Spbb[1,5]^2Spaa[1,6]^2Spaa[2,4]^3Spaa[2,5]Spbb[2,5]Spbb[2,6]Spbb[3,4]-41/16I Spbb[1,5]^3Spaa[1,6]^2Spaa[2,4]^3Spbb[2,4]Spaa[2,5]Spbb[2,6]Spbb[3,4]+96613/1776I Spbb[1,4]Spbb[1,5]^2Spaa[1,6]^2Spaa[2,4]^3Spaa[2,6]Spbb[2,6]^2Spbb[3,4]-84851/592I Spbb[1,4]^2Spbb[1,5]Spaa[1,6]^2Spaa[2,4]^3Spbb[2,5]Spbb[3,4]Spaa[4,5]Spbb[5,6]+36877/3552I Spbb[1,4]Spbb[1,5]^2Spaa[1,6]^2Spaa[2,4]^3Spbb[2,4]Spbb[3,4]Spaa[4,5]Spbb[5,6]+1/2I Spbb[1,4]^2Spbb[1,5]Spaa[1,6]^2Spaa[2,4]^3Spbb[2,6]Spbb[3,4]Spaa[4,6]Spbb[5,6]+11/24I Spbb[1,4]Spbb[1,5]^2Spaa[1,6]^2Spaa[2,4]^3Spbb[2,6]Spbb[3,4]Spaa[5,6]Spbb[5,6]+437173/3552I Spbb[1,5]^3Spaa[1,6]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,5]^2Spbb[2,6]Spbb[3,5]-980227/3552I Spbb[1,5]^3Spaa[1,6]^2Spaa[2,4]^2Spaa[2,5]^2Spbb[2,5]Spbb[2,6]Spbb[3,4]-153/296I Spbb[1,5]^3Spaa[1,6]^2Spaa[2,4]^2Spaa[2,5]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]+863803/3552I Spbb[1,4]Spbb[1,5]^2Spaa[1,6]^2Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[4,5]Spbb[5,6]-9355/1776I Spbb[1,5]^3Spaa[1,6]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[3,4]Spaa[4,5]Spbb[5,6]+3991/1776I Spbb[1,4]Spbb[1,5]^2Spaa[1,6]^2Spaa[2,4]^2Spaa[2,5]Spbb[2,6]Spbb[3,4]Spaa[4,6]Spbb[5,6]-372563/3552I Spbb[1,5]^3Spaa[1,6]^2Spaa[2,4]^2Spaa[2,5]Spbb[2,6]Spbb[3,4]Spaa[5,6]Spbb[5,6]-17/16I Spbb[1,4]Spbb[1,5]^2Spaa[1,6]^2Spaa[2,4]^2Spbb[3,4]Spaa[4,5]^2Spbb[4,5]Spbb[5,6]-33325/3552I Spbb[1,4]^2Spbb[1,5]Spaa[1,6]^2Spaa[2,4]^2Spbb[3,4]Spaa[4,5]Spaa[4,6]Spbb[5,6]^2+142807/3552I Spbb[1,4]Spbb[1,5]^2Spaa[1,6]^2Spaa[2,4]^2Spbb[3,4]Spaa[4,5]Spaa[5,6]Spbb[5,6]^2-5/8I Spbb[1,5]^3Spaa[1,6]^2Spaa[2,4]Spaa[2,5]^3Spbb[2,5]Spbb[2,6]Spbb[3,5]+25/16I Spbb[1,5]^3Spaa[1,6]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]^2Spbb[3,5]Spaa[4,5]Spbb[5,6]+157/6I Spbb[1,5]^3Spaa[1,6]^2Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,4]Spaa[4,5]Spbb[5,6]+143/16I Spbb[1,5]^3Spaa[1,6]^2Spaa[2,4]Spaa[2,5]^2Spbb[2,6]Spbb[3,4]Spaa[4,6]Spbb[5,6]-3083/32I Spbb[1,5]^3Spaa[1,6]^2Spaa[2,4]Spaa[2,5]^2Spbb[2,6]Spbb[3,5]Spaa[5,6]Spbb[5,6]+252809/3552I Spbb[1,5]^3Spaa[1,6]^2Spaa[2,4]Spaa[2,5]Spbb[3,4]Spaa[4,5]^2Spbb[4,5]Spbb[5,6]-26833/888I Spbb[1,4]Spbb[1,5]^2Spaa[1,6]^2Spaa[2,4]Spaa[2,5]Spbb[3,4]Spaa[4,5]Spaa[4,6]Spbb[5,6]^2-6101/1184I Spbb[1,5]^3Spaa[1,6]^2Spaa[2,4]Spaa[2,5]Spbb[3,4]Spaa[4,5]Spaa[5,6]Spbb[5,6]^2+393619/3552I Spbb[1,5]^3Spaa[1,6]^2Spaa[2,5]^3Spbb[2,5]Spbb[3,5]Spaa[4,5]Spbb[5,6]+9/4I Spbb[1,5]^3Spaa[1,6]^2Spaa[2,5]^3Spbb[2,6]Spbb[3,5]Spaa[4,6]Spbb[5,6]+402425/3552I Spbb[1,5]^3Spaa[1,6]^2Spaa[2,5]^2Spbb[3,5]Spaa[4,5]^2Spbb[4,5]Spbb[5,6]-119/48I Spbb[1,5]^3Spaa[1,6]^2Spaa[2,5]^2Spbb[3,4]Spaa[4,5]Spaa[4,6]Spbb[5,6]^2-125/48I Spbb[1,5]^3Spaa[1,6]^2Spaa[2,5]^2Spbb[3,5]Spaa[4,5]Spaa[5,6]Spbb[5,6]^2-3/4I Spbb[1,4]^2Spaa[1,6]Spaa[2,4]^5Spbb[2,4]Spbb[2,5]^2Spbb[3,4]+741979/3552I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,4]^5Spbb[2,4]^2Spbb[2,5]Spbb[3,4]-35/16I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^5Spbb[2,4]^3Spbb[3,4]-399421/1184I Spbb[1,4]^2Spaa[1,6]Spaa[2,4]^4Spaa[2,5]Spbb[2,5]^3Spbb[3,4]+1628735/1184I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,4]^4Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spbb[3,4]-1081255/888I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^4Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,4]-25/16I Spbb[1,4]^2Spaa[1,6]Spaa[2,4]^4Spbb[2,5]^2Spaa[2,6]Spbb[2,6]Spbb[3,4]+247869/1184I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,4]^4Spbb[2,4]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,4]+47881/888I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^4Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spbb[3,4]+62833/592I Spbb[1,4]^2Spaa[1,6]Spaa[2,4]^4Spbb[2,5]^2Spbb[3,4]Spaa[4,5]Spbb[4,5]+492209/3552I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,4]^4Spbb[2,4]Spbb[2,5]Spbb[3,4]Spaa[4,5]Spbb[4,5]-15/8I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^4Spbb[2,4]^2Spbb[3,4]Spaa[4,5]Spbb[4,5]+13/16I Spbb[1,4]^2Spaa[1,6]Spaa[2,4]^4Spbb[2,4]Spbb[2,5]Spbb[3,4]Spaa[4,6]Spbb[5,6]+64757/592I Spbb[1,4]^2Spaa[1,6]Spaa[2,4]^4Spbb[2,5]^2Spbb[3,4]Spaa[4,6]Spbb[4,6]+3/16I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,4]^4Spbb[2,4]^2Spbb[3,4]Spaa[4,6]Spbb[5,6]+143197/3552I Spbb[1,4]^2Spaa[1,6]Spaa[2,4]^4Spbb[2,5]^2Spbb[3,4]Spaa[5,6]Spbb[5,6]+427829/3552I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,4]^4Spbb[2,4]Spbb[2,5]Spbb[3,4]Spaa[5,6]Spbb[5,6]-49/12I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^4Spbb[2,4]^2Spbb[3,4]Spaa[5,6]Spbb[5,6]+963445/1184I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,4]^3Spaa[2,5]^2Spbb[2,5]^3Spbb[3,4]-86029/296I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^3Spbb[2,4]^2Spaa[2,5]^2Spbb[2,5]Spbb[3,5]-117802/111I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^3Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spbb[3,4]-117303/592I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,4]^3Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[2,6]Spbb[3,4]-12599/96I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^3Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]-986167/3552I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,4]^3Spaa[2,5]Spbb[2,5]^2Spbb[3,4]Spaa[4,5]Spbb[4,5]+69/16I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^3Spbb[2,4]^2Spaa[2,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]-193483/1184I Spbb[1,4]^2Spaa[1,6]Spaa[2,4]^3Spaa[2,5]Spbb[2,5]^2Spbb[3,4]Spaa[4,6]Spbb[5,6]-57781/3552I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,4]^3Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[4,6]Spbb[5,6]+47/8I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^3Spbb[2,4]^2Spaa[2,5]Spbb[3,4]Spaa[4,6]Spbb[5,6]+53035/592I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,4]^3Spaa[2,5]Spbb[2,5]^2Spbb[3,4]Spaa[5,6]Spbb[5,6]-234047/888I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^3Spbb[2,4]^2Spaa[2,5]Spbb[3,5]Spaa[5,6]Spbb[5,6]-95881/888I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^3Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[5,6]Spbb[5,6]-3/8I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,4]^3Spbb[2,5]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,4]+12257/222I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^3Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,4]+13/8I Spbb[1,4]^2Spaa[1,6]Spaa[2,4]^3Spbb[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[4,6]Spbb[5,6]-131/48I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,4]^3Spbb[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[4,6]Spbb[5,6]-14197/444I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,4]^3Spbb[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[5,6]Spbb[5,6]-3295/96I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^3Spbb[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[5,6]Spbb[5,6]+3/8I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,4]^3Spbb[2,5]Spbb[3,4]Spaa[4,5]^2Spbb[4,5]^2+3/4I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^3Spbb[2,4]Spbb[3,4]Spaa[4,5]^2Spbb[4,5]^2+402269/3552I Spbb[1,4]^2Spaa[1,6]Spaa[2,4]^3Spbb[2,5]Spbb[3,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[5,6]+43537/3552I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,4]^3Spbb[2,4]Spbb[3,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[5,6]-34153/592I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^3Spbb[2,4]Spbb[3,4]Spaa[4,5]Spbb[4,5]Spaa[5,6]Spbb[5,6]-1/8I Spbb[1,4]^2Spaa[1,6]Spaa[2,4]^3Spbb[2,4]Spbb[3,4]Spaa[4,6]^2Spbb[5,6]^2+424247/3552I Spbb[1,4]^2Spaa[1,6]Spaa[2,4]^3Spbb[2,5]Spbb[3,4]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]-269521/3552I Spbb[1,4]^2Spaa[1,6]Spaa[2,4]^3Spbb[2,5]Spbb[3,4]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2-10253/1184I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,4]^3Spbb[2,4]Spbb[3,4]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2-73951/888I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,4]^3Spbb[2,5]Spbb[3,4]Spaa[5,6]^2Spbb[5,6]^2-90617/1184I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^3Spbb[2,4]Spbb[3,4]Spaa[5,6]^2Spbb[5,6]^2-67309/444I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]^3Spbb[2,5]^2Spbb[3,5]-3401/1776I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spaa[2,5]^3Spbb[2,5]^3Spbb[3,4]-45315/296I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]+91275/1184I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]+28139/222I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,5]^2Spbb[3,5]Spaa[4,6]Spbb[5,6]+101129/1776I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]Spaa[5,6]Spbb[5,6]+19835/1776I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spaa[2,5]^2Spbb[2,5]^2Spbb[3,4]Spaa[5,6]Spbb[5,6]-387479/3552I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,5]+385643/3552I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,4]-130709/888I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[4,6]Spbb[5,6]-184475/3552I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]Spaa[5,6]Spbb[5,6]+476161/3552I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[5,6]Spbb[5,6]+47/48I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2-249997/3552I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[4,5]^2Spbb[4,5]^2-3623/888I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[3,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[5,6]-344965/1776I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[5,6]Spbb[5,6]+465193/3552I Spbb[1,4]^2Spaa[1,6]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[4,6]^2Spbb[5,6]^2-76583/1184I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[3,4]Spaa[4,6]^2Spbb[5,6]^2-16439/444I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[3,4]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2+15363/296I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[3,5]Spaa[5,6]^2Spbb[5,6]^2+25/16I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,4]^2Spaa[2,6]^2Spbb[2,6]^2Spbb[3,4]Spaa[4,6]Spbb[5,6]-587/48I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spaa[2,6]^2Spbb[2,6]^2Spbb[3,4]Spaa[5,6]Spbb[5,6]-19/16I Spbb[1,4]^2Spaa[1,6]Spaa[2,4]^2Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[4,6]^2Spbb[5,6]^2-1151/32I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,4]^2Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2-385/16I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[5,6]^2Spbb[5,6]^2+9/8I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spbb[3,4]Spaa[4,5]^3Spbb[4,5]^3+1/16I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,4]^2Spbb[3,4]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]Spbb[5,6]+911/96I Spbb[1,4]^2Spaa[1,6]Spaa[2,4]^2Spbb[3,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]^2-321/16I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,4]^2Spbb[3,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2+195/16I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spbb[3,4]Spaa[4,5]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]^2+1223/96I Spbb[1,4]^2Spaa[1,6]Spaa[2,4]^2Spbb[3,4]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]^2-3389/96I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,4]^2Spbb[3,4]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^3-583/48I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spbb[3,4]Spaa[5,6]^3Spbb[5,6]^3-5/8I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]Spaa[2,5]^4Spbb[2,5]^3Spbb[3,5]-5/8I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]Spaa[2,5]^3Spbb[2,5]^2Spaa[2,6]Spbb[2,6]Spbb[3,5]-35/16I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]Spaa[2,5]^3Spbb[2,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]-523/48I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]Spaa[2,5]^3Spbb[2,5]^2Spbb[3,5]Spaa[5,6]Spbb[5,6]+1/3I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,4]Spaa[4,6]Spbb[5,6]+943/48I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,5]Spaa[5,6]Spbb[5,6]-617/32I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[4,6]^2Spbb[5,6]^2+1331/48I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]Spaa[5,6]^2Spbb[5,6]^2+3/16I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]Spaa[2,5]Spbb[3,5]Spaa[4,5]^3Spbb[4,5]^3+523/48I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]Spaa[2,5]Spbb[3,5]Spaa[5,6]^3Spbb[5,6]^3-9/8I Spbb[1,5]^2Spaa[1,6]Spaa[2,5]^2Spaa[2,6]^2Spbb[2,6]^2Spbb[3,5]Spaa[4,6]Spbb[5,6]+1/16I Spbb[1,4]Spaa[2,4]^5Spbb[2,4]^2Spbb[2,5]^2Spaa[2,6]Spbb[3,4]+31/24I Spbb[1,5]Spaa[2,4]^5Spbb[2,4]^3Spbb[2,5]Spaa[2,6]Spbb[3,4]-7/16I Spbb[1,5]Spaa[2,4]^5Spbb[2,4]^3Spbb[3,4]Spbb[4,5]Spaa[4,6]-1/2I Spbb[1,3]Spaa[2,4]^5Spbb[2,4]^2Spbb[2,5]Spbb[4,5]^2Spaa[5,6]+1/2I Spbb[1,5]Spaa[2,4]^5Spbb[2,4]^3Spbb[3,5]Spbb[4,5]Spaa[5,6]-17/24I Spbb[1,3]Spaa[2,4]^4Spbb[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[4,5]+181/48I Spbb[1,4]Spaa[2,4]^4Spbb[2,4]Spaa[2,5]Spbb[2,5]^3Spaa[2,6]Spbb[3,4]-203/48I Spbb[1,5]Spaa[2,4]^4Spbb[2,4]^3Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]+185/48I Spbb[1,5]Spaa[2,4]^4Spbb[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[3,4]-55/48I Spbb[1,3]Spaa[2,4]^4Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[4,5]^2Spaa[4,6]+101/48I Spbb[1,4]Spaa[2,4]^4Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spbb[3,4]Spbb[4,5]Spaa[4,6]+5/8I Spbb[1,5]Spaa[2,4]^4Spbb[2,4]^3Spaa[2,5]Spbb[3,5]Spbb[4,5]Spaa[4,6]+43/12I Spbb[1,5]Spaa[2,4]^4Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,4]Spbb[4,5]Spaa[4,6]+31/16I Spbb[1,3]Spaa[2,4]^4Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spbb[4,5]^2Spaa[5,6]+5/48I Spbb[1,4]Spaa[2,4]^4Spaa[2,5]Spbb[2,5]^3Spbb[3,4]Spbb[4,5]Spaa[5,6]+7/3I Spbb[1,5]Spaa[2,4]^4Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,5]Spbb[4,5]Spaa[5,6]+77/16I Spbb[1,5]Spaa[2,4]^4Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spbb[3,4]Spbb[4,5]Spaa[5,6]+23/48I Spbb[1,3]Spaa[2,4]^4Spbb[2,4]^2Spbb[2,5]^2Spaa[2,6]^2Spbb[4,6]+17/16I Spbb[1,4]Spaa[2,4]^4Spbb[2,4]^2Spbb[2,5]^2Spaa[2,6]^2Spbb[3,6]-31/16I Spbb[1,4]Spaa[2,4]^4Spbb[2,4]Spbb[2,5]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,4]+41/48I Spbb[1,5]Spaa[2,4]^4Spbb[2,4]^3Spbb[2,5]Spaa[2,6]^2Spbb[3,6]+1/8I Spbb[1,5]Spaa[2,4]^4Spbb[2,4]^3Spaa[2,6]^2Spbb[2,6]Spbb[3,5]+27/16I Spbb[1,5]Spaa[2,4]^4Spbb[2,4]^2Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]-13/12I Spbb[1,3]Spaa[2,4]^4Spbb[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]-41/48I Spbb[1,5]Spaa[2,4]^4Spbb[2,4]^3Spaa[2,6]Spbb[3,4]Spaa[4,6]Spbb[5,6]+3/8I Spbb[1,5]Spaa[2,4]^4Spbb[2,4]^3Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]+1/16I Spbb[1,3]Spaa[2,4]^4Spbb[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[4,5]Spaa[5,6]Spbb[5,6]+1/4I Spbb[1,5]Spaa[2,4]^4Spbb[2,4]^3Spaa[2,6]Spbb[3,5]Spaa[5,6]Spbb[5,6]+3/16I Spbb[1,3]Spaa[2,4]^4Spbb[2,4]^2Spaa[4,5]Spbb[4,5]^3Spaa[4,6]-1/8I Spbb[1,5]Spaa[2,4]^4Spbb[2,4]^2Spbb[3,4]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]-7/8I Spbb[1,3]Spaa[2,4]^4Spbb[2,4]Spbb[2,5]Spaa[4,5]Spbb[4,5]^3Spaa[5,6]+15/16I Spbb[1,5]Spaa[2,4]^4Spbb[2,4]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]+1/16I Spbb[1,3]Spaa[2,4]^4Spbb[2,4]^2Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]-5/8I Spbb[1,4]Spaa[2,4]^4Spbb[2,4]^2Spbb[3,4]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]-9/16I Spbb[1,4]Spaa[2,4]^4Spbb[2,4]^2Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^2-41/16I Spbb[1,4]Spaa[2,4]^4Spbb[2,4]Spbb[2,5]Spbb[3,4]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-5/48I Spbb[1,3]Spaa[2,4]^4Spbb[2,4]^2Spbb[4,5]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]+27/16I Spbb[1,3]Spaa[2,4]^4Spbb[2,4]Spbb[2,5]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]+3/4I Spbb[1,5]Spaa[2,4]^4Spbb[2,4]^2Spbb[3,4]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]+7/8I Spbb[1,5]Spaa[2,4]^4Spbb[2,4]^2Spbb[3,6]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]-7/8I Spbb[1,3]Spaa[2,4]^4Spbb[2,4]Spbb[2,5]Spbb[4,5]^2Spaa[5,6]^2Spbb[5,6]-5/48I Spbb[1,3]Spaa[2,4]^4Spbb[2,5]^2Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^2+15/16I Spbb[1,5]Spaa[2,4]^4Spbb[2,4]^2Spbb[3,5]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]+23/8I Spbb[1,3]Spaa[2,4]^3Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^3Spaa[2,6]Spbb[4,5]-47/24I Spbb[1,4]Spaa[2,4]^3Spaa[2,5]^2Spbb[2,5]^4Spaa[2,6]Spbb[3,4]-107/48I Spbb[1,5]Spaa[2,4]^3Spbb[2,4]^2Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spbb[3,5]+157/24I Spbb[1,5]Spaa[2,4]^3Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^3Spaa[2,6]Spbb[3,4]+5/48I Spbb[1,3]Spaa[2,4]^3Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spbb[4,5]^2Spaa[4,6]-5/8I Spbb[1,4]Spaa[2,4]^3Spaa[2,5]^2Spbb[2,5]^3Spbb[3,4]Spbb[4,5]Spaa[4,6]+23/8I Spbb[1,5]Spaa[2,4]^3Spbb[2,4]^2Spaa[2,5]^2Spbb[2,5]Spbb[3,5]Spbb[4,5]Spaa[4,6]-13/24I Spbb[1,5]Spaa[2,4]^3Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spbb[3,4]Spbb[4,5]Spaa[4,6]-5/24I Spbb[1,3]Spaa[2,4]^3Spaa[2,5]^2Spbb[2,5]^3Spbb[4,5]^2Spaa[5,6]+107/48I Spbb[1,5]Spaa[2,4]^3Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spbb[3,5]Spbb[4,5]Spaa[5,6]-25/48I Spbb[1,5]Spaa[2,4]^3Spaa[2,5]^2Spbb[2,5]^3Spbb[3,4]Spbb[4,5]Spaa[5,6]+21/8I Spbb[1,3]Spaa[2,4]^3Spbb[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[5,6]-175/24I Spbb[1,3]Spaa[2,4]^3Spbb[2,4]Spaa[2,5]Spbb[2,5]^3Spaa[2,6]^2Spbb[4,6]+347/48I Spbb[1,4]Spaa[2,4]^3Spbb[2,4]Spaa[2,5]Spbb[2,5]^3Spaa[2,6]^2Spbb[3,6]-9/2I Spbb[1,4]Spaa[2,4]^3Spaa[2,5]Spbb[2,5]^3Spaa[2,6]^2Spbb[2,6]Spbb[3,4]-1/2I Spbb[1,5]Spaa[2,4]^3Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]+1/4I Spbb[1,5]Spaa[2,4]^3Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,4]-53/48I Spbb[1,5]Spaa[2,4]^3Spbb[2,4]^3Spaa[2,5]Spaa[2,6]Spbb[3,5]Spaa[4,6]Spbb[5,6]+9/16I Spbb[1,3]Spaa[2,4]^3Spaa[2,5]Spbb[2,5]^3Spaa[2,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]-21/8I Spbb[1,3]Spaa[2,4]^3Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]-5/48I Spbb[1,4]Spaa[2,4]^3Spaa[2,5]Spbb[2,5]^2Spbb[3,4]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]+1I Spbb[1,5]Spaa[2,4]^3Spbb[2,4]^2Spaa[2,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]-3I Spbb[1,5]Spaa[2,4]^3Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]-23/8I Spbb[1,5]Spaa[2,4]^3Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]-5/48I Spbb[1,5]Spaa[2,4]^3Spaa[2,5]Spbb[2,5]^2Spbb[3,4]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]-13/4I Spbb[1,3]Spaa[2,4]^3Spbb[2,4]^2Spaa[2,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[5,6]-63/16I Spbb[1,5]Spaa[2,4]^3Spbb[2,4]^2Spaa[2,5]Spbb[3,4]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]+5/48I Spbb[1,3]Spaa[2,4]^3Spaa[2,5]Spbb[2,5]^2Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]+3I Spbb[1,3]Spaa[2,4]^3Spbb[2,4]^2Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[5,6]-215/48I Spbb[1,3]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]^2Spaa[2,6]^3Spbb[2,6]Spbb[4,6]-15/16I Spbb[1,4]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]^2Spaa[2,6]^3Spbb[2,6]Spbb[3,6]+1/8I Spbb[1,5]Spaa[2,4]^3Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]+5/4I Spbb[1,5]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,4]-83/48I Spbb[1,5]Spaa[2,4]^3Spbb[2,4]^3Spaa[2,6]^2Spbb[3,6]Spaa[4,6]Spbb[5,6]+1/16I Spbb[1,5]Spaa[2,4]^3Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spaa[4,6]Spbb[5,6]+7/16I Spbb[1,3]Spaa[2,4]^3Spbb[2,4]^2Spbb[2,5]Spaa[2,6]^2Spaa[5,6]Spbb[5,6]^2+1/4I Spbb[1,3]Spaa[2,4]^3Spbb[2,5]^3Spaa[2,6]^2Spbb[4,6]^2Spaa[5,6]+3/4I Spbb[1,5]Spaa[2,4]^3Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[5,6]Spbb[5,6]+21/8I Spbb[1,3]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[2,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2+1/16I Spbb[1,6]Spaa[2,4]^3Spbb[2,4]^2Spaa[2,6]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^2+7/24I Spbb[1,3]Spaa[2,4]^3Spbb[2,4]^2Spaa[2,6]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2+3/16I Spbb[1,3]Spaa[2,4]^3Spbb[2,4]Spaa[4,5]^2Spbb[4,5]^4Spaa[4,6]+1/8I Spbb[1,3]Spaa[2,4]^3Spbb[2,4]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^2Spbb[4,6]+21/4I Spbb[1,4]Spaa[2,4]^3Spbb[2,4]Spbb[3,4]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[5,6]+41/16I Spbb[1,4]Spaa[2,4]^3Spbb[2,4]Spbb[3,6]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^2+3/16I Spbb[1,3]Spaa[2,4]^3Spbb[2,4]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]Spaa[5,6]Spbb[5,6]+1/16I Spbb[1,3]Spaa[2,4]^3Spbb[2,4]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]^2+43/16I Spbb[1,4]Spaa[2,4]^3Spbb[2,4]Spbb[3,4]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+41/16I Spbb[1,4]Spaa[2,4]^3Spbb[2,4]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]+43/16I Spbb[1,4]Spaa[2,4]^3Spbb[2,4]Spbb[3,4]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]^2-15/16I Spbb[1,3]Spaa[2,4]^2Spaa[2,5]^3Spbb[2,5]^4Spaa[2,6]Spbb[4,5]+25/16I Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]^3Spbb[2,5]^3Spaa[2,6]Spbb[3,5]-5/4I Spbb[1,5]Spaa[2,4]^2Spaa[2,5]^3Spbb[2,5]^4Spaa[2,6]Spbb[3,4]-5/8I Spbb[1,3]Spaa[2,4]^2Spaa[2,5]^3Spbb[2,5]^3Spbb[4,5]^2Spaa[4,6]-15/16I Spbb[1,5]Spaa[2,4]^2Spaa[2,5]^3Spbb[2,5]^3Spbb[3,4]Spbb[4,5]Spaa[4,6]-15/16I Spbb[1,5]Spaa[2,4]^2Spaa[2,5]^3Spbb[2,5]^3Spbb[3,5]Spbb[4,5]Spaa[5,6]-4I Spbb[1,3]Spaa[2,4]^2Spaa[2,5]^2Spbb[2,5]^4Spaa[2,6]^2Spbb[4,6]+49/16I Spbb[1,4]Spaa[2,4]^2Spaa[2,5]^2Spbb[2,5]^4Spaa[2,6]^2Spbb[3,6]+5/8I Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,5]-27/8I Spbb[1,5]Spaa[2,4]^2Spaa[2,5]^2Spbb[2,5]^3Spaa[2,6]^2Spbb[2,6]Spbb[3,4]-5/8I Spbb[1,3]Spaa[2,4]^2Spaa[2,5]^2Spbb[2,5]^3Spaa[2,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]-15/16I Spbb[1,5]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,5]^2Spbb[3,5]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]+1/16I Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]+1/16I Spbb[1,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-1/16I Spbb[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[3,6]Spbb[4,5]^3Spaa[4,6]^3+3I Spbb[1,3]Spaa[2,4]^2Spbb[2,4]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]^2Spbb[5,6])/(Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],6](1/4*(s[1,3]+s[1,4]+s[2,3]+s[2,4])^2-s[1,2]*s[3,4])^2)+
(-2I Spaa[2,4]Spbb[3,5]Spab[2,Sp[1]+Sp[3],5]^2)/(Spaa[1,2]Spbb[5,6]Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],6])+
(+1/2I Spbb[1,6]^3Spaa[4,5]^3s[3,4,5]^2(2*s[3,4]*s[1,2]-(s[3,4]+s[1,2]-s[5,6])*s[3,4,5]))/(Spbb[1,2]Spaa[3,4]Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2]Spab[5,Sp[1]+Sp[2],6]^4)+
(-1/4I Spaa[1,2]Spbb[1,6]^3Spbb[3,4]Spaa[4,5]^3Spab[6,Sp[1]+Sp[2],5]s[3,4,5](s[3,4,5]-s[3,4,6]))/(Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2]Spab[5,Sp[1]+Sp[2],6]^3(1/4*(s[1,3]+s[1,4]+s[2,3]+s[2,4])^2-s[1,2]*s[3,4]))+
(-2I Spbb[1,6]^2Spaa[4,5]^2Spab[4,Sp[3]+Sp[5],1]s[3,4,5](2*s[3,4]*s[1,2]-(s[3,4]+s[1,2]-s[5,6])*s[3,4,5]))/(Spbb[1,2]Spaa[3,4]Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2]Spab[5,Sp[1]+Sp[2],6]^3)+
(Spab[4,Sp[1]+Sp[2],3]Spab[2,Sp[3]+Sp[4],1](2*s[3,4]*s[1,2]-(s[3,4]+s[1,2]-s[5,6])*s[3,4,5])(+1I Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]+1I Spaa[3,4]Spbb[3,5]Spbb[4,6]Spaa[5,6]+1I Spaa[1,3]Spbb[1,3]Spaa[3,5]Spbb[3,5]+1I Spaa[1,4]Spbb[1,4]Spaa[3,5]Spbb[3,5]+1I Spaa[1,5]Spbb[1,5]Spaa[3,6]Spbb[3,6]-1I Spaa[1,5]Spbb[1,5]Spaa[4,5]Spbb[4,5]))/(Spab[1,Sp[3]+Sp[4],2]Spab[3,Sp[1]+Sp[2],4]Spab[5,Sp[1]+Sp[2],6]^2(1/4*(s[1,3]+s[1,4]+s[2,3]+s[2,4])^2-s[1,2]*s[3,4]))+
(-4I Spbb[1,3]Spaa[2,5]Spaa[3,4]^3Spbb[3,4]^2Spbb[3,5]+4I Spbb[1,3]Spaa[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spbb[3,5]-4I Spbb[1,3]Spaa[2,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]^2-4I Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spaa[3,4]^2Spbb[3,4]^2+4I Spbb[1,5]Spaa[2,5]Spaa[3,4]^2Spbb[3,4]^2Spbb[3,5]Spaa[4,5]-4I Spbb[1,4]Spaa[2,5]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]^2Spaa[4,5]+4I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,5]Spaa[3,4]^2Spbb[3,4]^2-4I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,5]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]+4I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[3,4]^2Spbb[3,4]-4I Spbb[1,2]Spaa[2,4]Spaa[2,5]Spaa[3,4]^2Spbb[3,4]^2Spbb[3,5]-4I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,4]Spaa[3,4]^2Spbb[3,4]^2+4I Spaa[1,2]Spbb[1,3]^2Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]+4I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,5]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]-4I Spaa[1,2]Spbb[1,3]Spbb[1,5]Spbb[2,3]Spaa[2,5]Spaa[3,4]^2Spbb[3,4]-4I Spaa[1,2]Spbb[1,3]^2Spbb[2,4]Spaa[2,5]Spaa[3,4]^2Spbb[3,5]+8I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spaa[3,4]^2Spbb[3,4]-4I Spaa[1,2]^2Spbb[1,3]^3Spbb[2,4]Spaa[3,4]^2+4I Spbb[1,3]Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2+4I Spaa[1,2]Spbb[1,3]^2Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2+4I Spaa[1,2]Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spaa[3,4]Spaa[3,5]Spbb[3,5]-4I Spbb[1,5]Spaa[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]+4I Spbb[1,4]Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]+4I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]+4I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2+4I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]+4I Spbb[1,2]Spaa[2,4]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spbb[3,5]+4I Spbb[1,5]Spbb[2,3]Spaa[2,4]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]+4I Spbb[1,5]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]+8I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]+4I Spaa[1,2]Spbb[1,3]Spbb[1,5]Spbb[2,3]Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]-4I Spaa[1,2]Spbb[1,3]Spbb[1,5]Spbb[2,3]Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]-4I Spaa[1,2]^2Spbb[1,3]^2Spbb[1,5]Spbb[2,3]Spaa[3,4]Spaa[3,5]-4I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spaa[3,4]Spbb[3,4]+4I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,4]^2Spaa[3,4]Spbb[3,4]^2-4I Spaa[1,3]Spbb[1,3]^2Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]-4I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,4]Spaa[3,4]Spbb[3,4]-4I Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]Spaa[3,4]Spbb[3,4]+4I Spbb[1,3]^2Spaa[1,5]Spaa[2,3]^2Spbb[2,3]Spaa[3,4]Spbb[3,5]+4I Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,5]Spaa[3,4]Spbb[3,5]-4I Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]-8I Spbb[1,2]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,4]Spbb[3,5]-4I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spaa[3,4]Spbb[3,4]+4I Spbb[1,2]Spaa[2,3]Spbb[2,3]Spaa[2,5]^2Spaa[3,4]Spbb[3,5]^2+8I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spaa[3,4]Spbb[3,5]+4I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spaa[3,4]+4I Spbb[1,5]Spaa[2,5]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]-4I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[4,5]-8I Spbb[1,2]Spaa[1,4]Spbb[1,5]Spaa[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,4]^2+4I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,4]Spbb[3,5]+8I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,4]-4I Spbb[1,2]Spaa[1,4]Spbb[1,5]Spaa[2,5]^2Spaa[3,4]Spbb[3,4]Spbb[3,5]+4I Spaa[1,4]Spbb[1,5]^2Spbb[2,3]Spaa[2,5]^2Spaa[3,4]Spbb[3,4]+8I Spbb[1,5]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,4]+4I Spbb[1,5]Spbb[2,3]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]+8I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,4]-4I Spaa[1,3]Spbb[1,3]^2Spaa[2,4]Spaa[3,5]^2Spbb[3,5]^2+4I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]-4I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,4]Spaa[3,5]^2Spbb[3,5]^2-8I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]+4I Spbb[1,5]Spaa[2,5]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]-4I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]-4I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[2,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]+4I Spbb[1,2]Spaa[1,4]Spbb[1,5]Spaa[2,4]Spaa[2,5]Spbb[3,4]Spaa[3,5]Spbb[3,5]+4I Spaa[1,4]Spbb[1,5]^2Spbb[2,3]Spaa[2,4]Spaa[2,5]Spbb[3,4]Spaa[3,5]+4I Spbb[1,5]Spbb[2,3]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]+4I Spbb[1,5]Spaa[2,5]Spbb[3,5]Spaa[4,5]^3Spbb[4,5]^2+4I Spbb[1,5]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[4,5]^2Spbb[4,5])/(Spab[1,Sp[3]+Sp[4],2]Spab[3,Sp[1]+Sp[2],4]Spab[5,Sp[1]+Sp[2],6]^2)+
(Spbb[3,4]Spaa[4,5]^3Spbb[1,6]^3Spaa[1,2]Spab[6,Sp[1]+Sp[2],5]^2(s[3,4,5]-s[3,4,6])(-1/8I s[3,4,5]-1/16I s[1,2,5]))/(Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2]Spab[5,Sp[1]+Sp[2],6]^2(1/4*(s[1,3]+s[1,4]+s[2,3]+s[2,4])^2-s[1,2]*s[3,4])^2)+
(+3I Spbb[1,6]Spaa[4,5]Spab[4,Sp[3]+Sp[5],1]^2(2*s[3,4]*s[1,2]-(s[3,4]+s[1,2]-s[5,6])*s[3,4,5]))/(Spbb[1,2]Spaa[3,4]Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2]Spab[5,Sp[1]+Sp[2],6]^2)+
(Spaa[4,5]Spbb[1,6](+4I Spbb[1,3]Spaa[2,4]Spaa[3,4]^2Spbb[3,4]^2-4I Spaa[1,2]Spbb[1,3]^2Spaa[3,4]^2Spbb[3,4]+4I Spaa[1,3]Spbb[1,3]^2Spaa[2,4]Spaa[3,4]Spbb[3,4]+4I Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spaa[3,4]Spbb[3,4]-8I Spbb[1,5]Spaa[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[4,5]+4I Spbb[1,4]Spaa[2,4]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[4,5]+4I Spbb[1,5]Spaa[2,5]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[4,5]+4I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,4]Spaa[3,4]Spbb[3,4]+8I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,5]Spaa[3,4]Spbb[3,4]-4I Spbb[1,2]Spaa[2,4]^2Spaa[3,4]Spbb[3,4]^2+4I Spbb[1,3]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]+4I Spbb[1,2]Spaa[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,4]Spbb[3,5]+8I Spbb[1,5]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,4]+4I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,4]Spaa[3,4]Spbb[3,4]-4I Spbb[1,3]Spaa[2,4]Spaa[3,5]^2Spbb[3,5]^2-4I Spbb[1,4]Spaa[2,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]+4I Spbb[1,5]Spaa[2,5]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]-4I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,4]Spbb[3,4]Spaa[3,5]-4I Spbb[1,2]Spaa[2,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]-4I Spbb[1,5]Spbb[2,3]Spaa[2,4]^2Spbb[3,4]Spaa[3,5]-4I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,4]^2Spbb[3,4]-4I Spbb[1,2]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[3,4]-4I Spbb[1,5]Spaa[2,4]Spbb[3,4]Spaa[4,5]^2Spbb[4,5]+4I Spbb[1,5]Spaa[2,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]-4I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spbb[3,4]Spaa[4,5]-4I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spbb[3,4]Spaa[4,5]-4I Spbb[1,4]Spaa[2,4]^2Spbb[2,5]Spbb[3,4]Spaa[4,5]-4I Spbb[1,5]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[4,5]-4I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[2,4]^2Spbb[3,4]-4I Spbb[1,2]Spaa[1,4]Spbb[1,5]Spaa[2,4]Spaa[2,5]Spbb[3,4]-4I Spbb[1,2]Spaa[2,4]^3Spbb[2,4]Spbb[3,4]-4I Spbb[1,2]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,4]-4I Spaa[1,2]Spbb[1,2]^2Spaa[2,4]^2Spbb[3,4]))/(Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2]Spab[5,Sp[1]+Sp[2],6]^2)+
(+5/32I Spaa[1,2]Spbb[1,2]Spaa[3,4]Spbb[3,4]Spaa[5,6]Spbb[5,6]Spab[2,Sp[3]+Sp[4],1]Spab[4,Sp[1]+Sp[2],3]Spab[6,Sp[1]+Sp[2],5](s[3,4,5]-s[3,4,6]))/(Spab[1,Sp[3]+Sp[4],2]Spab[3,Sp[1]+Sp[2],4]Spab[5,Sp[1]+Sp[2],6](1/4*(s[1,3]+s[1,4]+s[2,3]+s[2,4])^2-s[1,2]*s[3,4])^2)+
(Spab[4,Sp[1]+Sp[2],3]Spab[6,Sp[1]+Sp[2],5]Spab[2,Sp[3]+Sp[4],1]Spab[3,Sp[5]+Sp[6],3]Spaa[1,2]Spbb[1,2](-1/4I Spaa[3,4]Spbb[3,4]Spaa[4,5]Spbb[4,5]+1/4I Spaa[3,4]Spbb[3,4]Spaa[5,6]Spbb[5,6]+3/4I Spaa[3,4]Spbb[3,5]Spbb[4,6]Spaa[5,6]-1/2I Spaa[1,5]Spbb[1,5]Spaa[3,4]Spbb[3,4]+1/2I Spbb[1,4]Spaa[1,5]Spaa[3,4]Spbb[3,5]-1/4I Spaa[3,5]^2Spbb[3,5]^2-1/4I Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]+1/4I Spaa[1,3]Spbb[1,3]Spaa[3,5]Spbb[3,5]-1/2I Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]-1/2I Spaa[3,5]Spbb[3,5]Spaa[4,6]Spbb[4,6]+1/4I Spaa[1,4]Spbb[1,4]Spaa[3,5]Spbb[3,5]+1/4I Spaa[3,5]Spbb[3,5]Spaa[5,6]Spbb[5,6]+1/2I Spaa[1,5]Spbb[1,5]Spaa[3,5]Spbb[3,5]+1/2I Spbb[1,5]Spaa[1,6]Spaa[3,5]Spbb[3,6]+1/4I Spaa[3,6]Spbb[3,6]Spaa[5,6]Spbb[5,6]-1/4I Spaa[4,5]^2Spbb[4,5]^2-1/4I Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]+1/4I Spaa[4,5]Spbb[4,5]Spaa[5,6]Spbb[5,6]+1/4I Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]))/(Spab[1,Sp[3]+Sp[4],2]Spab[3,Sp[1]+Sp[2],4]Spab[5,Sp[1]+Sp[2],6](1/4*(s[1,3]+s[1,4]+s[2,3]+s[2,4])^2-s[1,2]*s[3,4])^2)+
(Spab[4,Sp[1]+Sp[2],3]Spab[6,Sp[1]+Sp[2],5]Spab[2,Sp[3]+Sp[4],1]Spab[4,Sp[5]+Sp[6],4]Spaa[1,2]Spbb[1,2](-1/4I Spaa[3,4]Spbb[3,4]Spaa[4,5]Spbb[4,5]+1/2I Spaa[3,4]Spbb[3,5]Spbb[4,6]Spaa[5,6]-1/2I Spaa[1,5]Spbb[1,5]Spaa[3,4]Spbb[3,4]+1/2I Spbb[1,4]Spaa[1,5]Spaa[3,4]Spbb[3,5]+1/4I Spaa[1,3]Spbb[1,3]Spaa[3,5]Spbb[3,5]-1/4I Spbb[3,4]Spaa[3,5]Spaa[4,6]Spbb[5,6]+1/4I Spaa[1,4]Spbb[1,4]Spaa[3,5]Spbb[3,5]+1/2I Spaa[1,5]Spbb[1,5]Spaa[3,5]Spbb[3,5]+1/2I Spbb[1,5]Spaa[1,6]Spaa[3,5]Spbb[3,6]))/(Spab[1,Sp[3]+Sp[4],2]Spab[3,Sp[1]+Sp[2],4]Spab[5,Sp[1]+Sp[2],6](1/4*(s[1,3]+s[1,4]+s[2,3]+s[2,4])^2-s[1,2]*s[3,4])^2)+
(Spab[4,Sp[1]+Sp[2],3]Spab[2,Sp[3]+Sp[4],1](-7/4I Spaa[3,4]^2Spbb[3,4]^2Spbb[3,5]Spaa[3,6]-7/4I Spaa[3,4]^2Spbb[3,4]^2Spbb[4,5]Spaa[4,6]-7/2I Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spbb[4,5]Spaa[5,6]-9/2I Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]-3/2I Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spbb[4,5]Spaa[5,6]-2I Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]+1/2I Spaa[1,3]Spbb[1,3]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]-15/2I Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]+1I Spaa[3,4]Spbb[3,4]^2Spaa[3,6]Spaa[4,6]Spbb[5,6]-2I Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]-2I Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spaa[5,6]Spbb[5,6]+1I Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[5,6]+1/2I Spaa[1,3]Spbb[1,3]Spaa[3,4]Spbb[3,4]Spbb[4,5]Spaa[4,6]+1I Spaa[1,3]Spbb[1,4]Spaa[3,4]Spbb[3,5]^2Spaa[5,6]+3/2I Spaa[1,3]Spbb[1,3]Spaa[3,4]Spbb[3,5]Spbb[4,5]Spaa[5,6]-3I Spaa[3,4]Spbb[3,4]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]-3/2I Spaa[3,4]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]+1/2I Spaa[3,4]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]-2I Spaa[3,4]Spbb[3,5]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]+1/2I Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]+5/2I Spaa[1,3]Spbb[1,3]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]-1I Spaa[1,3]Spbb[1,5]Spaa[3,5]Spbb[3,5]^2Spaa[5,6]-5/2I Spaa[1,4]Spbb[1,5]Spaa[3,5]Spbb[3,5]Spbb[4,5]Spaa[5,6]-1/2I Spaa[1,3]Spbb[1,3]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]+5/2I Spbb[3,4]Spbb[3,5]Spaa[3,6]^2Spaa[4,5]Spbb[5,6]+1I Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]+3I Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[5,6]+3I Spaa[1,5]Spbb[1,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]+1/2I Spbb[1,3]Spaa[1,6]Spaa[3,6]^2Spbb[3,6]Spbb[5,6]+5/2I Spaa[1,3]Spbb[1,3]Spbb[3,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]-1I Spaa[1,3]Spbb[1,3]Spbb[3,4]Spaa[3,6]Spaa[4,6]Spbb[5,6]-1/2I Spaa[1,3]Spbb[1,3]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]-1I Spaa[1,3]Spbb[1,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]+4I Spaa[1,3]Spbb[1,3]Spbb[3,5]Spaa[3,6]Spaa[5,6]Spbb[5,6]+5/2I Spbb[3,4]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[5,6]+1/2I Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]+3I Spbb[3,4]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]+3I Spbb[3,4]Spaa[3,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2+3I Spaa[1,5]Spbb[1,5]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]+1/2I Spbb[1,3]Spaa[1,6]Spaa[3,6]Spaa[4,6]Spbb[4,6]Spbb[5,6]-1I Spaa[1,4]Spbb[1,5]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[5,6]+3I Spbb[1,3]Spaa[1,4]Spaa[3,6]Spbb[4,5]Spaa[5,6]Spbb[5,6]+5/2I Spbb[3,5]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]^2+5/2I Spaa[1,5]Spbb[1,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]Spbb[5,6]+5/2I Spbb[1,5]Spaa[1,6]Spaa[3,6]Spbb[3,6]Spaa[5,6]Spbb[5,6]-5/2I Spbb[1,3]Spaa[1,6]Spaa[3,6]Spaa[5,6]Spbb[5,6]^2-1I Spaa[1,3]Spbb[1,4]Spbb[3,4]Spaa[4,6]^2Spbb[5,6]+1I Spaa[1,3]Spbb[1,4]Spbb[3,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]-3/2I Spaa[1,4]Spbb[1,5]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]))/(Spab[1,Sp[3]+Sp[4],2]Spab[3,Sp[1]+Sp[2],4]Spab[5,Sp[1]+Sp[2],6](1/4*(s[1,3]+s[1,4]+s[2,3]+s[2,4])^2-s[1,2]*s[3,4]))+
(Spaa[4,5]^2Spbb[1,6]^2Spab[6,Sp[1]+Sp[2],5](-5/4I Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]+5/4I Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spbb[3,5]+9/16I Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[4,6]Spbb[5,6]+5/8I Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spbb[3,6]Spbb[4,5]Spaa[4,6]+1/4I Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spbb[3,5]Spaa[5,6]Spbb[5,6]-1/4I Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spbb[3,6]Spbb[4,5]Spaa[5,6]-5/8I Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spbb[3,5]-5/4I Spbb[2,3]Spaa[2,5]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spbb[4,5]+17/8I Spaa[2,6]^2Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spbb[3,5]-29/16I Spbb[2,5]Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]^2Spbb[3,6]-15/8I Spbb[2,3]Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]Spbb[3,6]Spbb[4,5]-9/16I Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]+5/8I Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^2-5/16I Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[5,6]Spbb[5,6]-5/8I Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^2-15/16I Spbb[2,5]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spbb[3,6]+5/4I Spaa[2,4]Spaa[3,4]Spbb[3,4]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]+1/4I Spaa[2,5]Spaa[3,4]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]-5/4I Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2+5/8I Spaa[2,3]Spbb[2,3]Spaa[2,5]Spaa[3,4]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]+15/8I Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spbb[3,5]Spaa[3,6]Spaa[4,5]Spbb[5,6]-5/16I Spaa[2,4]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]Spaa[4,6]Spbb[5,6]-5/8I Spaa[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]+7/8I Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]Spbb[5,6]-5/8I Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]+1/2I Spaa[2,4]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[5,6]+5/8I Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,4]Spbb[3,4]^2Spbb[3,5]Spaa[3,6]+5/4I Spbb[2,3]Spaa[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[4,5]-39/16I Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spbb[3,5]Spaa[3,6]+7/8I Spaa[2,4]Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]Spbb[3,6]+5/4I Spbb[2,3]Spaa[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spbb[4,5]+5/16I Spaa[2,5]Spaa[3,4]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]Spaa[5,6]Spbb[5,6]-35/16I Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]Spbb[5,6]-3/16I Spaa[2,6]Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]Spaa[5,6]+5/8I Spaa[2,5]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]+5/16I Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]-15/16I Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]-5/16I Spbb[2,3]Spaa[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,5]-15/16I Spbb[2,5]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]^2+5/4I Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]-5/8I Spaa[2,3]Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spbb[3,5]Spaa[4,5]+5/4I Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2+5/4I Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[4,5]+5/4I Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]+15/16I Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]+5/8I Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spbb[3,6]-1/16I Spbb[2,5]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[4,5]Spbb[5,6]-5/16I Spaa[2,4]Spaa[3,4]Spbb[3,4]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+7/8I Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[4,6]^2Spbb[4,6]Spbb[5,6]+5/8I Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+1/4I Spaa[2,4]Spaa[3,4]Spbb[3,4]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]+5/8I Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spbb[4,5]Spaa[4,6]+29/16I Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[4,6]Spbb[5,6]+15/16I Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]+1/4I Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]^2+1/16I Spaa[2,6]Spaa[3,4]Spbb[3,6]^2Spbb[4,5]^2Spaa[4,6]Spaa[5,6]+29/16I Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[4,6]Spbb[5,6]+15/16I Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]+5/16I Spbb[2,4]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spbb[3,6]Spaa[4,6]Spbb[5,6]+5/8I Spaa[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]^2Spbb[4,5]Spaa[5,6]+5/8I Spbb[2,3]Spaa[2,4]^2Spaa[3,4]Spbb[3,4]Spbb[4,5]^2Spaa[5,6]+5/16I Spaa[2,4]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]+5/8I Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spbb[4,5]Spaa[5,6]+7/8I Spaa[2,4]Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[5,6]Spbb[5,6]+25/16I Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spbb[4,5]Spaa[5,6]+5/16I Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]^2-5/8I Spbb[2,3]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spbb[4,5]-5/8I Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[5,6]^2Spbb[5,6]^2-15/16I Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[5,6]Spbb[5,6]-5/16I Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[5,6]Spbb[5,6]+5/16I Spbb[2,5]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spbb[3,6]Spaa[5,6]Spbb[5,6]+5/16I Spbb[2,5]Spaa[2,6]^2Spaa[3,4]Spbb[3,6]^2Spbb[4,5]Spaa[5,6]-15/16I Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]+5/8I Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spbb[3,6]+5/16I Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spaa[3,4]Spbb[3,6]Spbb[4,5]+5/16I Spaa[2,6]^3Spbb[2,6]^2Spaa[3,4]Spbb[3,4]Spbb[3,5]+1/16I Spaa[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]^2+5/16I Spaa[2,6]Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[5,6]-5/16I Spaa[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[5,6]Spbb[5,6]-5/16I Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]-5/16I Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]+5/16I Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]Spbb[3,6]Spaa[5,6]Spbb[5,6]+5/16I Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spaa[3,5]Spbb[3,5]Spbb[3,6]+5/16I Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[3,5]Spbb[3,5]Spbb[3,6]+5/4I Spaa[2,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]^2-1/16I Spaa[2,5]Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]^2+5/4I Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]-25/16I Spaa[2,4]Spbb[3,4]^2Spbb[3,5]Spaa[3,6]^2Spaa[4,5]Spbb[5,6]+15/16I Spaa[2,4]Spbb[3,4]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[5,6]+5/8I Spaa[2,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]^2Spbb[4,5]Spaa[4,6]+25/16I Spaa[2,6]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]Spbb[5,6]+5/16I Spaa[2,4]^2Spbb[2,6]Spbb[3,4]^2Spbb[3,5]Spaa[3,6]^2+15/16I Spaa[2,4]^2Spbb[2,5]Spbb[3,4]^2Spaa[3,6]^2Spbb[3,6]+5/8I Spbb[2,3]Spaa[2,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spbb[4,5]+3/2I Spaa[2,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]Spbb[5,6]-3/16I Spaa[2,4]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spbb[4,5]Spaa[5,6]-5/16I Spaa[2,4]Spaa[2,5]Spbb[2,6]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]^2+25/16I Spaa[2,4]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]+15/16I Spaa[2,4]Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]^2+5/16I Spaa[2,3]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spbb[3,5]Spaa[3,6]-5/8I Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[3,6]Spbb[3,6]-5/4I Spaa[2,6]Spbb[3,4]^2Spaa[3,6]Spaa[4,5]Spaa[4,6]Spbb[5,6]^2+5/4I Spaa[2,4]Spbb[2,5]Spaa[2,6]Spbb[3,4]^2Spaa[3,6]Spaa[4,5]Spbb[5,6]-5/16I Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spaa[4,5]Spbb[5,6]+15/16I Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spaa[4,5]Spbb[5,6]+5/16I Spbb[2,5]Spaa[2,6]^2Spbb[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[5,6]-5/16I Spaa[2,4]Spbb[3,4]^2Spaa[3,6]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]-15/16I Spaa[2,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+15/8I Spaa[2,6]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]+5/16I Spaa[2,4]^2Spbb[2,6]Spbb[3,4]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]-5/16I Spaa[2,4]^2Spbb[2,4]Spbb[3,4]^2Spaa[3,6]Spaa[4,6]Spbb[5,6]-15/16I Spaa[2,4]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]-1/8I Spaa[2,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]-3/16I Spaa[2,4]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]^2Spaa[4,6]Spaa[5,6]-5/16I Spaa[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]Spaa[4,6]Spbb[5,6]+15/8I Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]Spbb[5,6]+5/4I Spaa[2,6]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2+35/16I Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]Spbb[5,6]-5/8I Spaa[2,4]^2Spbb[2,6]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[5,6]-5/16I Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]+5/8I Spbb[2,3]Spaa[2,4]^2Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]Spbb[4,5]+5/16I Spaa[2,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]^2+5/16I Spaa[2,4]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spaa[5,6]Spbb[5,6]+15/16I Spaa[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spaa[5,6]Spbb[5,6]+15/16I Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spbb[3,5]Spaa[3,6]-5/4I Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[3,4]Spaa[3,6]Spbb[3,6]-5/16I Spaa[2,4]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]-5/8I Spaa[2,3]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,4]Spbb[3,6]Spaa[4,5]-15/16I Spbb[2,4]Spaa[2,6]^2Spbb[3,4]Spaa[4,5]Spaa[4,6]Spbb[5,6]^2-5/8I Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,4]Spaa[4,5]Spbb[5,6]-5/8I Spbb[2,5]Spaa[2,6]^2Spbb[3,4]Spaa[4,5]Spaa[5,6]Spbb[5,6]^2-5/16I Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,4]Spaa[4,5]Spbb[5,6]+5/16I Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,4]Spaa[4,5]Spbb[5,6]-5/16I Spaa[2,4]Spbb[3,4]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2+5/16I Spaa[2,6]Spbb[3,4]Spaa[4,6]^3Spbb[4,6]^2Spbb[5,6]-5/16I Spaa[2,4]^2Spbb[2,4]Spbb[3,4]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-1/16I Spaa[2,4]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+5/8I Spaa[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+15/16I Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]+15/16I Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]-5/16I Spaa[2,4]^2Spbb[2,6]Spbb[3,4]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]+15/16I Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spbb[4,5]Spaa[4,6]+5/8I Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spbb[3,4]Spaa[4,6]Spbb[5,6]+5/16I Spaa[2,4]Spbb[3,4]Spbb[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2+15/16I Spaa[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]+15/16I Spaa[2,4]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,4]Spbb[4,5]Spaa[4,6]+5/4I Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spaa[4,6]Spbb[5,6]-5/16I Spaa[2,6]Spbb[3,4]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^3+5/16I Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2+5/8I Spaa[2,6]^3Spbb[2,6]^2Spbb[3,4]Spaa[4,6]Spbb[5,6]+5/16I Spaa[2,4]^2Spbb[2,5]Spbb[3,4]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]+15/16I Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spbb[4,5]Spaa[5,6]-15/16I Spaa[2,4]Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[5,6]^2Spbb[5,6]^2-5/8I Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[3,4]Spaa[5,6]Spbb[5,6]))/(Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2]Spab[5,Sp[1]+Sp[2],6](1/4*(s[1,3]+s[1,4]+s[2,3]+s[2,4])^2-s[1,2]*s[3,4])^2)+
(+2I Spab[4,Sp[3]+Sp[5],1]^3s[3,4,5])/(Spbb[1,2]Spaa[3,4]Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2]Spab[5,Sp[1]+Sp[2],6])+
(-3/16I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[5,6]-2445725/5328I Spbb[1,3]^2Spaa[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]-6529777/10656I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]+544799/592I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spaa[4,6]Spbb[5,6]+5/8I Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]-1375423/5328I Spbb[1,3]^2Spaa[2,4]^2Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]+1372093/5328I Spbb[1,3]^2Spaa[2,4]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spaa[4,6]Spbb[5,6]+136209/148I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]+545539/1184I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,4]^2Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]-545539/1184I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]-5/12I Spbb[1,3]^2Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]+5/12I Spbb[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]+1/8I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[4,6]^2Spbb[4,6]-191/24I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[4,6]^2Spbb[5,6]-191163/1184I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[4,6]-115175/3552I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]^2Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[4,6]+115175/3552I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[4,6]+1/16I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[3,4]^2Spbb[3,4]^2Spbb[3,6]Spaa[4,6]^3Spbb[5,6]-1/8I Spbb[1,3]^2Spaa[2,3]Spaa[3,4]^2Spbb[3,4]^2Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-1/8I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[2,3]Spaa[3,4]^2Spbb[3,4]^2Spaa[4,6]^2Spbb[4,6]-1/16I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,3]Spaa[3,4]^2Spbb[3,4]^2Spaa[4,6]-7/8I Spbb[1,4]^2Spaa[2,4]Spaa[3,4]^2Spbb[3,4]^2Spbb[3,6]Spaa[4,6]^3Spbb[5,6]-3/16I Spbb[1,3]Spbb[1,5]Spaa[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[4,6]^3Spbb[4,6]^2+691/96I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+499/24I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[4,6]^2Spbb[4,6]-692885/3552I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[4,6]^2Spbb[5,6]+29/16I Spbb[1,4]^2Spaa[2,4]^2Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spbb[3,6]Spaa[4,6]^2+187459/1776I Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[4,6]^2Spbb[4,6]-415/48I Spbb[1,3]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[4,6]^2Spbb[4,6]-12181/111I Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[4,6]^2Spbb[5,6]+6235/96I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[4,6]+97547/3552I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[4,6]+5515/74I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[4,6]+109/24I Spbb[1,3]Spbb[1,4]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[4,6]-161/48I Spbb[1,3]Spbb[1,5]Spaa[2,4]^3Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[4,6]-19/16I Spbb[1,4]^2Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[4,6]-9/16I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]^2Spbb[5,6]-128116357/127872I Spbb[1,3]^2Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]+27908581/15984I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[5,6]+13784543/63936I Spbb[1,3]^3Spaa[1,4]Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]Spbb[5,6]+17/16I Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]-64032041/31968I Spbb[1,3]^2Spaa[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]+63998075/31968I Spbb[1,3]^2Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[5,6]-208067653/127872I Spbb[1,3]^3Spaa[1,4]^2Spbb[1,5]Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]+6975397/3996I Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[5,6]+27964525/31968I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]-131628187/63936I Spbb[1,3]^3Spaa[1,4]Spaa[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]+75699137/63936I Spbb[1,3]^3Spaa[1,4]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[5,6]+43359439/42624I Spbb[1,3]^2Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+15/16I Spbb[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]-43399399/42624I Spbb[1,3]^2Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]-2768077/10656I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[5,6]-3523003/5328I Spaa[1,3]Spbb[1,3]^3Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]-12009161/10656I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,5]Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]+15007703/10656I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]Spbb[5,6]+475/666I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]-4990741/10656I Spaa[1,3]Spbb[1,3]^3Spaa[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]+1661047/3552I Spaa[1,3]Spbb[1,3]^3Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]Spbb[5,6]-1570369/1332I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]-179629/888I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spaa[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,6]+179629/888I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]-62261/888I Spaa[1,3]Spbb[1,3]^3Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,6]+62261/888I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,6]+3/16I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^3Spbb[5,6]+2401325/10656I Spbb[1,3]^2Spaa[2,3]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-543837/1184I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[5,6]+301123/666I Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]-611681/1332I Spbb[1,3]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[5,6]+4360571/10656I Spbb[1,3]^3Spaa[1,4]^2Spbb[1,5]Spaa[2,3]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]-271789/296I Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]Spbb[5,6]+3276605/10656I Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]Spbb[5,6]-1634545/3552I Spbb[1,3]^3Spaa[1,4]^3Spbb[1,4]Spbb[1,5]Spaa[2,3]Spaa[3,4]Spbb[3,4]Spaa[3,6]+136209/148I Spbb[1,3]^3Spaa[1,4]^2Spbb[1,5]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]-17/16I Spbb[1,4]^2Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^3Spbb[5,6]+42008257/63936I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-6985355/3552I Spbb[1,3]^2Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]^3Spbb[4,6]^2Spbb[5,6]-34621519/63936I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[5,6]-15937679/10656I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2+96502601/31968I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]+15/2I Spbb[1,4]^2Spaa[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2-40607129/31968I Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]+40095641/31968I Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[5,6]-12932101/10656I Spbb[1,3]^2Spaa[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2+2667415/3552I Spbb[1,3]^2Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]-39425329/31968I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]+866960483/127872I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]Spbb[5,6]+106474025/28416I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]-117379861/31968I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]-1534493/1776I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]+298321871/255744I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]Spbb[5,6]+558169/592I Spbb[1,3]Spbb[1,4]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]+71/16I Spbb[1,4]^2Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]-168323/2664I Spbb[1,3]^2Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]+366505/5328I Spbb[1,3]^2Spaa[2,4]^3Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]Spbb[5,6]-1692341/1776I Spbb[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]+542875/1184I Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]+1309947/1184I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,6]-58633/296I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]-68485363/31968I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,6]+634839/1184I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[2,4]^3Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]+25672355/15984I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,6]+29/48I Spbb[1,3]^2Spaa[2,4]^4Spbb[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,6]+7/48I Spbb[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]^4Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,6]-3/4I Spbb[1,4]^2Spbb[2,3]^2Spaa[2,4]^4Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,6]-3/16I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,5]Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]^2Spbb[4,6]-325/48I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]^2Spbb[5,6]-1675105/3552I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]-124735/888I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[4,6]+124735/888I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]-1/16I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[3,4]Spbb[3,4]Spbb[3,6]Spaa[4,6]^3Spbb[5,6]-3/2I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spaa[3,4]Spbb[3,4]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+3/16I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,5]Spaa[2,3]Spaa[3,4]Spbb[3,4]Spaa[4,6]^2Spbb[4,6]-29/16I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[3,4]Spbb[3,4]Spaa[4,6]^2Spbb[5,6]-47/6I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]^2Spbb[5,6]+54479/296I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,3]Spaa[3,4]Spbb[3,4]Spaa[4,6]-191163/1184I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,5]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]+193015/888I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spaa[3,4]Spbb[3,4]Spbb[3,6]Spaa[4,6]^3Spbb[5,6]-23/16I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]^3Spbb[4,6]^2-397241/1184I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-189083/296I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]^2Spbb[4,6]-124223/592I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]^2Spbb[5,6]+479465/3552I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spbb[3,6]Spaa[4,6]^2-195389/888I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[4,6]^2Spbb[4,6]-45491/888I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]^2Spbb[4,6]+32495/222I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]^2Spbb[5,6]+24977/1184I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]-13953/592I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[4,6]+45541/592I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]-27847/222I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[4,6]-31361/296I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[2,4]^3Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[4,6]+205471/888I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[4,6]-1/16I Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]Spbb[3,6]Spaa[4,6]^3Spbb[5,6]-1/8I Spbb[1,3]^3Spaa[1,4]Spaa[2,3]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]^2Spbb[5,6]-1/16I Spbb[1,3]^3Spaa[1,4]^2Spbb[1,5]Spaa[2,3]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]+3/4I Spbb[1,4]^2Spaa[2,3]Spaa[3,4]Spbb[3,4]Spbb[3,6]^2Spaa[4,6]^4Spbb[5,6]-740203/3552I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[3,4]Spbb[3,4]Spbb[3,6]Spaa[4,6]^4Spbb[4,6]Spbb[5,6]+13/8I Spbb[1,3]^2Spaa[2,3]Spaa[3,4]Spbb[3,4]Spaa[4,6]^4Spbb[4,6]^2Spbb[5,6]-991361/1184I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spaa[3,4]Spbb[3,4]Spbb[3,6]Spaa[4,6]^3Spbb[5,6]-1/4I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[2,3]Spaa[3,4]Spbb[3,4]Spaa[4,6]^3Spbb[4,6]^2+271433/222I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[3,4]Spbb[3,4]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+535/96I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spbb[3,6]Spaa[4,6]^3Spbb[5,6]-95725/1776I Spbb[1,3]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+68557/444I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,3]Spaa[3,4]Spbb[3,4]Spaa[4,6]^2Spbb[4,6]-41/24I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spaa[3,4]Spbb[3,4]Spaa[4,6]^2Spbb[5,6]+113371/888I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]^2Spbb[4,6]-1071125/3552I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]^2Spbb[5,6]-529/48I Spbb[1,3]^2Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[4,6]^2Spbb[5,6]+9/16I Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]Spaa[2,3]Spaa[3,4]Spbb[3,4]Spaa[4,6]+6229/96I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]+9791/96I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[4,6]-15/16I Spbb[1,4]^2Spaa[2,4]Spaa[3,4]Spbb[3,4]Spbb[3,6]Spaa[4,6]^4Spbb[4,6]Spbb[5,6]-5/12I Spbb[1,3]Spbb[1,5]Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]^4Spbb[4,6]^3+589/96I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]^4Spbb[4,6]^2Spbb[5,6]-184919/1184I Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spaa[3,4]Spbb[3,4]Spbb[3,6]Spaa[4,6]^3Spbb[5,6]+425/24I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]^3Spbb[4,6]^2-37545/1184I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+102347/888I Spbb[1,4]^2Spaa[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]-50341/444I Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]Spbb[3,6]Spaa[4,6]^3Spbb[5,6]+45283/444I Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[4,6]^3Spbb[4,6]^2+5/8I Spbb[1,3]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]^3Spbb[4,6]^2-130017/1184I Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+2747/32I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]^2Spbb[4,6]-231455/1184I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]^2Spbb[5,6]-1/2I Spaa[1,4]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spbb[3,6]Spaa[4,6]^2+869495/3552I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[4,6]^2Spbb[4,6]+4391/96I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]^2Spbb[4,6]-663049/1776I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]^2Spbb[5,6]-46567/444I Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spbb[3,6]Spaa[4,6]^2+20039/444I Spbb[1,3]Spbb[1,4]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[4,6]^2Spbb[4,6]-4I Spbb[1,3]Spbb[1,5]Spaa[2,4]^3Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[4,6]^2Spbb[4,6]-33021/592I Spbb[1,3]Spbb[1,4]Spaa[2,4]^3Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[4,6]^2Spbb[5,6]+96353/888I Spbb[1,4]^2Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[4,6]^2Spbb[4,6]+6235/96I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^3Spbb[1,5]Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]+93403/3552I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[4,6]+499559/3552I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]+841/12I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[4,6]+3289/96I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^3Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[4,6]-113/48I Spaa[1,4]Spbb[1,4]^3Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[4,6]+3/2I Spbb[1,3]Spbb[1,4]Spaa[2,4]^4Spbb[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[4,6]-5/16I Spbb[1,3]Spbb[1,5]Spaa[2,4]^4Spbb[2,4]^3Spaa[3,4]Spbb[3,4]Spaa[4,6]-19/16I Spbb[1,4]^2Spbb[2,3]Spaa[2,4]^4Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[4,6]-25454057/63936I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spaa[3,6]^3Spbb[3,6]^3Spaa[4,6]^2Spbb[5,6]-6186265/42624I Spbb[1,3]^2Spaa[2,4]Spaa[3,6]^3Spbb[3,6]^2Spaa[4,6]^2Spbb[4,6]Spbb[5,6]-25430081/63936I Spbb[1,3]Spbb[1,6]Spaa[2,6]Spaa[3,6]^3Spbb[3,6]^3Spaa[4,6]^2Spbb[5,6]-14819453/63936I Spaa[1,2]Spbb[1,3]^2Spbb[1,6]Spaa[3,6]^3Spbb[3,6]^2Spaa[4,6]^2Spbb[5,6]-2384955/2368I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,4]Spaa[3,6]^3Spbb[3,6]^2Spaa[4,6]Spbb[5,6]+28358837/10656I Spbb[1,3]^3Spaa[1,4]Spaa[2,4]Spaa[3,6]^3Spbb[3,6]Spaa[4,6]Spbb[4,6]Spbb[5,6]-117189817/63936I Spbb[1,3]^2Spaa[1,4]Spbb[1,6]Spaa[2,6]Spaa[3,6]^3Spbb[3,6]^2Spaa[4,6]Spbb[5,6]-273482549/63936I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spbb[1,6]Spaa[3,6]^3Spbb[3,6]Spaa[4,6]Spbb[5,6]+5/16I Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,5]Spaa[3,6]^3Spbb[3,6]^3Spaa[4,6]-287437207/127872I Spbb[1,3]^2Spaa[2,4]^2Spbb[2,5]Spaa[3,6]^3Spbb[3,6]^2Spaa[4,6]Spbb[4,6]+287397247/127872I Spbb[1,3]^2Spaa[2,4]^2Spbb[2,4]Spaa[3,6]^3Spbb[3,6]^2Spaa[4,6]Spbb[5,6]+58550087/127872I Spbb[1,2]Spbb[1,3]Spaa[2,4]Spaa[2,6]Spaa[3,6]^3Spbb[3,6]^3Spaa[4,6]Spbb[5,6]+58534103/127872I Spbb[1,3]Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spaa[3,6]^3Spbb[3,6]^3Spaa[4,6]+218500699/127872I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[2,4]Spaa[3,6]^3Spbb[3,6]^2Spaa[4,6]Spbb[5,6]+102809339/127872I Spaa[1,2]Spbb[1,3]^2Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[3,6]^3Spbb[3,6]^2Spaa[4,6]+289545221/127872I Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]Spaa[2,4]Spaa[3,6]^3Spbb[3,6]Spbb[5,6]-196042373/63936I Spbb[1,3]^4Spaa[1,4]^2Spaa[2,4]Spaa[3,6]^3Spbb[4,6]Spbb[5,6]+61339031/42624I Spbb[1,3]^3Spaa[1,4]^2Spbb[1,6]Spaa[2,6]Spaa[3,6]^3Spbb[3,6]Spbb[5,6]+139062433/127872I Spaa[1,2]Spbb[1,3]^4Spaa[1,4]^2Spbb[1,6]Spaa[3,6]^3Spbb[5,6]+304001/384I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,4]^2Spbb[2,5]Spaa[3,6]^3Spbb[3,6]^2+3327083/4736I Spbb[1,3]^3Spaa[1,4]Spaa[2,4]^2Spbb[2,5]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]-10614643/7104I Spbb[1,3]^3Spaa[1,4]Spaa[2,4]^2Spbb[2,4]Spaa[3,6]^3Spbb[3,6]Spbb[5,6]-19559201/7992I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[2,4]Spaa[2,6]Spaa[3,6]^3Spbb[3,6]^2Spbb[5,6]-88258217/42624I Spbb[1,3]^2Spaa[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spaa[3,6]^3Spbb[3,6]^2-608174491/127872I Spaa[1,2]Spbb[1,2]Spbb[1,3]^3Spaa[1,4]Spaa[2,4]Spaa[3,6]^3Spbb[3,6]Spbb[5,6]-513870095/127872I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[3,6]^3Spbb[3,6]+43661575/21312I Spbb[1,3]^2Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[3,6]^3Spbb[3,6]^2+9/16I Spbb[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spaa[3,6]^3Spbb[3,6]^2-43673563/21312I Spbb[1,3]^2Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]+34799587/42624I Spbb[1,2]Spbb[1,3]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spaa[3,6]^3Spbb[3,6]^3+34796923/42624I Spbb[1,3]Spbb[1,6]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spaa[3,6]^3Spbb[3,6]^2+36355711/21312I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[2,4]^2Spbb[2,5]Spaa[3,6]^3Spbb[3,6]^2+45801403/42624I Spaa[1,2]Spbb[1,3]^2Spbb[1,6]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spaa[3,6]^3Spbb[3,6]-383015/3552I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]^2Spbb[5,6]-113724325/127872I Spaa[1,3]Spbb[1,3]^3Spaa[2,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]-424399/5328I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spbb[1,6]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]^2Spbb[5,6]-48613/48I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spaa[2,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[5,6]+19907353/7104I Spaa[1,3]Spbb[1,3]^4Spaa[1,4]Spaa[2,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]Spbb[5,6]-20031749/7992I Spaa[1,2]Spaa[1,3]Spbb[1,3]^4Spaa[1,4]Spbb[1,6]Spaa[3,6]^2Spaa[4,6]Spbb[5,6]-1919063/1998I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]^2Spbb[2,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]-2308669/999I Spaa[1,3]Spbb[1,3]^3Spaa[2,4]^2Spbb[2,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]+6536401/1998I Spaa[1,3]Spbb[1,3]^3Spaa[2,4]^2Spbb[2,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[5,6]+42806423/31968I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[2,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[5,6]+98537/288I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-160302473/127872I Spaa[1,3]Spbb[1,3]^4Spaa[1,4]^2Spbb[1,5]Spaa[2,4]Spaa[3,6]^2Spbb[4,6]-17556421/10656I Spaa[1,3]Spbb[1,3]^4Spaa[1,4]^2Spbb[1,4]Spaa[2,4]Spaa[3,6]^2Spbb[5,6]-11586983/31968I Spaa[1,2]Spaa[1,3]Spbb[1,3]^4Spaa[1,4]^2Spbb[1,5]Spbb[1,6]Spaa[3,6]^2+32294317/42624I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spaa[2,4]^2Spbb[2,5]Spaa[3,6]^2Spbb[3,6]-3849061/21312I Spaa[1,3]Spbb[1,3]^4Spaa[1,4]Spaa[2,4]^2Spbb[2,5]Spaa[3,6]^2Spbb[4,6]-24596195/42624I Spaa[1,3]Spbb[1,3]^4Spaa[1,4]Spaa[2,4]^2Spbb[2,4]Spaa[3,6]^2Spbb[5,6]-369259907/127872I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^4Spaa[1,4]Spaa[2,4]Spaa[3,6]^2Spbb[5,6]-29654617/15984I Spaa[1,2]Spaa[1,3]Spbb[1,3]^4Spaa[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[3,6]^2+47789617/21312I Spaa[1,3]Spbb[1,3]^3Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[3,6]^2Spbb[3,6]-34001143/42624I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spaa[3,6]^2Spbb[3,6]-61578091/42624I Spaa[1,3]Spbb[1,3]^3Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spaa[3,6]^2Spbb[4,6]+48748711/42624I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[2,4]^2Spbb[2,5]Spaa[3,6]^2Spbb[3,6]+13999/32I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spbb[1,6]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spaa[3,6]^2+25438073/63936I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[3,6]^2Spbb[3,6]^3Spaa[4,6]^3Spbb[5,6]-11014139/63936I Spbb[1,3]^2Spaa[2,3]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+1497065/999I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]^2Spbb[5,6]-48131779/31968I Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]-69466909/127872I Spbb[1,3]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]^2Spbb[5,6]+66539/666I Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]^2Spbb[5,6]+25426085/63936I Spbb[1,2]Spbb[1,3]Spaa[2,3]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^3Spaa[4,6]^2Spbb[5,6]-5322397/127872I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[2,3]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]^2Spbb[5,6]+15257923/42624I Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[5,6]-36950591/42624I Spbb[1,3]^4Spaa[1,4]^2Spaa[2,3]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]Spbb[5,6]+35253079/21312I Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[5,6]-4080521/3552I Spbb[1,3]^3Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[5,6]+78901175/42624I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]Spbb[5,6]+222901481/63936I Spaa[1,2]Spbb[1,2]Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[5,6]-8108071/31968I Spbb[1,3]^4Spaa[1,4]^3Spbb[1,5]Spaa[2,3]Spaa[3,6]^2Spbb[4,6]-3301417/15984I Spbb[1,3]^4Spaa[1,4]^3Spbb[1,4]Spaa[2,3]Spaa[3,6]^2Spbb[5,6]-102539525/127872I Spbb[1,3]^4Spaa[1,4]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,6]^2Spbb[5,6]+197898061/127872I Spbb[1,3]^4Spaa[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[3,6]^2Spbb[5,6]-343292617/127872I Spbb[1,2]Spbb[1,3]^3Spaa[1,4]^2Spaa[2,3]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]Spbb[5,6]-171582629/127872I Spaa[1,2]Spbb[1,2]Spbb[1,3]^4Spaa[1,4]^2Spaa[2,3]Spaa[3,6]^2Spbb[5,6]-2917949/63936I Spbb[1,4]^2Spaa[2,4]Spaa[3,6]^2Spbb[3,6]^3Spaa[4,6]^3Spbb[5,6]+14132977/10656I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-342882037/127872I Spbb[1,3]^2Spaa[2,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]^3Spbb[4,6]^2Spbb[5,6]-2905961/63936I Spbb[1,4]Spbb[1,6]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^3Spaa[4,6]^3Spbb[5,6]+14925757/63936I Spbb[1,3]Spbb[1,6]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-2614223/1728I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]^3Spbb[5,6]+103504097/42624I Spaa[1,2]Spbb[1,3]^2Spbb[1,6]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-113821763/85248I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]^2Spbb[5,6]+877096139/255744I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]+20719331/63936I Spbb[1,3]^3Spaa[1,4]Spaa[2,4]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^2Spbb[5,6]-125692993/255744I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]^2Spbb[5,6]-495288847/127872I Spbb[1,3]^2Spaa[1,4]Spbb[1,6]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]-2085918701/255744I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]^2Spbb[5,6]-6119607/2368I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spbb[1,6]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]Spbb[5,6]+57/8I Spbb[1,4]^2Spaa[2,4]^2Spbb[2,5]Spaa[3,6]^2Spbb[3,6]^3Spaa[4,6]^2-10985923/7992I Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]^2Spbb[4,6]+73669903/31968I Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]^2Spbb[5,6]-419619163/127872I Spbb[1,3]^2Spaa[2,4]^2Spbb[2,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]^2Spbb[4,6]^2+1037035/576I Spbb[1,3]^2Spaa[2,4]^2Spbb[2,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]+56733731/127872I Spbb[1,2]Spbb[1,4]Spaa[2,4]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^3Spaa[4,6]^2Spbb[5,6]+52049447/127872I Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^3Spaa[4,6]^2-18193541/127872I Spbb[1,2]Spbb[1,3]Spaa[2,4]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]^2Spbb[4,6]Spbb[5,6]+18812507/42624I Spbb[1,3]Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]^2Spbb[4,6]+14435113/63936I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,4]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]^2Spbb[5,6]-209625733/63936I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]^2+6362035/5328I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[2,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]+279874741/63936I Spaa[1,2]Spbb[1,3]^2Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]^2Spbb[4,6]+27591691/63936I Spbb[1,3]Spaa[1,6]Spbb[1,6]^2Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]^2Spbb[5,6]-384293/1728I Spaa[1,2]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,6]^2Spbb[5,6]+4269091/63936I Spbb[1,2]Spbb[1,6]Spaa[2,6]^2Spaa[3,6]^2Spbb[3,6]^3Spaa[4,6]^2Spbb[5,6]+1755121/63936I Spbb[1,6]^2Spbb[2,5]Spaa[2,6]^2Spaa[3,6]^2Spbb[3,6]^3Spaa[4,6]^2+38893277/127872I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,6]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]^2Spbb[5,6]-112083317/127872I Spaa[1,2]Spbb[1,3]Spbb[1,6]^2Spbb[2,5]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]^2-3641621/7104I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spbb[1,6]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]^2Spbb[5,6]-142394719/127872I Spaa[1,2]^2Spbb[1,3]^2Spbb[1,6]^2Spbb[2,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]^2+2982332257/255744I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[2,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[5,6]+160549531/63936I Spbb[1,3]^3Spaa[1,4]^2Spbb[1,5]Spaa[2,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2-2318671861/255744I Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]Spaa[2,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]Spbb[5,6]+515208193/85248I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,6]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[5,6]-305656937/127872I Spbb[1,3]^3Spaa[1,4]^2Spbb[1,6]Spaa[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]Spbb[5,6]-184617473/63936I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]^2Spbb[1,5]Spbb[1,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+204008381/85248I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]Spbb[1,6]Spaa[3,6]^2Spaa[4,6]Spbb[5,6]+56895817/14208I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]-280305787/85248I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,4]^2Spbb[2,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]-249893521/255744I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[5,6]+27527941/10656I Spbb[1,3]^3Spaa[1,4]Spaa[2,4]^2Spbb[2,5]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2-44771747/63936I Spbb[1,3]^3Spaa[1,4]Spaa[2,4]^2Spbb[2,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]Spbb[5,6]+4950083/1998I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,4]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]Spbb[5,6]+1536645449/255744I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]-177136423/31968I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[2,4]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]Spbb[5,6]-1619989465/127872I Spbb[1,3]^2Spaa[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]+13175395/85248I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[5,6]-220717049/85248I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-19311241/3456I Spaa[1,2]Spbb[1,2]Spbb[1,3]^3Spaa[1,4]Spaa[2,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]Spbb[5,6]-989007647/127872I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+1167361/10656I Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,6]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[5,6]-57521459/31968I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[3,6]^2Spaa[4,6]Spbb[5,6]+23131739/14208I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,6]Spaa[2,6]^2Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]Spbb[5,6]+614261807/127872I Spbb[1,3]Spaa[1,4]Spbb[1,6]^2Spbb[2,5]Spaa[2,6]^2Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]+6393283/864I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,6]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[5,6]+607511047/63936I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,6]^2Spbb[2,5]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]+264055061/42624I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^3Spaa[1,4]Spbb[1,6]Spaa[3,6]^2Spaa[4,6]Spbb[5,6]+655267763/127872I Spaa[1,2]^2Spbb[1,3]^3Spaa[1,4]Spbb[1,6]^2Spbb[2,5]Spaa[3,6]^2Spaa[4,6]+58281967/15984I Spbb[1,3]Spbb[1,4]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]+151/16I Spbb[1,4]^2Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]+197368945/127872I Spbb[1,3]^2Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]-273008/333I Spbb[1,3]^2Spaa[2,4]^3Spbb[2,4]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[5,6]-29301323/7992I Spbb[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]-91175233/127872I Spbb[1,3]^2Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2+47967847/31968I Spbb[1,2]Spbb[1,4]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^3Spaa[4,6]-13411817/42624I Spbb[1,2]Spbb[1,3]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]Spbb[4,6]-10768973/10656I Spbb[1,2]Spbb[1,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]Spbb[5,6]+48057757/31968I Spbb[1,4]Spbb[1,6]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]-56642221/42624I Spbb[1,3]Spbb[1,6]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]+616675/1728I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]+225215459/127872I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[2,4]^2Spbb[2,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]-8964917/10656I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[2,4]^2Spbb[2,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[5,6]-14974673/7104I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]+131037197/63936I Spaa[1,2]Spbb[1,3]^2Spbb[1,6]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-1894037/10656I Spbb[1,2]^2Spaa[2,4]Spaa[2,6]^2Spaa[3,6]^2Spbb[3,6]^3Spaa[4,6]Spbb[5,6]+65334607/127872I Spbb[1,2]Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]^2Spbb[3,6]^3Spaa[4,6]+88007107/127872I Spbb[1,6]^2Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]-1085447/2664I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,4]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]Spbb[5,6]+1162841/2368I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]+10695365/63936I Spaa[1,2]Spbb[1,3]Spbb[1,6]^2Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-4809049/10656I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]^2Spaa[2,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[5,6]-24987749/63936I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-56848283/42624I Spaa[1,2]^2Spbb[1,3]^2Spbb[1,6]^2Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[3,6]^2Spaa[4,6]-1288409/3456I Spbb[1,3]^3Spaa[1,4]^3Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[3,6]^2Spbb[4,6]-3164513/3552I Spbb[1,3]^3Spaa[1,4]^3Spbb[1,4]^2Spaa[2,4]Spaa[3,6]^2Spbb[5,6]+524674/333I Spbb[1,3]^3Spaa[1,4]^3Spbb[1,5]Spbb[1,6]Spaa[2,6]Spaa[3,6]^2Spbb[4,6]-81011863/127872I Spbb[1,3]^3Spaa[1,4]^3Spbb[1,4]Spbb[1,6]Spaa[2,6]Spaa[3,6]^2Spbb[5,6]-8759437/7992I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]^3Spbb[1,4]Spbb[1,5]Spbb[1,6]Spaa[3,6]^2+827647181/255744I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[2,4]^2Spbb[2,5]Spaa[3,6]^2Spbb[3,6]+155616311/42624I Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]Spaa[2,4]^2Spbb[2,5]Spaa[3,6]^2Spbb[4,6]-50367967/15984I Spbb[1,3]^3Spaa[1,4]^2Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[3,6]^2Spbb[4,6]-1163616137/255744I Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]Spaa[2,4]^2Spbb[2,4]Spaa[3,6]^2Spbb[5,6]-1875887399/255744I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[2,4]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]Spbb[5,6]-270484453/127872I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]+367864813/127872I Spbb[1,2]Spbb[1,3]^3Spaa[1,4]^2Spaa[2,4]Spaa[2,6]Spaa[3,6]^2Spbb[4,6]Spbb[5,6]+566927191/127872I Spbb[1,3]^3Spaa[1,4]^2Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spaa[3,6]^2Spbb[4,6]+510717289/127872I Spaa[1,2]Spbb[1,2]Spbb[1,3]^3Spaa[1,4]^2Spbb[1,5]Spaa[2,4]Spaa[3,6]^2Spbb[4,6]-1001457961/85248I Spaa[1,2]Spbb[1,2]Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]Spaa[2,4]Spaa[3,6]^2Spbb[5,6]-58882957/63936I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[3,6]^2-26191423/127872I Spbb[1,3]^3Spaa[1,4]^2Spaa[1,6]Spbb[1,6]^2Spaa[2,6]Spaa[3,6]^2Spbb[5,6]-43003961/31968I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spaa[3,6]^2-623225543/127872I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,6]Spaa[2,6]^2Spaa[3,6]^2Spbb[3,6]Spbb[5,6]-346421/128I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,6]^2Spbb[2,5]Spaa[2,6]^2Spaa[3,6]^2Spbb[3,6]-1308450007/127872I Spaa[1,2]Spbb[1,2]Spbb[1,3]^3Spaa[1,4]^2Spbb[1,6]Spaa[2,6]Spaa[3,6]^2Spbb[5,6]-15877151/3552I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]^2Spbb[1,6]^2Spbb[2,5]Spaa[2,6]Spaa[3,6]^2-680370317/127872I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^3Spaa[1,4]^2Spbb[1,5]Spbb[1,6]Spaa[3,6]^2-16689517/31968I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[3,6]^2Spbb[3,6]+217750139/127872I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spaa[3,6]^2Spbb[3,6]-45323345/31968I Spbb[1,3]^3Spaa[1,4]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[3,6]^2Spbb[4,6]+42660097/31968I Spbb[1,3]^3Spaa[1,4]Spaa[2,4]^3Spbb[2,4]^2Spaa[3,6]^2Spbb[5,6]-15593231/14208I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spaa[3,6]^2Spbb[4,6]+135578861/31968I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^2-691304/333I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]-65171/3552I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]Spbb[5,6]+776899967/127872I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,6]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]-396903739/127872I Spbb[1,3]^2Spaa[1,4]Spbb[1,6]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spaa[3,6]^2Spbb[4,6]+80694533/31968I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,4]^2Spbb[2,5]Spaa[3,6]^2Spbb[3,6]-307427/2664I Spaa[1,2]Spbb[1,2]Spbb[1,3]^3Spaa[1,4]Spaa[2,4]^2Spbb[2,5]Spaa[3,6]^2Spbb[4,6]-25947/1184I Spaa[1,2]Spbb[1,2]Spbb[1,3]^3Spaa[1,4]Spaa[2,4]^2Spbb[2,4]Spaa[3,6]^2Spbb[5,6]+338128063/127872I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[1,6]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spaa[3,6]^2-38891789/31968I Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spaa[2,4]Spaa[2,6]^2Spaa[3,6]^2Spbb[3,6]^2Spbb[5,6]-13983049/21312I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]^2Spbb[3,6]^2+157045217/63936I Spbb[1,3]Spaa[1,4]Spbb[1,6]^2Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]^2Spbb[3,6]-84002119/31968I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]^2Spaa[1,4]Spaa[2,4]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]Spbb[5,6]-11202193/127872I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]+138663905/63936I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,6]^2Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spaa[3,6]^2-31472005/15984I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]^3Spaa[1,4]Spaa[2,4]Spaa[3,6]^2Spbb[5,6]-7203613/31968I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^3Spaa[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[3,6]^2+96147487/42624I Spbb[1,3]^2Spaa[2,4]^4Spbb[2,4]^2Spbb[2,5]Spaa[3,6]^2Spbb[3,6]-2585821/1776I Spbb[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]^4Spbb[2,4]Spbb[2,5]Spaa[3,6]^2Spbb[3,6]+23/8I Spbb[1,4]^2Spbb[2,3]^2Spaa[2,4]^4Spbb[2,5]Spaa[3,6]^2Spbb[3,6]-95982319/42624I Spbb[1,3]^2Spbb[2,3]Spaa[2,4]^4Spbb[2,4]Spbb[2,5]Spaa[3,6]^2Spbb[4,6]+2573833/1776I Spbb[1,3]Spbb[1,4]Spbb[2,3]^2Spaa[2,4]^4Spbb[2,5]Spaa[3,6]^2Spbb[4,6]+70252609/21312I Spbb[1,2]Spbb[1,3]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^2+35072695/21312I Spbb[1,2]Spbb[1,4]Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^2-19629221/4736I Spbb[1,2]Spbb[1,3]Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]+35119315/21312I Spbb[1,4]Spbb[1,6]Spbb[2,3]^2Spaa[2,4]^3Spbb[2,5]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]-36277651/42624I Spbb[1,3]Spbb[1,6]Spbb[2,3]^2Spaa[2,4]^3Spbb[2,5]Spaa[2,6]Spaa[3,6]^2Spbb[4,6]+96448807/21312I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[3,6]^2Spbb[3,6]+16795723/42624I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spaa[3,6]^2Spbb[3,6]-87316501/21312I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spaa[3,6]^2Spbb[4,6]+40368115/42624I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,3]^2Spaa[2,4]^3Spbb[2,5]Spaa[3,6]^2+30279307/42624I Spbb[1,2]^2Spaa[2,4]^2Spbb[2,5]Spaa[2,6]^2Spaa[3,6]^2Spbb[3,6]^3+32299225/21312I Spbb[1,2]Spbb[1,6]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]^2Spaa[3,6]^2Spbb[3,6]^2+34308487/42624I Spbb[1,6]^2Spbb[2,3]^2Spaa[2,4]^2Spbb[2,5]Spaa[2,6]^2Spaa[3,6]^2Spbb[3,6]+33243355/21312I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^2+12935185/4736I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,6]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]+40190515/42624I Spaa[1,2]Spbb[1,3]Spbb[1,6]^2Spbb[2,3]^2Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spaa[3,6]^2+41809675/42624I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]^2Spaa[2,4]^2Spbb[2,5]Spaa[3,6]^2Spbb[3,6]+79212343/42624I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spbb[1,6]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spaa[3,6]^2-139723/288I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[2,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[5,6]+42739/1332I Spaa[1,3]^2Spbb[1,3]^4Spaa[2,4]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]-52093/222I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^4Spbb[1,6]Spaa[3,6]Spaa[4,6]^2Spbb[5,6]-2527691/5328I Spaa[1,3]^2Spbb[1,3]^4Spaa[1,4]Spbb[1,5]Spaa[2,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]+1596469/5328I Spaa[1,3]^2Spbb[1,3]^4Spaa[1,4]Spbb[1,4]Spaa[2,4]Spaa[3,6]Spaa[4,6]Spbb[5,6]-71333/1776I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^4Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[3,6]Spaa[4,6]-2121505/10656I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[2,4]^2Spbb[2,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]-115829/666I Spaa[1,3]^2Spbb[1,3]^4Spaa[2,4]^2Spbb[2,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]+441641/1184I Spaa[1,3]^2Spbb[1,3]^4Spaa[2,4]^2Spbb[2,4]Spaa[3,6]Spaa[4,6]Spbb[5,6]+874789/5328I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^4Spaa[2,4]Spaa[3,6]Spaa[4,6]Spbb[5,6]-43181/1184I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^4Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[3,6]Spaa[4,6]-1398125/666I Spaa[1,3]^2Spbb[1,3]^4Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[3,6]-292159/3552I Spaa[1,3]^2Spbb[1,3]^4Spaa[1,4]Spbb[1,4]Spaa[2,4]^2Spbb[2,5]Spaa[3,6]+292159/3552I Spaa[1,3]^2Spbb[1,3]^4Spaa[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[3,6]-128737/222I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^4Spaa[1,4]Spbb[1,5]Spaa[2,4]Spaa[3,6]+218355/1184I Spaa[1,3]^2Spbb[1,3]^4Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[3,6]-218355/1184I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spaa[3,6]+300901/1184I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^4Spaa[2,4]^2Spbb[2,5]Spaa[3,6]+446455/3552I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^3Spbb[5,6]+32770/333I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spaa[3,6]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-494521/1776I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[5,6]+2875909/10656I Spaa[1,3]Spbb[1,3]^4Spaa[1,4]Spaa[2,3]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]-4837163/10656I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[5,6]-411527/3552I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[5,6]+197011/5328I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[5,6]+1247333/2664I Spaa[1,3]Spbb[1,3]^4Spaa[1,4]^2Spbb[1,5]Spaa[2,3]Spaa[3,6]Spaa[4,6]Spbb[4,6]-2816863/3552I Spaa[1,3]Spbb[1,3]^4Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spaa[3,6]Spaa[4,6]Spbb[5,6]+360601/2664I Spaa[1,3]Spbb[1,3]^4Spaa[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,6]Spaa[4,6]Spbb[5,6]+258877/3552I Spaa[1,3]Spbb[1,3]^4Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[3,6]Spaa[4,6]Spbb[5,6]-3276815/7992I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^4Spaa[1,4]Spaa[2,3]Spaa[3,6]Spaa[4,6]Spbb[5,6]-1634545/3552I Spaa[1,3]Spbb[1,3]^4Spaa[1,4]^3Spbb[1,4]Spbb[1,5]Spaa[2,3]Spaa[3,6]-1398125/666I Spaa[1,3]Spbb[1,3]^4Spaa[1,4]^2Spbb[1,5]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,6]+389623/3552I Spaa[1,3]Spbb[1,3]^4Spaa[1,4]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[3,6]-11680933/10656I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^4Spaa[1,4]^2Spbb[1,5]Spaa[2,3]Spaa[3,6]-234859/666I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^3Spbb[5,6]+129283093/63936I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-3668973/1184I Spaa[1,3]Spbb[1,3]^3Spaa[2,4]Spaa[3,6]Spaa[4,6]^3Spbb[4,6]^2Spbb[5,6]+219515/888I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]^3Spbb[5,6]+393291/1184I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spbb[1,6]Spaa[3,6]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-263906749/63936I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[5,6]-72689/96I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,5]Spaa[2,4]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2+4638629/864I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spaa[2,4]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]-125093/72I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]-28178513/10656I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[3,6]Spaa[4,6]^2Spbb[5,6]-55728983/31968I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2-471587/7992I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]^2Spbb[2,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]+53337719/15984I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]^2Spbb[2,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[5,6]-22766447/10656I Spaa[1,3]Spbb[1,3]^3Spaa[2,4]^2Spbb[2,5]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2+312479/1776I Spaa[1,3]Spbb[1,3]^3Spaa[2,4]^2Spbb[2,4]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]+3383057/1998I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[5,6]-1056553/10656I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2-204731/592I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[2,4]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]+6980791/10656I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]-2841025/3552I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spbb[1,6]^2Spaa[3,6]Spaa[4,6]^2Spbb[5,6]-828871/3552I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spbb[1,6]Spaa[3,6]Spaa[4,6]^2Spbb[5,6]+949409/3552I Spaa[1,2]^2Spaa[1,3]Spbb[1,3]^3Spbb[1,6]^2Spbb[2,5]Spaa[3,6]Spaa[4,6]^2-4688021/3996I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]+457873931/127872I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]^2Spaa[2,4]Spaa[3,6]Spaa[4,6]Spbb[5,6]+249181/5328I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spbb[1,6]Spaa[3,6]Spaa[4,6]+665003981/127872I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]-139238803/31968I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spaa[2,4]^2Spbb[2,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]-14983/54I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]-404531/1152I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]Spaa[3,6]Spaa[4,6]Spbb[5,6]-1614859/3552I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,5]Spaa[2,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]-495163105/255744I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spaa[2,4]Spaa[3,6]Spaa[4,6]Spbb[5,6]+1971487/31968I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[3,6]Spaa[4,6]-1773983/1776I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spaa[3,6]Spaa[4,6]+33180107/31968I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[3,6]Spaa[4,6]+3305961/1184I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]-1013253/592I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]-307043/333I Spaa[1,3]Spbb[1,3]^3Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]+578867/3552I Spaa[1,3]Spbb[1,3]^3Spaa[2,4]^3Spbb[2,4]^2Spaa[3,6]Spaa[4,6]Spbb[5,6]-214145/666I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]+6527761/3552I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]^2Spbb[2,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]-3914137/5328I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[2,4]^2Spbb[2,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]+40439/444I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[2,4]^2Spbb[2,4]Spaa[3,6]Spaa[4,6]Spbb[5,6]+450721/5328I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spaa[3,6]Spaa[4,6]-48595/10656I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^3Spaa[2,4]Spaa[3,6]Spaa[4,6]Spbb[5,6]-223891/1776I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[3,6]Spaa[4,6]-27291173/10656I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]Spaa[2,4]Spaa[3,6]+23766941/10656I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]^2Spaa[2,4]^2Spbb[2,5]Spaa[3,6]-23132627/5328I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[3,6]-203074291/63936I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[3,6]-240403717/63936I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[3,6]+2781313/1776I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,5]Spaa[2,4]^3Spbb[2,4]^2Spaa[3,6]+140276449/63936I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spaa[3,6]-33137/1776I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spaa[2,4]^2Spbb[2,5]Spaa[3,6]+1595135/3552I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[3,6]-128737/222I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,5]Spaa[2,4]Spaa[3,6]+411613/444I Spaa[1,3]Spbb[1,3]^3Spaa[2,4]^4Spbb[2,4]^2Spbb[2,5]Spaa[3,6]-1134897/592I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[2,3]Spaa[2,4]^4Spbb[2,4]Spbb[2,5]Spaa[3,6]+1758239/1776I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,3]^2Spaa[2,4]^4Spbb[2,5]Spaa[3,6]+1622859/1184I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[3,6]-1598513/1184I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spaa[3,6]+1578781/3552I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^3Spaa[2,4]^2Spbb[2,5]Spaa[3,6]+2403989/10656I Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^3Spbb[5,6]-75233/10656I Spbb[1,3]^3Spaa[1,4]Spaa[2,3]^2Spbb[2,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[5,6]-66539/666I Spbb[1,2]Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2Spbb[5,6]-5423167/10656I Spbb[1,3]^4Spaa[1,4]^2Spaa[2,3]^2Spbb[2,4]Spaa[3,6]Spaa[4,6]Spbb[5,6]-3030491/7992I Spbb[1,2]Spbb[1,3]^3Spaa[1,4]Spaa[1,6]Spaa[2,3]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]Spbb[5,6]-1634545/3552I Spbb[1,3]^4Spaa[1,4]^3Spbb[1,5]Spaa[2,3]^2Spbb[2,4]Spaa[3,6]-198001957/127872I Spbb[1,2]Spbb[1,3]^4Spaa[1,4]^2Spaa[1,6]Spaa[2,3]^2Spaa[3,6]Spbb[5,6]+2953913/63936I Spbb[1,4]^2Spaa[2,3]Spaa[3,6]Spbb[3,6]^3Spaa[4,6]^4Spbb[5,6]-56581457/63936I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^4Spbb[4,6]Spbb[5,6]+4573639/5328I Spbb[1,3]^2Spaa[2,3]Spaa[3,6]Spbb[3,6]Spaa[4,6]^4Spbb[4,6]^2Spbb[5,6]+16265779/9472I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^3Spbb[5,6]-59264681/28416I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[3,6]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+3453293/3552I Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spaa[3,6]Spaa[4,6]^3Spbb[4,6]^2Spbb[5,6]-18815459/63936I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^3Spbb[5,6]-4177721/10656I Spbb[1,3]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-957571/1776I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^3Spbb[5,6]+5388035/10656I Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[3,6]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+523859/63936I Spbb[1,2]Spbb[1,4]Spaa[2,3]Spaa[2,6]Spaa[3,6]Spbb[3,6]^3Spaa[4,6]^3Spbb[5,6]-65996/111I Spbb[1,2]Spbb[1,3]Spaa[2,3]Spaa[2,6]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+40304377/63936I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^3Spbb[5,6]-766559/666I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[2,3]Spaa[3,6]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-146217589/85248I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[5,6]+1691855/5328I Spbb[1,3]^3Spaa[1,4]^2Spbb[1,5]Spaa[2,3]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2+88194005/85248I Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]+9910943/7104I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[5,6]-250649/2664I Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]-483009125/255744I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[5,6]-3802729/3552I Spbb[1,3]^3Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]-3312707/1998I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[2,6]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2Spbb[5,6]-2253059/15984I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]+195574121/63936I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[5,6]+12368431/15984I Spaa[1,2]Spbb[1,2]Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]-43/48I Spbb[1,3]^2Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[5,6]-10070575/10656I Spbb[1,2]Spbb[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2Spbb[5,6]-93547/111I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[5,6]-403757/1184I Spbb[1,3]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,3]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[5,6]-733235/1776I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[2,6]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2Spbb[5,6]-725309/1184I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[5,6]-46333/1184I Spbb[1,2]^2Spaa[2,3]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^3Spaa[4,6]^2Spbb[5,6]-6925051/10656I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]Spaa[2,6]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2Spbb[5,6]-2200495/3552I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]^2Spaa[2,3]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[5,6]+12881191/10656I Spbb[1,3]^3Spaa[1,4]^3Spbb[1,4]Spbb[1,5]Spaa[2,3]Spaa[3,6]Spaa[4,6]Spbb[4,6]-23201333/10656I Spbb[1,3]^3Spaa[1,4]^3Spbb[1,4]^2Spaa[2,3]Spaa[3,6]Spaa[4,6]Spbb[5,6]+23927791/5328I Spbb[1,3]^3Spaa[1,4]^2Spbb[1,5]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]-95394677/127872I Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,6]Spaa[4,6]Spbb[5,6]+4067555/3552I Spbb[1,3]^3Spaa[1,4]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[3,6]Spaa[4,6]Spbb[4,6]+134818421/85248I Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[3,6]Spaa[4,6]Spbb[5,6]-7508617/1184I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]Spbb[5,6]+100866781/127872I Spbb[1,2]Spbb[1,3]^3Spaa[1,4]^2Spaa[2,3]Spaa[2,6]Spaa[3,6]Spaa[4,6]Spbb[4,6]Spbb[5,6]-246983405/127872I Spaa[1,2]Spbb[1,2]Spbb[1,3]^3Spaa[1,4]^2Spbb[1,5]Spaa[2,3]Spaa[3,6]Spaa[4,6]Spbb[4,6]+1955705567/255744I Spaa[1,2]Spbb[1,2]Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spaa[3,6]Spaa[4,6]Spbb[5,6]-37683/1184I Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,6]Spaa[4,6]Spbb[5,6]+878197/10656I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]Spbb[5,6]+28026325/31968I Spaa[1,2]Spbb[1,2]Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,6]Spaa[4,6]Spbb[5,6]-779033/888I Spbb[1,3]^3Spaa[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,3]Spaa[3,6]Spaa[4,6]Spbb[5,6]-6335081/15984I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]Spbb[5,6]+4032137/3996I Spaa[1,2]Spbb[1,2]Spbb[1,3]^3Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[3,6]Spaa[4,6]Spbb[5,6]+30865189/31968I Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spaa[2,3]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,6]Spbb[5,6]+4460327/1776I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]Spbb[5,6]+26736875/31968I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spaa[3,6]Spaa[4,6]Spbb[5,6]-1634545/3552I Spbb[1,3]^3Spaa[1,4]^4Spbb[1,4]^2Spbb[1,5]Spaa[2,3]Spaa[3,6]-409367/444I Spbb[1,3]^3Spaa[1,4]^3Spbb[1,4]Spbb[1,5]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,6]+387107/3552I Spbb[1,3]^3Spaa[1,4]^3Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[3,6]+507099173/127872I Spbb[1,2]Spbb[1,3]^3Spaa[1,4]^3Spbb[1,5]Spaa[2,3]Spaa[2,6]Spaa[3,6]Spbb[4,6]-2398071529/255744I Spbb[1,2]Spbb[1,3]^3Spaa[1,4]^3Spbb[1,4]Spaa[2,3]Spaa[2,6]Spaa[3,6]Spbb[5,6]-1579943/15984I Spaa[1,2]Spbb[1,2]Spbb[1,3]^3Spaa[1,4]^3Spbb[1,4]Spbb[1,5]Spaa[2,3]Spaa[3,6]-14257/1184I Spbb[1,3]^3Spaa[1,4]^2Spbb[1,5]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,6]-4018249/3552I Spbb[1,2]Spbb[1,3]^3Spaa[1,4]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,6]Spbb[5,6]-7439273/7992I Spaa[1,2]Spbb[1,2]Spbb[1,3]^3Spaa[1,4]^2Spbb[1,5]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,6]+403091/3552I Spbb[1,3]^3Spaa[1,4]^2Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,3]Spaa[3,6]-136598519/42624I Spbb[1,2]Spbb[1,3]^3Spaa[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[2,6]Spaa[3,6]Spbb[5,6]-421552793/127872I Spaa[1,2]Spbb[1,2]Spbb[1,3]^3Spaa[1,4]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[3,6]-86579629/127872I Spbb[1,2]^2Spbb[1,3]^2Spaa[1,4]^2Spaa[2,3]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]Spbb[5,6]+4513873/42624I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]^3Spaa[1,4]^2Spaa[2,3]Spaa[2,6]Spaa[3,6]Spbb[5,6]+7074763/31968I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]^3Spaa[1,4]^2Spbb[1,5]Spaa[2,3]Spaa[3,6]-1/4I Spbb[1,4]^2Spaa[2,4]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^4Spbb[4,6]Spbb[5,6]+41532067/63936I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]^4Spbb[4,6]^2Spbb[5,6]-16071719/10656I Spbb[1,3]^2Spaa[2,4]Spaa[3,6]Spaa[4,6]^4Spbb[4,6]^3Spbb[5,6]-2905961/63936I Spbb[1,4]Spbb[1,6]Spaa[2,6]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^4Spbb[4,6]Spbb[5,6]+2243545/3552I Spbb[1,3]Spbb[1,6]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]^4Spbb[4,6]^2Spbb[5,6]-596237/3552I Spaa[1,2]Spbb[1,4]^2Spbb[1,6]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^4Spbb[5,6]-1301495/2664I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]^4Spbb[4,6]Spbb[5,6]+25989403/10656I Spaa[1,2]Spbb[1,3]^2Spbb[1,6]Spaa[3,6]Spaa[4,6]^4Spbb[4,6]^2Spbb[5,6]-401271/1184I Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^3Spbb[5,6]+7914767/5328I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+422923/3552I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[2,4]Spaa[3,6]Spaa[4,6]^3Spbb[4,6]^3-26139055/31968I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,4]Spaa[3,6]Spaa[4,6]^3Spbb[4,6]^2Spbb[5,6]-6039581/63936I Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spaa[2,6]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^3Spbb[5,6]-53257283/85248I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-2554105/1332I Spbb[1,3]^2Spaa[1,4]Spbb[1,6]Spaa[2,6]Spaa[3,6]Spaa[4,6]^3Spbb[4,6]^2Spbb[5,6]-8089163/10656I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]^3Spbb[5,6]-405755/1184I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[3,6]Spaa[4,6]^3Spbb[4,6]^2-102198287/31968I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[3,6]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+289/48I Spbb[1,4]^2Spaa[2,4]^2Spbb[2,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^3Spbb[4,6]+5/12I Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^3Spbb[5,6]-13827019/31968I Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]^2+7576493/7104I Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-1172161/592I Spbb[1,3]^2Spaa[2,4]^2Spbb[2,5]Spaa[3,6]Spaa[4,6]^3Spbb[4,6]^3+5122417/10656I Spbb[1,3]^2Spaa[2,4]^2Spbb[2,4]Spaa[3,6]Spaa[4,6]^3Spbb[4,6]^2Spbb[5,6]+4895093/14208I Spbb[1,2]Spbb[1,4]Spaa[2,4]Spaa[2,6]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+38419739/127872I Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^3Spbb[4,6]-3959825/14208I Spbb[1,4]^2Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^3Spbb[5,6]-33988171/63936I Spbb[1,2]Spbb[1,3]Spaa[2,4]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]^2Spbb[5,6]+66584657/63936I Spbb[1,3]Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]^2+90017/888I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[2,4]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^3Spbb[5,6]-93535/444I Spaa[1,2]Spbb[1,4]^2Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^3-22067275/63936I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-156516131/63936I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]-419293/1184I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[2,4]Spaa[3,6]Spaa[4,6]^3Spbb[4,6]^2Spbb[5,6]+129761207/31968I Spaa[1,2]Spbb[1,3]^2Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[3,6]Spaa[4,6]^3Spbb[4,6]^2+3806329/63936I Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,6]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^3Spbb[5,6]+479565/1184I Spbb[1,3]Spaa[1,6]Spbb[1,6]^2Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+6342451/63936I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]^3Spbb[5,6]+3869543/10656I Spaa[1,2]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]^2Spaa[3,6]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+4317043/63936I Spbb[1,2]Spbb[1,6]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+1799077/63936I Spbb[1,6]^2Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^3Spbb[4,6]+31375/888I Spbb[1,4]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^3Spbb[5,6]-2392187/4736I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[1,6]Spaa[2,6]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^3Spbb[5,6]-71516627/127872I Spaa[1,2]Spbb[1,4]Spbb[1,6]^2Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^3+4251637/31968I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,6]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-41800849/31968I Spaa[1,2]Spbb[1,3]Spbb[1,6]^2Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]+41931983/31968I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]^3Spbb[5,6]+183568105/63936I Spaa[1,2]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]^2Spbb[2,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]^3+799377/1184I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spbb[1,6]Spaa[3,6]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-34903745/15984I Spaa[1,2]^2Spbb[1,3]^2Spbb[1,6]^2Spbb[2,5]Spaa[3,6]Spaa[4,6]^3Spbb[4,6]-53337847/63936I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[5,6]+162184315/63936I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2+493419937/127872I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[2,4]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]-88101035/85248I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,6]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[5,6]+264348583/63936I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]Spbb[1,6]Spaa[2,6]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2+79309969/85248I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,6]Spaa[2,6]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]-363561467/63936I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spbb[1,6]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]-20692817/4736I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spbb[1,6]Spaa[3,6]Spaa[4,6]^2Spbb[5,6]+3979877/14208I Spaa[1,4]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2+232052321/85248I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]+6198475/31968I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[5,6]-2195681/1332I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,4]^2Spbb[2,5]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2+16861/111I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2-108623129/255744I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]-92191/1776I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spaa[2,6]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2Spbb[5,6]+263052773/85248I Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2+24193207/31968I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,4]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]+93304655/28416I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]-138991/96I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[2,4]Spaa[2,6]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2Spbb[5,6]-18238687/3996I Spbb[1,3]^2Spaa[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2+1155185/1776I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[5,6]-536330329/85248I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2+3662833/3552I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[2,4]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2-19650755/7992I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,4]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]+50253007/42624I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]-182848301/255744I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[5,6]-812223/592I Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,6]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]-397837/1184I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spaa[3,6]Spaa[4,6]^2Spbb[4,6]-5717657/3552I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[3,6]Spaa[4,6]^2Spbb[5,6]+42883739/127872I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2Spbb[5,6]+843571363/255744I Spaa[1,4]Spbb[1,4]Spbb[1,6]^2Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2+20174563/21312I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,6]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]+24113483/7104I Spbb[1,3]Spaa[1,4]Spbb[1,6]^2Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]-271919657/63936I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[5,6]-2047803787/255744I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,6]^2Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2+136967783/31968I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,6]Spaa[2,6]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]+2818487/296I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,6]^2Spbb[2,5]Spaa[2,6]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]-13371935/10656I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]+310471079/255744I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[3,6]Spaa[4,6]^2Spbb[5,6]-24158947/42624I Spaa[1,2]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[1,6]^2Spbb[2,5]Spaa[3,6]Spaa[4,6]^2+107329/1776I Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2+4052611/1776I Spbb[1,3]Spbb[1,4]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]-1124115/1184I Spbb[1,3]Spbb[1,4]Spaa[2,4]^3Spbb[2,4]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[5,6]-42509/888I Spbb[1,4]^2Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]-1230485/10656I Spbb[1,3]^2Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2+1379669/10656I Spbb[1,3]^2Spaa[2,4]^3Spbb[2,4]^2Spaa[3,6]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]-4830409/3552I Spbb[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2+9616033/10656I Spbb[1,2]Spbb[1,4]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2Spbb[4,6]-87395/1776I Spbb[1,4]^2Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2-126053/1184I Spbb[1,2]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2Spbb[5,6]-22721843/31968I Spbb[1,2]Spbb[1,3]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]^2-531793/592I Spbb[1,2]Spbb[1,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]+1069685/1332I Spbb[1,4]Spbb[1,6]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]-5362679/7992I Spbb[1,3]Spbb[1,6]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2-45881641/7992I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2+56702011/7992I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]-6907279/3552I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[5,6]-192975007/31968I Spaa[1,2]Spbb[1,4]^2Spbb[1,6]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2-12943493/7992I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[2,4]^2Spbb[2,5]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2+137661/592I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[2,4]^2Spbb[2,4]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]+141660743/31968I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]-1305445/5328I Spbb[1,2]^2Spaa[2,4]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2Spbb[4,6]Spbb[5,6]+3542507/7104I Spbb[1,2]Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2Spbb[4,6]+755543/10656I Spbb[1,2]Spbb[1,4]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2Spbb[5,6]+42809327/127872I Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2+15021967/21312I Spbb[1,6]^2Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]-36595/1184I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[2,4]Spaa[2,6]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2Spbb[5,6]-108197237/21312I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2-1305473/1184I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,4]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]+7071163/3996I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]-113317163/21312I Spaa[1,2]Spbb[1,4]Spbb[1,6]^2Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2+8936771/5328I Spaa[1,2]Spbb[1,3]Spbb[1,6]^2Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]-1224591/1184I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[2,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[5,6]-124275877/31968I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2+208355/1184I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]^2Spaa[2,4]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]+74686753/31968I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]-40355773/15984I Spaa[1,2]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]^2Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[3,6]Spaa[4,6]^2-402203/1776I Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^3Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[5,6]-2010719/3552I Spaa[1,2]Spbb[1,3]^2Spaa[1,6]^2Spbb[1,6]^3Spaa[3,6]Spaa[4,6]^2Spbb[5,6]+13002853/63936I Spbb[1,2]Spaa[1,6]Spbb[1,6]^2Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2Spbb[5,6]+8794975/63936I Spaa[1,6]Spbb[1,6]^3Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2-18437051/63936I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,6]Spbb[1,6]^2Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[5,6]-5684779/21312I Spaa[1,2]Spbb[1,3]Spaa[1,6]Spbb[1,6]^3Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2-1722973/10656I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]^2Spaa[3,6]Spaa[4,6]^2Spbb[5,6]-3410909/31968I Spaa[1,2]^2Spbb[1,3]^2Spaa[1,6]Spbb[1,6]^3Spbb[2,5]Spaa[3,6]Spaa[4,6]^2+233549/3552I Spbb[1,2]Spbb[1,6]Spaa[2,6]^3Spbb[2,6]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2Spbb[5,6]+1543333/63936I Spbb[1,6]^2Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2+1144349/2664I Spaa[1,2]Spbb[1,2]^2Spbb[1,6]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2Spbb[5,6]-38940553/63936I Spaa[1,2]Spbb[1,2]Spbb[1,6]^2Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2-64523695/63936I Spaa[1,2]Spbb[1,6]^3Spbb[2,3]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]^2+1577759/3552I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spbb[1,6]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[5,6]-4145087/3552I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,6]^2Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2-16026347/15984I Spaa[1,2]^2Spbb[1,3]Spbb[1,6]^3Spbb[2,3]Spbb[2,5]Spaa[2,6]Spaa[3,6]Spaa[4,6]^2-387817/5328I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,3]^2Spbb[1,6]Spaa[3,6]Spaa[4,6]^2Spbb[5,6]-3322033/3996I Spaa[1,2]^3Spbb[1,2]Spbb[1,3]^2Spbb[1,6]^2Spbb[2,5]Spaa[3,6]Spaa[4,6]^2+6432809/5328I Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]Spaa[2,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]+330508819/127872I Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]^3Spaa[2,4]Spaa[3,6]Spaa[4,6]Spbb[5,6]+482111755/63936I Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,6]Spaa[3,6]Spaa[4,6]Spbb[4,6]+808089349/255744I Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]^2Spbb[1,6]Spaa[2,6]Spaa[3,6]Spaa[4,6]Spbb[5,6]-2627977/1998I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]Spbb[1,6]Spaa[3,6]Spaa[4,6]+583966561/255744I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,4]^2Spbb[2,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]+75619183/14208I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[2,4]^2Spbb[2,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]+12297413/10656I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]-1163568185/255744I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]Spaa[3,6]Spaa[4,6]Spbb[5,6]+715049/3996I Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,4]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]Spbb[5,6]+43068475/5328I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]-6537299/2664I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]Spaa[2,4]Spaa[2,6]Spaa[3,6]Spaa[4,6]Spbb[4,6]^2+130032773/31968I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[2,4]Spaa[2,6]Spaa[3,6]Spaa[4,6]Spbb[4,6]Spbb[5,6]+1115139863/255744I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spaa[3,6]Spaa[4,6]Spbb[4,6]+35156165/10656I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]-163710073/63936I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[2,4]Spaa[3,6]Spaa[4,6]Spbb[5,6]-1406312593/255744I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[3,6]Spaa[4,6]+368158667/63936I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spaa[2,6]Spaa[3,6]Spaa[4,6]Spbb[4,6]-214175617/255744I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,6]Spaa[3,6]Spaa[4,6]Spbb[5,6]-26908411/15984I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spaa[3,6]Spaa[4,6]+39686189/10656I Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,6]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]Spbb[5,6]+2739085559/255744I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,6]^2Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]-215540579/127872I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,6]Spaa[2,6]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]Spbb[5,6]-6548687/7104I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,6]^2Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]+360064607/127872I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]Spbb[1,6]Spaa[2,6]Spaa[3,6]Spaa[4,6]Spbb[4,6]+9602913/2368I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,6]Spaa[2,6]Spaa[3,6]Spaa[4,6]Spbb[5,6]+175983215/255744I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,6]^2Spbb[2,5]Spaa[2,6]Spaa[3,6]Spaa[4,6]-203928485/63936I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spbb[1,6]Spaa[3,6]Spaa[4,6]+998946947/255744I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]-141245371/127872I Spaa[1,4]Spbb[1,4]^3Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]-1730117137/255744I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]+45637/888I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[2,4]^3Spbb[2,4]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]+42779311/31968I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,4]^3Spbb[2,4]^2Spaa[3,6]Spaa[4,6]Spbb[5,6]+162535865/63936I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]+1687685875/127872I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]-81142831/7104I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]Spbb[4,6]+3917387/15984I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]Spbb[5,6]+3455102717/255744I Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]+13206283/7992I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spaa[3,6]Spaa[4,6]Spbb[4,6]^2+19872343/31968I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,6]Spaa[4,6]Spbb[4,6]Spbb[5,6]-156799669/31968I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,6]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spaa[3,6]Spaa[4,6]Spbb[4,6]+2329338149/255744I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]-1027433255/127872I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,4]^2Spbb[2,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]+2875597/3552I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]-13511045/31968I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]Spaa[3,6]Spaa[4,6]Spbb[5,6]+175802063/42624I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spaa[3,6]Spaa[4,6]+120173/1776I Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[2,4]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,6]Spbb[5,6]+3344615383/255744I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,6]+28914937/31968I Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spaa[2,4]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]Spbb[4,6]Spbb[5,6]-58751123/10656I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]Spbb[4,6]+104205775/7104I Spaa[1,4]Spbb[1,4]Spbb[1,6]^2Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]-104590957/31968I Spbb[1,3]Spaa[1,4]Spbb[1,6]^2Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]+19115927/10656I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,4]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]Spbb[5,6]+1361415883/127872I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]+2043589/7992I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]^2Spaa[1,4]Spaa[2,4]Spaa[2,6]Spaa[3,6]Spaa[4,6]Spbb[4,6]Spbb[5,6]-80760989/31968I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spaa[3,6]Spaa[4,6]Spbb[4,6]+266363971/42624I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,6]^2Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spaa[3,6]Spaa[4,6]+11428895/10656I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[2,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]-2293511/1776I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,4]Spaa[3,6]Spaa[4,6]Spbb[5,6]+395295649/255744I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[3,6]Spaa[4,6]-3375823/3552I Spbb[1,3]^2Spaa[1,4]Spaa[1,6]^2Spbb[1,6]^3Spaa[2,6]Spaa[3,6]Spaa[4,6]Spbb[5,6]-400205/3552I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^3Spaa[3,6]Spaa[4,6]+71019643/31968I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,6]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]Spbb[5,6]+54850873/15984I Spbb[1,3]Spaa[1,4]Spaa[1,6]Spbb[1,6]^3Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]+40764353/10656I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,6]Spaa[3,6]Spaa[4,6]Spbb[5,6]+154389545/31968I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[1,6]^3Spbb[2,5]Spaa[2,6]Spaa[3,6]Spaa[4,6]-4686449/10656I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spaa[3,6]Spaa[4,6]+81743/144I Spbb[1,2]^2Spaa[1,4]Spbb[1,6]Spaa[2,6]^3Spaa[3,6]Spbb[3,6]^2Spaa[4,6]Spbb[5,6]+20825509/7992I Spbb[1,2]Spaa[1,4]Spbb[1,6]^2Spbb[2,5]Spaa[2,6]^3Spaa[3,6]Spbb[3,6]^2Spaa[4,6]+44291351/15984I Spaa[1,4]Spbb[1,6]^3Spbb[2,3]Spbb[2,5]Spaa[2,6]^3Spaa[3,6]Spbb[3,6]Spaa[4,6]+28055519/15984I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spbb[1,6]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]Spbb[5,6]+56447357/10656I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,6]^2Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]+53935283/15984I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,6]^3Spbb[2,3]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spaa[4,6]+350474/999I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,6]Spaa[2,6]Spaa[3,6]Spaa[4,6]Spbb[5,6]+759015/1184I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,6]^2Spbb[2,5]Spaa[2,6]Spaa[3,6]Spaa[4,6]-1685863/5328I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[3,6]Spaa[4,6]+1484809/1184I Spbb[1,3]Spbb[1,4]Spaa[2,4]^4Spbb[2,4]^2Spbb[2,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]-233711/888I Spbb[1,4]^2Spbb[2,3]Spaa[2,4]^4Spbb[2,4]Spbb[2,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]+217/48I Spbb[1,3]^2Spaa[2,4]^4Spbb[2,4]^2Spbb[2,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]+173/48I Spbb[1,3]^2Spaa[2,4]^4Spbb[2,4]^3Spaa[3,6]Spaa[4,6]Spbb[5,6]-1501459/1184I Spbb[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]^4Spbb[2,4]Spbb[2,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]+477967/1776I Spbb[1,4]^2Spbb[2,3]^2Spaa[2,4]^4Spbb[2,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]+117369605/31968I Spbb[1,2]Spbb[1,4]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]+15932087/15984I Spbb[1,2]Spbb[1,3]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]Spbb[4,6]+95/48I Spbb[1,2]Spbb[1,3]Spaa[2,4]^3Spbb[2,4]^2Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]Spbb[5,6]-84708911/15984I Spbb[1,2]Spbb[1,4]Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]Spbb[4,6]+115665491/31968I Spbb[1,4]^2Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]-15804215/15984I Spbb[1,2]Spbb[1,3]Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spaa[2,6]Spaa[3,6]Spaa[4,6]Spbb[4,6]^2-51756509/31968I Spbb[1,4]Spbb[1,6]Spbb[2,3]^2Spaa[2,4]^3Spbb[2,5]Spaa[2,6]Spaa[3,6]Spaa[4,6]Spbb[4,6]+19898351/10656I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]+26839811/10656I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]+2084753/1184I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]-67/24I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[2,4]^3Spbb[2,4]^2Spaa[3,6]Spaa[4,6]Spbb[5,6]-54460253/10656I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]+13010297/10656I Spaa[1,2]Spbb[1,4]^2Spbb[1,6]Spbb[2,3]^2Spaa[2,4]^3Spbb[2,5]Spaa[3,6]Spaa[4,6]+22808087/31968I Spbb[1,2]^2Spaa[2,4]^2Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,6]Spbb[4,6]+37994011/31968I Spbb[1,2]Spbb[1,4]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]-46091/1776I Spbb[1,2]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,6]Spbb[5,6]+3807697/10656I Spbb[1,2]Spbb[1,6]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]Spbb[4,6]+28791881/15984I Spbb[1,4]Spbb[1,6]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]-5275681/15984I Spbb[1,6]^2Spbb[2,3]^2Spaa[2,4]^2Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]+48547849/31968I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]+41771273/31968I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]Spbb[4,6]-21089/296I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]Spbb[5,6]+46556735/10656I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[1,6]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]+13494137/31968I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,6]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spaa[3,6]Spaa[4,6]Spbb[4,6]+57009395/31968I Spaa[1,2]Spbb[1,4]Spbb[1,6]^2Spbb[2,3]^2Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spaa[3,6]Spaa[4,6]-568195/1332I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]+1985551/1184I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]^2Spaa[2,4]^2Spbb[2,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]-11577/1184I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]^2Spaa[2,4]^2Spbb[2,4]Spaa[3,6]Spaa[4,6]Spbb[5,6]+11405189/5328I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spaa[3,6]Spaa[4,6]-113093/3552I Spbb[1,2]^2Spaa[2,4]Spaa[2,6]^3Spbb[2,6]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]Spbb[5,6]+222589/3996I Spbb[1,2]Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]+9284009/31968I Spbb[1,6]^2Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]-18997/222I Spaa[1,2]Spbb[1,2]^3Spaa[2,4]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,6]Spbb[5,6]+17399647/31968I Spaa[1,2]Spbb[1,2]^2Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,6]+10824053/10656I Spaa[1,2]Spbb[1,2]Spbb[1,6]^2Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]+2999645/7992I Spaa[1,2]Spbb[1,6]^3Spbb[2,3]^2Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spaa[4,6]-6331/32I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spaa[2,4]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]Spbb[5,6]+37556651/31968I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]+18136271/31968I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,6]^2Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spaa[3,6]Spaa[4,6]-21781/3552I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,3]^2Spaa[2,4]Spaa[3,6]Spaa[4,6]Spbb[5,6]+34361/444I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,3]^2Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[3,6]Spaa[4,6]-546797/1184I Spbb[1,3]^2Spaa[1,4]^4Spbb[1,4]^3Spbb[1,5]Spaa[2,4]Spaa[3,6]+21032861/15984I Spbb[1,3]^2Spaa[1,4]^4Spbb[1,4]^2Spbb[1,5]Spbb[1,6]Spaa[2,6]Spaa[3,6]+6157691/2664I Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]^3Spaa[2,4]^2Spbb[2,5]Spaa[3,6]-14840125/5328I Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[3,6]+739295017/127872I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[2,6]Spaa[3,6]Spbb[4,6]-466378109/127872I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]^2Spaa[2,4]Spaa[2,6]Spaa[3,6]Spbb[5,6]+488243191/85248I Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]^2Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spaa[3,6]+1452819/2368I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]Spaa[2,4]Spaa[3,6]+10904893/3552I Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spaa[2,6]Spaa[3,6]+335159929/127872I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]^3Spbb[1,5]Spbb[1,6]Spaa[2,6]^2Spaa[3,6]Spbb[4,6]-1806488035/255744I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]Spbb[1,6]Spaa[2,6]^2Spaa[3,6]Spbb[5,6]+183985973/63936I Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]Spbb[1,6]^2Spbb[2,5]Spaa[2,6]^2Spaa[3,6]+32618425/14208I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,6]Spaa[3,6]-172490743/63936I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[3,6]+5524517/3552I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,4]^3Spbb[2,4]^2Spaa[3,6]+72279559/63936I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spaa[3,6]+551237299/127872I Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]+163137421/85248I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[4,6]-4106269/3552I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,6]Spbb[4,6]+3567907/15984I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,6]Spbb[5,6]+800326973/255744I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,6]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spaa[3,6]+5653241/2664I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[2,4]^2Spbb[2,5]Spaa[3,6]-3927473/7992I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[3,6]-2671705/3996I Spbb[1,2]^2Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[2,4]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]Spbb[5,6]+685023241/255744I Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]+7432003/3552I Spbb[1,2]^2Spbb[1,3]^2Spaa[1,4]^2Spaa[2,4]Spaa[2,6]^2Spaa[3,6]Spbb[4,6]Spbb[5,6]+207814049/127872I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[4,6]-16621219/63936I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,6]^2Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]+53029363/42624I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]Spaa[2,4]Spaa[2,6]Spaa[3,6]Spbb[4,6]+32475253/14208I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[2,4]Spaa[2,6]Spaa[3,6]Spbb[5,6]+2127659753/255744I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spaa[3,6]+52443769/63936I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[3,6]+56088305/31968I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^3Spaa[2,6]Spaa[3,6]-26404603/15984I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]^2Spaa[1,6]Spbb[1,6]^2Spaa[2,6]^2Spaa[3,6]Spbb[5,6]+26987431/15984I Spbb[1,3]^2Spaa[1,4]^2Spaa[1,6]Spbb[1,6]^3Spbb[2,5]Spaa[2,6]^2Spaa[3,6]+8841125/4736I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spaa[2,6]Spaa[3,6]-28697605/31968I Spbb[1,2]^2Spbb[1,3]Spaa[1,4]^2Spbb[1,6]Spaa[2,6]^3Spaa[3,6]Spbb[3,6]Spbb[5,6]-367921/592I Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,6]^2Spbb[2,5]Spaa[2,6]^3Spaa[3,6]Spbb[3,6]-321407/1776I Spbb[1,3]Spaa[1,4]^2Spbb[1,6]^3Spbb[2,3]Spbb[2,5]Spaa[2,6]^3Spaa[3,6]-36920315/42624I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]^2Spaa[1,4]^2Spbb[1,6]Spaa[2,6]^2Spaa[3,6]Spbb[5,6]+353340767/127872I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,6]^2Spbb[2,5]Spaa[2,6]^2Spaa[3,6]-44401217/127872I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]Spbb[1,6]Spaa[2,6]Spaa[3,6]-25665695/15984I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,4]^4Spbb[2,4]^2Spbb[2,5]Spaa[3,6]+1/8I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[2,4]^4Spbb[2,4]^3Spaa[3,6]+20397689/7992I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,3]Spaa[2,4]^4Spbb[2,4]Spbb[2,5]Spaa[3,6]-15131681/15984I Spaa[1,4]Spbb[1,4]^3Spbb[2,3]^2Spaa[2,4]^4Spbb[2,5]Spaa[3,6]-23335525/7104I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]-755333/3996I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]-161921/444I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[4,6]+8/3I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[2,4]^3Spbb[2,4]^2Spaa[2,6]Spaa[3,6]Spbb[5,6]+50155649/21312I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[4,6]-5371355/3996I Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spbb[2,3]^2Spaa[2,4]^3Spbb[2,5]Spaa[2,6]Spaa[3,6]-163181287/63936I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[3,6]+31/6I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[2,4]^3Spbb[2,4]^2Spaa[3,6]+64492579/63936I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spaa[3,6]+324203/15984I Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^2+118025/592I Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]Spbb[5,6]-359/16I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,6]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[4,6]-324191/1776I Spaa[1,4]Spbb[1,4]Spbb[1,6]^2Spbb[2,3]^2Spaa[2,4]^2Spbb[2,5]Spaa[2,6]^2Spaa[3,6]-32501/7992I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]^2Spaa[1,4]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[4,6]-9803/96I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]^2Spaa[1,4]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,6]Spbb[5,6]+121/24I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[3,6]-1054323/1184I Spbb[1,2]^3Spaa[1,4]Spaa[2,4]Spaa[2,6]^3Spaa[3,6]Spbb[3,6]^2Spbb[5,6]-582035/3552I Spaa[1,4]Spbb[1,6]^3Spbb[2,3]^2Spaa[2,4]Spbb[2,5]Spaa[2,6]^3Spaa[3,6]-1011587/888I Spaa[1,2]Spbb[1,2]^3Spbb[1,3]Spaa[1,4]Spaa[2,4]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]Spbb[5,6]-801703/3552I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]^2Spaa[1,4]Spaa[2,4]Spaa[2,6]Spaa[3,6]Spbb[5,6]+13/6I Spbb[1,3]^2Spaa[2,4]^5Spbb[2,4]^3Spbb[2,5]Spaa[3,6]-73/24I Spbb[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]^5Spbb[2,4]^2Spbb[2,5]Spaa[3,6]+7/8I Spbb[1,4]^2Spbb[2,3]^2Spaa[2,4]^5Spbb[2,4]Spbb[2,5]Spaa[3,6]+4939553/3552I Spbb[1,2]Spbb[1,3]Spaa[2,4]^4Spbb[2,4]^2Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]-745945/444I Spbb[1,2]Spbb[1,4]Spbb[2,3]Spaa[2,4]^4Spbb[2,4]Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]-4931857/3552I Spbb[1,2]Spbb[1,3]Spbb[2,3]Spaa[2,4]^4Spbb[2,4]Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[4,6]+2979229/1776I Spbb[1,2]Spbb[1,4]Spbb[2,3]^2Spaa[2,4]^4Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[4,6]-232459/3552I Spbb[1,4]^2Spbb[2,3]^2Spaa[2,4]^4Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]+4087751/3552I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[2,4]^4Spbb[2,4]^2Spbb[2,5]Spaa[3,6]-699109/296I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]^4Spbb[2,4]Spbb[2,5]Spaa[3,6]+4305923/3552I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spbb[2,3]^2Spaa[2,4]^4Spbb[2,5]Spaa[3,6]+382507/296I Spbb[1,2]^2Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^2-833443/888I Spbb[1,2]^2Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]Spbb[4,6]-1147937/1776I Spbb[1,2]Spbb[1,4]Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spbb[3,6]+313523/888I Spbb[1,2]Spbb[1,6]Spbb[2,3]^2Spaa[2,4]^3Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[4,6]-408431/3552I Spbb[1,4]Spbb[1,6]Spbb[2,3]^2Spaa[2,4]^3Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]+9189631/3552I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]-770549/592I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]-710191/444I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[4,6]-1143311/3552I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[1,6]Spbb[2,3]^2Spaa[2,4]^3Spbb[2,5]Spaa[2,6]Spaa[3,6]+4751915/3552I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]^2Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[3,6]-1562783/1184I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spaa[3,6]-188731/888I Spbb[1,2]^2Spaa[2,4]^2Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[3,6]Spbb[3,6]^2-332033/1184I Spbb[1,2]Spbb[1,6]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[3,6]Spbb[3,6]-781/16I Spbb[1,6]^2Spbb[2,3]^2Spaa[2,4]^2Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[3,6]-447703/1776I Spaa[1,2]Spbb[1,2]^3Spaa[2,4]^2Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^2-1909327/3552I Spaa[1,2]Spbb[1,2]^2Spbb[1,6]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]-89323/296I Spaa[1,2]Spbb[1,2]Spbb[1,6]^2Spbb[2,3]^2Spaa[2,4]^2Spbb[2,5]Spaa[2,6]^2Spaa[3,6]-193343/1184I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]+99097/444I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spbb[1,6]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spaa[3,6]+168187/888I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,3]^2Spaa[2,4]^2Spbb[2,5]Spaa[3,6]-3/16I Spaa[1,3]^3Spbb[1,3]^4Spbb[1,5]Spaa[2,4]Spaa[4,6]^2Spbb[4,6]+17/16I Spaa[1,3]^3Spbb[1,3]^4Spbb[1,4]Spaa[2,4]Spaa[4,6]^2Spbb[5,6]+1/16I Spaa[1,2]Spaa[1,3]^3Spbb[1,3]^4Spbb[1,5]Spbb[1,6]Spaa[4,6]^2-68851/222I Spaa[1,3]^3Spbb[1,3]^4Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[4,6]-653761/3552I Spaa[1,3]^3Spbb[1,3]^4Spbb[1,4]Spaa[2,4]^2Spbb[2,5]Spaa[4,6]+653761/3552I Spaa[1,3]^3Spbb[1,3]^4Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[4,6]+67499/888I Spaa[1,2]Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^4Spbb[1,5]Spaa[2,4]Spaa[4,6]+15/16I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spbb[3,6]Spaa[4,6]^3Spbb[5,6]-39/16I Spaa[1,3]^2Spbb[1,3]^4Spaa[2,3]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+3/16I Spaa[1,3]^2Spbb[1,3]^4Spaa[1,4]Spbb[1,5]Spaa[2,3]Spaa[4,6]^2Spbb[4,6]-27/16I Spaa[1,3]^2Spbb[1,3]^4Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[4,6]^2Spbb[5,6]+7/8I Spaa[1,3]^2Spbb[1,3]^4Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[4,6]^2Spbb[5,6]-9/8I Spaa[1,3]^2Spbb[1,3]^4Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[4,6]^2Spbb[5,6]+73/8I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^4Spaa[2,3]Spaa[4,6]^2Spbb[5,6]+108995/592I Spaa[1,3]^2Spbb[1,3]^4Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,3]Spaa[4,6]-68851/222I Spaa[1,3]^2Spbb[1,3]^4Spaa[1,4]Spbb[1,5]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[4,6]-257317/3552I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^4Spaa[1,4]Spbb[1,5]Spaa[2,3]Spaa[4,6]+388805/1776I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[3,6]Spaa[4,6]^3Spbb[5,6]-33/16I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,5]Spaa[2,4]Spaa[4,6]^3Spbb[4,6]^2-592957/1776I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[2,4]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+17/16I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[1,5]Spbb[1,6]Spaa[4,6]^3Spbb[4,6]-203/24I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spbb[1,6]Spaa[4,6]^3Spbb[5,6]-94611/148I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[4,6]^2Spbb[4,6]-77729/444I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spaa[4,6]^2Spbb[5,6]-4567/222I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[1,6]Spaa[4,6]^2-318151/3552I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]^2Spbb[2,5]Spbb[3,6]Spaa[4,6]^2-1219399/3552I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[2,4]^2Spbb[2,5]Spaa[4,6]^2Spbb[4,6]+215365/3552I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[4,6]^2Spbb[4,6]+44629/111I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[2,4]^2Spbb[2,4]Spaa[4,6]^2Spbb[5,6]+430591/1776I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[1,5]Spaa[2,4]Spaa[4,6]^2Spbb[4,6]-81801/1184I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[2,4]Spaa[4,6]^2Spbb[5,6]-75979/888I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[4,6]^2+3/16I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spaa[4,6]^2-493231/3552I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[1,5]Spbb[1,6]Spaa[4,6]^2-683891/3552I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,4]Spaa[4,6]-68629/888I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,5]Spaa[4,6]-213175/1776I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[4,6]-176033/888I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[4,6]-75055/592I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[4,6]-102167/888I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,5]Spaa[2,4]^3Spbb[2,4]^2Spaa[4,6]+429499/1776I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spaa[4,6]-150733/888I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[2,4]^2Spbb[2,5]Spaa[4,6]+5349/74I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[4,6]+25065/296I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^3Spbb[1,5]Spaa[2,4]Spaa[4,6]-3/2I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]^2Spbb[2,4]Spbb[3,6]Spaa[4,6]^3Spbb[5,6]-3/2I Spaa[1,3]Spbb[1,3]^4Spaa[1,4]Spaa[2,3]^2Spbb[2,4]Spaa[4,6]^2Spbb[5,6]+39/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spaa[2,3]^2Spbb[3,6]Spaa[4,6]^2Spbb[5,6]+108995/592I Spaa[1,3]Spbb[1,3]^4Spaa[1,4]^2Spbb[1,5]Spaa[2,3]^2Spbb[2,4]Spaa[4,6]-251995/3552I Spbb[1,2]Spaa[1,3]Spbb[1,3]^4Spaa[1,4]Spaa[1,6]Spaa[2,3]^2Spaa[4,6]Spbb[5,6]-389623/3552I Spbb[1,2]Spaa[1,3]Spbb[1,3]^4Spaa[1,4]^2Spbb[1,5]Spaa[1,6]Spaa[2,3]^2-64385/888I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[3,6]^2Spaa[4,6]^4Spbb[5,6]-479777/3552I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[3,6]Spaa[4,6]^4Spbb[4,6]Spbb[5,6]+1/8I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spaa[4,6]^4Spbb[4,6]^2Spbb[5,6]+199655/3552I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[3,6]Spaa[4,6]^3Spbb[5,6]-5/16I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,5]Spaa[2,3]Spaa[4,6]^3Spbb[4,6]^2+193237/592I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-298841/1776I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[3,6]Spaa[4,6]^3Spbb[5,6]-265/48I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+3/4I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[3,6]Spaa[4,6]^3Spbb[5,6]-53/16I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-309683/1184I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[3,6]Spaa[4,6]^3Spbb[5,6]+32969/592I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+93063/296I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,3]Spaa[4,6]^2Spbb[4,6]+6245/296I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spaa[4,6]^2Spbb[5,6]+105559/1184I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,5]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[4,6]^2Spbb[4,6]-704719/1184I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[4,6]^2Spbb[5,6]-3/4I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[4,6]^2Spbb[4,6]+83061/1184I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[4,6]^2Spbb[5,6]-471433/3552I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,5]Spaa[2,3]Spaa[4,6]^2Spbb[4,6]-162235/3552I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[4,6]^2Spbb[5,6]+102835/3552I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[4,6]^2Spbb[5,6]-2047/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[4,6]^2Spbb[5,6]-9/4I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]^2Spbb[1,6]^2Spaa[2,3]Spaa[4,6]^2Spbb[5,6]+395/48I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[4,6]^2Spbb[5,6]-183415/1776I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spaa[4,6]^2Spbb[5,6]+109365/592I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]Spaa[2,3]Spaa[4,6]+1071695/3552I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[4,6]-5/12I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[4,6]+248013/592I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,3]Spaa[4,6]+200375/1776I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,5]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[4,6]-152285/888I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,5]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[4,6]-3/16I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,3]Spaa[4,6]-347/6I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[4,6]-100593/1184I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,5]Spaa[2,3]Spaa[4,6]+37/8I Spaa[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[3,6]^2Spaa[4,6]^4Spbb[5,6]+725477/3552I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[3,6]Spaa[4,6]^4Spbb[4,6]Spbb[5,6]-53/16I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[2,4]Spaa[4,6]^4Spbb[4,6]^3-1153687/3552I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]Spaa[4,6]^4Spbb[4,6]^2Spbb[5,6]-78933/592I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[1,6]Spbb[3,6]Spaa[4,6]^4Spbb[5,6]+7/2I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spbb[1,6]Spaa[4,6]^4Spbb[4,6]^2+96341/296I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[4,6]^4Spbb[4,6]Spbb[5,6]+676061/444I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[3,6]Spaa[4,6]^3Spbb[5,6]-1912247/3552I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[4,6]^3Spbb[4,6]^2-5716219/3552I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+306203/444I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[1,6]Spaa[4,6]^3Spbb[4,6]+15975/592I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spaa[4,6]^3Spbb[5,6]-7025/148I Spaa[1,3]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,5]Spbb[3,6]^2Spaa[4,6]^3+22917/1184I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,5]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]+447757/1184I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]Spbb[3,6]Spaa[4,6]^3Spbb[5,6]-228565/1184I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]^2Spbb[2,5]Spaa[4,6]^3Spbb[4,6]^2-222251/3552I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[4,6]^3Spbb[4,6]^2-652933/3552I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]^2Spbb[2,4]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+249883/888I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[3,6]Spaa[4,6]^3Spbb[5,6]+11377/3552I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[1,6]Spaa[2,4]Spbb[2,5]Spbb[3,6]Spaa[4,6]^3-225707/3552I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[2,4]Spaa[4,6]^3Spbb[4,6]^2-934529/3552I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+79507/296I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[4,6]^3Spbb[4,6]+17/12I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spaa[4,6]^3Spbb[4,6]-59/8I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[4,6]^3Spbb[5,6]-218225/3552I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spbb[1,6]Spaa[4,6]^3Spbb[4,6]+254221/888I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[4,6]^3Spbb[5,6]+78643/888I Spaa[1,2]^2Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[1,6]^2Spbb[2,5]Spaa[4,6]^3-707677/1776I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,4]Spaa[4,6]^2Spbb[4,6]+37981/3552I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^3Spaa[2,4]Spaa[4,6]^2Spbb[5,6]-24125/3552I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spbb[1,6]Spaa[4,6]^2-77237/3552I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,5]Spbb[3,6]Spaa[4,6]^2-1734185/3552I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,5]Spaa[4,6]^2Spbb[4,6]-4457/1776I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[4,6]^2Spbb[4,6]+529933/3552I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]Spaa[4,6]^2Spbb[5,6]-575741/3552I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[4,6]^2Spbb[4,6]+679913/3552I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spaa[4,6]^2Spbb[5,6]+315997/1776I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[4,6]^2+159417/1184I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spaa[4,6]^2+88113/592I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[1,6]Spaa[4,6]^2-1306385/3552I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spbb[3,6]Spaa[4,6]^2+552955/3552I Spaa[1,3]Spbb[1,4]^3Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spbb[3,6]Spaa[4,6]^2-21903/592I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[4,6]^2Spbb[4,6]-50429/888I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[2,4]^3Spbb[2,4]^2Spaa[4,6]^2Spbb[4,6]+578867/3552I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]^3Spbb[2,4]^2Spaa[4,6]^2Spbb[5,6]+152633/888I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spaa[4,6]^2Spbb[4,6]-466427/3552I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,5]Spbb[3,6]Spaa[4,6]^2-578839/3552I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]^2Spbb[2,5]Spaa[4,6]^2Spbb[4,6]+6199/148I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[4,6]^2Spbb[4,6]+452753/1184I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]^2Spbb[2,4]Spaa[4,6]^2Spbb[5,6]-100699/1776I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[1,6]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spaa[4,6]^2+70119/296I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[2,4]Spaa[4,6]^2Spbb[4,6]-69595/888I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]Spaa[4,6]^2Spbb[5,6]-37381/1184I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[4,6]^2+1/8I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^3Spaa[4,6]^2-221903/3552I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spaa[4,6]^2-15758/111I Spaa[1,2]^3Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spbb[1,6]Spaa[4,6]^2+417725/3552I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]^3Spbb[1,5]Spaa[2,4]Spaa[4,6]+127821/1184I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^3Spaa[2,4]^2Spbb[2,5]Spaa[4,6]+36251/296I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[4,6]+1192181/3552I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,4]Spaa[4,6]-95909/1184I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[4,6]-161/48I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^3Spbb[2,4]^2Spaa[4,6]+700391/3552I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spaa[4,6]+35747/296I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,5]Spaa[4,6]+374147/3552I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[4,6]+12771/296I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[4,6]+301363/3552I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]^4Spbb[2,4]^2Spbb[2,5]Spaa[4,6]+1/16I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[2,4]^4Spbb[2,4]^3Spaa[4,6]-12953/74I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,3]Spaa[2,4]^4Spbb[2,4]Spbb[2,5]Spaa[4,6]+320159/3552I Spaa[1,3]Spbb[1,4]^3Spbb[2,3]^2Spaa[2,4]^4Spbb[2,5]Spaa[4,6]+57627/296I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[4,6]+587/48I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[2,4]^3Spbb[2,4]^2Spaa[4,6]-70159/888I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spaa[4,6]+51199/3552I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]^2Spbb[2,5]Spaa[4,6]+247/12I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[4,6]+26/3I Spaa[1,2]^3Spbb[1,2]^3Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[2,4]Spaa[4,6]-737317/3552I Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,4]Spbb[3,6]^2Spaa[4,6]^4Spbb[5,6]+13/8I Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]Spbb[3,6]Spaa[4,6]^4Spbb[4,6]Spbb[5,6]+1359521/3552I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,4]Spbb[3,6]Spaa[4,6]^3Spbb[5,6]+41/16I Spbb[1,3]^3Spaa[1,4]Spaa[2,3]^2Spbb[2,4]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-96613/1776I Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spbb[3,6]Spaa[4,6]^3Spbb[5,6]+84851/592I Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spbb[3,6]^2Spaa[4,6]^3Spbb[5,6]-36877/3552I Spbb[1,2]Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^2Spbb[3,6]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-1/2I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spbb[3,6]^2Spaa[4,6]^3Spbb[5,6]-11/24I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]Spbb[3,6]Spaa[4,6]^3Spbb[5,6]-437173/3552I Spbb[1,3]^3Spaa[1,4]^2Spbb[1,5]Spaa[2,3]^2Spbb[2,4]Spaa[4,6]^2Spbb[4,6]+980227/3552I Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]Spaa[2,3]^2Spbb[2,4]Spaa[4,6]^2Spbb[5,6]+153/296I Spbb[1,3]^3Spaa[1,4]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[4,6]^2Spbb[5,6]-863803/3552I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spbb[3,6]Spaa[4,6]^2Spbb[5,6]+9355/1776I Spbb[1,2]Spbb[1,3]^3Spaa[1,4]Spaa[1,6]Spaa[2,3]^2Spaa[4,6]^2Spbb[4,6]Spbb[5,6]-3991/1776I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spbb[3,6]Spaa[4,6]^2Spbb[5,6]+372563/3552I Spaa[1,2]Spbb[1,2]Spbb[1,3]^3Spaa[1,4]Spaa[2,3]^2Spbb[2,4]Spaa[4,6]^2Spbb[5,6]+17/16I Spbb[1,2]Spbb[1,3]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,3]^2Spbb[3,6]Spaa[4,6]^2Spbb[5,6]+33325/3552I Spbb[1,2]^2Spbb[1,3]Spaa[1,6]Spaa[2,3]^2Spaa[2,6]Spbb[3,6]^2Spaa[4,6]^2Spbb[5,6]-142807/3552I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^2Spbb[3,6]Spaa[4,6]^2Spbb[5,6]+5/8I Spbb[1,3]^3Spaa[1,4]^3Spbb[1,4]Spbb[1,5]Spaa[2,3]^2Spbb[2,4]Spaa[4,6]-25/16I Spbb[1,2]Spbb[1,3]^3Spaa[1,4]^2Spbb[1,5]Spaa[1,6]Spaa[2,3]^2Spaa[4,6]Spbb[4,6]-157/6I Spbb[1,2]Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spaa[4,6]Spbb[5,6]-143/16I Spbb[1,2]Spbb[1,3]^3Spaa[1,4]^2Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spaa[4,6]Spbb[5,6]+3083/32I Spaa[1,2]Spbb[1,2]Spbb[1,3]^3Spaa[1,4]^2Spbb[1,5]Spaa[2,3]^2Spbb[2,4]Spaa[4,6]-252809/3552I Spbb[1,2]Spbb[1,3]^3Spaa[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[2,3]^2Spaa[4,6]Spbb[5,6]+26833/888I Spbb[1,2]^2Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spaa[2,3]^2Spaa[2,6]Spbb[3,6]Spaa[4,6]Spbb[5,6]+6101/1184I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]^3Spaa[1,4]Spaa[1,6]Spaa[2,3]^2Spaa[4,6]Spbb[5,6]-393619/3552I Spbb[1,2]Spbb[1,3]^3Spaa[1,4]^3Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,3]^2-9/4I Spbb[1,2]Spbb[1,3]^3Spaa[1,4]^3Spbb[1,5]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]-402425/3552I Spbb[1,2]Spbb[1,3]^3Spaa[1,4]^2Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,3]^2+119/48I Spbb[1,2]^2Spbb[1,3]^3Spaa[1,4]^2Spaa[1,6]Spaa[2,3]^2Spaa[2,6]Spbb[5,6]+125/48I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]^3Spaa[1,4]^2Spbb[1,5]Spaa[1,6]Spaa[2,3]^2+3/4I Spbb[1,4]^2Spaa[2,3]Spbb[3,6]^2Spaa[4,6]^5Spbb[4,6]Spbb[5,6]-741979/3552I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[3,6]Spaa[4,6]^5Spbb[4,6]^2Spbb[5,6]+35/16I Spbb[1,3]^2Spaa[2,3]Spaa[4,6]^5Spbb[4,6]^3Spbb[5,6]+399421/1184I Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[3,6]^2Spaa[4,6]^4Spbb[5,6]-1628735/1184I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[3,6]Spaa[4,6]^4Spbb[4,6]Spbb[5,6]+1081255/888I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[4,6]^4Spbb[4,6]^2Spbb[5,6]+25/16I Spbb[1,4]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[3,6]^2Spaa[4,6]^4Spbb[5,6]-247869/1184I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[3,6]Spaa[4,6]^4Spbb[4,6]Spbb[5,6]-47881/888I Spbb[1,3]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[4,6]^4Spbb[4,6]^2Spbb[5,6]-62833/592I Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[3,6]^2Spaa[4,6]^4Spbb[5,6]-492209/3552I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[3,6]Spaa[4,6]^4Spbb[4,6]Spbb[5,6]+15/8I Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[4,6]^4Spbb[4,6]^2Spbb[5,6]-13/16I Spbb[1,2]Spbb[1,4]Spaa[2,3]Spaa[2,6]Spbb[3,6]^2Spaa[4,6]^4Spbb[4,6]Spbb[5,6]-64757/592I Spbb[1,4]^2Spaa[2,3]Spaa[2,6]Spbb[2,6]Spbb[3,6]^2Spaa[4,6]^4Spbb[5,6]-3/16I Spbb[1,2]Spbb[1,3]Spaa[2,3]Spaa[2,6]Spbb[3,6]Spaa[4,6]^4Spbb[4,6]^2Spbb[5,6]-143197/3552I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[2,3]Spbb[3,6]^2Spaa[4,6]^4Spbb[5,6]-427829/3552I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[3,6]Spaa[4,6]^4Spbb[4,6]Spbb[5,6]+49/12I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[2,3]Spaa[4,6]^4Spbb[4,6]^2Spbb[5,6]-963445/1184I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]Spbb[3,6]Spaa[4,6]^3Spbb[5,6]+86029/296I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,3]Spaa[4,6]^3Spbb[4,6]^2+117802/111I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+117303/592I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[3,6]Spaa[4,6]^3Spbb[5,6]+12599/96I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[4,6]^3Spbb[4,6]^2+986167/3552I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[3,6]Spaa[4,6]^3Spbb[5,6]-69/16I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[4,6]^3Spbb[4,6]^2+193483/1184I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spaa[2,6]Spbb[3,6]^2Spaa[4,6]^3Spbb[5,6]+57781/3552I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[2,6]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-47/8I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spaa[2,6]Spaa[4,6]^3Spbb[4,6]^2Spbb[5,6]-53035/592I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[3,6]Spaa[4,6]^3Spbb[5,6]+234047/888I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[2,3]Spaa[4,6]^3Spbb[4,6]^2+95881/888I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+3/8I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spbb[3,6]Spaa[4,6]^3Spbb[5,6]-12257/222I Spbb[1,3]^2Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-13/8I Spbb[1,2]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[3,6]^2Spaa[4,6]^3Spbb[5,6]+131/48I Spbb[1,2]Spbb[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+14197/444I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[3,6]Spaa[4,6]^3Spbb[5,6]+3295/96I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-3/8I Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,3]Spbb[3,6]Spaa[4,6]^3Spbb[5,6]-3/4I Spbb[1,3]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,3]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-402269/3552I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[2,6]Spbb[3,6]^2Spaa[4,6]^3Spbb[5,6]-43537/3552I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[2,6]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+34153/592I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+1/8I Spbb[1,2]^2Spaa[2,3]Spaa[2,6]^2Spbb[3,6]^2Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-424247/3552I Spbb[1,2]Spbb[1,4]Spaa[2,3]Spaa[2,6]^2Spbb[2,6]Spbb[3,6]^2Spaa[4,6]^3Spbb[5,6]+269521/3552I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[2,3]Spaa[2,6]Spbb[3,6]^2Spaa[4,6]^3Spbb[5,6]+10253/1184I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]Spaa[2,6]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+73951/888I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[3,6]Spaa[4,6]^3Spbb[5,6]+90617/1184I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]^2Spaa[2,3]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+67309/444I Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]Spaa[2,3]Spaa[4,6]^2Spbb[4,6]+3401/1776I Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]^3Spaa[2,3]Spaa[4,6]^2Spbb[5,6]+45315/296I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[4,6]^2Spbb[4,6]-91275/1184I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[4,6]^2Spbb[4,6]-28139/222I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]Spaa[2,3]Spaa[2,6]Spaa[4,6]^2Spbb[4,6]^2-101129/1776I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,3]Spaa[4,6]^2Spbb[4,6]-19835/1776I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spaa[4,6]^2Spbb[5,6]+387479/3552I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[4,6]^2Spbb[4,6]-385643/3552I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[4,6]^2Spbb[5,6]+130709/888I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]+184475/3552I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[4,6]^2Spbb[4,6]-476161/3552I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[4,6]^2Spbb[5,6]-47/48I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,3]Spaa[4,6]^2Spbb[4,6]+249997/3552I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,3]Spaa[4,6]^2Spbb[5,6]+3623/888I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[2,6]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]+344965/1776I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[4,6]^2Spbb[4,6]-465193/3552I Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[2,6]^2Spbb[3,6]^2Spaa[4,6]^2Spbb[5,6]+76583/1184I Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spaa[2,3]Spaa[2,6]^2Spbb[3,6]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]+16439/444I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spaa[2,6]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]-15363/296I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[2,3]Spaa[4,6]^2Spbb[4,6]-25/16I Spbb[1,2]Spbb[1,3]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spbb[3,6]Spaa[4,6]^2Spbb[5,6]+587/48I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[4,6]^2Spbb[5,6]+19/16I Spbb[1,2]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[3,6]^2Spaa[4,6]^2Spbb[5,6]+1151/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[3,6]Spaa[4,6]^2Spbb[5,6]+385/16I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[4,6]^2Spbb[5,6]-9/8I Spbb[1,3]^2Spaa[1,6]^3Spbb[1,6]^3Spaa[2,3]Spaa[4,6]^2Spbb[5,6]-1/16I Spbb[1,2]Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,3]Spaa[2,6]Spbb[3,6]Spaa[4,6]^2Spbb[5,6]-911/96I Spbb[1,2]^2Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[2,6]^2Spbb[3,6]^2Spaa[4,6]^2Spbb[5,6]+321/16I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[2,6]Spbb[3,6]Spaa[4,6]^2Spbb[5,6]-195/16I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[4,6]^2Spbb[5,6]-1223/96I Spbb[1,2]^2Spaa[2,3]Spaa[2,6]^3Spbb[2,6]Spbb[3,6]^2Spaa[4,6]^2Spbb[5,6]+3389/96I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spaa[2,3]Spaa[2,6]Spbb[3,6]Spaa[4,6]^2Spbb[5,6]+583/48I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,3]^2Spaa[2,3]Spaa[4,6]^2Spbb[5,6]+5/8I Spbb[1,3]^2Spaa[1,4]^4Spbb[1,4]^3Spbb[1,5]Spaa[2,3]Spaa[4,6]+5/8I Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[4,6]+35/16I Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[4,6]+523/48I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]Spaa[2,3]Spaa[4,6]-1/3I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[4,6]Spbb[5,6]-943/48I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[4,6]+617/32I Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[3,6]Spaa[4,6]Spbb[5,6]-1331/48I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[4,6]-3/16I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[1,6]^3Spbb[1,6]^3Spaa[2,3]Spaa[4,6]-523/48I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[2,3]Spaa[4,6]+9/8I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]-1/16I Spbb[1,4]^2Spaa[2,4]Spbb[3,6]Spaa[4,6]^5Spbb[4,6]^2Spbb[5,6]-31/24I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spaa[4,6]^5Spbb[4,6]^3Spbb[5,6]+7/16I Spbb[1,3]Spbb[1,6]Spaa[2,6]Spaa[4,6]^5Spbb[4,6]^3Spbb[5,6]+1/2I Spaa[1,2]Spbb[1,4]Spbb[1,6]^2Spbb[3,5]Spaa[4,6]^5Spbb[4,6]^2-1/2I Spaa[1,2]Spbb[1,3]Spbb[1,5]Spbb[1,6]Spaa[4,6]^5Spbb[4,6]^3+17/24I Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spaa[2,4]Spbb[3,5]Spaa[4,6]^4Spbb[4,6]^2-181/48I Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[3,6]Spaa[4,6]^4Spbb[4,6]Spbb[5,6]+203/48I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[4,6]^4Spbb[4,6]^3-185/48I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spaa[4,6]^4Spbb[4,6]^2Spbb[5,6]+55/48I Spaa[1,4]Spbb[1,4]Spbb[1,6]^2Spaa[2,6]Spbb[3,5]Spaa[4,6]^4Spbb[4,6]^2-101/48I Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spaa[2,6]Spbb[3,6]Spaa[4,6]^4Spbb[4,6]Spbb[5,6]-5/8I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,6]Spaa[4,6]^4Spbb[4,6]^3-43/12I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[2,6]Spaa[4,6]^4Spbb[4,6]^2Spbb[5,6]-31/16I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spbb[1,6]^2Spbb[3,5]Spaa[4,6]^4Spbb[4,6]-5/48I Spaa[1,2]Spaa[1,4]Spbb[1,4]^3Spbb[1,6]Spbb[3,6]Spaa[4,6]^4Spbb[5,6]-7/3I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[1,6]Spaa[4,6]^4Spbb[4,6]^2-77/16I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spaa[4,6]^4Spbb[4,6]Spbb[5,6]-23/48I Spbb[1,4]^2Spaa[2,4]^2Spbb[2,6]Spbb[3,5]Spaa[4,6]^4Spbb[4,6]^2-17/16I Spbb[1,4]^2Spaa[2,4]^2Spbb[2,5]Spbb[3,6]Spaa[4,6]^4Spbb[4,6]^2+31/16I Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]Spbb[3,6]Spaa[4,6]^4Spbb[4,6]Spbb[5,6]-41/48I Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,5]Spaa[4,6]^4Spbb[4,6]^3-1/8I Spbb[1,3]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[4,6]^4Spbb[4,6]^3-27/16I Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]Spaa[4,6]^4Spbb[4,6]^2Spbb[5,6]+13/12I Spbb[1,4]Spbb[1,6]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,5]Spaa[4,6]^4Spbb[4,6]^2+41/48I Spbb[1,2]Spbb[1,3]Spaa[2,4]Spaa[2,6]Spaa[4,6]^4Spbb[4,6]^3Spbb[5,6]-3/8I Spbb[1,3]Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spaa[4,6]^4Spbb[4,6]^3-1/16I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[3,5]Spaa[4,6]^4Spbb[4,6]^2-1/4I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,5]Spaa[2,4]Spaa[4,6]^4Spbb[4,6]^3-3/16I Spaa[1,6]Spbb[1,6]^3Spaa[2,6]Spbb[3,5]Spaa[4,6]^4Spbb[4,6]^2+1/8I Spbb[1,3]Spaa[1,6]Spbb[1,6]^2Spaa[2,6]Spaa[4,6]^4Spbb[4,6]^2Spbb[5,6]+7/8I Spaa[1,2]Spbb[1,4]Spaa[1,6]Spbb[1,6]^3Spbb[3,5]Spaa[4,6]^4Spbb[4,6]-15/16I Spaa[1,2]Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spaa[4,6]^4Spbb[4,6]^2-1/16I Spbb[1,6]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[4,6]^4Spbb[4,6]^2+5/8I Spbb[1,2]Spbb[1,6]Spaa[2,6]^2Spbb[3,6]Spaa[4,6]^4Spbb[4,6]^2Spbb[5,6]+9/16I Spbb[1,6]^2Spbb[2,5]Spaa[2,6]^2Spbb[3,6]Spaa[4,6]^4Spbb[4,6]^2+41/16I Spbb[1,4]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spbb[3,6]Spaa[4,6]^4Spbb[4,6]Spbb[5,6]+5/48I Spaa[1,2]Spbb[1,2]Spbb[1,6]^2Spaa[2,6]Spbb[3,5]Spaa[4,6]^4Spbb[4,6]^2-27/16I Spaa[1,2]Spbb[1,4]Spbb[1,6]^2Spaa[2,6]Spbb[2,6]Spbb[3,5]Spaa[4,6]^4Spbb[4,6]-3/4I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,6]Spaa[2,6]Spaa[4,6]^4Spbb[4,6]^2Spbb[5,6]-7/8I Spaa[1,2]Spbb[1,3]Spbb[1,6]^2Spbb[2,5]Spaa[2,6]Spaa[4,6]^4Spbb[4,6]^2+7/8I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spbb[1,6]^2Spbb[3,5]Spaa[4,6]^4Spbb[4,6]+5/48I Spaa[1,2]^2Spbb[1,4]^2Spbb[1,6]^2Spbb[2,6]Spbb[3,5]Spaa[4,6]^4-15/16I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,5]Spbb[1,6]Spaa[4,6]^4Spbb[4,6]^2-23/8I Spaa[1,4]^2Spbb[1,4]^3Spbb[1,6]Spaa[2,4]Spbb[3,5]Spaa[4,6]^3Spbb[4,6]+47/24I Spaa[1,4]^2Spbb[1,4]^4Spaa[2,4]Spbb[3,6]Spaa[4,6]^3Spbb[5,6]+107/48I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,4]Spaa[4,6]^3Spbb[4,6]^2-157/24I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,4]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-5/48I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,6]^2Spaa[2,6]Spbb[3,5]Spaa[4,6]^3Spbb[4,6]+5/8I Spaa[1,4]^2Spbb[1,4]^3Spbb[1,6]Spaa[2,6]Spbb[3,6]Spaa[4,6]^3Spbb[5,6]-23/8I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,6]Spaa[4,6]^3Spbb[4,6]^2+13/24I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,6]Spaa[2,6]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+5/24I Spaa[1,2]Spaa[1,4]^2Spbb[1,4]^3Spbb[1,6]^2Spbb[3,5]Spaa[4,6]^3-107/48I Spaa[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spbb[1,6]Spaa[4,6]^3Spbb[4,6]+25/48I Spaa[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spbb[1,6]Spaa[4,6]^3Spbb[5,6]-21/8I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spbb[3,5]Spaa[4,6]^3Spbb[4,6]^2+175/24I Spaa[1,4]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,6]Spbb[3,5]Spaa[4,6]^3Spbb[4,6]-347/48I Spaa[1,4]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,5]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]+9/2I Spaa[1,4]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]Spbb[3,6]Spaa[4,6]^3Spbb[5,6]+1/2I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[4,6]^3Spbb[4,6]^2-1/4I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+53/48I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,4]Spaa[2,6]Spaa[4,6]^3Spbb[4,6]^3-9/16I Spaa[1,2]Spaa[1,4]Spbb[1,4]^3Spbb[1,6]Spaa[2,4]Spbb[2,6]Spbb[3,5]Spaa[4,6]^3+21/8I Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]^3Spaa[2,6]Spbb[3,5]Spaa[4,6]^3Spbb[4,6]+5/48I Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]^2Spaa[2,6]Spbb[3,6]Spaa[4,6]^3Spbb[5,6]-1I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spaa[2,6]Spaa[4,6]^3Spbb[4,6]^2+3I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,6]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+23/8I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spaa[4,6]^3Spbb[4,6]+5/48I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]^2Spaa[4,6]^3Spbb[5,6]+13/4I Spbb[1,2]Spaa[1,4]Spbb[1,6]^2Spaa[2,6]^2Spbb[3,5]Spaa[4,6]^3Spbb[4,6]^2+63/16I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,6]Spaa[2,6]^2Spaa[4,6]^3Spbb[4,6]^2Spbb[5,6]-5/48I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spbb[1,6]^2Spaa[2,6]Spbb[2,6]Spbb[3,5]Spaa[4,6]^3-3I Spbb[1,2]Spbb[1,4]Spaa[2,4]^3Spbb[2,4]Spbb[3,5]Spaa[4,6]^3Spbb[4,6]^2+215/48I Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]Spbb[2,6]Spbb[3,5]Spaa[4,6]^3Spbb[4,6]+15/16I Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]-1/8I Spbb[1,3]Spbb[1,5]Spaa[2,4]^3Spbb[2,4]^2Spaa[4,6]^3Spbb[4,6]^2-5/4I Spbb[1,3]Spbb[1,4]Spaa[2,4]^3Spbb[2,4]^2Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+83/48I Spbb[1,2]Spbb[1,3]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spaa[4,6]^3Spbb[4,6]^3-1/16I Spbb[1,2]Spbb[1,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spaa[4,6]^3Spbb[4,6]^2Spbb[5,6]-7/16I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[2,4]^2Spbb[3,5]Spaa[4,6]^3Spbb[4,6]^2-1/4I Spaa[1,2]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,6]^2Spbb[3,5]Spaa[4,6]^3-3/4I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[4,6]^3Spbb[4,6]^2-21/8I Spbb[1,4]Spbb[1,6]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,5]Spaa[4,6]^3Spbb[4,6]-1/16I Spbb[1,6]^2Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spaa[4,6]^3Spbb[4,6]^2-7/24I Spaa[1,2]Spbb[1,2]^2Spbb[1,6]Spaa[2,4]Spaa[2,6]Spbb[3,5]Spaa[4,6]^3Spbb[4,6]^2-3/16I Spaa[1,6]^2Spbb[1,6]^4Spaa[2,6]Spbb[3,5]Spaa[4,6]^3Spbb[4,6]-1/8I Spaa[1,6]Spbb[1,6]^3Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[4,6]^3Spbb[4,6]-21/4I Spbb[1,2]Spaa[1,6]Spbb[1,6]^2Spaa[2,6]^2Spbb[3,6]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-41/16I Spaa[1,6]Spbb[1,6]^3Spbb[2,5]Spaa[2,6]^2Spbb[3,6]Spaa[4,6]^3Spbb[4,6]-3/16I Spaa[1,2]Spbb[1,2]Spaa[1,6]Spbb[1,6]^3Spaa[2,6]Spbb[3,5]Spaa[4,6]^3Spbb[4,6]-1/16I Spbb[1,6]^2Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]Spaa[4,6]^3Spbb[4,6]-43/16I Spbb[1,2]Spbb[1,6]Spaa[2,6]^3Spbb[2,6]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-41/16I Spbb[1,6]^2Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]-43/16I Spaa[1,2]Spbb[1,2]^2Spbb[1,6]Spaa[2,6]^2Spbb[3,6]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+15/16I Spaa[1,4]^3Spbb[1,4]^4Spbb[1,6]Spaa[2,4]Spbb[3,5]Spaa[4,6]^2-25/16I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^3Spbb[1,5]Spaa[2,4]Spaa[4,6]^2Spbb[4,6]+5/4I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^4Spaa[2,4]Spaa[4,6]^2Spbb[5,6]+5/8I Spaa[1,4]^3Spbb[1,4]^3Spbb[1,6]^2Spaa[2,6]Spbb[3,5]Spaa[4,6]^2+15/16I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^3Spbb[1,6]Spaa[2,6]Spaa[4,6]^2Spbb[5,6]+15/16I Spaa[1,2]Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^3Spbb[1,5]Spbb[1,6]Spaa[4,6]^2+4I Spaa[1,4]^2Spbb[1,4]^4Spaa[2,4]^2Spbb[2,6]Spbb[3,5]Spaa[4,6]^2-49/16I Spaa[1,4]^2Spbb[1,4]^4Spaa[2,4]^2Spbb[2,5]Spbb[3,6]Spaa[4,6]^2-5/8I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[4,6]^2Spbb[4,6]+27/8I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]Spaa[4,6]^2Spbb[5,6]+5/8I Spaa[1,4]^2Spbb[1,4]^3Spbb[1,6]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,5]Spaa[4,6]^2+15/16I Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,5]Spbb[1,6]Spaa[2,6]^2Spaa[4,6]^2Spbb[4,6]^2-1/16I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^3Spaa[2,6]Spaa[4,6]^2Spbb[4,6]-1/16I Spbb[1,2]Spaa[1,4]Spbb[1,6]^2Spaa[2,6]^3Spbb[2,6]Spbb[3,5]Spaa[4,6]^2Spbb[4,6]+1/16I Spaa[1,4]Spbb[1,6]^3Spbb[2,3]Spbb[2,5]Spaa[2,6]^3Spaa[4,6]^2Spbb[4,6]-3I Spbb[1,2]Spbb[1,4]Spaa[2,4]^4Spbb[2,4]^2Spbb[3,5]Spaa[4,6]^2Spbb[4,6])/(Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2](1/4*(s[1,3]+s[1,4]+s[2,3]+s[2,4])^2-s[1,2]*s[3,4])^2)+
(+2I Spbb[1,5]Spaa[4,6]Spab[4,Sp[3]+Sp[5],1]^2)/(Spbb[1,2]Spaa[3,4]Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2])+
(-1/2I Spaa[1,6]^3Spbb[2,3]^3s[2,3,4]^2(2*s[5,6]*s[3,4]-(s[5,6]+s[3,4]-s[1,2])*s[5,6,1]))/(Spbb[3,4]Spaa[5,6]Spab[1,Sp[3]+Sp[4],2]^4Spab[1,Sp[2]+Sp[3],4]Spab[5,Sp[1]+Sp[6],2])+
(+1/4I Spaa[1,6]^3Spbb[2,3]^3Spaa[3,4]Spbb[5,6]Spab[2,Sp[3]+Sp[4],1]s[2,3,4](s[5,6,1]-s[5,6,2]))/(Spab[1,Sp[3]+Sp[4],2]^3Spab[1,Sp[2]+Sp[3],4]Spab[5,Sp[1]+Sp[6],2](1/4*(s[1,3]+s[1,4]+s[2,3]+s[2,4])^2-s[1,2]*s[3,4]))+
(-2I Spaa[1,6]^2Spbb[2,3]^2Spab[6,Sp[2]+Sp[4],3]s[2,3,4](2*s[5,6]*s[3,4]-(s[5,6]+s[3,4]-s[1,2])*s[5,6,1]))/(Spbb[3,4]Spaa[5,6]Spab[1,Sp[3]+Sp[4],2]^3Spab[1,Sp[2]+Sp[3],4]Spab[5,Sp[1]+Sp[6],2])+
(Spab[6,Sp[1]+Sp[2],5]Spab[4,Sp[1]+Sp[2],3](2*s[5,6]*s[3,4]-(s[5,6]+s[3,4]-s[1,2])*s[5,6,1])(+1I Spaa[1,5]Spbb[1,5]Spaa[5,6]Spbb[5,6]+1I Spaa[1,2]Spbb[1,5]Spbb[2,6]Spaa[5,6]+1I Spaa[1,5]Spbb[1,5]Spaa[3,5]Spbb[3,5]+1I Spaa[1,5]Spbb[1,5]Spaa[3,6]Spbb[3,6]+1I Spaa[1,3]Spbb[1,3]Spaa[2,5]Spbb[2,5]-1I Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]))/(Spab[1,Sp[3]+Sp[4],2]^2Spab[3,Sp[1]+Sp[2],4]Spab[5,Sp[1]+Sp[2],6](1/4*(s[1,3]+s[1,4]+s[2,3]+s[2,4])^2-s[1,2]*s[3,4]))+
(-4I Spaa[1,4]Spbb[1,5]Spbb[3,5]Spaa[5,6]^3Spbb[5,6]^2+4I Spaa[1,5]Spbb[1,5]Spbb[3,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2-4I Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[3,5]Spaa[5,6]^2Spbb[5,6]-4I Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2+4I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[1,6]Spaa[5,6]^2Spbb[5,6]^2-4I Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[3,6]Spaa[5,6]^2Spbb[5,6]+4I Spbb[1,3]Spaa[1,4]Spbb[3,5]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]^2-4I Spaa[1,4]Spbb[1,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]^2Spbb[5,6]+4I Spaa[3,4]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[5,6]^2Spbb[5,6]-4I Spaa[1,4]Spbb[1,5]Spbb[3,4]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2-4I Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2+4I Spaa[3,4]Spbb[3,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+4I Spaa[1,4]Spbb[1,5]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[5,6]^2Spbb[5,6]-4I Spbb[1,3]Spaa[1,4]Spaa[3,4]Spbb[3,5]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]-4I Spaa[1,4]Spbb[1,5]Spaa[3,4]Spbb[3,5]^2Spbb[4,6]Spaa[5,6]^2+8I Spaa[3,4]^2Spbb[3,4]Spbb[3,5]^2Spaa[5,6]^2Spbb[5,6]-4I Spaa[3,4]^2Spbb[3,5]^3Spbb[4,6]Spaa[5,6]^2+4I Spaa[1,5]^2Spbb[1,5]^2Spbb[3,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]+4I Spaa[1,5]^2Spbb[1,5]^2Spaa[3,4]Spbb[3,5]^2Spaa[5,6]+4I Spaa[1,5]Spbb[1,5]Spaa[3,4]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[5,6]-4I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2+4I Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[3,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]+4I Spaa[1,5]Spbb[1,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]+4I Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]+4I Spbb[1,3]Spaa[1,5]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]Spaa[5,6]Spbb[5,6]+4I Spaa[1,5]Spbb[1,5]Spbb[3,4]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]^2+4I Spbb[1,3]Spaa[1,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]^2+4I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]+8I Spaa[1,5]Spbb[1,5]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]+4I Spbb[1,3]Spaa[1,5]Spaa[3,4]Spbb[3,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]-4I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,4]Spbb[3,5]Spbb[4,5]Spaa[5,6]-4I Spbb[1,3]Spaa[1,5]Spaa[3,4]^2Spbb[3,5]^2Spbb[4,5]Spaa[5,6]-4I Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]+4I Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]^2-4I Spaa[3,5]Spbb[3,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]-4I Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]-4I Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]+4I Spaa[1,3]Spbb[1,5]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]Spaa[5,6]+4I Spaa[1,4]Spbb[1,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2Spaa[5,6]-4I Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]-8I Spaa[1,4]Spbb[1,5]Spbb[3,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]-4I Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]+4I Spaa[1,4]^2Spbb[1,5]^2Spbb[3,4]Spaa[4,5]Spbb[4,5]Spaa[5,6]+8I Spaa[1,4]Spbb[1,5]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[5,6]+4I Spaa[3,4]^2Spbb[3,4]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[5,6]+4I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[5,6]Spbb[5,6]-4I Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spaa[3,6]Spaa[5,6]Spbb[5,6]^2-8I Spbb[1,3]Spaa[1,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2+4I Spaa[1,4]Spbb[1,5]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]+8I Spbb[1,3]Spaa[1,4]Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]-4I Spbb[1,3]Spaa[1,4]^2Spbb[1,5]Spbb[3,4]Spaa[3,6]Spaa[5,6]Spbb[5,6]+4I Spbb[1,3]^2Spaa[1,4]^2Spaa[3,6]Spbb[4,5]Spaa[5,6]Spbb[5,6]+8I Spbb[1,3]Spaa[1,4]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]+4I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]+8I Spbb[1,3]Spaa[1,4]Spaa[3,4]Spbb[3,4]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]-4I Spaa[1,5]^2Spbb[1,5]^2Spaa[3,5]Spbb[3,5]^2Spaa[4,6]+4I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[5,6]-4I Spaa[1,5]^2Spbb[1,5]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]-8I Spaa[1,5]Spbb[1,5]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,6]^2Spbb[5,6]+4I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]-4I Spbb[1,3]^2Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[3,6]Spbb[5,6]-4I Spaa[1,5]Spbb[1,5]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[5,6]+4I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]Spbb[3,4]Spaa[3,6]Spaa[4,6]Spbb[5,6]+4I Spbb[1,3]^2Spaa[1,4]Spaa[1,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[5,6]+4I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]+4I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[1,6]^3Spbb[1,6]^2+4I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[4,6]Spbb[5,6])/(Spab[1,Sp[3]+Sp[4],2]^2Spab[3,Sp[1]+Sp[2],4]Spab[5,Sp[1]+Sp[2],6])+
(Spbb[5,6]Spaa[1,6]^3Spbb[2,3]^3Spaa[3,4]Spab[2,Sp[3]+Sp[4],1]^2(s[5,6,1]-s[5,6,2])(+1/8I s[2,3,4]+1/16I s[1,3,4]))/(Spab[1,Sp[3]+Sp[4],2]^2Spab[1,Sp[2]+Sp[3],4]Spab[5,Sp[1]+Sp[6],2](1/4*(s[1,3]+s[1,4]+s[2,3]+s[2,4])^2-s[1,2]*s[3,4])^2)+
(-3I Spaa[1,6]Spbb[2,3]Spab[6,Sp[2]+Sp[4],3]^2(2*s[5,6]*s[3,4]-(s[5,6]+s[3,4]-s[1,2])*s[5,6,1]))/(Spbb[3,4]Spaa[5,6]Spab[1,Sp[3]+Sp[4],2]^2Spab[1,Sp[2]+Sp[3],4]Spab[5,Sp[1]+Sp[6],2])+
(Spaa[1,6]Spbb[2,3](-4I Spbb[3,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2+4I Spaa[3,4]Spbb[3,5]^2Spaa[5,6]^2Spbb[5,6]-4I Spaa[3,5]Spbb[3,5]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]-4I Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]+8I Spbb[1,3]Spaa[1,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2-4I Spbb[1,5]Spaa[1,6]Spbb[3,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]-4I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[1,6]Spaa[5,6]Spbb[5,6]-4I Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]-8I Spbb[1,3]Spaa[1,4]Spbb[3,5]Spaa[3,6]Spaa[5,6]Spbb[5,6]+4I Spbb[3,4]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]^2-4I Spbb[3,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]-4I Spaa[1,4]Spbb[1,5]Spbb[3,4]Spaa[4,6]Spaa[5,6]Spbb[5,6]-8I Spbb[1,3]Spaa[1,4]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]-4I Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]+4I Spaa[1,5]^2Spbb[1,5]^2Spbb[3,5]Spaa[4,6]+4I Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[3,6]Spaa[4,6]-4I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]+4I Spbb[1,3]Spaa[1,5]Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[5,6]+4I Spaa[1,5]Spbb[1,5]Spbb[3,4]Spaa[4,6]^2Spbb[5,6]+4I Spbb[1,3]Spaa[1,5]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]+4I Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,6]^2Spbb[5,6]+4I Spbb[3,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]+4I Spbb[1,3]Spaa[1,6]^2Spbb[1,6]Spaa[4,6]Spbb[5,6]-4I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]+4I Spbb[1,3]Spaa[1,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]Spbb[5,6]+4I Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spaa[3,6]Spbb[5,6]+4I Spbb[1,4]Spaa[1,6]Spbb[3,6]Spaa[4,6]^2Spbb[5,6]+4I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,6]Spaa[4,6]Spbb[5,6]+4I Spbb[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[5,6]+4I Spbb[1,3]Spaa[1,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]Spbb[5,6]+4I Spbb[3,4]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+4I Spaa[1,4]Spbb[1,4]Spbb[3,4]Spaa[4,6]^2Spbb[5,6]+4I Spaa[3,4]Spbb[3,4]^2Spaa[4,6]^2Spbb[5,6]))/(Spab[1,Sp[3]+Sp[4],2]^2Spab[1,Sp[2]+Sp[3],4]Spab[5,Sp[1]+Sp[6],2])+
(+5/32I Spaa[1,2]Spbb[1,2]Spaa[3,4]Spbb[3,4]Spaa[5,6]Spbb[5,6]Spab[2,Sp[3]+Sp[4],1]Spab[4,Sp[1]+Sp[2],3]Spab[6,Sp[1]+Sp[2],5](s[5,6,1]-s[5,6,2]))/(Spab[1,Sp[3]+Sp[4],2]Spab[3,Sp[1]+Sp[2],4]Spab[5,Sp[1]+Sp[2],6](1/4*(s[1,3]+s[1,4]+s[2,3]+s[2,4])^2-s[1,2]*s[3,4])^2)+
(Spab[6,Sp[1]+Sp[2],5]Spab[2,Sp[3]+Sp[4],1]Spab[4,Sp[1]+Sp[2],3]Spab[5,Sp[1]+Sp[2],5]Spaa[3,4]Spbb[3,4](-1/4I Spaa[1,6]Spbb[1,6]Spaa[5,6]Spbb[5,6]+1/4I Spaa[1,2]Spbb[1,2]Spaa[5,6]Spbb[5,6]+3/4I Spaa[1,2]Spbb[1,5]Spbb[2,6]Spaa[5,6]-1/2I Spaa[1,3]Spbb[1,3]Spaa[5,6]Spbb[5,6]+1/2I Spaa[1,3]Spbb[1,5]Spbb[3,6]Spaa[5,6]-1/4I Spaa[1,5]^2Spbb[1,5]^2-1/4I Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[2,5]+1/4I Spaa[1,5]Spbb[1,5]Spaa[3,5]Spbb[3,5]-1/2I Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]-1/2I Spaa[1,5]Spbb[1,5]Spaa[2,6]Spbb[2,6]+1/4I Spaa[1,5]Spbb[1,5]Spaa[3,6]Spbb[3,6]+1/4I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]+1/2I Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]+1/2I Spbb[1,3]Spaa[1,5]Spaa[2,3]Spbb[2,5]+1/4I Spaa[1,2]Spbb[1,2]Spaa[2,5]Spbb[2,5]-1/4I Spaa[1,6]^2Spbb[1,6]^2-1/4I Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]+1/4I Spaa[1,2]Spbb[1,2]Spaa[1,6]Spbb[1,6]+1/4I Spaa[1,2]Spbb[1,2]Spaa[2,6]Spbb[2,6]))/(Spab[1,Sp[3]+Sp[4],2]Spab[3,Sp[1]+Sp[2],4]Spab[5,Sp[1]+Sp[2],6](1/4*(s[1,3]+s[1,4]+s[2,3]+s[2,4])^2-s[1,2]*s[3,4])^2)+
(Spab[6,Sp[1]+Sp[2],5]Spab[2,Sp[3]+Sp[4],1]Spab[4,Sp[1]+Sp[2],3]Spab[6,Sp[1]+Sp[2],6]Spaa[3,4]Spbb[3,4](-1/4I Spaa[1,6]Spbb[1,6]Spaa[5,6]Spbb[5,6]+1/2I Spaa[1,2]Spbb[1,5]Spbb[2,6]Spaa[5,6]-1/2I Spaa[1,3]Spbb[1,3]Spaa[5,6]Spbb[5,6]+1/2I Spaa[1,3]Spbb[1,5]Spbb[3,6]Spaa[5,6]+1/4I Spaa[1,5]Spbb[1,5]Spaa[3,5]Spbb[3,5]-1/4I Spbb[1,2]Spaa[1,5]Spaa[2,6]Spbb[5,6]+1/4I Spaa[1,5]Spbb[1,5]Spaa[3,6]Spbb[3,6]+1/2I Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]+1/2I Spbb[1,3]Spaa[1,5]Spaa[2,3]Spbb[2,5]))/(Spab[1,Sp[3]+Sp[4],2]Spab[3,Sp[1]+Sp[2],4]Spab[5,Sp[1]+Sp[2],6](1/4*(s[1,3]+s[1,4]+s[2,3]+s[2,4])^2-s[1,2]*s[3,4])^2)+
(Spab[6,Sp[1]+Sp[2],5]Spab[4,Sp[1]+Sp[2],3](-7/4I Spbb[1,5]Spaa[2,5]Spaa[5,6]^2Spbb[5,6]^2-7/4I Spbb[1,6]Spaa[2,6]Spaa[5,6]^2Spbb[5,6]^2-7/2I Spaa[1,2]Spbb[1,5]Spbb[1,6]Spaa[5,6]^2Spbb[5,6]-9/2I Spaa[1,5]Spbb[1,5]^2Spaa[2,5]Spaa[5,6]Spbb[5,6]-3/2I Spaa[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spaa[5,6]-2I Spbb[1,5]Spaa[2,5]^2Spbb[2,5]Spaa[5,6]Spbb[5,6]+1/2I Spbb[1,5]Spaa[2,5]Spaa[3,5]Spbb[3,5]Spaa[5,6]Spbb[5,6]-15/2I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,5]Spaa[5,6]Spbb[5,6]+1I Spbb[1,2]Spaa[2,5]Spaa[2,6]Spaa[5,6]Spbb[5,6]^2-2I Spbb[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[5,6]Spbb[5,6]-2I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[2,5]Spaa[5,6]Spbb[5,6]+1I Spaa[1,2]Spbb[1,5]Spbb[1,6]Spaa[2,5]Spbb[2,5]Spaa[5,6]+1/2I Spbb[1,6]Spaa[2,6]Spaa[3,5]Spbb[3,5]Spaa[5,6]Spbb[5,6]+1I Spaa[1,2]Spbb[1,5]^2Spaa[3,5]Spbb[3,6]Spaa[5,6]+3/2I Spaa[1,2]Spbb[1,5]Spbb[1,6]Spaa[3,5]Spbb[3,5]Spaa[5,6]-3I Spaa[1,6]Spbb[1,6]^2Spaa[2,6]Spaa[5,6]Spbb[5,6]-3/2I Spaa[1,2]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spaa[5,6]+1/2I Spaa[1,2]Spbb[1,6]^2Spbb[2,5]Spaa[2,6]Spaa[5,6]-2I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]Spbb[1,6]Spaa[5,6]+1/2I Spaa[1,5]Spbb[1,5]^2Spaa[2,5]^2Spbb[2,5]+5/2I Spaa[1,5]Spbb[1,5]^2Spaa[2,5]Spaa[3,5]Spbb[3,5]-1I Spaa[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[3,5]-5/2I Spaa[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[3,6]-1/2I Spbb[1,5]Spaa[2,5]^2Spbb[2,5]Spaa[3,5]Spbb[3,5]+5/2I Spbb[1,2]Spbb[1,5]Spaa[1,6]Spaa[2,5]^2Spbb[5,6]+1I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,5]^2Spbb[2,5]+3I Spbb[1,2]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[5,6]+3I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[2,5]^2Spbb[2,5]+1/2I Spbb[1,2]Spaa[2,3]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]+5/2I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,5]Spaa[3,5]Spbb[3,5]-1I Spbb[1,2]Spaa[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]Spbb[5,6]-1/2I Spbb[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]-1I Spaa[1,2]Spbb[1,3]Spbb[1,5]Spaa[2,5]Spbb[2,5]Spaa[3,5]+4I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[2,5]Spaa[3,5]Spbb[3,5]+5/2I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,5]Spaa[2,6]Spbb[5,6]+1/2I Spaa[1,6]Spbb[1,6]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]+3I Spbb[1,2]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[5,6]+3I Spaa[1,2]Spbb[1,2]^2Spaa[2,5]Spaa[2,6]Spbb[5,6]+3I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]+1/2I Spbb[1,2]Spaa[2,3]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]-1I Spaa[1,2]Spbb[1,3]Spbb[1,6]Spaa[2,5]Spbb[2,5]Spaa[3,6]+3I Spaa[1,2]Spbb[1,2]Spbb[1,6]Spaa[2,5]Spbb[3,5]Spaa[3,6]+5/2I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]Spaa[2,5]+5/2I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[2,5]+5/2I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,3]Spaa[2,5]Spbb[2,5]-5/2I Spaa[1,2]Spbb[1,2]^2Spaa[2,3]Spaa[2,5]Spbb[3,5]-1I Spbb[1,2]Spaa[2,6]^2Spaa[3,5]Spbb[3,6]Spbb[5,6]+1I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[2,6]Spaa[3,5]Spbb[3,6]-3/2I Spaa[1,2]Spbb[1,3]Spaa[1,6]Spbb[1,6]^2Spaa[3,6]))/(Spab[1,Sp[3]+Sp[4],2]Spab[3,Sp[1]+Sp[2],4]Spab[5,Sp[1]+Sp[2],6](1/4*(s[1,3]+s[1,4]+s[2,3]+s[2,4])^2-s[1,2]*s[3,4]))+
(Spaa[1,6]^2Spbb[2,3]^2Spab[2,Sp[3]+Sp[4],1](+5/4I Spbb[1,5]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[5,6]^2Spbb[5,6]^2-5/4I Spbb[1,5]Spaa[2,4]Spaa[4,5]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]^2-9/16I Spbb[1,2]Spaa[2,4]Spaa[2,6]Spaa[5,6]^2Spbb[5,6]^3-5/8I Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spaa[5,6]^2Spbb[5,6]^2-1/4I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[2,4]Spaa[5,6]^2Spbb[5,6]^2+1/4I Spaa[1,2]Spbb[1,5]Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[5,6]^2Spbb[5,6]+5/8I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[5,6]^2Spbb[5,6]^2+5/4I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,4]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]-17/8I Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[5,6]^2Spbb[5,6]^2+29/16I Spbb[1,4]Spaa[2,4]^2Spbb[2,5]Spaa[5,6]^2Spbb[5,6]^2+15/8I Spbb[1,6]Spaa[2,4]^2Spbb[2,5]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]+9/16I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[5,6]Spbb[5,6]-5/8I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[4,5]Spbb[4,5]Spaa[5,6]Spbb[5,6]+5/16I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[5,6]Spbb[5,6]+5/8I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[5,6]Spbb[5,6]+15/16I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]^2Spbb[2,5]Spaa[5,6]Spbb[5,6]-5/4I Spbb[1,5]Spaa[2,5]^2Spbb[2,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2-1/4I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]^2Spbb[2,5]Spaa[5,6]Spbb[5,6]+5/4I Spbb[1,5]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[5,6]Spbb[5,6]-5/8I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[4,5]Spbb[4,5]Spaa[5,6]Spbb[5,6]-15/8I Spbb[1,2]Spbb[1,5]Spaa[1,6]Spaa[2,4]Spaa[2,5]Spaa[5,6]Spbb[5,6]^2+5/16I Spbb[1,2]Spaa[2,5]Spaa[2,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]^3+5/8I Spbb[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2-7/8I Spbb[1,2]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[5,6]Spbb[5,6]^2+5/8I Spbb[1,6]Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spaa[5,6]Spbb[5,6]-1/2I Spaa[1,2]Spbb[1,5]Spbb[1,6]Spaa[2,5]Spbb[2,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]-5/8I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2-5/4I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]+39/16I Spbb[1,5]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2-7/8I Spbb[1,4]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2-5/4I Spbb[1,6]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]-5/16I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[5,6]Spbb[5,6]+35/16I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[5,6]Spbb[5,6]+3/16I Spaa[1,2]Spbb[1,5]Spbb[1,6]Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[5,6]-5/8I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[5,6]Spbb[5,6]-5/16I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[5,6]Spbb[5,6]+15/16I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[5,6]Spbb[5,6]+5/16I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spbb[4,5]Spaa[5,6]+15/16I Spbb[1,4]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[5,6]Spbb[5,6]-5/4I Spbb[1,5]Spaa[2,4]Spaa[4,5]^2Spbb[4,5]^2Spaa[5,6]Spbb[5,6]+5/8I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,4]Spaa[4,5]Spaa[5,6]Spbb[5,6]^2-5/4I Spbb[1,4]Spaa[2,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2-5/4I Spbb[1,6]Spaa[2,4]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]-5/4I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[4,5]Spbb[4,5]Spaa[5,6]Spbb[5,6]-15/16I Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[4,5]Spbb[4,5]Spaa[5,6]Spbb[5,6]-5/8I Spbb[1,4]Spaa[2,4]^2Spbb[2,5]Spaa[4,5]Spbb[4,5]Spaa[5,6]Spbb[5,6]+1/16I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,4]^2Spaa[5,6]Spbb[5,6]^2+5/16I Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2-7/8I Spbb[1,2]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[5,6]Spbb[5,6]^2-5/8I Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[5,6]Spbb[5,6]-1/4I Spaa[1,2]Spbb[1,6]^2Spbb[2,5]Spaa[2,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]-5/8I Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2-29/16I Spbb[1,2]Spaa[2,4]Spaa[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]^2-15/16I Spbb[1,6]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]-1/4I Spaa[1,2]Spbb[1,2]^2Spaa[2,4]Spaa[2,6]Spaa[5,6]Spbb[5,6]^2-1/16I Spaa[1,2]Spbb[1,6]^2Spaa[2,4]Spbb[2,5]^2Spaa[2,6]Spaa[5,6]-29/16I Spbb[1,2]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spaa[5,6]Spbb[5,6]^2-15/16I Spbb[1,6]Spaa[2,4]^2Spbb[2,4]Spbb[2,5]Spaa[2,6]Spaa[5,6]Spbb[5,6]-5/16I Spbb[1,2]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]-5/8I Spaa[1,2]Spbb[1,4]Spbb[1,6]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]^2-5/8I Spaa[1,2]Spbb[1,6]^2Spbb[4,5]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]-5/16I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]Spbb[1,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]-5/8I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[1,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]-7/8I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[2,4]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2-25/16I Spaa[1,2]Spbb[1,5]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[4,6]Spaa[5,6]Spbb[5,6]-5/16I Spbb[1,4]Spaa[2,4]^2Spbb[2,4]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2+5/8I Spbb[1,6]Spaa[2,4]^2Spbb[2,4]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]+5/8I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]Spaa[2,4]Spaa[5,6]Spbb[5,6]+15/16I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[5,6]Spbb[5,6]+5/16I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[5,6]Spbb[5,6]-5/16I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[2,4]^2Spbb[2,5]Spaa[5,6]Spbb[5,6]-5/16I Spaa[1,2]Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,5]^2Spaa[5,6]+15/16I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[5,6]Spbb[5,6]-5/8I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,5]Spaa[5,6]Spbb[5,6]-5/16I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,5]Spbb[4,5]Spaa[5,6]-5/16I Spbb[1,5]Spaa[2,4]^3Spbb[2,4]^2Spaa[5,6]Spbb[5,6]-1/16I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^2-5/16I Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]Spaa[2,5]Spbb[5,6]+5/16I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]Spbb[2,5]+5/16I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]Spbb[2,5]+5/16I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]-5/16I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]^2Spbb[2,5]-5/16I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,4]^2Spbb[2,5]-5/16I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]-5/4I Spbb[1,5]Spaa[2,5]^3Spbb[2,5]^2Spaa[4,6]Spbb[5,6]+1/16I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]^3Spbb[2,5]^2-5/4I Spbb[1,5]Spaa[2,5]^2Spbb[2,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[5,6]+25/16I Spbb[1,2]Spbb[1,5]Spaa[1,6]Spaa[2,5]^2Spaa[4,6]Spbb[5,6]^2-15/16I Spbb[1,2]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spaa[4,6]Spbb[5,6]^2-5/8I Spbb[1,6]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spaa[4,6]Spbb[5,6]-25/16I Spbb[1,2]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spbb[5,6]-5/16I Spbb[1,5]Spbb[2,4]Spaa[2,5]^2Spaa[4,6]^2Spbb[5,6]^2-15/16I Spbb[1,4]Spaa[2,5]^2Spbb[2,5]Spaa[4,6]^2Spbb[5,6]^2-5/8I Spbb[1,6]Spaa[2,5]^2Spbb[2,5]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]-3/2I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[2,5]^2Spbb[2,5]Spaa[4,6]Spbb[5,6]+3/16I Spaa[1,2]Spbb[1,5]Spbb[1,6]Spaa[2,5]^2Spbb[2,5]^2Spaa[4,6]+5/16I Spaa[1,4]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]^2Spaa[4,6]Spbb[5,6]-25/16I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,5]^2Spbb[2,5]Spaa[4,6]Spbb[5,6]-15/16I Spbb[1,4]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[4,6]Spbb[5,6]-5/16I Spbb[1,5]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[5,6]+5/8I Spbb[1,4]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[5,6]+5/4I Spbb[1,2]^2Spaa[1,6]Spaa[2,4]Spaa[2,5]Spaa[2,6]Spbb[5,6]^2-5/4I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,4]Spaa[2,5]Spaa[4,6]Spbb[5,6]^2+5/16I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,4]Spaa[2,5]Spbb[5,6]-15/16I Spbb[1,2]Spbb[1,5]Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[5,6]-5/16I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[5,6]+5/16I Spbb[1,2]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]Spbb[5,6]^2+15/16I Spbb[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]Spbb[5,6]-15/8I Spbb[1,2]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[5,6]-5/16I Spbb[1,6]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spaa[4,6]^2Spbb[5,6]^2+5/16I Spbb[1,2]Spaa[2,5]Spaa[2,6]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]^2+15/16I Spbb[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]+1/8I Spaa[1,2]Spbb[1,2]Spbb[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[4,6]Spbb[5,6]+3/16I Spaa[1,2]Spbb[1,6]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spaa[4,6]+5/16I Spbb[1,2]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spaa[4,6]Spbb[5,6]^2-15/8I Spbb[1,2]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[4,6]Spbb[4,6]Spbb[5,6]-5/4I Spaa[1,2]Spbb[1,2]^2Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[5,6]-35/16I Spbb[1,2]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[5,6]+5/8I Spaa[1,2]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,5]Spaa[4,6]^2Spbb[5,6]+5/16I Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[4,6]^2Spbb[5,6]^2-5/8I Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]-5/16I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]Spaa[2,5]Spaa[4,6]Spbb[5,6]-5/16I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,5]Spaa[4,6]Spbb[5,6]-15/16I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[4,6]Spbb[5,6]-15/16I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[4,6]Spbb[5,6]+5/4I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[4,6]Spbb[5,6]+5/16I Spbb[1,5]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,5]Spaa[4,6]Spbb[5,6]+5/8I Spbb[1,4]^2Spaa[1,6]Spaa[2,4]^2Spbb[2,5]Spaa[4,5]Spbb[5,6]+15/16I Spbb[1,2]^2Spaa[1,6]Spaa[2,4]^2Spaa[2,6]Spbb[4,6]Spbb[5,6]+5/8I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,4]^2Spaa[4,6]Spbb[4,6]Spbb[5,6]+5/8I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[1,6]Spaa[2,4]^2Spbb[5,6]+5/16I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]^2Spbb[5,6]-5/16I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,4]^3Spbb[2,4]Spbb[5,6]+5/16I Spbb[1,6]Spaa[2,6]^3Spbb[2,6]^2Spaa[4,6]Spbb[5,6]-5/16I Spbb[1,2]Spaa[2,4]Spaa[2,6]^3Spbb[2,6]^2Spbb[5,6]+5/16I Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]+1/16I Spaa[1,2]Spbb[1,6]^2Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]-5/8I Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]Spbb[5,6]-15/16I Spbb[1,2]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]Spbb[4,6]Spbb[5,6]-15/16I Spbb[1,2]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[5,6]+5/16I Spaa[1,2]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[4,6]^2Spbb[5,6]-15/16I Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]-5/8I Spbb[1,2]Spaa[2,4]Spaa[2,6]Spaa[4,6]^2Spbb[4,6]^2Spbb[5,6]-5/16I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,6]Spaa[2,6]Spaa[4,6]Spbb[5,6]-15/16I Spaa[1,2]Spbb[1,2]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[4,6]Spbb[5,6]-15/16I Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[4,6]Spbb[5,6]-5/4I Spbb[1,2]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spaa[4,6]Spbb[4,6]Spbb[5,6]+5/16I Spaa[1,2]^2Spbb[1,2]^3Spaa[2,4]Spaa[2,6]Spbb[5,6]-5/16I Spaa[1,2]Spbb[1,2]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[5,6]-5/8I Spbb[1,2]Spaa[2,4]^3Spbb[2,4]^2Spaa[2,6]Spbb[5,6]-5/16I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spbb[1,6]Spaa[4,6]^2Spbb[5,6]-15/16I Spaa[1,2]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[4,6]^2Spbb[5,6]+15/16I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spaa[2,4]Spaa[4,6]Spbb[5,6]+5/8I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spaa[4,6]Spbb[5,6]))/(Spab[1,Sp[3]+Sp[4],2]Spab[1,Sp[2]+Sp[3],4]Spab[5,Sp[1]+Sp[6],2](1/4*(s[1,3]+s[1,4]+s[2,3]+s[2,4])^2-s[1,2]*s[3,4])^2)+
(+2I Spab[6,Sp[2]+Sp[4],3]^3s[2,3,4])/(Spbb[3,4]Spaa[5,6]Spab[1,Sp[3]+Sp[4],2]Spab[1,Sp[2]+Sp[3],4]Spab[5,Sp[1]+Sp[6],2])+
(+3/16I Spbb[1,2]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[3,5]Spbb[3,6]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2+2445725/5328I Spbb[1,2]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]^2Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2+6529777/10656I Spbb[1,3]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2-544799/592I Spbb[1,2]Spaa[2,5]Spaa[2,6]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2-5/8I Spbb[1,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]Spbb[3,6]Spaa[4,6]^2Spaa[5,6]^2Spbb[5,6]^2+1375423/5328I Spbb[1,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]^2Spaa[4,6]^2Spaa[5,6]^2Spbb[5,6]^2-1372093/5328I Spbb[1,2]Spaa[2,5]Spaa[2,6]Spbb[3,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2-136209/148I Spbb[1,3]Spaa[2,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2-545539/1184I Spbb[1,4]Spaa[2,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spaa[5,6]^2Spbb[5,6]^2+545539/1184I Spbb[1,3]Spaa[2,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2+5/12I Spbb[1,4]Spaa[2,5]Spbb[3,5]^2Spaa[4,6]^3Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2-5/12I Spbb[1,4]Spaa[2,5]Spbb[3,5]Spbb[3,6]Spbb[4,5]Spaa[4,6]^3Spaa[5,6]^2Spbb[5,6]^2-1/8I Spbb[1,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2+191/24I Spbb[1,2]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2+191163/1184I Spbb[1,3]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2+115175/3552I Spbb[1,4]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,6]^2Spaa[5,6]^2Spbb[5,6]^2-115175/3552I Spbb[1,3]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2-1/16I Spbb[1,2]Spbb[2,5]Spaa[2,6]^3Spbb[3,5]Spbb[3,6]Spaa[4,5]Spaa[5,6]^2Spbb[5,6]^2+1/8I Spbb[1,2]Spaa[2,6]^3Spbb[2,6]Spbb[3,5]^2Spaa[4,5]Spaa[5,6]^2Spbb[5,6]^2+1/8I Spbb[1,3]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spaa[5,6]^2Spbb[5,6]^2+1/16I Spbb[1,3]Spaa[2,6]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spaa[5,6]^2Spbb[5,6]^2+7/8I Spbb[1,2]Spbb[2,5]Spaa[2,6]^3Spbb[3,6]^2Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2+3/16I Spbb[1,3]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2-691/96I Spbb[1,2]Spaa[2,6]^3Spbb[2,6]Spbb[3,5]Spbb[3,6]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2-499/24I Spbb[1,3]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2+692885/3552I Spbb[1,2]Spaa[2,6]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2-29/16I Spbb[1,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]^2Spaa[4,6]^2Spaa[5,6]^2Spbb[5,6]^2-187459/1776I Spbb[1,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spbb[3,6]Spaa[4,6]^2Spaa[5,6]^2Spbb[5,6]^2+415/48I Spbb[1,3]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2+12181/111I Spbb[1,2]Spaa[2,6]^2Spbb[3,5]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2-6235/96I Spbb[1,3]Spaa[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2-97547/3552I Spbb[1,4]Spaa[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2Spaa[5,6]^2Spbb[5,6]^2-5515/74I Spbb[1,3]Spaa[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2-109/24I Spbb[1,4]Spaa[2,6]Spbb[3,5]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2+161/48I Spbb[1,3]Spaa[2,6]Spbb[3,5]Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]^2+19/16I Spbb[1,4]Spaa[2,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^3Spaa[5,6]^2Spbb[5,6]^2+9/16I Spbb[1,2]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]^2Spbb[3,5]Spbb[3,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]+128116357/127872I Spbb[1,2]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]-27908581/15984I Spbb[1,2]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]-13784543/63936I Spbb[1,2]Spaa[2,5]^2Spaa[2,6]Spbb[2,6]Spbb[3,5]^3Spaa[3,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]-17/16I Spbb[1,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spbb[3,5]Spbb[3,6]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]+64032041/31968I Spbb[1,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]^2Spaa[4,6]^2Spaa[5,6]Spbb[5,6]-63998075/31968I Spbb[1,2]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[3,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]+208067653/127872I Spbb[1,3]Spaa[2,5]^2Spbb[2,6]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]-6975397/3996I Spbb[1,2]Spaa[2,5]^2Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]-27964525/31968I Spbb[1,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]+131628187/63936I Spbb[1,4]Spaa[2,5]^2Spbb[2,6]Spbb[3,5]^3Spaa[3,6]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]-75699137/63936I Spbb[1,2]Spaa[2,5]^2Spbb[3,5]^3Spaa[3,6]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]-43359439/42624I Spbb[1,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]^2Spaa[4,6]^3Spbb[4,6]Spaa[5,6]Spbb[5,6]-15/16I Spbb[1,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]Spbb[3,6]Spbb[4,5]Spaa[4,6]^3Spaa[5,6]Spbb[5,6]+43399399/42624I Spbb[1,4]Spaa[2,5]^2Spbb[2,6]Spbb[3,5]^2Spbb[4,5]Spaa[4,6]^3Spaa[5,6]Spbb[5,6]+2768077/10656I Spbb[1,2]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]+3523003/5328I Spbb[1,2]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[4,6]Spaa[5,6]Spbb[5,6]+12009161/10656I Spbb[1,3]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]-15007703/10656I Spbb[1,2]Spaa[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spbb[3,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]-475/666I Spbb[1,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]+4990741/10656I Spbb[1,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[4,6]^2Spaa[5,6]Spbb[5,6]-1661047/3552I Spbb[1,2]Spaa[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]+1570369/1332I Spbb[1,3]Spaa[2,5]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]+179629/888I Spbb[1,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]-179629/888I Spbb[1,3]Spaa[2,5]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]+62261/888I Spbb[1,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]^3Spaa[4,6]^3Spbb[4,6]Spaa[5,6]Spbb[5,6]-62261/888I Spbb[1,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spbb[4,5]Spaa[4,6]^3Spaa[5,6]Spbb[5,6]-3/16I Spbb[1,2]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^3Spbb[3,5]Spbb[3,6]Spaa[4,5]Spaa[5,6]Spbb[5,6]-2401325/10656I Spbb[1,2]Spaa[2,5]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,5]^2Spaa[4,5]Spaa[5,6]Spbb[5,6]+543837/1184I Spbb[1,2]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]Spaa[5,6]Spbb[5,6]-301123/666I Spbb[1,2]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spaa[5,6]Spbb[5,6]+611681/1332I Spbb[1,2]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[3,5]^2Spaa[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]-4360571/10656I Spbb[1,3]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]Spaa[5,6]Spbb[5,6]+271789/296I Spbb[1,2]Spaa[2,5]Spaa[2,6]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spaa[5,6]Spbb[5,6]-3276605/10656I Spbb[1,2]Spaa[2,5]Spaa[2,6]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]+1634545/3552I Spbb[1,3]Spaa[2,5]Spbb[3,5]^3Spaa[3,6]^3Spbb[3,6]Spaa[4,5]Spaa[5,6]Spbb[5,6]-136209/148I Spbb[1,3]Spaa[2,5]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]+17/16I Spbb[1,2]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^3Spbb[3,6]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]-42008257/63936I Spbb[1,2]Spaa[2,5]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,5]Spbb[3,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]+6985355/3552I Spbb[1,2]Spaa[2,5]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]+34621519/63936I Spbb[1,2]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]+15937679/10656I Spbb[1,3]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]-96502601/31968I Spbb[1,2]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]-15/2I Spbb[1,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,6]^2Spaa[4,6]^2Spaa[5,6]Spbb[5,6]+40607129/31968I Spbb[1,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spbb[3,6]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]-40095641/31968I Spbb[1,2]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[3,5]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]+12932101/10656I Spbb[1,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,5]^2Spaa[4,6]^2Spaa[5,6]Spbb[5,6]-2667415/3552I Spbb[1,2]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]+39425329/31968I Spbb[1,3]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]-866960483/127872I Spbb[1,2]Spaa[2,5]Spaa[2,6]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]-106474025/28416I Spbb[1,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2Spaa[5,6]Spbb[5,6]+117379861/31968I Spbb[1,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]+1534493/1776I Spbb[1,3]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]-298321871/255744I Spbb[1,2]Spaa[2,5]Spaa[2,6]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]-558169/592I Spbb[1,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]Spaa[5,6]Spbb[5,6]-71/16I Spbb[1,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^3Spaa[5,6]Spbb[5,6]+168323/2664I Spbb[1,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]^2Spaa[4,6]^3Spbb[4,6]Spaa[5,6]Spbb[5,6]-366505/5328I Spbb[1,2]Spaa[2,5]Spaa[2,6]Spbb[3,5]^2Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]Spbb[5,6]+1692341/1776I Spbb[1,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]Spbb[3,6]Spbb[4,5]Spaa[4,6]^3Spaa[5,6]Spbb[5,6]-542875/1184I Spbb[1,3]Spaa[2,5]Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]-1309947/1184I Spbb[1,4]Spaa[2,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]^2Spaa[5,6]Spbb[5,6]+58633/296I Spbb[1,3]Spaa[2,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]+68485363/31968I Spbb[1,4]Spaa[2,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]Spaa[5,6]Spbb[5,6]-634839/1184I Spbb[1,3]Spaa[2,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]Spbb[5,6]-25672355/15984I Spbb[1,4]Spaa[2,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^3Spaa[5,6]Spbb[5,6]-29/48I Spbb[1,4]Spaa[2,5]Spbb[3,5]^2Spaa[4,6]^4Spbb[4,6]^2Spaa[5,6]Spbb[5,6]-7/48I Spbb[1,4]Spaa[2,5]Spbb[3,5]Spbb[3,6]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]Spaa[5,6]Spbb[5,6]+3/4I Spbb[1,4]Spaa[2,5]Spbb[3,6]^2Spbb[4,5]^2Spaa[4,6]^4Spaa[5,6]Spbb[5,6]+3/16I Spbb[1,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[4,6]Spaa[5,6]Spbb[5,6]+325/48I Spbb[1,2]Spaa[2,6]^2Spaa[3,5]^2Spbb[3,5]^3Spbb[3,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]+1675105/3552I Spbb[1,3]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]Spbb[3,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]+124735/888I Spbb[1,4]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]^3Spbb[3,6]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]-124735/888I Spbb[1,3]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]+1/16I Spbb[1,2]Spbb[2,5]Spaa[2,6]^3Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,5]Spaa[5,6]Spbb[5,6]+3/2I Spbb[1,2]Spaa[2,6]^3Spbb[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[4,5]Spaa[5,6]Spbb[5,6]-3/16I Spbb[1,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spaa[5,6]Spbb[5,6]+29/16I Spbb[1,2]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spbb[3,6]Spaa[4,5]Spaa[5,6]Spbb[5,6]+47/6I Spbb[1,2]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^3Spaa[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]-54479/296I Spbb[1,3]Spaa[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spaa[5,6]Spbb[5,6]+191163/1184I Spbb[1,3]Spaa[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]-193015/888I Spbb[1,2]Spbb[2,5]Spaa[2,6]^3Spaa[3,5]Spbb[3,5]Spbb[3,6]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]+23/16I Spbb[1,3]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]+397241/1184I Spbb[1,2]Spaa[2,6]^3Spbb[2,6]Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]+189083/296I Spbb[1,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]+124223/592I Spbb[1,2]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]-479465/3552I Spbb[1,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]Spbb[3,6]^2Spaa[4,6]^2Spaa[5,6]Spbb[5,6]+195389/888I Spbb[1,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]+45491/888I Spbb[1,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]-32495/222I Spbb[1,2]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]-24977/1184I Spbb[1,3]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]+13953/592I Spbb[1,4]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2Spaa[5,6]Spbb[5,6]-45541/592I Spbb[1,3]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]+27847/222I Spbb[1,4]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,6]^3Spbb[4,6]Spaa[5,6]Spbb[5,6]+31361/296I Spbb[1,3]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]Spbb[5,6]-205471/888I Spbb[1,4]Spaa[2,6]Spaa[3,5]Spbb[3,5]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^3Spaa[5,6]Spbb[5,6]+1/16I Spbb[1,2]Spbb[2,5]Spaa[2,6]^3Spbb[3,5]^2Spaa[4,5]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]+1/8I Spbb[1,2]Spaa[2,6]^2Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]+1/16I Spbb[1,3]Spaa[2,6]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]-3/4I Spbb[1,2]Spbb[2,5]^2Spaa[2,6]^4Spbb[3,6]^2Spaa[4,5]Spaa[5,6]Spbb[5,6]+740203/3552I Spbb[1,2]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]Spbb[3,5]Spbb[3,6]Spaa[4,5]Spaa[5,6]Spbb[5,6]-13/8I Spbb[1,2]Spaa[2,6]^4Spbb[2,6]^2Spbb[3,5]^2Spaa[4,5]Spaa[5,6]Spbb[5,6]+991361/1184I Spbb[1,2]Spbb[2,5]Spaa[2,6]^3Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,5]Spaa[5,6]Spbb[5,6]+1/4I Spbb[1,3]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spaa[5,6]Spbb[5,6]-271433/222I Spbb[1,2]Spaa[2,6]^3Spbb[2,6]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]Spaa[5,6]Spbb[5,6]-535/96I Spbb[1,2]Spbb[2,5]Spaa[2,6]^3Spbb[3,5]Spbb[3,6]Spaa[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]+95725/1776I Spbb[1,2]Spaa[2,6]^3Spbb[2,6]Spbb[3,5]^2Spaa[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]-68557/444I Spbb[1,3]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spaa[5,6]Spbb[5,6]+41/24I Spbb[1,2]Spaa[2,6]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]^2Spaa[4,5]Spaa[5,6]Spbb[5,6]-113371/888I Spbb[1,3]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]+1071125/3552I Spbb[1,2]Spaa[2,6]^2Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]+529/48I Spbb[1,2]Spaa[2,6]^2Spbb[3,5]^2Spaa[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]Spbb[5,6]-9/16I Spbb[1,3]Spaa[2,6]Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]^2Spaa[4,5]Spaa[5,6]Spbb[5,6]-6229/96I Spbb[1,3]Spaa[2,6]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]-9791/96I Spbb[1,3]Spaa[2,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]Spbb[5,6]+15/16I Spbb[1,2]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]Spbb[3,6]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]+5/12I Spbb[1,3]Spaa[2,6]^4Spbb[2,6]^3Spbb[3,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]-589/96I Spbb[1,2]Spaa[2,6]^4Spbb[2,6]^2Spbb[3,5]Spbb[3,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]+184919/1184I Spbb[1,2]Spbb[2,5]Spaa[2,6]^3Spaa[3,6]Spbb[3,6]^3Spaa[4,6]Spaa[5,6]Spbb[5,6]-425/24I Spbb[1,3]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]+37545/1184I Spbb[1,2]Spaa[2,6]^3Spbb[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]-102347/888I Spbb[1,4]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,6]^2Spaa[4,6]^2Spaa[5,6]Spbb[5,6]+50341/444I Spbb[1,2]Spbb[2,5]Spaa[2,6]^3Spbb[3,6]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]-45283/444I Spbb[1,4]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]Spbb[3,6]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]-5/8I Spbb[1,3]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]+130017/1184I Spbb[1,2]Spaa[2,6]^3Spbb[2,6]Spbb[3,5]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]-2747/32I Spbb[1,3]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]+231455/1184I Spbb[1,2]Spaa[2,6]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^3Spaa[4,6]Spaa[5,6]Spbb[5,6]+1/2I Spbb[1,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^3Spaa[4,6]^2Spaa[5,6]Spbb[5,6]-869495/3552I Spbb[1,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2Spaa[5,6]Spbb[5,6]-4391/96I Spbb[1,3]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]+663049/1776I Spbb[1,2]Spaa[2,6]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]+46567/444I Spbb[1,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]^2Spaa[4,6]^3Spbb[4,6]Spaa[5,6]Spbb[5,6]-20039/444I Spbb[1,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]Spaa[5,6]Spbb[5,6]+4I Spbb[1,3]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]Spbb[5,6]+33021/592I Spbb[1,2]Spaa[2,6]^2Spbb[3,5]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]Spbb[5,6]-96353/888I Spbb[1,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^3Spaa[5,6]Spbb[5,6]-6235/96I Spbb[1,3]Spaa[2,6]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]^3Spaa[4,6]Spaa[5,6]Spbb[5,6]-93403/3552I Spbb[1,4]Spaa[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^3Spaa[4,6]^2Spaa[5,6]Spbb[5,6]-499559/3552I Spbb[1,3]Spaa[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]-841/12I Spbb[1,4]Spaa[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^3Spbb[4,6]Spaa[5,6]Spbb[5,6]-3289/96I Spbb[1,3]Spaa[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]Spbb[5,6]+113/48I Spbb[1,4]Spaa[2,6]Spaa[3,6]Spbb[3,6]^3Spbb[4,5]Spaa[4,6]^3Spaa[5,6]Spbb[5,6]-3/2I Spbb[1,4]Spaa[2,6]Spbb[3,5]Spbb[3,6]Spaa[4,6]^4Spbb[4,6]^2Spaa[5,6]Spbb[5,6]+5/16I Spbb[1,3]Spaa[2,6]Spbb[3,5]Spaa[4,6]^4Spbb[4,6]^3Spaa[5,6]Spbb[5,6]+19/16I Spbb[1,4]Spaa[2,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^4Spbb[4,6]Spaa[5,6]Spbb[5,6]+25454057/63936I Spbb[1,2]Spaa[2,5]^3Spbb[2,5]^3Spaa[2,6]^2Spbb[3,5]Spbb[3,6]Spaa[4,6]+6186265/42624I Spbb[1,2]Spaa[2,5]^3Spbb[2,5]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,5]^2Spaa[4,6]+25430081/63936I Spbb[1,2]Spbb[2,3]Spaa[2,4]Spaa[2,5]^3Spbb[2,5]^3Spaa[2,6]^2Spbb[3,5]+14819453/63936I Spbb[1,2]Spbb[2,3]Spaa[2,5]^3Spbb[2,5]^2Spaa[2,6]^2Spaa[3,4]Spbb[3,5]^2+2384955/2368I Spbb[1,2]Spaa[2,5]^3Spbb[2,5]^2Spaa[2,6]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]-28358837/10656I Spbb[1,2]Spaa[2,5]^3Spbb[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]^3Spaa[3,6]Spaa[4,6]+117189817/63936I Spbb[1,2]Spbb[2,3]Spaa[2,4]Spaa[2,5]^3Spbb[2,5]^2Spaa[2,6]Spbb[3,5]^2Spaa[3,6]+273482549/63936I Spbb[1,2]Spbb[2,3]Spaa[2,5]^3Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]-5/16I Spbb[1,4]Spaa[2,5]^3Spbb[2,5]^3Spaa[2,6]Spbb[3,5]Spbb[3,6]Spaa[4,6]^2+287437207/127872I Spbb[1,4]Spaa[2,5]^3Spbb[2,5]^2Spaa[2,6]Spbb[2,6]Spbb[3,5]^2Spaa[4,6]^2-287397247/127872I Spbb[1,2]Spaa[2,5]^3Spbb[2,5]^2Spaa[2,6]Spbb[3,5]^2Spaa[4,6]^2Spbb[4,6]-58550087/127872I Spbb[1,2]Spaa[2,4]Spaa[2,5]^3Spbb[2,5]^3Spaa[2,6]Spbb[3,4]Spbb[3,5]Spaa[4,6]-58534103/127872I Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,5]^3Spbb[2,5]^3Spaa[2,6]Spbb[3,5]Spaa[4,6]-218500699/127872I Spbb[1,2]Spaa[2,5]^3Spbb[2,5]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]^2Spaa[4,6]-102809339/127872I Spbb[1,4]Spbb[2,3]Spaa[2,5]^3Spbb[2,5]^2Spaa[2,6]Spaa[3,4]Spbb[3,5]^2Spaa[4,6]-289545221/127872I Spbb[1,2]Spaa[2,5]^3Spbb[2,5]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]Spaa[4,6]+196042373/63936I Spbb[1,2]Spaa[2,5]^3Spbb[2,6]Spbb[3,5]^4Spaa[3,6]^2Spaa[4,6]-61339031/42624I Spbb[1,2]Spbb[2,3]Spaa[2,4]Spaa[2,5]^3Spbb[2,5]Spbb[3,5]^3Spaa[3,6]^2-139062433/127872I Spbb[1,2]Spbb[2,3]Spaa[2,5]^3Spaa[3,4]Spbb[3,5]^4Spaa[3,6]^2-304001/384I Spbb[1,4]Spaa[2,5]^3Spbb[2,5]^2Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]^2-3327083/4736I Spbb[1,4]Spaa[2,5]^3Spbb[2,5]Spbb[2,6]Spbb[3,5]^3Spaa[3,6]Spaa[4,6]^2+10614643/7104I Spbb[1,2]Spaa[2,5]^3Spbb[2,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,6]^2Spbb[4,6]+19559201/7992I Spbb[1,2]Spaa[2,4]Spaa[2,5]^3Spbb[2,5]^2Spbb[3,4]Spbb[3,5]^2Spaa[3,6]Spaa[4,6]+88258217/42624I Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,5]^3Spbb[2,5]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,6]+608174491/127872I Spbb[1,2]Spaa[2,5]^3Spbb[2,5]Spaa[3,4]Spbb[3,4]Spbb[3,5]^3Spaa[3,6]Spaa[4,6]+513870095/127872I Spbb[1,4]Spbb[2,3]Spaa[2,5]^3Spbb[2,5]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]Spaa[4,6]-43661575/21312I Spbb[1,4]Spaa[2,5]^3Spbb[2,5]^2Spbb[3,5]^2Spaa[4,6]^3Spbb[4,6]-9/16I Spbb[1,4]Spaa[2,5]^3Spbb[2,5]^2Spbb[3,5]Spbb[3,6]Spbb[4,5]Spaa[4,6]^3+43673563/21312I Spbb[1,4]Spaa[2,5]^3Spbb[2,5]Spbb[2,6]Spbb[3,5]^2Spbb[4,5]Spaa[4,6]^3-34799587/42624I Spbb[1,4]Spaa[2,4]Spaa[2,5]^3Spbb[2,5]^3Spbb[3,4]Spbb[3,5]Spaa[4,6]^2-34796923/42624I Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,5]^3Spbb[2,5]^2Spbb[3,5]Spbb[4,5]Spaa[4,6]^2-36355711/21312I Spbb[1,4]Spaa[2,5]^3Spbb[2,5]^2Spaa[3,4]Spbb[3,4]Spbb[3,5]^2Spaa[4,6]^2-45801403/42624I Spbb[1,4]Spbb[2,3]Spaa[2,5]^3Spbb[2,5]Spaa[3,4]Spbb[3,5]^2Spbb[4,5]Spaa[4,6]^2+383015/3552I Spbb[1,2]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,6]+113724325/127872I Spbb[1,2]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[4,6]+424399/5328I Spbb[1,2]Spbb[2,3]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]^3+48613/48I Spbb[1,2]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spbb[3,6]Spaa[4,6]-19907353/7104I Spbb[1,2]Spaa[2,5]^2Spaa[2,6]Spbb[2,6]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]Spaa[4,6]+20031749/7992I Spbb[1,2]Spbb[2,3]Spaa[2,5]^2Spaa[2,6]Spaa[3,4]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]+1919063/1998I Spbb[1,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,6]^2+2308669/999I Spbb[1,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[4,6]^2-6536401/1998I Spbb[1,2]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[4,6]^2Spbb[4,6]-42806423/31968I Spbb[1,2]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[4,6]-98537/288I Spbb[1,4]Spbb[2,3]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spaa[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[4,6]+160302473/127872I Spbb[1,3]Spaa[2,5]^2Spbb[2,6]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]^2Spaa[4,6]+17556421/10656I Spbb[1,2]Spaa[2,5]^2Spaa[3,5]Spbb[3,5]^4Spaa[3,6]^2Spbb[3,6]Spaa[4,6]+11586983/31968I Spbb[1,3]Spbb[2,3]Spaa[2,5]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]^2-32294317/42624I Spbb[1,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spbb[3,6]Spaa[4,6]^2+3849061/21312I Spbb[1,4]Spaa[2,5]^2Spbb[2,6]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]Spaa[4,6]^2+24596195/42624I Spbb[1,2]Spaa[2,5]^2Spaa[3,5]Spbb[3,5]^4Spaa[3,6]Spaa[4,6]^2Spbb[4,6]+369259907/127872I Spbb[1,2]Spaa[2,5]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]Spaa[4,6]+29654617/15984I Spbb[1,4]Spbb[2,3]Spaa[2,5]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]Spaa[4,6]-47789617/21312I Spbb[1,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,5]Spbb[3,5]^3Spaa[4,6]^3Spbb[4,6]+34001143/42624I Spbb[1,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spbb[4,5]Spaa[4,6]^3+61578091/42624I Spbb[1,4]Spaa[2,5]^2Spbb[2,6]Spaa[3,5]Spbb[3,5]^3Spbb[4,5]Spaa[4,6]^3-48748711/42624I Spbb[1,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[4,6]^2-13999/32I Spbb[1,4]Spbb[2,3]Spaa[2,5]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]^3Spbb[4,5]Spaa[4,6]^2-25438073/63936I Spbb[1,2]Spaa[2,5]^2Spbb[2,5]^3Spaa[2,6]^3Spbb[3,5]Spbb[3,6]Spaa[4,5]+11014139/63936I Spbb[1,2]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]^3Spbb[2,6]Spbb[3,5]^2Spaa[4,5]-1497065/999I Spbb[1,2]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]^2Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]+48131779/31968I Spbb[1,2]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]+69466909/127872I Spbb[1,2]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]^2Spbb[3,5]^2Spaa[4,5]Spaa[4,6]Spbb[4,6]-66539/666I Spbb[1,2]Spaa[2,3]Spbb[2,3]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]^2Spbb[3,5]^2Spaa[4,5]-25426085/63936I Spbb[1,2]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^3Spaa[2,6]^2Spbb[3,4]Spbb[3,5]Spaa[4,5]+5322397/127872I Spbb[1,2]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spbb[3,5]^2Spaa[4,5]-15257923/42624I Spbb[1,2]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]Spaa[4,5]+36950591/42624I Spbb[1,2]Spaa[2,5]^2Spaa[2,6]Spbb[2,6]Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]-35253079/21312I Spbb[1,2]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spaa[4,6]Spbb[4,6]+4080521/3552I Spbb[1,2]Spaa[2,3]Spbb[2,3]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]-78901175/42624I Spbb[1,2]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]-222901481/63936I Spbb[1,2]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]+8108071/31968I Spbb[1,3]Spaa[2,5]^2Spbb[2,6]Spbb[3,5]^4Spaa[3,6]^3Spaa[4,5]+3301417/15984I Spbb[1,2]Spaa[2,5]^2Spbb[3,5]^4Spaa[3,6]^3Spbb[3,6]Spaa[4,5]+102539525/127872I Spbb[1,2]Spaa[2,5]^2Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]Spaa[4,6]Spbb[4,6]-197898061/127872I Spbb[1,2]Spaa[2,3]Spbb[2,3]Spaa[2,5]^2Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]+343292617/127872I Spbb[1,2]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,4]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]+171582629/127872I Spbb[1,2]Spaa[2,5]^2Spaa[3,4]Spbb[3,4]Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]+2917949/63936I Spbb[1,2]Spaa[2,5]^2Spbb[2,5]^3Spaa[2,6]^3Spbb[3,6]^2Spaa[4,6]-14132977/10656I Spbb[1,2]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]^3Spbb[2,6]Spbb[3,5]Spbb[3,6]Spaa[4,6]+342882037/127872I Spbb[1,2]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]^2Spaa[4,6]+2905961/63936I Spbb[1,2]Spbb[2,3]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^3Spaa[2,6]^3Spbb[3,6]-14925757/63936I Spbb[1,2]Spbb[2,3]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]^3Spbb[2,6]Spbb[3,5]+2614223/1728I Spbb[1,2]Spbb[2,3]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]^3Spaa[3,4]Spbb[3,5]Spbb[3,6]-103504097/42624I Spbb[1,2]Spbb[2,3]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spbb[3,5]^2+113821763/85248I Spbb[1,2]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]-877096139/255744I Spbb[1,2]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]-20719331/63936I Spbb[1,2]Spaa[2,5]^2Spaa[2,6]^2Spbb[2,6]^2Spbb[3,5]^3Spaa[3,6]Spaa[4,6]+125692993/255744I Spbb[1,2]Spbb[2,3]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]+495288847/127872I Spbb[1,2]Spbb[2,3]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]^2Spaa[3,6]+2085918701/255744I Spbb[1,2]Spbb[2,3]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]^2Spaa[3,4]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]+6119607/2368I Spbb[1,2]Spbb[2,3]Spaa[2,5]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]-57/8I Spbb[1,4]Spaa[2,5]^2Spbb[2,5]^3Spaa[2,6]^2Spbb[3,6]^2Spaa[4,6]^2+10985923/7992I Spbb[1,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spbb[3,6]Spaa[4,6]^2-73669903/31968I Spbb[1,2]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]^2Spbb[3,5]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]+419619163/127872I Spbb[1,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,5]^2Spaa[4,6]^2-1037035/576I Spbb[1,2]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]^2Spaa[4,6]^2Spbb[4,6]-56733731/127872I Spbb[1,2]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^3Spaa[2,6]^2Spbb[3,4]Spbb[3,6]Spaa[4,6]-52049447/127872I Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^3Spaa[2,6]^2Spbb[3,6]Spaa[4,6]+18193541/127872I Spbb[1,2]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spbb[3,5]Spaa[4,6]-18812507/42624I Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[4,6]-14435113/63936I Spbb[1,2]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spbb[3,5]Spbb[3,6]Spaa[4,6]+209625733/63936I Spbb[1,4]Spbb[2,3]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]^2Spaa[3,4]Spbb[3,5]Spbb[3,6]Spaa[4,6]-6362035/5328I Spbb[1,2]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]^2Spaa[4,6]-279874741/63936I Spbb[1,4]Spbb[2,3]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,5]^2Spaa[4,6]-27591691/63936I Spbb[1,2]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]^2Spbb[3,5]+384293/1728I Spbb[1,2]Spaa[2,3]Spbb[2,3]^2Spaa[2,5]^2Spbb[2,5]Spaa[2,6]^2Spaa[3,4]Spbb[3,5]^2-4269091/63936I Spbb[1,2]Spbb[2,3]Spaa[2,4]^2Spaa[2,5]^2Spbb[2,5]^3Spaa[2,6]^2Spbb[3,4]-1755121/63936I Spbb[1,4]Spbb[2,3]^2Spaa[2,4]^2Spaa[2,5]^2Spbb[2,5]^3Spaa[2,6]^2-38893277/127872I Spbb[1,2]Spbb[2,3]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spbb[3,5]+112083317/127872I Spbb[1,4]Spbb[2,3]^2Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]^2Spaa[3,4]Spbb[3,5]+3641621/7104I Spbb[1,2]Spbb[2,3]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]Spbb[3,5]^2+142394719/127872I Spbb[1,4]Spbb[2,3]^2Spaa[2,5]^2Spbb[2,5]Spaa[2,6]^2Spaa[3,4]^2Spbb[3,5]^2-2982332257/255744I Spbb[1,2]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]-160549531/63936I Spbb[1,3]Spaa[2,5]^2Spaa[2,6]Spbb[2,6]^2Spbb[3,5]^3Spaa[3,6]^2Spaa[4,6]+2318671861/255744I Spbb[1,2]Spaa[2,5]^2Spaa[2,6]Spbb[2,6]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-515208193/85248I Spbb[1,2]Spbb[2,3]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]+305656937/127872I Spbb[1,2]Spbb[2,3]Spaa[2,4]Spaa[2,5]^2Spaa[2,6]Spbb[2,6]Spbb[3,5]^3Spaa[3,6]^2+184617473/63936I Spbb[1,3]Spbb[2,3]Spaa[2,5]^2Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]^2-204008381/85248I Spbb[1,2]Spbb[2,3]Spaa[2,5]^2Spaa[2,6]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]-56895817/14208I Spbb[1,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2+280305787/85248I Spbb[1,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]^2+249893521/255744I Spbb[1,2]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]-27527941/10656I Spbb[1,4]Spaa[2,5]^2Spaa[2,6]Spbb[2,6]^2Spbb[3,5]^3Spaa[3,6]Spaa[4,6]^2+44771747/63936I Spbb[1,2]Spaa[2,5]^2Spaa[2,6]Spbb[2,6]Spbb[3,5]^3Spaa[3,6]Spaa[4,6]^2Spbb[4,6]-4950083/1998I Spbb[1,2]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]-1536645449/255744I Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]+177136423/31968I Spbb[1,2]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]Spaa[4,6]+1619989465/127872I Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,6]-13175395/85248I Spbb[1,2]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]+220717049/85248I Spbb[1,4]Spbb[2,3]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]+19311241/3456I Spbb[1,2]Spaa[2,5]^2Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]^3Spaa[3,6]Spaa[4,6]+989007647/127872I Spbb[1,4]Spbb[2,3]Spaa[2,5]^2Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]Spaa[4,6]-1167361/10656I Spbb[1,2]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[3,5]^2Spaa[3,6]+57521459/31968I Spbb[1,2]Spaa[2,3]Spbb[2,3]^2Spaa[2,5]^2Spaa[2,6]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]-23131739/14208I Spbb[1,2]Spbb[2,3]Spaa[2,4]^2Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spbb[3,4]Spbb[3,5]Spaa[3,6]-614261807/127872I Spbb[1,4]Spbb[2,3]^2Spaa[2,4]^2Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spbb[3,5]Spaa[3,6]-6393283/864I Spbb[1,2]Spbb[2,3]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]-607511047/63936I Spbb[1,4]Spbb[2,3]^2Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]-264055061/42624I Spbb[1,2]Spbb[2,3]Spaa[2,5]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]^3Spaa[3,6]-655267763/127872I Spbb[1,4]Spbb[2,3]^2Spaa[2,5]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,5]^3Spaa[3,6]-58281967/15984I Spbb[1,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spbb[3,5]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]-151/16I Spbb[1,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^3-197368945/127872I Spbb[1,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]^2Spaa[4,6]^3Spbb[4,6]+273008/333I Spbb[1,2]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[3,5]^2Spaa[4,6]^3Spbb[4,6]^2+29301323/7992I Spbb[1,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]Spbb[3,6]Spbb[4,5]Spaa[4,6]^3+91175233/127872I Spbb[1,4]Spaa[2,5]^2Spaa[2,6]Spbb[2,6]^2Spbb[3,5]^2Spbb[4,5]Spaa[4,6]^3-47967847/31968I Spbb[1,4]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^3Spaa[2,6]Spbb[3,4]Spbb[3,6]Spaa[4,6]^2+13411817/42624I Spbb[1,4]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spbb[2,6]Spbb[3,4]Spbb[3,5]Spaa[4,6]^2+10768973/10656I Spbb[1,2]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spbb[3,4]Spbb[3,5]Spaa[4,6]^2Spbb[4,6]-48057757/31968I Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2+56642221/42624I Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]Spbb[4,5]Spaa[4,6]^2-616675/1728I Spbb[1,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spbb[3,6]Spaa[4,6]^2-225215459/127872I Spbb[1,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]^2Spaa[4,6]^2+8964917/10656I Spbb[1,2]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]^2Spaa[4,6]^2Spbb[4,6]+14974673/7104I Spbb[1,4]Spbb[2,3]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,5]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2-131037197/63936I Spbb[1,4]Spbb[2,3]Spaa[2,5]^2Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,5]^2Spbb[4,5]Spaa[4,6]^2+1894037/10656I Spbb[1,2]Spaa[2,4]^2Spaa[2,5]^2Spbb[2,5]^3Spaa[2,6]Spbb[3,4]^2Spaa[4,6]-65334607/127872I Spbb[1,4]Spbb[2,3]Spaa[2,4]^2Spaa[2,5]^2Spbb[2,5]^3Spaa[2,6]Spbb[3,4]Spaa[4,6]-88007107/127872I Spbb[1,4]Spbb[2,3]^2Spaa[2,4]^2Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spbb[4,5]Spaa[4,6]+1085447/2664I Spbb[1,2]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spbb[3,5]Spaa[4,6]-1162841/2368I Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[4,6]-10695365/63936I Spbb[1,4]Spbb[2,3]^2Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,5]Spbb[4,5]Spaa[4,6]+4809049/10656I Spbb[1,2]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spbb[3,5]^2Spaa[4,6]+24987749/63936I Spbb[1,4]Spbb[2,3]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]^2Spaa[4,6]+56848283/42624I Spbb[1,4]Spbb[2,3]^2Spaa[2,5]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,5]^2Spbb[4,5]Spaa[4,6]+1288409/3456I Spbb[1,3]Spaa[2,5]^2Spbb[2,6]Spbb[3,5]^3Spaa[3,6]^3Spbb[3,6]Spaa[4,6]+3164513/3552I Spbb[1,2]Spaa[2,5]^2Spbb[3,5]^3Spaa[3,6]^3Spbb[3,6]^2Spaa[4,6]-524674/333I Spbb[1,3]Spbb[2,3]Spaa[2,4]Spaa[2,5]^2Spbb[2,6]Spbb[3,5]^3Spaa[3,6]^3+81011863/127872I Spbb[1,2]Spbb[2,3]Spaa[2,4]Spaa[2,5]^2Spbb[3,5]^3Spaa[3,6]^3Spbb[3,6]+8759437/7992I Spbb[1,3]Spbb[2,3]Spaa[2,5]^2Spaa[3,4]Spbb[3,5]^3Spaa[3,6]^3Spbb[3,6]-827647181/255744I Spbb[1,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]^2-155616311/42624I Spbb[1,4]Spaa[2,5]^2Spbb[2,6]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]Spaa[4,6]^2+50367967/15984I Spbb[1,3]Spaa[2,5]^2Spbb[2,6]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]+1163616137/255744I Spbb[1,2]Spaa[2,5]^2Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]Spaa[4,6]^2Spbb[4,6]+1875887399/255744I Spbb[1,2]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,6]+270484453/127872I Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-367864813/127872I Spbb[1,2]Spaa[2,4]Spaa[2,5]^2Spbb[2,6]Spbb[3,4]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,6]-566927191/127872I Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,5]^2Spbb[2,6]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,6]-510717289/127872I Spbb[1,3]Spaa[2,5]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,6]+1001457961/85248I Spbb[1,2]Spaa[2,5]^2Spaa[3,4]Spbb[3,4]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]Spaa[4,6]+58882957/63936I Spbb[1,4]Spbb[2,3]Spaa[2,5]^2Spaa[3,4]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]Spaa[4,6]+26191423/127872I Spbb[1,2]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[2,5]^2Spbb[3,5]^3Spaa[3,6]^2+43003961/31968I Spbb[1,3]Spaa[2,3]Spbb[2,3]^2Spaa[2,5]^2Spaa[3,4]Spbb[3,5]^3Spaa[3,6]^2+623225543/127872I Spbb[1,2]Spbb[2,3]Spaa[2,4]^2Spaa[2,5]^2Spbb[2,5]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]^2+346421/128I Spbb[1,4]Spbb[2,3]^2Spaa[2,4]^2Spaa[2,5]^2Spbb[2,5]Spbb[3,5]^2Spaa[3,6]^2+1308450007/127872I Spbb[1,2]Spbb[2,3]Spaa[2,4]Spaa[2,5]^2Spaa[3,4]Spbb[3,4]Spbb[3,5]^3Spaa[3,6]^2+15877151/3552I Spbb[1,4]Spbb[2,3]^2Spaa[2,4]Spaa[2,5]^2Spaa[3,4]Spbb[3,5]^3Spaa[3,6]^2+680370317/127872I Spbb[1,3]Spbb[2,3]Spaa[2,5]^2Spaa[3,4]^2Spbb[3,4]Spbb[3,5]^3Spaa[3,6]^2+16689517/31968I Spbb[1,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]-217750139/127872I Spbb[1,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^3+45323345/31968I Spbb[1,4]Spaa[2,5]^2Spbb[2,6]Spbb[3,5]^3Spaa[3,6]Spaa[4,6]^3Spbb[4,6]-42660097/31968I Spbb[1,2]Spaa[2,5]^2Spbb[3,5]^3Spaa[3,6]Spaa[4,6]^3Spbb[4,6]^2+15593231/14208I Spbb[1,4]Spaa[2,5]^2Spbb[2,6]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^3-135578861/31968I Spbb[1,4]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2+691304/333I Spbb[1,4]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[2,6]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]Spaa[4,6]^2+65171/3552I Spbb[1,2]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]Spaa[4,6]^2Spbb[4,6]-776899967/127872I Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2+396903739/127872I Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,5]^2Spbb[2,6]Spbb[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]^2-80694533/31968I Spbb[1,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]^2+307427/2664I Spbb[1,4]Spaa[2,5]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]^3Spaa[3,6]Spaa[4,6]^2+25947/1184I Spbb[1,2]Spaa[2,5]^2Spaa[3,4]Spbb[3,4]Spbb[3,5]^3Spaa[3,6]Spaa[4,6]^2Spbb[4,6]-338128063/127872I Spbb[1,4]Spbb[2,3]Spaa[2,5]^2Spaa[3,4]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2+38891789/31968I Spbb[1,2]Spaa[2,4]^2Spaa[2,5]^2Spbb[2,5]^2Spbb[3,4]^2Spbb[3,5]Spaa[3,6]Spaa[4,6]+13983049/21312I Spbb[1,4]Spbb[2,3]Spaa[2,4]^2Spaa[2,5]^2Spbb[2,5]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]Spaa[4,6]-157045217/63936I Spbb[1,4]Spbb[2,3]^2Spaa[2,4]^2Spaa[2,5]^2Spbb[2,5]Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]+84002119/31968I Spbb[1,2]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,6]+11202193/127872I Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]Spaa[4,6]-138663905/63936I Spbb[1,4]Spbb[2,3]^2Spaa[2,4]Spaa[2,5]^2Spaa[3,4]Spbb[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]+31472005/15984I Spbb[1,2]Spaa[2,5]^2Spaa[3,4]^2Spbb[3,4]^2Spbb[3,5]^3Spaa[3,6]Spaa[4,6]+7203613/31968I Spbb[1,4]Spbb[2,3]Spaa[2,5]^2Spaa[3,4]^2Spbb[3,4]Spbb[3,5]^3Spaa[3,6]Spaa[4,6]-96147487/42624I Spbb[1,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]^2Spaa[4,6]^4Spbb[4,6]^2+2585821/1776I Spbb[1,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]Spbb[3,6]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]-23/8I Spbb[1,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,6]^2Spbb[4,5]^2Spaa[4,6]^4+95982319/42624I Spbb[1,4]Spaa[2,5]^2Spbb[2,6]Spbb[3,5]^2Spbb[4,5]Spaa[4,6]^4Spbb[4,6]-2573833/1776I Spbb[1,4]Spaa[2,5]^2Spbb[2,6]Spbb[3,5]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^4-70252609/21312I Spbb[1,4]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^2Spbb[3,4]Spbb[3,5]Spaa[4,6]^3Spbb[4,6]-35072695/21312I Spbb[1,4]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^2Spbb[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]^3+19629221/4736I Spbb[1,4]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[2,6]Spbb[3,4]Spbb[3,5]Spbb[4,5]Spaa[4,6]^3-35119315/21312I Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^3+36277651/42624I Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,5]^2Spbb[2,6]Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^3-96448807/21312I Spbb[1,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spbb[3,5]^2Spaa[4,6]^3Spbb[4,6]-16795723/42624I Spbb[1,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spbb[3,6]Spbb[4,5]Spaa[4,6]^3+87316501/21312I Spbb[1,4]Spaa[2,5]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]^2Spbb[4,5]Spaa[4,6]^3-40368115/42624I Spbb[1,4]Spbb[2,3]Spaa[2,5]^2Spaa[3,4]Spbb[3,5]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^3-30279307/42624I Spbb[1,4]Spaa[2,4]^2Spaa[2,5]^2Spbb[2,5]^3Spbb[3,4]^2Spaa[4,6]^2-32299225/21312I Spbb[1,4]Spbb[2,3]Spaa[2,4]^2Spaa[2,5]^2Spbb[2,5]^2Spbb[3,4]Spbb[4,5]Spaa[4,6]^2-34308487/42624I Spbb[1,4]Spbb[2,3]^2Spaa[2,4]^2Spaa[2,5]^2Spbb[2,5]Spbb[4,5]^2Spaa[4,6]^2-33243355/21312I Spbb[1,4]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,4]Spbb[3,4]^2Spbb[3,5]Spaa[4,6]^2-12935185/4736I Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spbb[4,5]Spaa[4,6]^2-40190515/42624I Spbb[1,4]Spbb[2,3]^2Spaa[2,4]Spaa[2,5]^2Spaa[3,4]Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^2-41809675/42624I Spbb[1,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spbb[3,5]^2Spaa[4,6]^2-79212343/42624I Spbb[1,4]Spbb[2,3]Spaa[2,5]^2Spaa[3,4]^2Spbb[3,4]Spbb[3,5]^2Spbb[4,5]Spaa[4,6]^2+139723/288I Spbb[1,2]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]^2Spbb[3,5]^3Spbb[3,6]Spaa[4,6]-42739/1332I Spbb[1,2]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]^2Spbb[3,5]^4Spaa[4,6]+52093/222I Spbb[1,2]Spbb[2,3]Spaa[2,5]Spaa[2,6]^2Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^4+2527691/5328I Spbb[1,3]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,5]^2Spbb[3,5]^4Spaa[3,6]Spaa[4,6]-1596469/5328I Spbb[1,2]Spaa[2,5]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]^4Spaa[3,6]Spbb[3,6]Spaa[4,6]+71333/1776I Spbb[1,3]Spbb[2,3]Spaa[2,5]Spaa[2,6]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^4Spaa[3,6]+2121505/10656I Spbb[1,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]^3Spbb[3,6]Spaa[4,6]^2+115829/666I Spbb[1,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,5]^2Spbb[3,5]^4Spaa[4,6]^2-441641/1184I Spbb[1,2]Spaa[2,5]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]^4Spaa[4,6]^2Spbb[4,6]-874789/5328I Spbb[1,2]Spaa[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^4Spaa[4,6]+43181/1184I Spbb[1,4]Spbb[2,3]Spaa[2,5]Spaa[2,6]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^4Spaa[4,6]+1398125/666I Spbb[1,3]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]^4Spaa[3,6]^2Spbb[3,6]Spaa[4,6]+292159/3552I Spbb[1,4]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]^4Spaa[3,6]Spbb[3,6]Spaa[4,6]^2-292159/3552I Spbb[1,3]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]^4Spaa[3,6]Spaa[4,6]^2Spbb[4,6]+128737/222I Spbb[1,3]Spaa[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^4Spaa[3,6]Spaa[4,6]-218355/1184I Spbb[1,4]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]^4Spaa[4,6]^3Spbb[4,6]+218355/1184I Spbb[1,4]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]^3Spbb[3,6]Spbb[4,5]Spaa[4,6]^3-300901/1184I Spbb[1,4]Spaa[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^4Spaa[4,6]^2-446455/3552I Spbb[1,2]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^3Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,5]-32770/333I Spbb[1,2]Spaa[2,5]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[4,5]+494521/1776I Spbb[1,2]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spbb[3,6]Spaa[4,5]-2875909/10656I Spbb[1,2]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]Spaa[4,5]+4837163/10656I Spbb[1,2]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^3Spaa[4,5]Spaa[4,6]Spbb[4,6]+411527/3552I Spbb[1,2]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^3Spaa[4,5]-197011/5328I Spbb[1,2]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[4,5]-1247333/2664I Spbb[1,3]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]+2816863/3552I Spbb[1,2]Spaa[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]^2Spbb[3,6]Spaa[4,5]-360601/2664I Spbb[1,2]Spaa[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]Spaa[4,5]Spaa[4,6]Spbb[4,6]-258877/3552I Spbb[1,2]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]Spaa[4,5]+3276815/7992I Spbb[1,2]Spaa[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]Spaa[4,5]+1634545/3552I Spbb[1,3]Spaa[2,5]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]^3Spbb[3,6]Spaa[4,5]+1398125/666I Spbb[1,3]Spaa[2,5]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]Spaa[4,6]Spbb[4,6]-389623/3552I Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]+11680933/10656I Spbb[1,3]Spaa[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]+234859/666I Spbb[1,2]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^3Spaa[3,5]Spbb[3,5]Spbb[3,6]^2Spaa[4,6]-129283093/63936I Spbb[1,2]Spaa[2,5]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,6]+3668973/1184I Spbb[1,2]Spaa[2,5]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,5]Spbb[3,5]^3Spaa[4,6]-219515/888I Spbb[1,2]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]^3Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spbb[3,6]-393291/1184I Spbb[1,2]Spbb[2,3]Spaa[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spaa[3,5]Spbb[3,5]^3+263906749/63936I Spbb[1,2]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,6]+72689/96I Spbb[1,3]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,6]-4638629/864I Spbb[1,2]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spbb[3,6]Spaa[4,6]+125093/72I Spbb[1,3]Spbb[2,3]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]+28178513/10656I Spbb[1,2]Spbb[2,3]Spaa[2,5]Spaa[2,6]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spbb[3,6]+55728983/31968I Spbb[1,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spaa[3,5]Spbb[3,5]Spbb[3,6]^2Spaa[4,6]^2+471587/7992I Spbb[1,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,6]^2-53337719/15984I Spbb[1,2]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,6]^2Spbb[4,6]+22766447/10656I Spbb[1,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,5]Spbb[3,5]^3Spaa[4,6]^2-312479/1776I Spbb[1,2]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[4,6]^2Spbb[4,6]-3383057/1998I Spbb[1,2]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,6]+1056553/10656I Spbb[1,4]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,6]+204731/592I Spbb[1,2]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[4,6]-6980791/10656I Spbb[1,4]Spbb[2,3]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[4,6]+2841025/3552I Spbb[1,2]Spaa[2,3]Spbb[2,3]^2Spaa[2,5]Spaa[2,6]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]^3+828871/3552I Spbb[1,2]Spbb[2,3]Spaa[2,5]Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]^3-949409/3552I Spbb[1,4]Spbb[2,3]^2Spaa[2,5]Spaa[2,6]^2Spaa[3,4]^2Spaa[3,5]Spbb[3,5]^3+4688021/3996I Spbb[1,3]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-457873931/127872I Spbb[1,2]Spaa[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]-249181/5328I Spbb[1,3]Spbb[2,3]Spaa[2,5]Spaa[2,6]Spaa[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]-665003981/127872I Spbb[1,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2+139238803/31968I Spbb[1,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spbb[3,6]Spaa[4,6]^2+14983/54I Spbb[1,3]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,6]^2Spbb[4,6]+404531/1152I Spbb[1,2]Spaa[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]+1614859/3552I Spbb[1,3]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,6]+495163105/255744I Spbb[1,2]Spaa[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spbb[3,6]Spaa[4,6]-1971487/31968I Spbb[1,4]Spbb[2,3]Spaa[2,5]Spaa[2,6]Spaa[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spbb[3,6]Spaa[4,6]+1773983/1776I Spbb[1,3]Spaa[2,3]Spbb[2,3]^2Spaa[2,5]Spaa[2,6]Spaa[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]-33180107/31968I Spbb[1,3]Spbb[2,3]Spaa[2,5]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]-3305961/1184I Spbb[1,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,6]^3Spbb[4,6]+1013253/592I Spbb[1,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^3+307043/333I Spbb[1,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[4,6]^3Spbb[4,6]-578867/3552I Spbb[1,2]Spaa[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[4,6]^3Spbb[4,6]^2+214145/666I Spbb[1,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spbb[4,5]Spaa[4,6]^3-6527761/3552I Spbb[1,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,6]^2+3914137/5328I Spbb[1,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[4,6]^2-40439/444I Spbb[1,2]Spaa[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[4,6]^2Spbb[4,6]-450721/5328I Spbb[1,4]Spbb[2,3]Spaa[2,5]Spaa[2,6]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spbb[4,5]Spaa[4,6]^2+48595/10656I Spbb[1,2]Spaa[2,5]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spbb[3,5]^3Spaa[4,6]+223891/1776I Spbb[1,4]Spbb[2,3]Spaa[2,5]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[4,6]+27291173/10656I Spbb[1,3]Spaa[2,5]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^3Spbb[3,6]^2Spaa[4,6]-23766941/10656I Spbb[1,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]^2+23132627/5328I Spbb[1,3]Spaa[2,5]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]Spaa[4,6]^2Spbb[4,6]+203074291/63936I Spbb[1,3]Spaa[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]Spaa[4,6]+240403717/63936I Spbb[1,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]-2781313/1776I Spbb[1,3]Spaa[2,5]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,6]^3Spbb[4,6]^2-140276449/63936I Spbb[1,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^3+33137/1776I Spbb[1,4]Spaa[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spbb[3,6]Spaa[4,6]^2-1595135/3552I Spbb[1,3]Spaa[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,6]^2Spbb[4,6]+128737/222I Spbb[1,3]Spaa[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,6]-411613/444I Spbb[1,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]^3Spaa[4,6]^4Spbb[4,6]^2+1134897/592I Spbb[1,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]-1758239/1776I Spbb[1,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]Spbb[3,6]^2Spbb[4,5]^2Spaa[4,6]^4-1622859/1184I Spbb[1,4]Spaa[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[4,6]^3Spbb[4,6]+1598513/1184I Spbb[1,4]Spaa[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spbb[4,5]Spaa[4,6]^3-1578781/3552I Spbb[1,4]Spaa[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spbb[3,5]^3Spaa[4,6]^2-2403989/10656I Spbb[1,2]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^3Spbb[3,5]^2Spaa[4,5]^2Spbb[4,6]+75233/10656I Spbb[1,2]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^2Spbb[4,6]+66539/666I Spbb[1,2]Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,4]Spbb[3,5]^2Spaa[4,5]^2+5423167/10656I Spbb[1,2]Spaa[2,5]Spaa[2,6]Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]^2Spbb[4,6]+3030491/7992I Spbb[1,2]Spaa[2,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,4]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^2+1634545/3552I Spbb[1,3]Spaa[2,5]Spbb[3,5]^4Spaa[3,6]^3Spaa[4,5]^2Spbb[4,6]+198001957/127872I Spbb[1,2]Spaa[2,3]Spaa[2,5]Spbb[3,4]Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]^2-2953913/63936I Spbb[1,2]Spaa[2,5]Spbb[2,5]^3Spaa[2,6]^4Spbb[3,6]^2Spaa[4,5]+56581457/63936I Spbb[1,2]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^4Spbb[2,6]Spbb[3,5]Spbb[3,6]Spaa[4,5]-4573639/5328I Spbb[1,2]Spaa[2,5]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]^2Spbb[3,5]^2Spaa[4,5]-16265779/9472I Spbb[1,2]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^3Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,5]+59264681/28416I Spbb[1,2]Spaa[2,5]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]-3453293/3552I Spbb[1,2]Spaa[2,5]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]^3Spaa[3,6]Spaa[4,5]+18815459/63936I Spbb[1,2]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^3Spbb[3,5]Spbb[3,6]Spaa[4,5]Spaa[4,6]Spbb[4,6]+4177721/10656I Spbb[1,2]Spaa[2,5]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,5]^2Spaa[4,5]Spaa[4,6]Spbb[4,6]+957571/1776I Spbb[1,2]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^3Spbb[3,5]Spbb[3,6]Spaa[4,5]-5388035/10656I Spbb[1,2]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,5]^2Spaa[4,5]-523859/63936I Spbb[1,2]Spaa[2,4]Spaa[2,5]Spbb[2,5]^3Spaa[2,6]^3Spbb[3,4]Spbb[3,6]Spaa[4,5]+65996/111I Spbb[1,2]Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^3Spbb[2,6]Spbb[3,4]Spbb[3,5]Spaa[4,5]-40304377/63936I Spbb[1,2]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^3Spaa[3,4]Spbb[3,4]Spbb[3,5]Spbb[3,6]Spaa[4,5]+766559/666I Spbb[1,2]Spaa[2,5]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]^2Spaa[4,5]+146217589/85248I Spbb[1,2]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]^2Spaa[4,5]-1691855/5328I Spbb[1,3]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]-88194005/85248I Spbb[1,2]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]Spaa[4,5]-9910943/7104I Spbb[1,2]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]Spaa[4,6]Spbb[4,6]+250649/2664I Spbb[1,2]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spaa[4,6]Spbb[4,6]+483009125/255744I Spbb[1,2]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]+3802729/3552I Spbb[1,2]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]+3312707/1998I Spbb[1,2]Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]+2253059/15984I Spbb[1,2]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]-195574121/63936I Spbb[1,2]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]-12368431/15984I Spbb[1,2]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]+43/48I Spbb[1,2]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[3,5]^2Spaa[4,5]Spaa[4,6]^2Spbb[4,6]^2+10070575/10656I Spbb[1,2]Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,4]Spbb[3,5]Spaa[4,5]Spaa[4,6]Spbb[4,6]+93547/111I Spbb[1,2]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spbb[3,5]^2Spaa[4,5]Spaa[4,6]Spbb[4,6]+403757/1184I Spbb[1,2]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[3,5]^2Spaa[4,5]+733235/1776I Spbb[1,2]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,4]Spbb[3,5]Spaa[4,5]+725309/1184I Spbb[1,2]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spbb[3,5]^2Spaa[4,5]+46333/1184I Spbb[1,2]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^3Spaa[2,6]^2Spbb[3,4]^2Spaa[4,5]+6925051/10656I Spbb[1,2]Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spaa[3,4]Spbb[3,4]^2Spbb[3,5]Spaa[4,5]+2200495/3552I Spbb[1,2]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]^2Spbb[3,5]^2Spaa[4,5]-12881191/10656I Spbb[1,3]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]^3Spaa[3,6]^3Spbb[3,6]Spaa[4,5]+23201333/10656I Spbb[1,2]Spaa[2,5]Spaa[2,6]Spbb[3,5]^3Spaa[3,6]^3Spbb[3,6]^2Spaa[4,5]-23927791/5328I Spbb[1,3]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]Spaa[4,6]Spbb[4,6]+95394677/127872I Spbb[1,2]Spaa[2,5]Spaa[2,6]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spaa[4,6]Spbb[4,6]-4067555/3552I Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]-134818421/85248I Spbb[1,2]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spaa[2,6]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]Spaa[4,5]+7508617/1184I Spbb[1,2]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]-100866781/127872I Spbb[1,2]Spaa[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]+246983405/127872I Spbb[1,3]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]-1955705567/255744I Spbb[1,2]Spaa[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]Spaa[4,5]+37683/1184I Spbb[1,2]Spaa[2,5]Spaa[2,6]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]^2-878197/10656I Spbb[1,2]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spaa[4,6]Spbb[4,6]-28026325/31968I Spbb[1,2]Spaa[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spaa[4,6]Spbb[4,6]+779033/888I Spbb[1,2]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,5]Spaa[2,6]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]+6335081/15984I Spbb[1,2]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]-4032137/3996I Spbb[1,2]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]-30865189/31968I Spbb[1,2]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[3,4]^2Spbb[3,5]Spaa[3,6]Spaa[4,5]-4460327/1776I Spbb[1,2]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,5]-26736875/31968I Spbb[1,2]Spaa[2,5]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spbb[3,5]^3Spaa[3,6]Spaa[4,5]+1634545/3552I Spbb[1,3]Spaa[2,5]Spbb[3,5]^3Spaa[3,6]^4Spbb[3,6]^2Spaa[4,5]+409367/444I Spbb[1,3]Spaa[2,5]Spbb[3,5]^3Spaa[3,6]^3Spbb[3,6]Spaa[4,5]Spaa[4,6]Spbb[4,6]-387107/3552I Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[3,5]^3Spaa[3,6]^3Spbb[3,6]Spaa[4,5]-507099173/127872I Spbb[1,3]Spaa[2,4]Spaa[2,5]Spbb[2,6]Spbb[3,4]Spbb[3,5]^3Spaa[3,6]^3Spaa[4,5]+2398071529/255744I Spbb[1,2]Spaa[2,4]Spaa[2,5]Spbb[3,4]Spbb[3,5]^3Spaa[3,6]^3Spbb[3,6]Spaa[4,5]+1579943/15984I Spbb[1,3]Spaa[2,5]Spaa[3,4]Spbb[3,4]Spbb[3,5]^3Spaa[3,6]^3Spbb[3,6]Spaa[4,5]+14257/1184I Spbb[1,3]Spaa[2,5]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]Spaa[4,6]^2Spbb[4,6]^2+4018249/3552I Spbb[1,2]Spaa[2,4]Spaa[2,5]Spbb[3,4]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]Spaa[4,6]Spbb[4,6]+7439273/7992I Spbb[1,3]Spaa[2,5]Spaa[3,4]Spbb[3,4]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]Spaa[4,6]Spbb[4,6]-403091/3552I Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,5]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]+136598519/42624I Spbb[1,2]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spbb[3,4]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]+421552793/127872I Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spaa[3,4]Spbb[3,4]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]+86579629/127872I Spbb[1,2]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,4]^2Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]-4513873/42624I Spbb[1,2]Spaa[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,4]^2Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]-7074763/31968I Spbb[1,3]Spaa[2,5]Spaa[3,4]^2Spbb[3,4]^2Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]+1/4I Spbb[1,2]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^4Spbb[2,6]Spbb[3,6]^2Spaa[4,6]-41532067/63936I Spbb[1,2]Spaa[2,5]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]^2Spbb[3,5]Spbb[3,6]Spaa[4,6]+16071719/10656I Spbb[1,2]Spaa[2,5]Spaa[2,6]^4Spbb[2,6]^3Spbb[3,5]^2Spaa[4,6]+2905961/63936I Spbb[1,2]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^4Spbb[2,6]Spbb[3,6]-2243545/3552I Spbb[1,2]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]^2Spbb[3,5]+596237/3552I Spbb[1,2]Spbb[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^4Spaa[3,4]Spbb[3,6]^2+1301495/2664I Spbb[1,2]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]Spaa[3,4]Spbb[3,5]Spbb[3,6]-25989403/10656I Spbb[1,2]Spbb[2,3]Spaa[2,5]Spaa[2,6]^4Spbb[2,6]^2Spaa[3,4]Spbb[3,5]^2+401271/1184I Spbb[1,2]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^3Spaa[3,6]Spbb[3,6]^3Spaa[4,6]-7914767/5328I Spbb[1,2]Spaa[2,5]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]-422923/3552I Spbb[1,3]Spaa[2,5]Spaa[2,6]^3Spbb[2,6]^3Spbb[3,5]^2Spaa[3,6]Spaa[4,6]+26139055/31968I Spbb[1,2]Spaa[2,5]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]+6039581/63936I Spbb[1,2]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^3Spaa[3,6]Spbb[3,6]^2+53257283/85248I Spbb[1,2]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]+2554105/1332I Spbb[1,2]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]^2Spaa[3,6]+8089163/10656I Spbb[1,2]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]^3Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2+405755/1184I Spbb[1,3]Spbb[2,3]Spaa[2,5]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,4]Spbb[3,5]^2Spaa[3,6]+102198287/31968I Spbb[1,2]Spbb[2,3]Spaa[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]-289/48I Spbb[1,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^3Spbb[2,6]Spbb[3,6]^2Spaa[4,6]^2-5/12I Spbb[1,2]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^3Spbb[3,6]^2Spaa[4,6]^2Spbb[4,6]+13827019/31968I Spbb[1,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]Spbb[3,6]Spaa[4,6]^2-7576493/7104I Spbb[1,2]Spaa[2,5]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,5]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]+1172161/592I Spbb[1,4]Spaa[2,5]Spaa[2,6]^3Spbb[2,6]^3Spbb[3,5]^2Spaa[4,6]^2-5122417/10656I Spbb[1,2]Spaa[2,5]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]^2Spaa[4,6]^2Spbb[4,6]-4895093/14208I Spbb[1,2]Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^3Spbb[2,6]Spbb[3,4]Spbb[3,6]Spaa[4,6]-38419739/127872I Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^3Spbb[2,6]Spbb[3,6]Spaa[4,6]+3959825/14208I Spbb[1,2]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^3Spbb[3,6]^2Spaa[4,6]+33988171/63936I Spbb[1,2]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,4]Spbb[3,5]Spaa[4,6]-66584657/63936I Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]Spaa[4,6]-90017/888I Spbb[1,2]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^3Spaa[3,4]Spbb[3,4]Spbb[3,6]^2Spaa[4,6]+93535/444I Spbb[1,4]Spbb[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^3Spaa[3,4]Spbb[3,6]^2Spaa[4,6]+22067275/63936I Spbb[1,2]Spaa[2,5]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spbb[3,6]Spaa[4,6]+156516131/63936I Spbb[1,4]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spbb[3,5]Spbb[3,6]Spaa[4,6]+419293/1184I Spbb[1,2]Spaa[2,5]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,4]Spbb[3,4]Spbb[3,5]^2Spaa[4,6]-129761207/31968I Spbb[1,4]Spbb[2,3]Spaa[2,5]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,4]Spbb[3,5]^2Spaa[4,6]-3806329/63936I Spbb[1,2]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^3Spbb[3,6]-479565/1184I Spbb[1,2]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,5]-6342451/63936I Spbb[1,2]Spaa[2,3]Spbb[2,3]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]^3Spaa[3,4]Spbb[3,5]Spbb[3,6]-3869543/10656I Spbb[1,2]Spaa[2,3]Spbb[2,3]^2Spaa[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spbb[3,5]^2-4317043/63936I Spbb[1,2]Spbb[2,3]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^3Spbb[2,6]Spbb[3,4]-1799077/63936I Spbb[1,4]Spbb[2,3]^2Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^3Spbb[2,6]-31375/888I Spbb[1,2]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^3Spbb[3,6]+2392187/4736I Spbb[1,2]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^3Spaa[3,4]Spbb[3,4]Spbb[3,6]+71516627/127872I Spbb[1,4]Spbb[2,3]^2Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^3Spaa[3,4]Spbb[3,6]-4251637/31968I Spbb[1,2]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]+41800849/31968I Spbb[1,4]Spbb[2,3]^2Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spbb[3,5]-41931983/31968I Spbb[1,2]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]^3Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spbb[3,6]-183568105/63936I Spbb[1,4]Spbb[2,3]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]^3Spaa[3,4]^2Spbb[3,5]Spbb[3,6]-799377/1184I Spbb[1,2]Spbb[2,3]Spaa[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]^2+34903745/15984I Spbb[1,4]Spbb[2,3]^2Spaa[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[3,4]^2Spbb[3,5]^2+53337847/63936I Spbb[1,2]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^3Spaa[4,6]-162184315/63936I Spbb[1,3]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-493419937/127872I Spbb[1,2]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]+88101035/85248I Spbb[1,2]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2-264348583/63936I Spbb[1,3]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,5]^2Spaa[3,6]^2-79309969/85248I Spbb[1,2]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]+363561467/63936I Spbb[1,3]Spbb[2,3]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]+20692817/4736I Spbb[1,2]Spbb[2,3]Spaa[2,5]Spaa[2,6]^2Spaa[3,4]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]^2-3979877/14208I Spbb[1,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^3Spaa[4,6]^2-232052321/85248I Spbb[1,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2-6198475/31968I Spbb[1,2]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2Spbb[4,6]+2195681/1332I Spbb[1,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]^2-16861/111I Spbb[1,3]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,6]^2Spbb[4,6]+108623129/255744I Spbb[1,2]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]+92191/1776I Spbb[1,2]Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,4]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]-263052773/85248I Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,6]-24193207/31968I Spbb[1,2]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]-93304655/28416I Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]+138991/96I Spbb[1,2]Spaa[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,4]Spbb[3,5]^2Spaa[3,6]Spaa[4,6]+18238687/3996I Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,6]-1155185/1776I Spbb[1,2]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]+536330329/85248I Spbb[1,4]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]-3662833/3552I Spbb[1,3]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,4]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]Spaa[4,6]+19650755/7992I Spbb[1,2]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]-50253007/42624I Spbb[1,4]Spbb[2,3]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]+182848301/255744I Spbb[1,2]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]+812223/592I Spbb[1,2]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]^2Spaa[3,6]+397837/1184I Spbb[1,3]Spaa[2,3]Spbb[2,3]^2Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]+5717657/3552I Spbb[1,2]Spaa[2,3]Spbb[2,3]^2Spaa[2,5]Spaa[2,6]^2Spaa[3,4]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]-42883739/127872I Spbb[1,2]Spbb[2,3]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,4]Spaa[3,6]Spbb[3,6]-843571363/255744I Spbb[1,4]Spbb[2,3]^2Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spaa[3,6]Spbb[3,6]-20174563/21312I Spbb[1,2]Spbb[2,3]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spbb[3,5]Spaa[3,6]-24113483/7104I Spbb[1,4]Spbb[2,3]^2Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[3,6]+271919657/63936I Spbb[1,2]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]+2047803787/255744I Spbb[1,4]Spbb[2,3]^2Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]-136967783/31968I Spbb[1,2]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]-2818487/296I Spbb[1,4]Spbb[2,3]^2Spaa[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]+13371935/10656I Spbb[1,3]Spbb[2,3]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]^2Spaa[3,6]-310471079/255744I Spbb[1,2]Spbb[2,3]Spaa[2,5]Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]+24158947/42624I Spbb[1,4]Spbb[2,3]^2Spaa[2,5]Spaa[2,6]^2Spaa[3,4]^2Spbb[3,5]^2Spaa[3,6]Spbb[3,6]-107329/1776I Spbb[1,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,6]^2Spaa[4,6]^3Spbb[4,6]-4052611/1776I Spbb[1,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]+1124115/1184I Spbb[1,2]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[3,5]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]^2+42509/888I Spbb[1,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^3+1230485/10656I Spbb[1,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,5]^2Spaa[4,6]^3Spbb[4,6]-1379669/10656I Spbb[1,2]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]^2Spaa[4,6]^3Spbb[4,6]^2+4830409/3552I Spbb[1,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,5]Spbb[3,6]Spbb[4,5]Spaa[4,6]^3-9616033/10656I Spbb[1,4]Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spbb[3,6]Spaa[4,6]^2+87395/1776I Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,6]^2Spaa[4,6]^2+126053/1184I Spbb[1,2]Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,4]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]+22721843/31968I Spbb[1,4]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,4]Spbb[3,5]Spaa[4,6]^2+531793/592I Spbb[1,2]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spbb[3,5]Spaa[4,6]^2Spbb[4,6]-1069685/1332I Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2+5362679/7992I Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,5]Spbb[4,5]Spaa[4,6]^2+45881641/7992I Spbb[1,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spbb[3,6]^2Spaa[4,6]^2-56702011/7992I Spbb[1,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spbb[3,6]Spaa[4,6]^2+6907279/3552I Spbb[1,2]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spbb[3,5]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]+192975007/31968I Spbb[1,4]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spaa[3,4]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^2+12943493/7992I Spbb[1,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,4]Spbb[3,4]Spbb[3,5]^2Spaa[4,6]^2-137661/592I Spbb[1,2]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]^2Spaa[4,6]^2Spbb[4,6]-141660743/31968I Spbb[1,4]Spbb[2,3]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,5]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2+1305445/5328I Spbb[1,2]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,4]^2Spaa[4,6]-3542507/7104I Spbb[1,4]Spbb[2,3]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spaa[4,6]-755543/10656I Spbb[1,2]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,4]Spbb[3,6]Spaa[4,6]-42809327/127872I Spbb[1,4]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,6]Spaa[4,6]-15021967/21312I Spbb[1,4]Spbb[2,3]^2Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[4,5]Spaa[4,6]+36595/1184I Spbb[1,2]Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spaa[3,4]Spbb[3,4]^2Spbb[3,6]Spaa[4,6]+108197237/21312I Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spbb[3,6]Spaa[4,6]+1305473/1184I Spbb[1,2]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spbb[3,5]Spaa[4,6]-7071163/3996I Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[4,6]+113317163/21312I Spbb[1,4]Spbb[2,3]^2Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spaa[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]-8936771/5328I Spbb[1,4]Spbb[2,3]^2Spaa[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,5]Spbb[4,5]Spaa[4,6]+1224591/1184I Spbb[1,2]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]^2Spbb[3,5]Spbb[3,6]Spaa[4,6]+124275877/31968I Spbb[1,4]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spbb[3,6]Spaa[4,6]-208355/1184I Spbb[1,2]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spbb[3,5]^2Spaa[4,6]-74686753/31968I Spbb[1,4]Spbb[2,3]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]^2Spaa[4,6]+40355773/15984I Spbb[1,4]Spbb[2,3]^2Spaa[2,5]Spaa[2,6]^2Spaa[3,4]^2Spbb[3,5]Spbb[3,6]Spbb[4,5]Spaa[4,6]+402203/1776I Spbb[1,2]Spaa[2,3]^2Spbb[2,3]^3Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[3,5]+2010719/3552I Spbb[1,2]Spaa[2,3]^2Spbb[2,3]^3Spaa[2,5]Spaa[2,6]^2Spaa[3,4]Spbb[3,5]^2-13002853/63936I Spbb[1,2]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,4]-8794975/63936I Spbb[1,4]Spaa[2,3]Spbb[2,3]^3Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2+18437051/63936I Spbb[1,2]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spbb[3,5]+5684779/21312I Spbb[1,4]Spaa[2,3]Spbb[2,3]^3Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spaa[3,4]Spbb[3,5]+1722973/10656I Spbb[1,2]Spaa[2,3]Spbb[2,3]^2Spaa[2,5]Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]Spbb[3,5]^2+3410909/31968I Spbb[1,4]Spaa[2,3]Spbb[2,3]^3Spaa[2,5]Spaa[2,6]^2Spaa[3,4]^2Spbb[3,5]^2-233549/3552I Spbb[1,2]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,4]-1543333/63936I Spbb[1,4]Spbb[2,3]^2Spaa[2,4]^3Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2-1144349/2664I Spbb[1,2]Spbb[2,3]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spaa[3,4]Spbb[3,4]^2+38940553/63936I Spbb[1,4]Spbb[2,3]^2Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spaa[3,4]Spbb[3,4]+64523695/63936I Spbb[1,4]Spbb[2,3]^3Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spaa[3,4]Spbb[4,5]-1577759/3552I Spbb[1,2]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]^2Spbb[3,5]+4145087/3552I Spbb[1,4]Spbb[2,3]^2Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]Spbb[3,5]+16026347/15984I Spbb[1,4]Spbb[2,3]^3Spaa[2,4]Spaa[2,5]Spaa[2,6]^2Spaa[3,4]^2Spbb[3,5]Spbb[4,5]+387817/5328I Spbb[1,2]Spbb[2,3]Spaa[2,5]Spaa[2,6]^2Spaa[3,4]^3Spbb[3,4]^2Spbb[3,5]^2+3322033/3996I Spbb[1,4]Spbb[2,3]^2Spaa[2,5]Spaa[2,6]^2Spaa[3,4]^3Spbb[3,4]Spbb[3,5]^2-6432809/5328I Spbb[1,3]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]^2Spaa[4,6]-330508819/127872I Spbb[1,2]Spaa[2,5]Spaa[2,6]Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]^3Spaa[4,6]-482111755/63936I Spbb[1,3]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]-808089349/255744I Spbb[1,2]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spaa[2,6]Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]^2+2627977/1998I Spbb[1,3]Spbb[2,3]Spaa[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]^2-583966561/255744I Spbb[1,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^3Spaa[4,6]^2-75619183/14208I Spbb[1,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]^2-12297413/10656I Spbb[1,3]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,6]^2Spbb[4,6]+1163568185/255744I Spbb[1,2]Spaa[2,5]Spaa[2,6]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]^2Spbb[4,6]-715049/3996I Spbb[1,2]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]-43068475/5328I Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]+6537299/2664I Spbb[1,3]Spaa[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,6]-130032773/31968I Spbb[1,2]Spaa[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-1115139863/255744I Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-35156165/10656I Spbb[1,3]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,6]+163710073/63936I Spbb[1,2]Spaa[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]+1406312593/255744I Spbb[1,4]Spbb[2,3]Spaa[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]-368158667/63936I Spbb[1,3]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]^2Spaa[3,6]^2+214175617/255744I Spbb[1,2]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[2,5]Spaa[2,6]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]+26908411/15984I Spbb[1,3]Spaa[2,3]Spbb[2,3]^2Spaa[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]-39686189/10656I Spbb[1,2]Spbb[2,3]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]-2739085559/255744I Spbb[1,4]Spbb[2,3]^2Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]+215540579/127872I Spbb[1,2]Spbb[2,3]Spaa[2,4]^2Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]^2+6548687/7104I Spbb[1,4]Spbb[2,3]^2Spaa[2,4]^2Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]^2Spaa[3,6]^2-360064607/127872I Spbb[1,3]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]^2-9602913/2368I Spbb[1,2]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]-175983215/255744I Spbb[1,4]Spbb[2,3]^2Spaa[2,4]Spaa[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]+203928485/63936I Spbb[1,3]Spbb[2,3]Spaa[2,5]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]-998946947/255744I Spbb[1,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^3Spbb[4,6]+141245371/127872I Spbb[1,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]^3Spbb[4,5]Spaa[4,6]^3+1730117137/255744I Spbb[1,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]-45637/888I Spbb[1,3]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,6]^3Spbb[4,6]^2-42779311/31968I Spbb[1,2]Spaa[2,5]Spaa[2,6]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]^2-162535865/63936I Spbb[1,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^3-1687685875/127872I Spbb[1,4]Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[3,4]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2+81142831/7104I Spbb[1,4]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2-3917387/15984I Spbb[1,2]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]-3455102717/255744I Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^2-13206283/7992I Spbb[1,4]Spaa[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]Spbb[3,5]^2Spaa[3,6]Spaa[4,6]^2-19872343/31968I Spbb[1,2]Spaa[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]Spaa[4,6]^2Spbb[4,6]+156799669/31968I Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2-2329338149/255744I Spbb[1,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2+1027433255/127872I Spbb[1,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]^2-2875597/3552I Spbb[1,3]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]Spaa[4,6]^2Spbb[4,6]+13511045/31968I Spbb[1,2]Spaa[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]-175802063/42624I Spbb[1,4]Spbb[2,3]Spaa[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^2-120173/1776I Spbb[1,2]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[3,4]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]-3344615383/255744I Spbb[1,4]Spbb[2,3]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]-28914937/31968I Spbb[1,2]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,4]^2Spbb[3,5]Spaa[3,6]Spaa[4,6]+58751123/10656I Spbb[1,4]Spbb[2,3]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spaa[4,6]-104205775/7104I Spbb[1,4]Spbb[2,3]^2Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]+104590957/31968I Spbb[1,4]Spbb[2,3]^2Spaa[2,4]^2Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]-19115927/10656I Spbb[1,2]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]-1361415883/127872I Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]-2043589/7992I Spbb[1,2]Spaa[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,6]+80760989/31968I Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]Spaa[4,6]-266363971/42624I Spbb[1,4]Spbb[2,3]^2Spaa[2,4]Spaa[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]-11428895/10656I Spbb[1,3]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,6]+2293511/1776I Spbb[1,2]Spaa[2,5]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]-395295649/255744I Spbb[1,4]Spbb[2,3]Spaa[2,5]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]+3375823/3552I Spbb[1,2]Spaa[2,3]^2Spbb[2,3]^3Spaa[2,4]Spaa[2,5]Spaa[2,6]Spbb[3,5]^2Spaa[3,6]+400205/3552I Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^3Spaa[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]-71019643/31968I Spbb[1,2]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,4]Spbb[3,5]Spaa[3,6]-54850873/15984I Spbb[1,4]Spaa[2,3]Spbb[2,3]^3Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]Spaa[3,6]-40764353/10656I Spbb[1,2]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]-154389545/31968I Spbb[1,4]Spaa[2,3]Spbb[2,3]^3Spaa[2,4]Spaa[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]+4686449/10656I Spbb[1,3]Spaa[2,3]Spbb[2,3]^2Spaa[2,5]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]^2Spaa[3,6]-81743/144I Spbb[1,2]Spbb[2,3]Spaa[2,4]^3Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[3,4]^2Spaa[3,6]-20825509/7992I Spbb[1,4]Spbb[2,3]^2Spaa[2,4]^3Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[3,4]Spaa[3,6]-44291351/15984I Spbb[1,4]Spbb[2,3]^3Spaa[2,4]^3Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[4,5]-28055519/15984I Spbb[1,2]Spbb[2,3]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spbb[3,5]Spaa[3,6]-56447357/10656I Spbb[1,4]Spbb[2,3]^2Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]-53935283/15984I Spbb[1,4]Spbb[2,3]^3Spaa[2,4]^2Spaa[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[4,5]-350474/999I Spbb[1,2]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spbb[3,5]^2Spaa[3,6]-759015/1184I Spbb[1,4]Spbb[2,3]^2Spaa[2,4]Spaa[2,5]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]^2Spaa[3,6]+1685863/5328I Spbb[1,3]Spbb[2,3]Spaa[2,5]Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^2Spbb[3,5]^2Spaa[3,6]-1484809/1184I Spbb[1,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]Spbb[3,6]Spaa[4,6]^4Spbb[4,6]^2+233711/888I Spbb[1,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^4Spbb[4,6]-217/48I Spbb[1,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]^2Spaa[4,6]^4Spbb[4,6]^2-173/48I Spbb[1,2]Spaa[2,5]Spaa[2,6]Spbb[3,5]^2Spaa[4,6]^4Spbb[4,6]^3+1501459/1184I Spbb[1,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]Spbb[3,6]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]-477967/1776I Spbb[1,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,6]^2Spbb[4,5]^2Spaa[4,6]^4-117369605/31968I Spbb[1,4]Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[3,4]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]-15932087/15984I Spbb[1,4]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spbb[3,5]Spaa[4,6]^3Spbb[4,6]-95/48I Spbb[1,2]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,4]Spbb[3,5]Spaa[4,6]^3Spbb[4,6]^2+84708911/15984I Spbb[1,4]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]^3-115665491/31968I Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^3+15804215/15984I Spbb[1,4]Spaa[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]Spbb[3,5]Spbb[4,5]Spaa[4,6]^3+51756509/31968I Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^3-19898351/10656I Spbb[1,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]-26839811/10656I Spbb[1,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^3-2084753/1184I Spbb[1,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]^2Spaa[4,6]^3Spbb[4,6]+67/24I Spbb[1,2]Spaa[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]^2Spaa[4,6]^3Spbb[4,6]^2+54460253/10656I Spbb[1,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spbb[3,6]Spbb[4,5]Spaa[4,6]^3-13010297/10656I Spbb[1,4]Spbb[2,3]Spaa[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,6]^2Spbb[4,5]^2Spaa[4,6]^3-22808087/31968I Spbb[1,4]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[2,6]Spbb[3,4]^2Spaa[4,6]^2-37994011/31968I Spbb[1,4]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[3,4]Spbb[3,6]Spaa[4,6]^2+46091/1776I Spbb[1,2]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[3,4]^2Spaa[4,6]^2Spbb[4,6]-3807697/10656I Spbb[1,4]Spbb[2,3]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spbb[4,5]Spaa[4,6]^2-28791881/15984I Spbb[1,4]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2+5275681/15984I Spbb[1,4]Spbb[2,3]^2Spaa[2,4]^2Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[4,5]^2Spaa[4,6]^2-48547849/31968I Spbb[1,4]Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spbb[3,6]Spaa[4,6]^2-41771273/31968I Spbb[1,4]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spbb[3,5]Spaa[4,6]^2+21089/296I Spbb[1,2]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spbb[3,5]Spaa[4,6]^2Spbb[4,6]-46556735/10656I Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2-13494137/31968I Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spbb[4,5]Spaa[4,6]^2-57009395/31968I Spbb[1,4]Spbb[2,3]^2Spaa[2,4]Spaa[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^2+568195/1332I Spbb[1,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spbb[3,5]Spbb[3,6]Spaa[4,6]^2-1985551/1184I Spbb[1,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spbb[3,5]^2Spaa[4,6]^2+11577/1184I Spbb[1,2]Spaa[2,5]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spbb[3,5]^2Spaa[4,6]^2Spbb[4,6]-11405189/5328I Spbb[1,4]Spbb[2,3]Spaa[2,5]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2+113093/3552I Spbb[1,2]Spaa[2,4]^3Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[3,4]^2Spaa[4,6]-222589/3996I Spbb[1,4]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[3,4]Spaa[4,6]-9284009/31968I Spbb[1,4]Spbb[2,3]^2Spaa[2,4]^3Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[4,5]Spaa[4,6]+18997/222I Spbb[1,2]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[4,6]-17399647/31968I Spbb[1,4]Spbb[2,3]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[4,6]-10824053/10656I Spbb[1,4]Spbb[2,3]^2Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[4,5]Spaa[4,6]-2999645/7992I Spbb[1,4]Spbb[2,3]^3Spaa[2,4]^2Spaa[2,5]Spaa[2,6]Spaa[3,4]Spbb[4,5]^2Spaa[4,6]+6331/32I Spbb[1,2]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^3Spbb[3,5]Spaa[4,6]-37556651/31968I Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spbb[3,5]Spaa[4,6]-18136271/31968I Spbb[1,4]Spbb[2,3]^2Spaa[2,4]Spaa[2,5]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spbb[4,5]Spaa[4,6]+21781/3552I Spbb[1,2]Spaa[2,5]Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^3Spbb[3,5]^2Spaa[4,6]-34361/444I Spbb[1,4]Spbb[2,3]Spaa[2,5]Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^2Spbb[3,5]^2Spaa[4,6]+546797/1184I Spbb[1,3]Spaa[2,5]Spbb[3,5]^2Spaa[3,6]^4Spbb[3,6]^3Spaa[4,6]-21032861/15984I Spbb[1,3]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spbb[3,5]^2Spaa[3,6]^4Spbb[3,6]^2-6157691/2664I Spbb[1,4]Spaa[2,5]Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]^3Spaa[4,6]^2+14840125/5328I Spbb[1,3]Spaa[2,5]Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]^2Spaa[4,6]^2Spbb[4,6]-739295017/127872I Spbb[1,3]Spaa[2,4]Spaa[2,5]Spbb[2,6]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]Spaa[4,6]+466378109/127872I Spbb[1,2]Spaa[2,4]Spaa[2,5]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]^2Spaa[4,6]-488243191/85248I Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]^2Spaa[4,6]-1452819/2368I Spbb[1,3]Spaa[2,5]Spaa[3,4]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]^2Spaa[4,6]-10904893/3552I Spbb[1,3]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[2,5]Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]-335159929/127872I Spbb[1,3]Spbb[2,3]Spaa[2,4]^2Spaa[2,5]Spbb[2,6]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]^3+1806488035/255744I Spbb[1,2]Spbb[2,3]Spaa[2,4]^2Spaa[2,5]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]-183985973/63936I Spbb[1,4]Spbb[2,3]^2Spaa[2,4]^2Spaa[2,5]Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]-32618425/14208I Spbb[1,3]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]+172490743/63936I Spbb[1,4]Spaa[2,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]^3Spbb[4,6]-5524517/3552I Spbb[1,3]Spaa[2,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,6]^3Spbb[4,6]^2-72279559/63936I Spbb[1,4]Spaa[2,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^3Spbb[4,5]Spaa[4,6]^3-551237299/127872I Spbb[1,4]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]^2-163137421/85248I Spbb[1,4]Spaa[2,4]Spaa[2,5]Spbb[2,6]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,6]^2+4106269/3552I Spbb[1,3]Spaa[2,4]Spaa[2,5]Spbb[2,6]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]-3567907/15984I Spbb[1,2]Spaa[2,4]Spaa[2,5]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,6]^2Spbb[4,6]-800326973/255744I Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^2-5653241/2664I Spbb[1,4]Spaa[2,5]Spaa[3,4]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]^2+3927473/7992I Spbb[1,3]Spaa[2,5]Spaa[3,4]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,6]^2Spbb[4,6]+2671705/3996I Spbb[1,2]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,4]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-685023241/255744I Spbb[1,4]Spbb[2,3]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-7432003/3552I Spbb[1,2]Spaa[2,4]^2Spaa[2,5]Spbb[2,6]Spbb[3,4]^2Spbb[3,5]^2Spaa[3,6]^2Spaa[4,6]-207814049/127872I Spbb[1,4]Spbb[2,3]Spaa[2,4]^2Spaa[2,5]Spbb[2,6]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,6]+16621219/63936I Spbb[1,4]Spbb[2,3]^2Spaa[2,4]^2Spaa[2,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spbb[4,5]Spaa[4,6]-53029363/42624I Spbb[1,3]Spaa[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spbb[3,5]^2Spaa[3,6]^2Spaa[4,6]-32475253/14208I Spbb[1,2]Spaa[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,4]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-2127659753/255744I Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-52443769/63936I Spbb[1,3]Spaa[2,5]Spaa[3,4]^2Spbb[3,4]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-56088305/31968I Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^3Spaa[2,4]Spaa[2,5]Spbb[3,5]^2Spaa[3,6]^2+26404603/15984I Spbb[1,2]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]^2Spaa[2,5]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]^2-26987431/15984I Spbb[1,4]Spaa[2,3]Spbb[2,3]^3Spaa[2,4]^2Spaa[2,5]Spbb[3,5]^2Spaa[3,6]^2-8841125/4736I Spbb[1,3]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]^2+28697605/31968I Spbb[1,2]Spbb[2,3]Spaa[2,4]^3Spaa[2,5]Spbb[2,5]Spbb[3,4]^2Spbb[3,5]Spaa[3,6]^2+367921/592I Spbb[1,4]Spbb[2,3]^2Spaa[2,4]^3Spaa[2,5]Spbb[2,5]Spbb[3,4]Spbb[3,5]Spaa[3,6]^2+321407/1776I Spbb[1,4]Spbb[2,3]^3Spaa[2,4]^3Spaa[2,5]Spbb[3,5]Spaa[3,6]^2Spbb[4,5]+36920315/42624I Spbb[1,2]Spbb[2,3]Spaa[2,4]^2Spaa[2,5]Spaa[3,4]Spbb[3,4]^2Spbb[3,5]^2Spaa[3,6]^2-353340767/127872I Spbb[1,4]Spbb[2,3]^2Spaa[2,4]^2Spaa[2,5]Spaa[3,4]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]^2+44401217/127872I Spbb[1,3]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spaa[3,4]^2Spbb[3,4]^2Spbb[3,5]^2Spaa[3,6]^2+25665695/15984I Spbb[1,4]Spaa[2,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]^4Spbb[4,6]^2-1/8I Spbb[1,3]Spaa[2,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,6]^4Spbb[4,6]^3-20397689/7992I Spbb[1,4]Spaa[2,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^4Spbb[4,6]+15131681/15984I Spbb[1,4]Spaa[2,5]Spaa[3,6]Spbb[3,6]^3Spbb[4,5]^2Spaa[4,6]^4+23335525/7104I Spbb[1,4]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]+755333/3996I Spbb[1,4]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^3+161921/444I Spbb[1,4]Spaa[2,4]Spaa[2,5]Spbb[2,6]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]Spaa[4,6]^3Spbb[4,6]-8/3I Spbb[1,2]Spaa[2,4]Spaa[2,5]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]Spaa[4,6]^3Spbb[4,6]^2-50155649/21312I Spbb[1,4]Spaa[2,4]Spaa[2,5]Spbb[2,6]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^3+5371355/3996I Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]^2Spaa[4,6]^3+163181287/63936I Spbb[1,4]Spaa[2,5]Spaa[3,4]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]-31/6I Spbb[1,3]Spaa[2,5]Spaa[3,4]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]Spaa[4,6]^3Spbb[4,6]^2-64492579/63936I Spbb[1,4]Spaa[2,5]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^3-324203/15984I Spbb[1,4]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spbb[3,4]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]^2-118025/592I Spbb[1,2]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,4]^2Spbb[3,5]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]+359/16I Spbb[1,4]Spbb[2,3]Spaa[2,4]^2Spaa[2,5]Spbb[2,6]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]^2+324191/1776I Spbb[1,4]Spbb[2,3]^2Spaa[2,4]^2Spaa[2,5]Spaa[3,6]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^2+32501/7992I Spbb[1,4]Spaa[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,6]^2+9803/96I Spbb[1,2]Spaa[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,4]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,6]^2Spbb[4,6]-121/24I Spbb[1,3]Spaa[2,5]Spaa[3,4]^2Spbb[3,4]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,6]^2Spbb[4,6]+1054323/1184I Spbb[1,2]Spaa[2,4]^3Spaa[2,5]Spbb[2,5]^2Spbb[3,4]^3Spaa[3,6]Spaa[4,6]+582035/3552I Spbb[1,4]Spbb[2,3]^3Spaa[2,4]^3Spaa[2,5]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]+1011587/888I Spbb[1,2]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[3,4]Spbb[3,4]^3Spbb[3,5]Spaa[3,6]Spaa[4,6]+801703/3552I Spbb[1,2]Spaa[2,4]Spaa[2,5]Spaa[3,4]^2Spbb[3,4]^3Spbb[3,5]^2Spaa[3,6]Spaa[4,6]-13/6I Spbb[1,4]Spaa[2,5]Spbb[3,5]^2Spaa[4,6]^5Spbb[4,6]^3+73/24I Spbb[1,4]Spaa[2,5]Spbb[3,5]Spbb[3,6]Spbb[4,5]Spaa[4,6]^5Spbb[4,6]^2-7/8I Spbb[1,4]Spaa[2,5]Spbb[3,6]^2Spbb[4,5]^2Spaa[4,6]^5Spbb[4,6]-4939553/3552I Spbb[1,4]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spbb[3,5]Spaa[4,6]^4Spbb[4,6]^2+745945/444I Spbb[1,4]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]+4931857/3552I Spbb[1,4]Spaa[2,4]Spaa[2,5]Spbb[2,6]Spbb[3,4]Spbb[3,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]-2979229/1776I Spbb[1,4]Spaa[2,4]Spaa[2,5]Spbb[2,6]Spbb[3,4]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^4+232459/3552I Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[3,6]^2Spbb[4,5]^2Spaa[4,6]^4-4087751/3552I Spbb[1,4]Spaa[2,5]Spaa[3,4]Spbb[3,4]Spbb[3,5]^2Spaa[4,6]^4Spbb[4,6]^2+699109/296I Spbb[1,4]Spaa[2,5]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spbb[3,6]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]-4305923/3552I Spbb[1,4]Spaa[2,5]Spaa[3,4]Spbb[3,4]Spbb[3,6]^2Spbb[4,5]^2Spaa[4,6]^4-382507/296I Spbb[1,4]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spbb[3,4]^2Spaa[4,6]^3Spbb[4,6]+833443/888I Spbb[1,4]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[2,6]Spbb[3,4]^2Spbb[4,5]Spaa[4,6]^3+1147937/1776I Spbb[1,4]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]^3-313523/888I Spbb[1,4]Spbb[2,3]Spaa[2,4]^2Spaa[2,5]Spbb[2,6]Spbb[3,4]Spbb[4,5]^2Spaa[4,6]^3+408431/3552I Spbb[1,4]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^3-9189631/3552I Spbb[1,4]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,4]Spbb[3,4]^2Spbb[3,5]Spaa[4,6]^3Spbb[4,6]+770549/592I Spbb[1,4]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,4]Spbb[3,4]^2Spbb[3,6]Spbb[4,5]Spaa[4,6]^3+710191/444I Spbb[1,4]Spaa[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spbb[3,5]Spbb[4,5]Spaa[4,6]^3+1143311/3552I Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,4]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^3-4751915/3552I Spbb[1,4]Spaa[2,5]Spaa[3,4]^2Spbb[3,4]^2Spbb[3,5]^2Spaa[4,6]^3Spbb[4,6]+1562783/1184I Spbb[1,4]Spaa[2,5]Spaa[3,4]^2Spbb[3,4]^2Spbb[3,5]Spbb[3,6]Spbb[4,5]Spaa[4,6]^3+188731/888I Spbb[1,4]Spaa[2,4]^3Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spbb[3,4]^2Spaa[4,6]^2+332033/1184I Spbb[1,4]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spbb[4,5]Spaa[4,6]^2+781/16I Spbb[1,4]Spbb[2,3]^2Spaa[2,4]^3Spbb[2,4]Spaa[2,5]Spbb[4,5]^2Spaa[4,6]^2+447703/1776I Spbb[1,4]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[3,4]Spbb[3,4]^3Spaa[4,6]^2+1909327/3552I Spbb[1,4]Spbb[2,3]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[3,4]Spbb[3,4]^2Spbb[4,5]Spaa[4,6]^2+89323/296I Spbb[1,4]Spbb[2,3]^2Spaa[2,4]^2Spaa[2,5]Spaa[3,4]Spbb[3,4]Spbb[4,5]^2Spaa[4,6]^2+193343/1184I Spbb[1,4]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^3Spbb[3,5]Spaa[4,6]^2-99097/444I Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spaa[3,4]^2Spbb[3,4]^2Spbb[3,5]Spbb[4,5]Spaa[4,6]^2-168187/888I Spbb[1,4]Spaa[2,5]Spaa[3,4]^3Spbb[3,4]^3Spbb[3,5]^2Spaa[4,6]^2+3/16I Spbb[1,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]^3Spbb[3,5]^4Spaa[4,6]-17/16I Spbb[1,2]Spaa[2,6]^2Spaa[3,5]^3Spbb[3,5]^4Spbb[3,6]Spaa[4,6]-1/16I Spbb[1,3]Spbb[2,3]Spaa[2,6]^2Spaa[3,4]Spaa[3,5]^3Spbb[3,5]^4+68851/222I Spbb[1,3]Spaa[2,6]Spaa[3,5]^3Spbb[3,5]^4Spaa[3,6]Spbb[3,6]Spaa[4,6]+653761/3552I Spbb[1,4]Spaa[2,6]Spaa[3,5]^3Spbb[3,5]^4Spbb[3,6]Spaa[4,6]^2-653761/3552I Spbb[1,3]Spaa[2,6]Spaa[3,5]^3Spbb[3,5]^4Spaa[4,6]^2Spbb[4,6]-67499/888I Spbb[1,3]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^4Spaa[4,6]-15/16I Spbb[1,2]Spbb[2,5]Spaa[2,6]^3Spaa[3,5]^2Spbb[3,5]^3Spbb[3,6]Spaa[4,5]+39/16I Spbb[1,2]Spaa[2,6]^3Spbb[2,6]Spaa[3,5]^2Spbb[3,5]^4Spaa[4,5]-3/16I Spbb[1,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]^2Spbb[3,5]^4Spaa[3,6]Spaa[4,5]+27/16I Spbb[1,2]Spaa[2,6]^2Spaa[3,5]^2Spbb[3,5]^4Spaa[3,6]Spbb[3,6]Spaa[4,5]-7/8I Spbb[1,2]Spaa[2,6]^2Spaa[3,5]^2Spbb[3,5]^4Spaa[4,5]Spaa[4,6]Spbb[4,6]+9/8I Spbb[1,2]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spaa[3,5]^2Spbb[3,5]^4Spaa[4,5]-73/8I Spbb[1,2]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^4Spaa[4,5]-108995/592I Spbb[1,3]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]^4Spaa[3,6]^2Spbb[3,6]Spaa[4,5]+68851/222I Spbb[1,3]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]^4Spaa[3,6]Spaa[4,5]Spaa[4,6]Spbb[4,6]+257317/3552I Spbb[1,3]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^4Spaa[3,6]Spaa[4,5]-388805/1776I Spbb[1,2]Spbb[2,5]Spaa[2,6]^3Spaa[3,5]^2Spbb[3,5]^2Spbb[3,6]^2Spaa[4,6]+33/16I Spbb[1,3]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,5]^2Spbb[3,5]^3Spaa[4,6]+592957/1776I Spbb[1,2]Spaa[2,6]^3Spbb[2,6]Spaa[3,5]^2Spbb[3,5]^3Spbb[3,6]Spaa[4,6]-17/16I Spbb[1,3]Spbb[2,3]Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^3+203/24I Spbb[1,2]Spbb[2,3]Spaa[2,6]^3Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^3Spbb[3,6]+94611/148I Spbb[1,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]Spbb[3,6]Spaa[4,6]+77729/444I Spbb[1,2]Spaa[2,6]^2Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]Spbb[3,6]^2Spaa[4,6]+4567/222I Spbb[1,3]Spbb[2,3]Spaa[2,6]^2Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]Spbb[3,6]+318151/3552I Spbb[1,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]^2Spbb[3,5]^2Spbb[3,6]^2Spaa[4,6]^2+1219399/3552I Spbb[1,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]^2Spbb[3,5]^3Spbb[3,6]Spaa[4,6]^2-215365/3552I Spbb[1,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[4,6]^2Spbb[4,6]-44629/111I Spbb[1,2]Spaa[2,6]^2Spaa[3,5]^2Spbb[3,5]^3Spbb[3,6]Spaa[4,6]^2Spbb[4,6]-430591/1776I Spbb[1,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^3Spaa[4,6]+81801/1184I Spbb[1,2]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^3Spbb[3,6]Spaa[4,6]+75979/888I Spbb[1,4]Spbb[2,3]Spaa[2,6]^2Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^3Spbb[3,6]Spaa[4,6]-3/16I Spbb[1,3]Spaa[2,3]Spbb[2,3]^2Spaa[2,6]^2Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^3+493231/3552I Spbb[1,3]Spbb[2,3]Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^3+683891/3552I Spbb[1,3]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]+68629/888I Spbb[1,4]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2+213175/1776I Spbb[1,3]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]+176033/888I Spbb[1,3]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]Spbb[3,6]Spaa[4,6]+75055/592I Spbb[1,4]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]^3Spbb[3,6]Spaa[4,6]^3Spbb[4,6]+102167/888I Spbb[1,3]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[4,6]^3Spbb[4,6]^2-429499/1776I Spbb[1,4]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]^2Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^3+150733/888I Spbb[1,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^3Spbb[3,6]Spaa[4,6]^2-5349/74I Spbb[1,3]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^3Spaa[4,6]^2Spbb[4,6]-25065/296I Spbb[1,3]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]^3Spaa[4,6]+3/2I Spbb[1,2]Spbb[2,5]Spaa[2,6]^3Spaa[3,5]Spbb[3,5]^3Spaa[4,5]^2Spbb[4,6]+3/2I Spbb[1,2]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^4Spaa[3,6]Spaa[4,5]^2Spbb[4,6]-39/16I Spbb[1,2]Spaa[2,3]Spbb[2,5]Spaa[2,6]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[4,5]^2-108995/592I Spbb[1,3]Spaa[2,6]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]^2Spbb[4,6]+251995/3552I Spbb[1,2]Spaa[2,3]Spaa[2,6]Spbb[3,4]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]Spaa[4,5]^2+389623/3552I Spbb[1,3]Spaa[2,3]Spbb[3,4]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]^2+64385/888I Spbb[1,2]Spbb[2,5]^2Spaa[2,6]^4Spaa[3,5]Spbb[3,5]Spbb[3,6]^2Spaa[4,5]+479777/3552I Spbb[1,2]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,5]-1/8I Spbb[1,2]Spaa[2,6]^4Spbb[2,6]^2Spaa[3,5]Spbb[3,5]^3Spaa[4,5]-199655/3552I Spbb[1,2]Spbb[2,5]Spaa[2,6]^3Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,5]+5/16I Spbb[1,3]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]-193237/592I Spbb[1,2]Spaa[2,6]^3Spbb[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spbb[3,6]Spaa[4,5]+298841/1776I Spbb[1,2]Spbb[2,5]Spaa[2,6]^3Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,5]Spaa[4,6]Spbb[4,6]+265/48I Spbb[1,2]Spaa[2,6]^3Spbb[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[4,5]Spaa[4,6]Spbb[4,6]-3/4I Spbb[1,2]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]^3Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,5]+53/16I Spbb[1,2]Spaa[2,3]Spbb[2,3]Spaa[2,6]^3Spbb[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[4,5]+309683/1184I Spbb[1,2]Spbb[2,5]Spaa[2,6]^3Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,5]-32969/592I Spbb[1,2]Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[4,5]-93063/296I Spbb[1,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]Spaa[4,5]-6245/296I Spbb[1,2]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]^2Spaa[4,5]-105559/1184I Spbb[1,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spaa[4,6]Spbb[4,6]+704719/1184I Spbb[1,2]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spbb[3,6]Spaa[4,5]Spaa[4,6]Spbb[4,6]+3/4I Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]-83061/1184I Spbb[1,2]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spbb[3,6]Spaa[4,5]+471433/3552I Spbb[1,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]+162235/3552I Spbb[1,2]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spbb[3,6]Spaa[4,5]-102835/3552I Spbb[1,2]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^3Spaa[4,5]Spaa[4,6]^2Spbb[4,6]^2+2047/32I Spbb[1,2]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[4,5]Spaa[4,6]Spbb[4,6]+9/4I Spbb[1,2]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^3Spaa[4,5]-395/48I Spbb[1,2]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[4,5]+183415/1776I Spbb[1,2]Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spbb[3,5]^3Spaa[4,5]-109365/592I Spbb[1,3]Spaa[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^3Spbb[3,6]^2Spaa[4,5]-1071695/3552I Spbb[1,3]Spaa[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spaa[4,6]Spbb[4,6]+5/12I Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]Spaa[4,5]-248013/592I Spbb[1,3]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]Spaa[4,5]-200375/1776I Spbb[1,3]Spaa[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]^2+152285/888I Spbb[1,3]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spaa[4,6]Spbb[4,6]+3/16I Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]+347/6I Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]+100593/1184I Spbb[1,3]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]-37/8I Spbb[1,2]Spbb[2,5]^2Spaa[2,6]^4Spaa[3,5]Spbb[3,6]^3Spaa[4,6]-725477/3552I Spbb[1,2]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]Spaa[3,5]Spbb[3,5]Spbb[3,6]^2Spaa[4,6]+53/16I Spbb[1,3]Spaa[2,6]^4Spbb[2,6]^3Spaa[3,5]Spbb[3,5]^2Spaa[4,6]+1153687/3552I Spbb[1,2]Spaa[2,6]^4Spbb[2,6]^2Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,6]+78933/592I Spbb[1,2]Spbb[2,3]Spbb[2,5]Spaa[2,6]^4Spaa[3,4]Spaa[3,5]Spbb[3,5]Spbb[3,6]^2-7/2I Spbb[1,3]Spbb[2,3]Spaa[2,6]^4Spbb[2,6]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]^2-96341/296I Spbb[1,2]Spbb[2,3]Spaa[2,6]^4Spbb[2,6]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spbb[3,6]-676061/444I Spbb[1,2]Spbb[2,5]Spaa[2,6]^3Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]^3Spaa[4,6]+1912247/3552I Spbb[1,3]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]+5716219/3552I Spbb[1,2]Spaa[2,6]^3Spbb[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,6]-306203/444I Spbb[1,3]Spbb[2,3]Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]-15975/592I Spbb[1,2]Spbb[2,3]Spaa[2,6]^3Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]^2+7025/148I Spbb[1,4]Spbb[2,5]^2Spaa[2,6]^3Spaa[3,5]Spbb[3,6]^3Spaa[4,6]^2-22917/1184I Spbb[1,4]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[3,5]Spbb[3,5]Spbb[3,6]^2Spaa[4,6]^2-447757/1184I Spbb[1,2]Spbb[2,5]Spaa[2,6]^3Spaa[3,5]Spbb[3,5]Spbb[3,6]^2Spaa[4,6]^2Spbb[4,6]+228565/1184I Spbb[1,4]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,6]^2+222251/3552I Spbb[1,3]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[4,6]^2Spbb[4,6]+652933/3552I Spbb[1,2]Spaa[2,6]^3Spbb[2,6]Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,6]^2Spbb[4,6]-249883/888I Spbb[1,2]Spbb[2,5]Spaa[2,6]^3Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spbb[3,6]^2Spaa[4,6]-11377/3552I Spbb[1,4]Spbb[2,3]Spbb[2,5]Spaa[2,6]^3Spaa[3,4]Spaa[3,5]Spbb[3,5]Spbb[3,6]^2Spaa[4,6]+225707/3552I Spbb[1,3]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,6]+934529/3552I Spbb[1,2]Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,6]-79507/296I Spbb[1,4]Spbb[2,3]Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,6]-17/12I Spbb[1,3]Spaa[2,3]Spbb[2,3]^2Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2+59/8I Spbb[1,2]Spaa[2,3]Spbb[2,3]^2Spaa[2,6]^3Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spbb[3,6]+218225/3552I Spbb[1,3]Spbb[2,3]Spaa[2,6]^3Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]^2-254221/888I Spbb[1,2]Spbb[2,3]Spaa[2,6]^3Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spbb[3,6]-78643/888I Spbb[1,4]Spbb[2,3]^2Spaa[2,6]^3Spaa[3,4]^2Spaa[3,5]Spbb[3,5]^2Spbb[3,6]+707677/1776I Spbb[1,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]-37981/3552I Spbb[1,2]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]^3Spaa[4,6]+24125/3552I Spbb[1,3]Spbb[2,3]Spaa[2,6]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]^2+77237/3552I Spbb[1,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]^3Spaa[4,6]^2+1734185/3552I Spbb[1,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2+4457/1776I Spbb[1,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]-529933/3552I Spbb[1,2]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2Spbb[4,6]+575741/3552I Spbb[1,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]-679913/3552I Spbb[1,2]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,6]-315997/1776I Spbb[1,4]Spbb[2,3]Spaa[2,6]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,6]-159417/1184I Spbb[1,3]Spaa[2,3]Spbb[2,3]^2Spaa[2,6]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]-88113/592I Spbb[1,3]Spbb[2,3]Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]+1306385/3552I Spbb[1,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]Spbb[3,6]^2Spaa[4,6]^3Spbb[4,6]-552955/3552I Spbb[1,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,6]^3Spbb[4,5]Spaa[4,6]^3+21903/592I Spbb[1,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,6]^3Spbb[4,6]+50429/888I Spbb[1,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,6]^3Spbb[4,6]^2-578867/3552I Spbb[1,2]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,6]^3Spbb[4,6]^2-152633/888I Spbb[1,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spbb[3,5]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^3+466427/3552I Spbb[1,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spbb[3,6]^2Spaa[4,6]^2+578839/3552I Spbb[1,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,6]^2-6199/148I Spbb[1,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,6]^2Spbb[4,6]-452753/1184I Spbb[1,2]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,6]^2Spbb[4,6]+100699/1776I Spbb[1,4]Spbb[2,3]Spaa[2,6]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^2-70119/296I Spbb[1,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spbb[3,5]^2Spaa[4,6]+69595/888I Spbb[1,2]Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,6]+37381/1184I Spbb[1,4]Spbb[2,3]Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,6]-1/8I Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^3Spaa[2,6]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]^2+221903/3552I Spbb[1,3]Spaa[2,3]Spbb[2,3]^2Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]^2+15758/111I Spbb[1,3]Spbb[2,3]Spaa[2,6]^2Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]Spbb[3,5]^2-417725/3552I Spbb[1,3]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]^3Spaa[4,6]-127821/1184I Spbb[1,4]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]^3Spaa[4,6]^2-36251/296I Spbb[1,3]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]^2Spbb[4,6]-1192181/3552I Spbb[1,3]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]+95909/1184I Spbb[1,4]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^3Spbb[4,6]+161/48I Spbb[1,3]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]^2-700391/3552I Spbb[1,4]Spaa[2,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]^3Spbb[4,5]Spaa[4,6]^3-35747/296I Spbb[1,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2-374147/3552I Spbb[1,3]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]-12771/296I Spbb[1,3]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]-301363/3552I Spbb[1,4]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,6]^4Spbb[4,6]^2-1/16I Spbb[1,3]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,6]^4Spbb[4,6]^3+12953/74I Spbb[1,4]Spaa[2,6]Spaa[3,5]Spbb[3,5]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^4Spbb[4,6]-320159/3552I Spbb[1,4]Spaa[2,6]Spaa[3,5]Spbb[3,6]^3Spbb[4,5]^2Spaa[4,6]^4-57627/296I Spbb[1,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,6]^3Spbb[4,6]-587/48I Spbb[1,3]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,6]^3Spbb[4,6]^2+70159/888I Spbb[1,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^3-51199/3552I Spbb[1,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,6]^2-247/12I Spbb[1,3]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spbb[3,5]^2Spaa[4,6]^2Spbb[4,6]-26/3I Spbb[1,3]Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,5]Spbb[3,5]^2Spaa[4,6]+737317/3552I Spbb[1,2]Spbb[2,5]^2Spaa[2,6]^4Spbb[3,5]Spbb[3,6]Spaa[4,5]^2Spbb[4,6]-13/8I Spbb[1,2]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,6]-1359521/3552I Spbb[1,2]Spbb[2,5]Spaa[2,6]^3Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]^2Spbb[4,6]-41/16I Spbb[1,2]Spaa[2,6]^3Spbb[2,6]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^2Spbb[4,6]+96613/1776I Spbb[1,2]Spbb[2,5]Spaa[2,6]^3Spbb[3,5]^2Spaa[4,5]^2Spaa[4,6]Spbb[4,6]^2-84851/592I Spbb[1,2]Spaa[2,3]Spbb[2,5]^2Spaa[2,6]^3Spbb[3,4]Spbb[3,5]Spbb[3,6]Spaa[4,5]^2+36877/3552I Spbb[1,2]Spaa[2,3]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,4]Spbb[3,5]^2Spaa[4,5]^2+1/2I Spbb[1,2]Spaa[2,4]Spbb[2,5]^2Spaa[2,6]^3Spbb[3,4]Spbb[3,5]Spaa[4,5]^2Spbb[4,6]+11/24I Spbb[1,2]Spbb[2,5]Spaa[2,6]^3Spaa[3,4]Spbb[3,4]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,6]+437173/3552I Spbb[1,3]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]^2Spbb[4,6]-980227/3552I Spbb[1,2]Spaa[2,6]^2Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]Spaa[4,5]^2Spbb[4,6]-153/296I Spbb[1,2]Spaa[2,6]^2Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^2Spaa[4,6]Spbb[4,6]^2+863803/3552I Spbb[1,2]Spaa[2,3]Spbb[2,5]Spaa[2,6]^2Spbb[3,4]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]^2-9355/1776I Spbb[1,2]Spaa[2,3]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^2+3991/1776I Spbb[1,2]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,4]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spbb[4,6]-372563/3552I Spbb[1,2]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^2Spbb[4,6]-17/16I Spbb[1,2]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spaa[2,6]^2Spbb[3,4]Spbb[3,5]^2Spaa[4,5]^2-33325/3552I Spbb[1,2]Spaa[2,3]Spaa[2,4]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,4]^2Spbb[3,5]Spaa[4,5]^2+142807/3552I Spbb[1,2]Spaa[2,3]Spbb[2,5]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]^2Spbb[3,5]^2Spaa[4,5]^2-5/8I Spbb[1,3]Spaa[2,6]Spbb[3,5]^3Spaa[3,6]^3Spbb[3,6]Spaa[4,5]^2Spbb[4,6]+25/16I Spbb[1,3]Spaa[2,3]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]^2+157/6I Spbb[1,2]Spaa[2,3]Spaa[2,6]Spbb[3,4]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]Spaa[4,5]^2+143/16I Spbb[1,2]Spaa[2,4]Spaa[2,6]Spbb[3,4]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]^2Spbb[4,6]-3083/32I Spbb[1,3]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]^2Spbb[4,6]+252809/3552I Spbb[1,2]Spaa[2,3]^2Spbb[2,3]Spaa[2,6]Spbb[3,4]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^2-26833/888I Spbb[1,2]Spaa[2,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spbb[3,4]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2-6101/1184I Spbb[1,2]Spaa[2,3]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^2+393619/3552I Spbb[1,3]Spaa[2,3]Spbb[3,4]Spbb[3,5]^3Spaa[3,6]^3Spbb[3,6]Spaa[4,5]^2+9/4I Spbb[1,3]Spaa[2,4]Spbb[3,4]Spbb[3,5]^3Spaa[3,6]^3Spaa[4,5]^2Spbb[4,6]+402425/3552I Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[3,4]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]^2-119/48I Spbb[1,2]Spaa[2,3]Spaa[2,4]Spbb[3,4]^2Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]^2-125/48I Spbb[1,3]Spaa[2,3]Spaa[3,4]Spbb[3,4]^2Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]^2-3/4I Spbb[1,2]Spbb[2,5]^2Spaa[2,6]^5Spbb[2,6]Spbb[3,6]^2Spaa[4,5]+741979/3552I Spbb[1,2]Spbb[2,5]Spaa[2,6]^5Spbb[2,6]^2Spbb[3,5]Spbb[3,6]Spaa[4,5]-35/16I Spbb[1,2]Spaa[2,6]^5Spbb[2,6]^3Spbb[3,5]^2Spaa[4,5]-399421/1184I Spbb[1,2]Spbb[2,5]^2Spaa[2,6]^4Spaa[3,6]Spbb[3,6]^3Spaa[4,5]+1628735/1184I Spbb[1,2]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,5]-1081255/888I Spbb[1,2]Spaa[2,6]^4Spbb[2,6]^2Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]-25/16I Spbb[1,2]Spbb[2,5]^2Spaa[2,6]^4Spbb[3,6]^2Spaa[4,5]Spaa[4,6]Spbb[4,6]+247869/1184I Spbb[1,2]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]Spbb[3,5]Spbb[3,6]Spaa[4,5]Spaa[4,6]Spbb[4,6]+47881/888I Spbb[1,2]Spaa[2,6]^4Spbb[2,6]^2Spbb[3,5]^2Spaa[4,5]Spaa[4,6]Spbb[4,6]+62833/592I Spbb[1,2]Spaa[2,3]Spbb[2,3]Spbb[2,5]^2Spaa[2,6]^4Spbb[3,6]^2Spaa[4,5]+492209/3552I Spbb[1,2]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]Spbb[3,5]Spbb[3,6]Spaa[4,5]-15/8I Spbb[1,2]Spaa[2,3]Spbb[2,3]Spaa[2,6]^4Spbb[2,6]^2Spbb[3,5]^2Spaa[4,5]+13/16I Spbb[1,2]Spaa[2,4]Spbb[2,5]^2Spaa[2,6]^4Spbb[2,6]Spbb[3,4]Spbb[3,6]Spaa[4,5]+64757/592I Spbb[1,2]Spaa[2,4]Spbb[2,4]Spbb[2,5]^2Spaa[2,6]^4Spbb[3,6]^2Spaa[4,5]+3/16I Spbb[1,2]Spaa[2,4]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]^2Spbb[3,4]Spbb[3,5]Spaa[4,5]+143197/3552I Spbb[1,2]Spbb[2,5]^2Spaa[2,6]^4Spaa[3,4]Spbb[3,4]Spbb[3,6]^2Spaa[4,5]+427829/3552I Spbb[1,2]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spbb[3,6]Spaa[4,5]-49/12I Spbb[1,2]Spaa[2,6]^4Spbb[2,6]^2Spaa[3,4]Spbb[3,4]Spbb[3,5]^2Spaa[4,5]+963445/1184I Spbb[1,2]Spbb[2,5]Spaa[2,6]^3Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^3Spaa[4,5]-86029/296I Spbb[1,3]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]-117802/111I Spbb[1,2]Spaa[2,6]^3Spbb[2,6]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]^2Spaa[4,5]-117303/592I Spbb[1,2]Spbb[2,5]Spaa[2,6]^3Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,5]Spaa[4,6]Spbb[4,6]-12599/96I Spbb[1,3]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spaa[4,6]Spbb[4,6]-986167/3552I Spbb[1,2]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]^3Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,5]+69/16I Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,5]-193483/1184I Spbb[1,2]Spaa[2,4]Spbb[2,5]^2Spaa[2,6]^3Spbb[3,4]Spaa[3,6]Spbb[3,6]^2Spaa[4,5]-57781/3552I Spbb[1,2]Spaa[2,4]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]+47/8I Spbb[1,2]Spaa[2,4]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,4]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]+53035/592I Spbb[1,2]Spbb[2,5]Spaa[2,6]^3Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,5]-234047/888I Spbb[1,3]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,4]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]-95881/888I Spbb[1,2]Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]-3/8I Spbb[1,2]Spbb[2,5]Spaa[2,6]^3Spbb[3,5]Spbb[3,6]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]^2+12257/222I Spbb[1,2]Spaa[2,6]^3Spbb[2,6]Spbb[3,5]^2Spaa[4,5]Spaa[4,6]^2Spbb[4,6]^2+13/8I Spbb[1,2]Spaa[2,4]Spbb[2,5]^2Spaa[2,6]^3Spbb[3,4]Spbb[3,6]Spaa[4,5]Spaa[4,6]Spbb[4,6]-131/48I Spbb[1,2]Spaa[2,4]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,4]Spbb[3,5]Spaa[4,5]Spaa[4,6]Spbb[4,6]-14197/444I Spbb[1,2]Spbb[2,5]Spaa[2,6]^3Spaa[3,4]Spbb[3,4]Spbb[3,5]Spbb[3,6]Spaa[4,5]Spaa[4,6]Spbb[4,6]-3295/96I Spbb[1,2]Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]^2Spaa[4,5]Spaa[4,6]Spbb[4,6]+3/8I Spbb[1,2]Spaa[2,3]^2Spbb[2,3]^2Spbb[2,5]Spaa[2,6]^3Spbb[3,5]Spbb[3,6]Spaa[4,5]+3/4I Spbb[1,2]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]^3Spbb[2,6]Spbb[3,5]^2Spaa[4,5]+402269/3552I Spbb[1,2]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,5]^2Spaa[2,6]^3Spbb[3,4]Spbb[3,6]Spaa[4,5]+43537/3552I Spbb[1,2]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,4]Spbb[3,5]Spaa[4,5]-34153/592I Spbb[1,2]Spaa[2,3]Spbb[2,3]Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]^2Spaa[4,5]-1/8I Spbb[1,2]Spaa[2,4]^2Spbb[2,5]^2Spaa[2,6]^3Spbb[2,6]Spbb[3,4]^2Spaa[4,5]+424247/3552I Spbb[1,2]Spaa[2,4]^2Spbb[2,4]Spbb[2,5]^2Spaa[2,6]^3Spbb[3,4]Spbb[3,6]Spaa[4,5]-269521/3552I Spbb[1,2]Spaa[2,4]Spbb[2,5]^2Spaa[2,6]^3Spaa[3,4]Spbb[3,4]^2Spbb[3,6]Spaa[4,5]-10253/1184I Spbb[1,2]Spaa[2,4]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spbb[3,5]Spaa[4,5]-73951/888I Spbb[1,2]Spbb[2,5]Spaa[2,6]^3Spaa[3,4]^2Spbb[3,4]^2Spbb[3,5]Spbb[3,6]Spaa[4,5]-90617/1184I Spbb[1,2]Spaa[2,6]^3Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spbb[3,5]^2Spaa[4,5]-67309/444I Spbb[1,3]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]^2Spaa[4,5]-3401/1776I Spbb[1,2]Spaa[2,6]^2Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]^3Spaa[4,5]-45315/296I Spbb[1,3]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spaa[4,6]Spbb[4,6]+91275/1184I Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]+28139/222I Spbb[1,3]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,4]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]+101129/1776I Spbb[1,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]+19835/1776I Spbb[1,2]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]^2Spaa[4,5]-387479/3552I Spbb[1,3]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]^2+385643/3552I Spbb[1,2]Spaa[2,6]^2Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]^2-130709/888I Spbb[1,2]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spaa[4,6]Spbb[4,6]-184475/3552I Spbb[1,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spaa[4,6]Spbb[4,6]+476161/3552I Spbb[1,2]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]Spaa[4,6]Spbb[4,6]+47/48I Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]-249997/3552I Spbb[1,2]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]^2Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]-3623/888I Spbb[1,2]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]-344965/1776I Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]+465193/3552I Spbb[1,2]Spaa[2,4]^2Spbb[2,5]^2Spaa[2,6]^2Spbb[3,4]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]-76583/1184I Spbb[1,2]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]^2Spbb[3,5]Spaa[3,6]Spaa[4,5]-16439/444I Spbb[1,2]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,5]+15363/296I Spbb[1,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,5]+25/16I Spbb[1,2]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,4]Spbb[3,5]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]^2-587/48I Spbb[1,2]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spbb[3,5]^2Spaa[4,5]Spaa[4,6]^2Spbb[4,6]^2-19/16I Spbb[1,2]Spaa[2,4]^2Spbb[2,5]^2Spaa[2,6]^2Spbb[3,4]^2Spaa[4,5]Spaa[4,6]Spbb[4,6]-1151/32I Spbb[1,2]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]^2Spbb[3,5]Spaa[4,5]Spaa[4,6]Spbb[4,6]-385/16I Spbb[1,2]Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]^2Spbb[3,5]^2Spaa[4,5]Spaa[4,6]Spbb[4,6]+9/8I Spbb[1,2]Spaa[2,3]^3Spbb[2,3]^3Spaa[2,6]^2Spbb[3,5]^2Spaa[4,5]+1/16I Spbb[1,2]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,4]Spbb[3,5]Spaa[4,5]+911/96I Spbb[1,2]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]^2Spaa[2,6]^2Spbb[3,4]^2Spaa[4,5]-321/16I Spbb[1,2]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]^2Spbb[3,5]Spaa[4,5]+195/16I Spbb[1,2]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]^2Spbb[3,5]^2Spaa[4,5]+1223/96I Spbb[1,2]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,4]^2Spaa[4,5]-3389/96I Spbb[1,2]Spaa[2,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]^3Spbb[3,5]Spaa[4,5]-583/48I Spbb[1,2]Spaa[2,6]^2Spaa[3,4]^3Spbb[3,4]^3Spbb[3,5]^2Spaa[4,5]-5/8I Spbb[1,3]Spaa[2,6]Spbb[3,5]^2Spaa[3,6]^4Spbb[3,6]^3Spaa[4,5]-5/8I Spbb[1,3]Spaa[2,6]Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]^2Spaa[4,5]Spaa[4,6]Spbb[4,6]-35/16I Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]^2Spaa[4,5]-523/48I Spbb[1,3]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]^2Spaa[4,5]+1/3I Spbb[1,2]Spaa[2,4]Spaa[2,6]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]^2+943/48I Spbb[1,3]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]^2-617/32I Spbb[1,2]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,4]^2Spbb[3,5]Spaa[3,6]Spaa[4,5]Spaa[4,6]Spbb[4,6]+1331/48I Spbb[1,3]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spaa[4,6]Spbb[4,6]+3/16I Spbb[1,3]Spaa[2,3]^3Spbb[2,3]^3Spaa[2,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]+523/48I Spbb[1,3]Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^3Spbb[3,5]^2Spaa[3,6]Spaa[4,5]-9/8I Spbb[1,3]Spaa[2,4]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]Spaa[4,6]^2Spbb[4,6]^2+1/16I Spbb[1,2]Spbb[2,5]Spaa[2,6]^5Spbb[2,6]^2Spbb[3,6]^2Spaa[4,6]+31/24I Spbb[1,2]Spaa[2,6]^5Spbb[2,6]^3Spbb[3,5]Spbb[3,6]Spaa[4,6]-7/16I Spbb[1,2]Spbb[2,3]Spaa[2,4]Spaa[2,6]^5Spbb[2,6]^3Spbb[3,5]-1/2I Spbb[1,5]Spbb[2,3]^2Spaa[2,6]^5Spbb[2,6]^2Spaa[3,4]Spbb[3,6]+1/2I Spbb[1,3]Spbb[2,3]Spaa[2,6]^5Spbb[2,6]^3Spaa[3,4]Spbb[3,5]-17/24I Spbb[1,5]Spbb[2,3]Spaa[2,6]^4Spbb[2,6]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,6]+181/48I Spbb[1,2]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]Spaa[3,6]Spbb[3,6]^3Spaa[4,6]-203/48I Spbb[1,3]Spaa[2,6]^4Spbb[2,6]^3Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]+185/48I Spbb[1,2]Spaa[2,6]^4Spbb[2,6]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]-55/48I Spbb[1,5]Spbb[2,3]^2Spaa[2,4]Spaa[2,6]^4Spbb[2,6]^2Spaa[3,6]Spbb[3,6]+101/48I Spbb[1,2]Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]Spaa[3,6]Spbb[3,6]^2+5/8I Spbb[1,3]Spbb[2,3]Spaa[2,4]Spaa[2,6]^4Spbb[2,6]^3Spbb[3,5]Spaa[3,6]+43/12I Spbb[1,2]Spbb[2,3]Spaa[2,4]Spaa[2,6]^4Spbb[2,6]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]+31/16I Spbb[1,5]Spbb[2,3]^2Spaa[2,6]^4Spbb[2,6]Spaa[3,4]Spaa[3,6]Spbb[3,6]^2+5/48I Spbb[1,2]Spbb[2,3]Spbb[2,5]Spaa[2,6]^4Spaa[3,4]Spaa[3,6]Spbb[3,6]^3+7/3I Spbb[1,3]Spbb[2,3]Spaa[2,6]^4Spbb[2,6]^2Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]+77/16I Spbb[1,2]Spbb[2,3]Spaa[2,6]^4Spbb[2,6]Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2+23/48I Spbb[1,5]Spbb[2,4]Spaa[2,6]^4Spbb[2,6]^2Spbb[3,6]^2Spaa[4,6]^2+17/16I Spbb[1,4]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]^2Spbb[3,6]^2Spaa[4,6]^2-31/16I Spbb[1,2]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]Spbb[3,6]^2Spaa[4,6]^2Spbb[4,6]+41/48I Spbb[1,4]Spaa[2,6]^4Spbb[2,6]^3Spbb[3,5]Spbb[3,6]Spaa[4,6]^2+1/8I Spbb[1,3]Spaa[2,6]^4Spbb[2,6]^3Spbb[3,5]Spaa[4,6]^2Spbb[4,6]+27/16I Spbb[1,2]Spaa[2,6]^4Spbb[2,6]^2Spbb[3,5]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]-13/12I Spbb[1,5]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]^4Spbb[2,6]^2Spbb[3,6]Spaa[4,6]-41/48I Spbb[1,2]Spaa[2,4]Spaa[2,6]^4Spbb[2,6]^3Spbb[3,4]Spbb[3,5]Spaa[4,6]+3/8I Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,6]^4Spbb[2,6]^3Spbb[3,5]Spaa[4,6]+1/16I Spbb[1,5]Spbb[2,3]Spaa[2,6]^4Spbb[2,6]^2Spaa[3,4]Spbb[3,4]Spbb[3,6]Spaa[4,6]+1/4I Spbb[1,3]Spaa[2,6]^4Spbb[2,6]^3Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[4,6]+3/16I Spbb[1,5]Spaa[2,3]Spbb[2,3]^3Spaa[2,4]Spaa[2,6]^4Spbb[2,6]^2-1/8I Spbb[1,2]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[2,6]^4Spbb[2,6]^2Spbb[3,5]-7/8I Spbb[1,5]Spaa[2,3]Spbb[2,3]^3Spaa[2,6]^4Spbb[2,6]Spaa[3,4]Spbb[3,6]+15/16I Spbb[1,3]Spaa[2,3]Spbb[2,3]^2Spaa[2,6]^4Spbb[2,6]^2Spaa[3,4]Spbb[3,5]+1/16I Spbb[1,5]Spbb[2,3]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,6]^4Spbb[2,6]^2-5/8I Spbb[1,2]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]^4Spbb[2,6]^2Spbb[3,4]-9/16I Spbb[1,4]Spbb[2,3]^2Spaa[2,4]^2Spbb[2,5]Spaa[2,6]^4Spbb[2,6]^2-41/16I Spbb[1,2]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]Spbb[3,6]-5/48I Spbb[1,5]Spbb[2,3]^2Spaa[2,4]Spaa[2,6]^4Spbb[2,6]^2Spaa[3,4]Spbb[3,4]+27/16I Spbb[1,5]Spbb[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]^4Spbb[2,6]Spaa[3,4]Spbb[3,6]+3/4I Spbb[1,2]Spbb[2,3]Spaa[2,4]Spaa[2,6]^4Spbb[2,6]^2Spaa[3,4]Spbb[3,4]Spbb[3,5]+7/8I Spbb[1,4]Spbb[2,3]^2Spaa[2,4]Spaa[2,6]^4Spbb[2,6]^2Spaa[3,4]Spbb[3,5]-7/8I Spbb[1,5]Spbb[2,3]^2Spaa[2,6]^4Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spbb[3,6]-5/48I Spbb[1,5]Spbb[2,3]^2Spbb[2,4]Spaa[2,6]^4Spaa[3,4]^2Spbb[3,6]^2+15/16I Spbb[1,3]Spbb[2,3]Spaa[2,6]^4Spbb[2,6]^2Spaa[3,4]^2Spbb[3,4]Spbb[3,5]+23/8I Spbb[1,5]Spbb[2,3]Spaa[2,6]^3Spbb[2,6]Spaa[3,6]^2Spbb[3,6]^3Spaa[4,6]-47/24I Spbb[1,2]Spbb[2,5]Spaa[2,6]^3Spaa[3,6]^2Spbb[3,6]^4Spaa[4,6]-107/48I Spbb[1,3]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]+157/24I Spbb[1,2]Spaa[2,6]^3Spbb[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^3Spaa[4,6]+5/48I Spbb[1,5]Spbb[2,3]^2Spaa[2,4]Spaa[2,6]^3Spbb[2,6]Spaa[3,6]^2Spbb[3,6]^2-5/8I Spbb[1,2]Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]^3Spaa[3,6]^2Spbb[3,6]^3+23/8I Spbb[1,3]Spbb[2,3]Spaa[2,4]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]-13/24I Spbb[1,2]Spbb[2,3]Spaa[2,4]Spaa[2,6]^3Spbb[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2-5/24I Spbb[1,5]Spbb[2,3]^2Spaa[2,6]^3Spaa[3,4]Spaa[3,6]^2Spbb[3,6]^3+107/48I Spbb[1,3]Spbb[2,3]Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2-25/48I Spbb[1,2]Spbb[2,3]Spaa[2,6]^3Spaa[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^3+21/8I Spbb[1,5]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,4]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2-175/24I Spbb[1,5]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]Spaa[3,6]Spbb[3,6]^3Spaa[4,6]^2+347/48I Spbb[1,4]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[3,6]Spbb[3,6]^3Spaa[4,6]^2-9/2I Spbb[1,2]Spbb[2,5]Spaa[2,6]^3Spaa[3,6]Spbb[3,6]^3Spaa[4,6]^2Spbb[4,6]-1/2I Spbb[1,3]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]+1/4I Spbb[1,2]Spaa[2,6]^3Spbb[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2Spbb[4,6]-53/48I Spbb[1,3]Spaa[2,4]Spaa[2,6]^3Spbb[2,6]^3Spbb[3,4]Spbb[3,5]Spaa[3,6]Spaa[4,6]+9/16I Spbb[1,5]Spbb[2,3]Spbb[2,4]Spaa[2,6]^3Spaa[3,4]Spaa[3,6]Spbb[3,6]^3Spaa[4,6]-21/8I Spbb[1,5]Spaa[2,3]Spbb[2,3]^3Spaa[2,4]Spaa[2,6]^3Spbb[2,6]Spaa[3,6]Spbb[3,6]-5/48I Spbb[1,2]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spbb[2,5]Spaa[2,6]^3Spaa[3,6]Spbb[3,6]^2+1I Spbb[1,3]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]Spaa[3,6]-3I Spbb[1,2]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[2,6]^3Spbb[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]-23/8I Spbb[1,3]Spaa[2,3]Spbb[2,3]^2Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]-5/48I Spbb[1,2]Spaa[2,3]Spbb[2,3]^2Spaa[2,6]^3Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2-13/4I Spbb[1,5]Spbb[2,3]^2Spaa[2,4]^2Spaa[2,6]^3Spbb[2,6]^2Spbb[3,4]Spaa[3,6]-63/16I Spbb[1,2]Spbb[2,3]Spaa[2,4]^2Spaa[2,6]^3Spbb[2,6]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]+5/48I Spbb[1,5]Spbb[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]^3Spaa[3,4]Spaa[3,6]Spbb[3,6]^2+3I Spbb[1,5]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,4]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]-215/48I Spbb[1,5]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]Spbb[3,6]^2Spaa[4,6]^3Spbb[4,6]-15/16I Spbb[1,4]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,6]^2Spaa[4,6]^3Spbb[4,6]+1/8I Spbb[1,3]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]Spaa[4,6]^3Spbb[4,6]^2+5/4I Spbb[1,2]Spaa[2,6]^3Spbb[2,6]Spbb[3,5]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]^2-83/48I Spbb[1,4]Spaa[2,4]Spaa[2,6]^3Spbb[2,6]^3Spbb[3,4]Spbb[3,5]Spaa[4,6]^2+1/16I Spbb[1,2]Spaa[2,4]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,4]Spbb[3,5]Spaa[4,6]^2Spbb[4,6]+7/16I Spbb[1,5]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,4]Spbb[3,4]^2Spbb[3,6]Spaa[4,6]^2+1/4I Spbb[1,5]Spbb[2,4]^2Spaa[2,6]^3Spaa[3,4]Spbb[3,6]^3Spaa[4,6]^2+3/4I Spbb[1,3]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[4,6]^2Spbb[4,6]+21/8I Spbb[1,5]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]Spbb[3,6]Spaa[4,6]+1/16I Spbb[1,4]Spbb[2,3]^2Spaa[2,4]^2Spaa[2,6]^3Spbb[2,6]^2Spbb[4,5]Spaa[4,6]+7/24I Spbb[1,5]Spbb[2,3]Spaa[2,4]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[4,6]+3/16I Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^4Spaa[2,4]Spaa[2,6]^3Spbb[2,6]+1/8I Spbb[1,5]Spaa[2,3]Spbb[2,3]^3Spaa[2,4]^2Spbb[2,4]Spaa[2,6]^3Spbb[2,6]+21/4I Spbb[1,2]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]^2Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,4]+41/16I Spbb[1,4]Spaa[2,3]Spbb[2,3]^3Spaa[2,4]^2Spbb[2,5]Spaa[2,6]^3Spbb[2,6]+3/16I Spbb[1,5]Spaa[2,3]Spbb[2,3]^3Spaa[2,4]Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spbb[3,4]+1/16I Spbb[1,5]Spbb[2,3]^2Spaa[2,4]^3Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]+43/16I Spbb[1,2]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,4]+41/16I Spbb[1,4]Spbb[2,3]^2Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]+43/16I Spbb[1,2]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spbb[3,4]^2-15/16I Spbb[1,5]Spbb[2,3]Spaa[2,6]^2Spaa[3,6]^3Spbb[3,6]^4Spaa[4,6]+25/16I Spbb[1,3]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]^3Spaa[4,6]-5/4I Spbb[1,2]Spaa[2,6]^2Spbb[3,5]Spaa[3,6]^3Spbb[3,6]^4Spaa[4,6]-5/8I Spbb[1,5]Spbb[2,3]^2Spaa[2,4]Spaa[2,6]^2Spaa[3,6]^3Spbb[3,6]^3-15/16I Spbb[1,2]Spbb[2,3]Spaa[2,4]Spaa[2,6]^2Spbb[3,5]Spaa[3,6]^3Spbb[3,6]^3-15/16I Spbb[1,3]Spbb[2,3]Spaa[2,6]^2Spaa[3,4]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]^3-4I Spbb[1,5]Spbb[2,4]Spaa[2,6]^2Spaa[3,6]^2Spbb[3,6]^4Spaa[4,6]^2+49/16I Spbb[1,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]^2Spbb[3,6]^4Spaa[4,6]^2+5/8I Spbb[1,3]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]^2Spbb[4,6]-27/8I Spbb[1,2]Spaa[2,6]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^3Spaa[4,6]^2Spbb[4,6]-5/8I Spbb[1,5]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spaa[3,6]^2Spbb[3,6]^3Spaa[4,6]-15/16I Spbb[1,3]Spbb[2,3]Spaa[2,4]^2Spaa[2,6]^2Spbb[2,6]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]^2+1/16I Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^3Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[3,6]+1/16I Spbb[1,5]Spbb[2,3]^2Spaa[2,4]^3Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]-1/16I Spbb[1,4]Spbb[2,3]^3Spaa[2,4]^3Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spbb[4,5]+3I Spbb[1,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spbb[3,6]Spaa[4,6]^4Spbb[4,6]^2)/(Spab[1,Sp[2]+Sp[3],4]Spab[5,Sp[1]+Sp[6],2](1/4*(s[1,3]+s[1,4]+s[2,3]+s[2,4])^2-s[1,2]*s[3,4])^2)+
(-2I Spbb[1,3]Spaa[2,6]Spab[6,Sp[2]+Sp[4],3]^2)/(Spbb[3,4]Spaa[5,6]Spab[1,Sp[2]+Sp[3],4]Spab[5,Sp[1]+Sp[6],2])+
(+5/128I Spaa[1,2]Spbb[1,2]Spaa[3,4]Spbb[3,4]Spaa[5,6]Spbb[5,6]Spab[2,Sp[3]+Sp[4],1]Spab[4,Sp[1]+Sp[2],3]Spab[6,Sp[1]+Sp[2],5](s[5,6,1]-s[5,6,2])(s[1,2,3]-s[1,2,4])(s[3,4,5]-s[3,4,6]))/(Spab[1,Sp[3]+Sp[4],2]Spab[3,Sp[1]+Sp[2],4]Spab[5,Sp[1]+Sp[2],6](1/4*(s[1,3]+s[1,4]+s[2,3]+s[2,4])^2-s[1,2]*s[3,4])^3)+
(+4I Spaa[1,2]^4Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[1,5]+14I Spaa[1,2]^4Spbb[1,2]^3Spaa[1,4]Spbb[1,4]Spbb[1,5]-87I Spaa[1,2]^4Spbb[1,2]^4Spaa[2,3]Spbb[3,5]+87I Spaa[1,2]^4Spbb[1,2]^3Spbb[1,3]Spaa[2,3]Spbb[2,5]-2I Spaa[1,2]^4Spbb[1,2]^3Spbb[1,5]Spaa[2,5]Spbb[2,5]+117I Spaa[1,2]^4Spbb[1,2]^3Spbb[1,4]Spaa[3,4]Spbb[3,5]-109I Spaa[1,2]^4Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spbb[2,5]Spaa[3,4]+122I Spaa[1,2]^4Spbb[1,2]^3Spbb[1,5]Spaa[3,5]Spbb[3,5]-114I Spaa[1,2]^4Spbb[1,2]^2Spbb[1,3]Spbb[1,5]Spbb[2,5]Spaa[3,5]-37I Spaa[1,2]^4Spbb[1,2]^2Spbb[1,4]Spbb[1,5]Spbb[2,5]Spaa[4,5]+16I Spaa[1,2]^3Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]+63I Spaa[1,2]^3Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]+12I Spaa[1,2]^3Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]^2+1I Spaa[1,2]^3Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[3,5]+79I Spaa[1,2]^3Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,5]-136I Spaa[1,2]^3Spbb[1,2]^3Spaa[1,3]Spbb[1,5]Spaa[2,5]Spbb[3,5]+142I Spaa[1,2]^3Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[2,5]Spbb[2,5]-22I Spaa[1,2]^3Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[3,4]Spbb[3,5]-34I Spaa[1,2]^3Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[2,5]Spaa[3,4]-64I Spaa[1,2]^3Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[3,5]Spbb[3,5]-31I Spaa[1,2]^3Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spbb[2,5]Spaa[3,5]+14I Spaa[1,2]^3Spbb[1,2]^2Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]-9I Spaa[1,2]^3Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2+8I Spaa[1,2]^3Spbb[1,2]^3Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[3,5]+34I Spaa[1,2]^3Spbb[1,2]^3Spaa[1,4]Spbb[1,5]Spaa[2,3]Spbb[3,4]-14I Spaa[1,2]^3Spbb[1,2]^3Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[4,5]+14I Spaa[1,2]^3Spbb[1,2]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,5]-2I Spaa[1,2]^3Spbb[1,2]^3Spaa[1,4]Spbb[1,5]Spaa[2,5]Spbb[4,5]+28I Spaa[1,2]^3Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,5]Spbb[2,5]-37I Spaa[1,2]^3Spbb[1,2]^2Spaa[1,4]Spbb[1,4]^2Spaa[3,4]Spbb[3,5]+50I Spaa[1,2]^3Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,5]Spaa[3,4]-120I Spaa[1,2]^3Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[3,5]Spbb[3,5]-25I Spaa[1,2]^3Spbb[1,2]^2Spaa[1,4]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]+72I Spaa[1,2]^3Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[2,5]Spaa[3,5]+20I Spaa[1,2]^3Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[4,5]Spbb[4,5]+3I Spaa[1,2]^3Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spbb[2,5]Spaa[4,5]-6I Spaa[1,2]^3Spbb[1,2]^2Spaa[1,5]Spbb[1,5]^2Spaa[2,5]Spbb[2,5]+115I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,4]Spbb[3,5]-62I Spaa[1,2]^3Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,4]+51I Spaa[1,2]^3Spbb[1,2]^2Spaa[1,5]Spbb[1,5]^2Spaa[3,5]Spbb[3,5]-31I Spaa[1,2]^3Spbb[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[2,5]Spaa[3,5]-54I Spaa[1,2]^3Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,5]Spaa[4,5]-145I Spaa[1,2]^3Spbb[1,2]^3Spaa[2,3]^2Spbb[2,3]Spbb[3,5]+112I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]+37I Spaa[1,2]^3Spbb[1,2]^3Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[4,5]-102I Spaa[1,2]^3Spbb[1,2]^3Spaa[2,3]Spaa[2,5]Spbb[2,5]Spbb[3,5]+102I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,3]Spaa[2,3]Spaa[2,5]Spbb[2,5]^2+161I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,5]-92I Spaa[1,2]^3Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,4]-157I Spaa[1,2]^3Spbb[1,2]^3Spaa[2,3]Spaa[3,5]Spbb[3,5]^2+198I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,3]Spaa[2,3]Spbb[2,5]Spaa[3,5]Spbb[3,5]-41I Spaa[1,2]^3Spbb[1,2]Spbb[1,3]^2Spaa[2,3]Spbb[2,5]^2Spaa[3,5]+2I Spaa[1,2]^3Spbb[1,2]^3Spaa[2,4]Spaa[2,5]Spbb[2,5]Spbb[4,5]-2I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,4]Spaa[2,4]Spaa[2,5]Spbb[2,5]^2-30I Spaa[1,2]^3Spbb[1,2]Spbb[1,4]^2Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[3,4]+37I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,4]Spaa[2,4]Spbb[2,5]Spaa[4,5]Spbb[4,5]-37I Spaa[1,2]^3Spbb[1,2]Spbb[1,4]^2Spaa[2,4]Spbb[2,5]^2Spaa[4,5]+2I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,5]Spaa[2,5]^2Spbb[2,5]^2+2I Spaa[1,2]^3Spbb[1,2]^3Spaa[2,5]Spaa[3,4]Spbb[3,5]Spbb[4,5]+31I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,4]Spaa[2,5]Spbb[2,5]Spaa[3,4]Spbb[3,5]-21I Spaa[1,2]^3Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,5]Spbb[2,5]^2Spaa[3,4]+22I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,5]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spbb[3,5]-24I Spaa[1,2]^3Spbb[1,2]Spbb[1,3]Spbb[1,5]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]-2I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,5]Spaa[2,5]Spbb[2,5]Spaa[4,5]Spbb[4,5]-41I Spaa[1,2]^3Spbb[1,2]Spbb[1,4]Spbb[1,5]Spaa[2,5]Spbb[2,5]^2Spaa[4,5]-8I Spaa[1,2]^3Spbb[1,2]Spbb[1,4]^2Spbb[2,3]Spaa[3,4]^2Spbb[3,5]+13I Spaa[1,2]^3Spbb[1,3]Spbb[1,4]^2Spbb[2,3]Spbb[2,5]Spaa[3,4]^2+17I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2+66I Spaa[1,2]^3Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]-7I Spaa[1,2]^3Spbb[1,3]^2Spbb[1,4]Spbb[2,5]^2Spaa[3,4]Spaa[3,5]+37I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,4]Spaa[3,4]Spbb[3,5]Spaa[4,5]Spbb[4,5]-46I Spaa[1,2]^3Spbb[1,2]Spbb[1,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,5]Spaa[4,5]+9I Spaa[1,2]^3Spbb[1,3]Spbb[1,4]^2Spbb[2,5]^2Spaa[3,4]Spaa[4,5]+4I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,5]Spaa[3,5]^2Spbb[3,5]^2+11I Spaa[1,2]^3Spbb[1,2]Spbb[1,3]Spbb[1,5]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]-11I Spaa[1,2]^3Spbb[1,3]^2Spbb[1,5]Spbb[2,5]^2Spaa[3,5]^2-4I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]-4I Spaa[1,2]^3Spbb[1,2]Spbb[1,4]Spbb[1,5]Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]-4I Spaa[1,2]^3Spbb[1,2]Spbb[1,5]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]Spaa[4,5]-1I Spaa[1,2]^3Spbb[1,3]Spbb[1,4]Spbb[1,5]Spbb[2,5]^2Spaa[3,5]Spaa[4,5]-62I Spaa[1,2]^3Spbb[1,2]Spbb[1,4]Spbb[1,5]Spbb[2,5]Spaa[4,5]^2Spbb[4,5]+17I Spaa[1,2]^3Spbb[1,4]^2Spbb[1,5]Spbb[2,5]^2Spaa[4,5]^2+20I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spbb[1,5]-1I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[1,5]+28I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,5]Spbb[1,5]^2+39I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[3,5]+19I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]Spbb[2,5]+52I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spaa[2,5]Spbb[3,5]+83I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]Spaa[2,5]Spbb[2,5]-76I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[3,4]Spbb[3,5]+38I Spaa[1,2]^2Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spbb[2,5]Spaa[3,4]+36I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]Spaa[3,5]Spbb[3,5]-33I Spaa[1,2]^2Spaa[1,3]^2Spbb[1,3]^3Spbb[1,5]Spbb[2,5]Spaa[3,5]-13I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]+9I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2-105I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[3,5]-34I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,3]Spbb[3,4]+44I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,5]Spbb[3,5]-7I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spbb[3,4]+10I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[3,4]Spbb[3,5]+43I Spaa[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spbb[2,5]Spaa[3,4]+137I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[3,5]Spbb[3,5]+4I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]-13I Spaa[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[2,5]Spaa[3,5]+8I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^3-69I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,5]Spbb[3,5]+57I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,5]Spbb[2,5]-84I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,4]Spbb[3,5]+5I Spaa[1,2]^2Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,4]-1I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[3,5]Spbb[3,5]-10I Spaa[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]^2Spbb[2,5]Spaa[3,5]+36I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[3,5]+35I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,5]+157I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spaa[2,3]Spaa[2,5]Spbb[3,5]^2-155I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]Spaa[2,5]Spbb[2,5]Spbb[3,5]+101I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spaa[2,5]Spbb[2,5]^2-75I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,5]+38I Spaa[1,2]^2Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,4]+110I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]Spaa[3,5]Spbb[3,5]^2-43I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,5]Spaa[3,5]Spbb[3,5]-9I Spaa[1,2]^2Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spbb[2,5]^2Spaa[3,5]-42I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]+66I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[2,5]^2Spbb[2,5]^2-99I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,5]Spaa[3,4]Spbb[3,5]^2-1I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,5]Spbb[2,5]Spaa[3,4]Spbb[3,5]+25I Spaa[1,2]^2Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,5]Spbb[2,5]^2Spaa[3,4]-82I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spaa[2,5]Spaa[3,5]Spbb[3,5]^2+37I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spbb[3,5]+3I Spaa[1,2]^2Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]+35I Spaa[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,3]Spaa[3,4]^2Spbb[3,5]-38I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2+30I Spaa[1,2]^2Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]-21I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[3,5]^2Spbb[3,5]^2+12I Spaa[1,2]^2Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]-6I Spaa[1,2]^2Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^2-8I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spbb[3,5]-38I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[3,4]+21I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,5]Spbb[4,5]-7I Spaa[1,2]^2Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,5]Spbb[2,5]+21I Spaa[1,2]^2Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^3Spaa[3,4]Spbb[3,5]+86I Spaa[1,2]^2Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[3,5]Spbb[3,5]-18I Spaa[1,2]^2Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]-21I Spaa[1,2]^2Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spbb[2,5]Spaa[3,5]+46I Spaa[1,2]^2Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[4,5]Spbb[4,5]-20I Spaa[1,2]^2Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^3+3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,5]Spbb[4,5]-3I Spaa[1,2]^2Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,5]Spbb[2,5]-83I Spaa[1,2]^2Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[3,4]Spbb[3,5]+22I Spaa[1,2]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,4]-60I Spaa[1,2]^2Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[3,5]Spbb[3,5]+5I Spaa[1,2]^2Spbb[1,2]Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spbb[3,4]Spaa[3,5]+15I Spaa[1,2]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,5]Spaa[3,5]-1I Spaa[1,2]^2Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[4,5]Spbb[4,5]-1I Spaa[1,2]^2Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^2Spbb[2,5]Spaa[4,5]-61I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,4]Spaa[2,3]^2Spbb[3,4]Spbb[3,5]+14I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,4]Spaa[2,3]Spaa[2,4]Spbb[3,4]Spbb[4,5]+12I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,4]Spaa[2,3]Spaa[2,5]Spbb[3,5]Spbb[4,5]-29I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,5]Spbb[3,4]-82I Spaa[1,2]^2Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,5]+56I Spaa[1,2]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,4]+76I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[3,5]Spbb[3,5]^2+2I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,4]Spaa[2,4]Spaa[2,5]Spbb[4,5]^2-18I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spbb[4,5]+16I Spaa[1,2]^2Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spaa[2,5]Spbb[2,5]^2+21I Spaa[1,2]^2Spaa[1,4]Spbb[1,4]^3Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[3,4]-29I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[2,4]Spaa[4,5]Spbb[4,5]^2+12I Spaa[1,2]^2Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,5]Spaa[4,5]Spbb[4,5]+17I Spaa[1,2]^2Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,5]^2Spaa[4,5]+2I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,5]Spaa[2,5]^2Spbb[2,5]Spbb[4,5]+16I Spaa[1,2]^2Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,5]^2Spbb[2,5]^2-18I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[2,5]Spaa[3,4]Spbb[3,5]Spbb[4,5]-4I Spaa[1,2]^2Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,5]Spbb[2,5]Spaa[3,4]Spbb[3,5]+21I Spaa[1,2]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[3,4]-18I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,5]Spaa[2,5]Spaa[3,5]Spbb[3,5]Spbb[4,5]+5I Spaa[1,2]^2Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spbb[3,5]+4I Spaa[1,2]^2Spbb[1,2]Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]+14I Spaa[1,2]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]+1I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,5]Spaa[2,5]Spaa[4,5]Spbb[4,5]^2+69I Spaa[1,2]^2Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,5]Spbb[2,5]Spaa[4,5]Spbb[4,5]-14I Spaa[1,2]^2Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[2,5]Spbb[2,5]^2Spaa[4,5]+21I Spaa[1,2]^2Spaa[1,4]Spbb[1,4]^3Spbb[2,3]Spaa[3,4]^2Spbb[3,5]-19I Spaa[1,2]^2Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]^2-22I Spaa[1,2]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]+12I Spaa[1,2]^2Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[3,4]Spbb[3,5]Spaa[4,5]Spbb[4,5]+9I Spaa[1,2]^2Spaa[1,4]Spbb[1,4]^3Spbb[2,5]Spaa[3,4]Spbb[3,5]Spaa[4,5]+45I Spaa[1,2]^2Spbb[1,2]Spaa[1,4]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]-23I Spaa[1,2]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]-4I Spaa[1,2]^2Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]^2+52I Spaa[1,2]^2Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]-5I Spaa[1,2]^2Spbb[1,2]Spaa[1,4]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]+2I Spaa[1,2]^2Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]-41I Spaa[1,2]^2Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]Spaa[4,5]+17I Spaa[1,2]^2Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[4,5]^2Spbb[4,5]^2+21I Spaa[1,2]^2Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spbb[2,5]Spaa[4,5]^2Spbb[4,5]-4I Spaa[1,2]^2Spbb[1,2]Spaa[1,5]^2Spbb[1,5]^3Spaa[2,5]Spbb[2,5]+57I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[3,4]Spbb[3,5]-16I Spaa[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,5]Spaa[3,4]+16I Spaa[1,2]^2Spbb[1,2]Spaa[1,5]^2Spbb[1,5]^3Spaa[3,5]Spbb[3,5]-4I Spaa[1,2]^2Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^3Spbb[2,5]Spaa[3,5]-17I Spaa[1,2]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^3Spbb[2,5]Spaa[4,5]-4I Spaa[1,2]^2Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[2,5]Spbb[2,5]Spaa[3,5]Spbb[3,5]+12I Spaa[1,2]^2Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,5]Spbb[2,5]^2Spaa[3,5]-25I Spaa[1,2]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,5]Spbb[2,5]^2Spaa[4,5]-19I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]^2Spaa[1,5]Spaa[3,4]^2Spbb[3,5]^2+19I Spaa[1,2]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,4]^2Spbb[3,5]-47I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2+49I Spaa[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]-5I Spaa[1,2]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,4]Spbb[3,5]Spaa[4,5]-12I Spaa[1,2]^2Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[3,5]^2Spbb[3,5]^2+16I Spaa[1,2]^2Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[2,5]Spaa[3,5]^2Spbb[3,5]+11I Spaa[1,2]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]-25I Spaa[1,2]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,5]Spaa[4,5]^2Spbb[4,5]-66I Spaa[1,2]^2Spbb[1,2]^2Spaa[2,3]^3Spbb[2,3]^2Spbb[3,5]+32I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,5]+57I Spaa[1,2]^2Spbb[1,2]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]Spbb[4,5]-67I Spaa[1,2]^2Spbb[1,2]^2Spaa[2,3]^2Spbb[2,3]Spaa[2,5]Spbb[2,5]Spbb[3,5]+61I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spaa[2,5]Spbb[2,5]^2+60I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,4]Spbb[3,5]-27I Spaa[1,2]^2Spbb[1,2]^2Spaa[2,3]^2Spbb[2,3]Spaa[3,5]Spbb[3,5]^2+18I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spaa[3,5]Spbb[3,5]+8I Spaa[1,2]^2Spbb[1,3]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,5]^2Spaa[3,5]+41I Spaa[1,2]^2Spbb[1,2]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spbb[4,5]-43I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[3,4]Spbb[4,5]+45I Spaa[1,2]^2Spbb[1,2]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spaa[4,5]Spbb[4,5]^2-33I Spaa[1,2]^2Spbb[1,2]^2Spaa[2,3]Spaa[2,5]^2Spbb[2,5]^2Spbb[3,5]+33I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[2,3]Spaa[2,5]^2Spbb[2,5]^3+5I Spaa[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[3,4]+42I Spaa[1,2]^2Spbb[1,2]^2Spaa[2,3]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spbb[3,5]^2-54I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]Spbb[3,5]+12I Spaa[1,2]^2Spbb[1,3]^2Spaa[2,3]Spaa[2,5]Spbb[2,5]^3Spaa[3,5]+22I Spaa[1,2]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,3]^2Spaa[3,4]^2Spbb[3,5]-69I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2+24I Spaa[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]+63I Spaa[1,2]^2Spbb[1,2]^2Spaa[2,3]Spaa[3,5]^2Spbb[3,5]^3-86I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]^2+23I Spaa[1,2]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,5]^2Spaa[3,5]^2Spbb[3,5]-15I Spaa[1,2]^2Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]Spaa[4,5]+25I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spbb[3,4]Spaa[4,5]^2Spbb[4,5]-4I Spaa[1,2]^2Spbb[1,2]^2Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^2Spbb[4,5]+4I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^3+3I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,4]Spbb[4,5]-4I Spaa[1,2]^2Spbb[1,2]^2Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[4,5]Spbb[4,5]^2+12I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[4,5]Spbb[4,5]-8I Spaa[1,2]^2Spbb[1,4]^2Spaa[2,4]Spaa[2,5]Spbb[2,5]^3Spaa[4,5]-8I Spaa[1,2]^2Spbb[1,4]^2Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[3,4]Spaa[4,5]Spbb[4,5]+8I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spaa[2,4]Spbb[2,5]Spaa[4,5]^2Spbb[4,5]^2-8I Spaa[1,2]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,5]^2Spaa[4,5]^2Spbb[4,5]+4I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]Spaa[2,5]^3Spbb[2,5]^3-8I Spaa[1,2]^2Spbb[1,2]^2Spaa[2,5]^2Spbb[2,5]Spaa[3,4]Spbb[3,5]Spbb[4,5]+12I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,4]Spbb[3,5]-4I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,5]Spbb[3,5]+4I Spaa[1,2]^2Spbb[1,3]Spbb[1,5]Spaa[2,5]^2Spbb[2,5]^3Spaa[3,5]+8I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]Spaa[2,5]^2Spbb[2,5]^2Spaa[4,5]Spbb[4,5]-8I Spaa[1,2]^2Spbb[1,4]Spbb[1,5]Spaa[2,5]^2Spbb[2,5]^3Spaa[4,5]+3I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spbb[2,3]Spaa[2,5]Spaa[3,4]^2Spbb[3,5]Spbb[4,5]+20I Spaa[1,2]^2Spbb[1,4]^2Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[3,4]^2Spbb[3,5]+2I Spaa[1,2]^2Spbb[1,2]^2Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spbb[4,5]-4I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spaa[2,5]Spbb[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2+2I Spaa[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[2,5]Spbb[2,5]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]-4I Spaa[1,2]^2Spbb[1,2]^2Spaa[2,5]Spaa[3,4]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2+4I Spaa[1,2]^2Spbb[1,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[3,4]Spbb[3,5]Spaa[4,5]-24I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]Spaa[2,5]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]^2+28I Spaa[1,2]^2Spbb[1,3]Spbb[1,5]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]^2Spbb[3,5]+12I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]-4I Spaa[1,2]^2Spbb[1,4]Spbb[1,5]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]-16I Spaa[1,2]^2Spbb[1,5]^2Spaa[2,5]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]Spaa[4,5]+4I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]Spaa[2,5]Spbb[2,5]Spaa[4,5]^2Spbb[4,5]^2-16I Spaa[1,2]^2Spbb[1,4]Spbb[1,5]Spaa[2,5]Spbb[2,5]^2Spaa[4,5]^2Spbb[4,5]+28I Spaa[1,2]^2Spbb[1,4]^2Spbb[2,3]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]^2-8I Spaa[1,2]^2Spbb[1,4]^2Spbb[2,3]Spaa[3,4]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]-62I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^3+24I Spaa[1,2]^2Spbb[1,3]Spbb[1,4]Spbb[2,5]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2-12I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]+12I Spaa[1,2]^2Spbb[1,4]^2Spbb[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]+8I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spaa[3,4]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2-8I Spaa[1,2]^2Spbb[1,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]-28I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]Spaa[3,5]^3Spbb[3,5]^3+24I Spaa[1,2]^2Spbb[1,3]Spbb[1,5]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^2+12I Spaa[1,2]^2Spbb[1,4]Spbb[1,5]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]-20I Spaa[1,2]^2Spbb[1,5]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]+8I Spaa[1,2]^2Spbb[1,4]Spbb[1,5]Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]-4I Spaa[1,2]^2Spbb[1,5]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]-8I Spaa[1,2]^2Spbb[1,4]Spbb[1,5]Spbb[2,5]Spaa[4,5]^3Spbb[4,5]^2+8I Spaa[1,2]Spaa[1,3]^4Spbb[1,3]^4Spbb[1,5]+16I Spaa[1,2]Spaa[1,3]^3Spbb[1,3]^3Spaa[1,5]Spbb[1,5]^2-53I Spaa[1,2]Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spaa[2,3]Spbb[3,5]+27I Spaa[1,2]Spaa[1,3]^3Spbb[1,3]^4Spaa[2,3]Spbb[2,5]-28I Spaa[1,2]Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,5]Spaa[2,5]Spbb[3,5]+57I Spaa[1,2]Spaa[1,3]^3Spbb[1,3]^3Spbb[1,5]Spaa[2,5]Spbb[2,5]+26I Spaa[1,2]Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spaa[3,4]Spbb[3,5]+8I Spaa[1,2]Spaa[1,3]^3Spbb[1,3]^3Spbb[1,5]Spaa[3,5]Spbb[3,5]+20I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[3,5]-25I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[2,3]Spbb[3,4]+15I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,5]Spbb[3,5]-68I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spbb[3,4]+54I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[3,4]Spbb[3,5]-9I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[3,5]Spbb[3,5]-1I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]+8I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,5]^2Spbb[1,5]^3-7I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,5]Spbb[3,5]+30I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,5]Spbb[1,5]^2Spaa[2,5]Spbb[2,5]+3I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,4]Spbb[3,5]-39I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^2Spbb[2,3]Spbb[3,5]+41I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]^2Spbb[2,3]Spbb[2,5]+15I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spaa[2,5]Spbb[3,5]^2-109I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spaa[2,5]Spbb[2,5]Spbb[3,5]+81I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]Spaa[2,5]Spbb[2,5]^2+29I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,5]-73I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spaa[3,5]Spbb[3,5]^2+25I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]Spbb[2,5]Spaa[3,5]Spbb[3,5]+74I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,5]Spaa[2,5]^2Spbb[3,5]^2-32I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]+36I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]Spaa[2,5]^2Spbb[2,5]^2-8I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,5]Spaa[3,4]Spbb[3,5]^2+37I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,5]Spbb[2,5]Spaa[3,4]Spbb[3,5]+37I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spaa[2,5]Spaa[3,5]Spbb[3,5]^2+6I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spbb[3,5]+14I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2+9I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[3,4]-13I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,5]Spbb[3,5]-4I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,5]Spbb[3,4]+21I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[3,4]Spbb[3,5]-26I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[3,5]Spbb[3,5]+5I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]+21I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,5]Spbb[3,5]-34I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spbb[3,4]+29I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[3,4]Spbb[3,5]+2I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[3,5]Spbb[3,5]+4I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spbb[3,4]Spaa[3,5]+113I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,4]Spaa[2,3]^2Spbb[3,4]Spbb[3,5]-40I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]^2Spbb[2,5]Spbb[3,4]-119I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[2,5]Spbb[3,5]^2+80I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,3]Spaa[2,5]Spbb[3,4]Spbb[3,5]-97I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,5]Spbb[3,4]+66I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,5]-79I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[3,5]Spbb[3,5]^2-17I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]+6I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,5]^2Spbb[3,5]Spbb[4,5]-56I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[2,5]^2Spbb[2,5]Spbb[3,4]+38I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,5]Spaa[3,4]Spbb[3,5]^2+12I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,5]Spbb[2,5]Spaa[3,4]Spbb[3,5]+90I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,5]Spaa[3,5]Spbb[3,5]^2-71I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spbb[3,4]Spaa[3,5]Spbb[3,5]+12I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]+4I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]^2-24I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[3,5]^2Spbb[3,5]^2-8I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]-20I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spaa[1,5]^2Spbb[1,5]^3Spaa[2,5]Spbb[3,5]-7I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[3,4]Spbb[3,5]-4I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^3Spaa[3,5]Spbb[3,5]-4I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,5]^2Spbb[2,5]Spbb[3,5]-4I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,5]^2Spbb[2,5]^2-56I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[3,4]Spbb[3,5]^2-4I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,5]Spaa[3,5]Spbb[3,5]^2-12I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,5]Spbb[2,5]Spaa[3,5]Spbb[3,5]+2I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2-8I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[3,5]^2Spbb[3,5]^2-2I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]^2Spbb[3,5]+29I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]^2Spbb[2,5]+54I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[2,3]^2Spbb[2,3]Spaa[2,5]Spbb[3,5]^2-48I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spaa[2,5]Spbb[2,5]Spbb[3,5]+66I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,3]Spaa[2,5]Spbb[2,5]^2+19I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,4]Spbb[3,5]-4I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spaa[3,5]Spbb[3,5]^2+32I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spaa[3,5]Spbb[3,5]+22I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]^2-44I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]Spaa[2,5]^2Spbb[2,5]^2Spbb[3,5]+45I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spaa[2,5]^2Spbb[2,5]^3-50I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spaa[3,4]Spbb[3,5]^2+30I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[3,4]Spbb[3,5]-6I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spaa[2,5]Spaa[3,5]Spbb[3,5]^3-15I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spbb[3,5]^2+22I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]Spbb[3,5]+6I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2-28I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]Spaa[3,5]^2Spbb[3,5]^3+6I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]^2+4I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,5]Spaa[2,5]^3Spbb[2,5]^2Spbb[3,5]+8I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[2,5]^3Spbb[2,5]^3-6I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[2,5]^2Spaa[3,4]Spbb[3,5]^2Spbb[4,5]+18I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,4]Spbb[3,5]+20I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,5]Spaa[2,5]^2Spbb[2,5]Spaa[3,5]Spbb[3,5]^2-4I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,5]Spbb[3,5]-8I Spaa[1,2]Spaa[1,3]Spbb[1,4]^2Spbb[2,3]Spaa[2,5]Spaa[3,4]^2Spbb[3,5]^2+54I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]^3-22I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,5]Spbb[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2+28I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,5]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]^3-4I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^3+17I Spaa[1,2]Spaa[1,4]^3Spbb[1,4]^3Spaa[1,5]Spbb[1,5]^2-17I Spaa[1,2]Spbb[1,2]Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]Spaa[2,5]Spbb[4,5]+17I Spaa[1,2]Spaa[1,4]^3Spbb[1,4]^3Spbb[1,5]Spaa[2,5]Spbb[2,5]-17I Spaa[1,2]Spaa[1,4]^3Spbb[1,4]^3Spbb[1,5]Spaa[3,5]Spbb[3,5]+17I Spaa[1,2]Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]^2Spbb[3,4]Spaa[3,5]+20I Spaa[1,2]Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^3+2I Spaa[1,2]Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,5]Spbb[4,5]+28I Spaa[1,2]Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^2Spaa[2,5]Spbb[2,5]+17I Spaa[1,2]Spaa[1,4]^2Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spaa[3,4]Spbb[3,5]+54I Spaa[1,2]Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^2Spaa[3,5]Spbb[3,5]+15I Spaa[1,2]Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spbb[3,4]Spaa[3,5]+9I Spaa[1,2]Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^2Spaa[4,5]Spbb[4,5]+27I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]^2Spbb[1,4]Spaa[2,3]^2Spbb[3,4]Spbb[3,5]+23I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]^2Spbb[1,5]Spaa[2,3]^2Spbb[3,4]^2-22I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spaa[2,5]Spbb[3,5]Spbb[4,5]-24I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]^2Spbb[1,5]Spaa[2,3]Spaa[2,5]Spbb[3,4]Spbb[4,5]+42I Spaa[1,2]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,5]-62I Spaa[1,2]Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spaa[3,5]Spbb[3,5]^2+29I Spaa[1,2]Spbb[1,2]Spaa[1,4]^2Spbb[1,5]^2Spaa[2,3]Spbb[3,4]^2Spaa[3,5]-46I Spaa[1,2]Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[3,4]Spaa[4,5]Spbb[4,5]-5I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]^2Spbb[1,5]Spaa[2,5]^2Spbb[4,5]^2-3I Spaa[1,2]Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,5]^2Spbb[2,5]Spbb[4,5]+8I Spaa[1,2]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,5]^2Spbb[2,5]^2-20I Spaa[1,2]Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,5]Spaa[3,5]Spbb[3,5]Spbb[4,5]-7I Spaa[1,2]Spbb[1,2]Spaa[1,4]^2Spbb[1,5]^2Spaa[2,5]Spbb[3,4]Spaa[3,5]Spbb[4,5]+32I Spaa[1,2]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spbb[3,5]+20I Spaa[1,2]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]+8I Spaa[1,2]Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,5]Spaa[4,5]Spbb[4,5]^2-8I Spaa[1,2]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,5]Spbb[2,5]Spaa[4,5]Spbb[4,5]-8I Spaa[1,2]Spaa[1,4]^2Spbb[1,4]^3Spaa[3,4]Spaa[3,5]Spbb[3,5]^2-22I Spaa[1,2]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[3,5]^2Spbb[3,5]^2+20I Spaa[1,2]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]+12I Spaa[1,2]Spaa[1,4]^2Spbb[1,5]^3Spbb[3,4]^2Spaa[3,5]^2+4I Spaa[1,2]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]-8I Spaa[1,2]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]+3I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^4+5I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^3Spaa[2,5]Spbb[4,5]+11I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^3Spaa[2,5]Spbb[2,5]-13I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2Spaa[3,4]Spbb[3,5]+11I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^3Spaa[3,5]Spbb[3,5]+12I Spaa[1,2]Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^4Spbb[3,4]Spaa[3,5]-5I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^3Spaa[4,5]Spbb[4,5]+5I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,5]^2Spbb[2,5]Spbb[4,5]+8I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,5]^2Spbb[2,5]^2+13I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,5]Spaa[3,5]Spbb[3,5]Spbb[4,5]+48I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,5]Spbb[2,5]Spaa[3,5]Spbb[3,5]+12I Spaa[1,2]Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]+5I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,5]Spaa[4,5]Spbb[4,5]^2+8I Spaa[1,2]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spaa[3,4]^2Spbb[3,5]^2+26I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2-4I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[3,4]Spbb[3,5]Spaa[4,5]Spbb[4,5]+44I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[3,5]^2Spbb[3,5]^2+8I Spaa[1,2]Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spbb[3,4]Spaa[3,5]^2Spbb[3,5]+16I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]+12I Spaa[1,2]Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spbb[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]-8I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[4,5]^2Spbb[4,5]^2-13I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spaa[2,3]^3Spbb[2,3]Spbb[3,4]Spbb[3,5]-38I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[2,3]^3Spbb[2,3]Spbb[2,5]Spbb[3,4]+7I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[3,4]Spbb[4,5]-49I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spaa[2,3]^2Spbb[2,3]Spaa[2,5]Spbb[3,5]Spbb[4,5]-73I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[2,3]^2Spaa[2,5]Spbb[2,5]^2Spbb[3,4]-1I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[3,4]Spbb[3,5]+15I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spaa[2,3]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]^2-31I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]^2Spbb[2,5]^2Spbb[3,4]Spaa[3,5]+1I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,5]Spaa[2,3]^2Spbb[2,5]Spbb[3,4]^2Spaa[4,5]-14I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spbb[4,5]^2+21I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[3,4]Spbb[4,5]+21I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spaa[2,3]Spaa[2,4]Spbb[3,4]Spaa[4,5]Spbb[4,5]^2+4I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spaa[2,3]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]Spbb[4,5]-30I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,5]Spaa[2,3]Spaa[2,5]^2Spbb[2,5]^2Spbb[3,4]-28I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]-14I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[4,5]Spbb[4,5]+32I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2-12I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,5]Spaa[4,5]Spbb[4,5]-38I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[3,5]^2Spbb[3,5]^3-28I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]-36I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,5]Spaa[2,3]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]+20I Spaa[1,2]Spaa[1,4]Spbb[1,5]^2Spaa[2,3]Spbb[2,5]Spbb[3,4]^2Spaa[3,5]Spaa[4,5]+8I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,5]Spaa[2,3]Spbb[3,4]Spaa[4,5]^2Spbb[4,5]^2+8I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,5]Spaa[2,5]^2Spbb[2,5]Spaa[3,5]Spbb[3,5]Spbb[4,5]+8I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,5]Spbb[3,5]+28I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,5]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]+8I Spaa[1,2]Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]+16I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,5]Spaa[2,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2-8I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]-8I Spaa[1,2]Spaa[1,4]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2-8I Spaa[1,2]Spaa[1,4]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]+16I Spaa[1,2]Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^3Spaa[3,4]Spbb[3,5]+8I Spaa[1,2]Spaa[1,5]^2Spbb[1,5]^3Spaa[2,5]Spbb[2,5]Spaa[3,5]Spbb[3,5]-4I Spaa[1,2]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[3,4]^2Spbb[3,5]^2-24I Spaa[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]^2-4I Spaa[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[3,4]Spbb[3,5]Spaa[4,5]Spbb[4,5]-4I Spaa[1,2]Spaa[1,5]^2Spbb[1,5]^3Spaa[3,5]^2Spbb[3,5]^2-4I Spaa[1,2]Spaa[1,5]^2Spbb[1,5]^3Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]+12I Spaa[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[2,5]^2Spbb[2,5]^2Spaa[3,5]Spbb[3,5]+4I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[3,4]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2+20I Spaa[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[2,5]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]^2+4I Spaa[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[2,5]Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]-4I Spaa[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[3,5]^3Spbb[3,5]^3-8I Spaa[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]Spbb[4,5]-4I Spaa[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2-8I Spaa[1,2]Spbb[1,2]Spaa[2,3]^4Spbb[2,3]^3Spbb[3,5]+7I Spaa[1,2]Spbb[1,3]Spaa[2,3]^4Spbb[2,3]^3Spbb[2,5]+20I Spaa[1,2]Spbb[1,2]Spaa[2,3]^3Spbb[2,3]^3Spaa[2,4]Spbb[4,5]+26I Spaa[1,2]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]^2Spaa[2,5]Spbb[2,5]^2+16I Spaa[1,2]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^3Spaa[3,4]Spbb[3,5]+8I Spaa[1,2]Spbb[1,2]Spaa[2,3]^3Spbb[2,3]^2Spaa[3,5]Spbb[3,5]^2+15I Spaa[1,2]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,5]Spaa[3,5]Spbb[3,5]-11I Spaa[1,2]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,5]^2Spbb[3,4]Spaa[4,5]+24I Spaa[1,2]Spbb[1,2]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]Spaa[2,5]Spbb[2,5]Spbb[4,5]-13I Spaa[1,2]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^3Spaa[2,4]Spaa[3,4]Spbb[4,5]+28I Spaa[1,2]Spbb[1,2]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]Spaa[4,5]Spbb[4,5]^2-4I Spaa[1,2]Spbb[1,2]Spaa[2,3]^2Spbb[2,3]Spaa[2,5]^2Spbb[2,5]^2Spbb[3,5]+31I Spaa[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spaa[2,5]^2Spbb[2,5]^3+28I Spaa[1,2]Spbb[1,2]Spaa[2,3]^2Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spbb[3,5]^2+31I Spaa[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]Spbb[3,5]-27I Spaa[1,2]Spbb[1,3]Spaa[2,3]^2Spaa[2,5]Spbb[2,5]^3Spbb[3,4]Spaa[4,5]-8I Spaa[1,2]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]^2+24I Spaa[1,2]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,4]Spbb[3,5]Spaa[4,5]Spbb[4,5]+16I Spaa[1,2]Spbb[1,2]Spaa[2,3]^2Spbb[2,3]Spaa[3,5]^2Spbb[3,5]^3+8I Spaa[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]^2-16I Spaa[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,5]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]+4I Spaa[1,2]Spbb[1,5]Spaa[2,3]^2Spbb[2,5]^2Spbb[3,4]^2Spaa[4,5]^2+4I Spaa[1,2]Spbb[1,2]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^2Spbb[4,5]+3I Spaa[1,2]Spbb[1,2]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[2,5]Spaa[3,4]Spbb[4,5]^2+12I Spaa[1,2]Spbb[1,2]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[4,5]Spbb[4,5]^2-8I Spaa[1,2]Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[3,4]Spaa[4,5]Spbb[4,5]^2+8I Spaa[1,2]Spbb[1,2]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spaa[4,5]^2Spbb[4,5]^3-12I Spaa[1,2]Spbb[1,2]Spaa[2,3]Spaa[2,5]^3Spbb[2,5]^3Spbb[3,5]+12I Spaa[1,2]Spbb[1,3]Spaa[2,3]Spaa[2,5]^3Spbb[2,5]^4-16I Spaa[1,2]Spbb[1,2]Spaa[2,3]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,5]Spbb[3,5]^2+16I Spaa[1,2]Spbb[1,3]Spaa[2,3]Spaa[2,5]^2Spbb[2,5]^3Spaa[3,5]Spbb[3,5]-16I Spaa[1,2]Spbb[1,5]Spaa[2,3]Spaa[2,5]^2Spbb[2,5]^3Spbb[3,4]Spaa[4,5]+20I Spaa[1,2]Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,5]Spaa[3,4]^2Spbb[3,5]Spbb[4,5]-16I Spaa[1,2]Spbb[1,2]Spaa[2,3]Spaa[2,5]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]^3+16I Spaa[1,2]Spbb[1,3]Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]^2Spbb[3,5]^2-12I Spaa[1,2]Spbb[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]-4I Spaa[1,2]Spbb[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spbb[3,4]Spaa[4,5]^2Spbb[4,5]-4I Spaa[1,2]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^3-4I Spaa[1,2]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]-4I Spaa[1,2]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]+4I Spaa[1,2]Spbb[1,5]Spaa[2,5]^3Spbb[2,5]^3Spaa[3,5]Spbb[3,5]+20I Spaa[1,2]Spbb[1,5]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,5]^2Spbb[3,5]^2+4I Spaa[1,2]Spbb[1,5]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]+16I Spaa[1,2]Spbb[1,5]Spaa[2,5]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^3+16I Spaa[1,2]Spbb[1,5]Spaa[2,5]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]Spbb[4,5]-4I Spaa[1,3]^4Spbb[1,3]^4Spaa[2,3]Spbb[3,5]-7I Spaa[1,3]^3Spbb[1,3]^3Spaa[1,4]Spbb[1,5]Spaa[2,3]Spbb[3,4]-31I Spaa[1,3]^3Spbb[1,3]^2Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spbb[3,4]-4I Spaa[1,3]^3Spbb[1,3]^3Spaa[2,3]^2Spbb[2,3]Spbb[3,5]-20I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spaa[2,3]Spaa[2,5]Spbb[3,5]^2+2I Spaa[1,3]^3Spbb[1,3]^3Spaa[2,3]Spaa[2,5]Spbb[2,5]Spbb[3,5]-8I Spaa[1,3]^3Spbb[1,3]^3Spaa[2,3]Spaa[3,5]Spbb[3,5]^2-8I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,5]Spaa[2,5]^2Spbb[3,5]^2-2I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,5]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]+18I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[2,5]Spaa[3,4]Spbb[3,5]^2+4I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,5]Spaa[2,5]Spaa[3,5]Spbb[3,5]^2-24I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spbb[3,4]+18I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spaa[2,3]^2Spbb[3,4]Spbb[3,5]-17I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]Spaa[2,3]^2Spbb[2,5]Spbb[3,4]+4I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[2,5]Spbb[3,5]^2+41I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,3]Spaa[2,5]Spbb[3,4]Spbb[3,5]-65I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,5]Spbb[3,4]-16I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[2,3]Spbb[3,4]Spaa[3,5]Spbb[3,5]+4I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,5]^2Spbb[3,5]^2+10I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,5]^2Spaa[2,5]^2Spbb[3,4]Spbb[3,5]-48I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[2,5]^2Spbb[2,5]Spbb[3,4]+4I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,5]Spaa[3,4]Spbb[3,5]^2-12I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,5]Spaa[3,5]Spbb[3,5]^2-12I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spbb[3,4]Spaa[3,5]Spbb[3,5]-4I Spaa[1,3]^2Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^3Spaa[2,5]Spbb[3,5]+4I Spbb[1,2]Spaa[1,3]^2Spaa[1,5]Spbb[1,5]^2Spaa[2,5]^2Spbb[3,5]^2-12I Spaa[1,3]^2Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,5]^2Spbb[2,5]Spbb[3,5]+14I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[3,4]Spbb[3,5]^2-12I Spaa[1,3]^2Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,5]Spaa[3,5]Spbb[3,5]^2+4I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]^2Spbb[3,5]-24I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spaa[2,5]Spbb[3,5]^2+8I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^2Spbb[2,3]Spaa[2,5]Spbb[2,5]Spbb[3,5]-8I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^2Spbb[2,3]Spaa[3,5]Spbb[3,5]^2-14I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]^2+22I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spaa[3,4]Spbb[3,5]^2-32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spaa[2,5]Spaa[3,5]Spbb[3,5]^3+14I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spbb[3,5]^2-4I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spaa[3,5]^2Spbb[3,5]^3+8I Spbb[1,2]Spaa[1,3]^2Spbb[1,5]Spaa[2,5]^3Spbb[2,5]Spbb[3,5]^2-12I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spaa[2,5]^3Spbb[2,5]^2Spbb[3,5]+4I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[2,5]^2Spaa[3,4]Spbb[3,5]^3+14I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,4]Spbb[3,5]^2+8I Spbb[1,2]Spaa[1,3]^2Spbb[1,5]Spaa[2,5]^2Spaa[3,5]Spbb[3,5]^3-20I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spaa[2,5]^2Spbb[2,5]Spaa[3,5]Spbb[3,5]^2+8I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]^3+4I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]^3+7I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]^2Spbb[3,4]Spbb[3,5]+3I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,5]Spaa[2,3]^2Spbb[3,4]^2-7I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spaa[2,5]Spbb[3,5]^2+10I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,3]Spaa[2,5]Spbb[3,4]Spbb[3,5]+3I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,5]^2Spaa[2,3]Spaa[2,5]Spbb[3,4]^2+12I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,5]^2Spaa[2,3]Spbb[3,4]^2Spaa[3,5]-12I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,5]Spaa[3,5]Spbb[3,5]^2+8I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,5]Spbb[3,4]Spaa[3,5]Spbb[3,5]-4I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,5]^2Spbb[3,5]Spbb[4,5]+12I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[3,4]Spbb[3,5]^2+8I Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,5]Spaa[3,5]Spbb[3,5]^2+3I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spaa[2,3]^3Spbb[2,3]Spbb[3,4]Spbb[3,5]-17I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]^3Spbb[2,3]Spbb[2,5]Spbb[3,4]+12I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spaa[2,3]^2Spaa[2,5]Spbb[3,4]Spbb[3,5]^2+44I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spaa[2,3]^2Spaa[2,5]Spbb[2,5]Spbb[3,4]Spbb[3,5]-53I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]^2Spaa[2,5]Spbb[2,5]^2Spbb[3,4]+8I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spaa[2,3]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]^2-24I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]Spbb[3,5]-10I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spaa[2,3]Spaa[2,5]^2Spbb[3,5]^2Spbb[4,5]+22I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,3]Spaa[2,5]^2Spbb[2,5]Spbb[3,4]Spbb[3,5]-36I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,3]Spaa[2,5]^2Spbb[2,5]^2Spbb[3,4]+16I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,5]Spaa[3,4]Spbb[3,5]^2-18I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[2,5]Spaa[3,5]Spbb[3,5]^3-20I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spbb[3,5]-4I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,3]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2-12I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,5]^3Spbb[2,5]Spbb[3,5]Spbb[4,5]-12I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,5]^2Spaa[3,5]Spbb[3,5]^2Spbb[4,5]-4I Spaa[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[2,5]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]Spbb[3,5]-4I Spaa[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]^3-8I Spaa[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2-4I Spaa[1,3]Spaa[1,5]^2Spbb[1,5]^3Spaa[2,5]^2Spbb[2,5]Spbb[3,5]-12I Spaa[1,3]Spaa[1,5]^2Spbb[1,5]^3Spaa[2,5]Spaa[3,5]Spbb[3,5]^2-8I Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,5]^3Spbb[2,5]^2Spbb[3,5]-32I Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,5]^2Spbb[2,5]Spaa[3,5]Spbb[3,5]^2+4I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]^3-12I Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,5]Spaa[3,5]^2Spbb[3,5]^3+4I Spaa[1,3]Spbb[1,3]Spaa[2,3]^4Spbb[2,3]^3Spbb[3,5]-4I Spbb[1,2]Spaa[1,3]Spaa[2,3]^3Spbb[2,3]^2Spaa[2,5]Spbb[3,5]^2+6I Spaa[1,3]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]^2Spaa[2,5]Spbb[2,5]Spbb[3,5]-4I Spbb[1,2]Spaa[1,3]Spaa[2,3]^2Spbb[2,3]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]^2+2I Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spaa[2,5]^2Spbb[2,5]^2Spbb[3,5]+4I Spaa[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,5]Spaa[3,4]Spbb[3,5]^2-10I Spbb[1,2]Spaa[1,3]Spaa[2,3]^2Spbb[2,3]Spaa[2,5]Spaa[3,5]Spbb[3,5]^3+10I Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spbb[3,5]^2-4I Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spaa[3,5]^2Spbb[3,5]^3+4I Spbb[1,2]Spaa[1,3]Spaa[2,3]Spaa[2,5]^3Spbb[2,5]^2Spbb[3,5]^2-4I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spaa[2,5]^3Spbb[2,5]^3Spbb[3,5]+4I Spbb[1,2]Spaa[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,5]^2Spaa[3,4]Spbb[3,5]^2Spbb[4,5]+8I Spbb[1,2]Spaa[1,3]Spaa[2,3]Spaa[2,5]^2Spbb[2,5]Spaa[3,5]Spbb[3,5]^3-8I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,5]Spbb[3,5]^2+12I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]^3-8I Spbb[1,2]Spaa[1,3]Spaa[2,3]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]^4+8I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spaa[2,5]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]^3-4I Spaa[1,3]Spbb[1,5]Spaa[2,5]^4Spbb[2,5]^3Spbb[3,5]-20I Spaa[1,3]Spbb[1,5]Spaa[2,5]^3Spbb[2,5]^2Spaa[3,5]Spbb[3,5]^2-16I Spaa[1,3]Spbb[1,5]Spaa[2,5]^2Spbb[2,5]Spaa[3,5]^2Spbb[3,5]^3+12I Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,5]Spaa[3,5]Spbb[3,5]Spbb[4,5]-4I Spbb[1,2]^2Spaa[1,4]^2Spaa[2,3]^3Spbb[3,4]^2Spbb[3,5]+6I Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spaa[2,3]^3Spbb[2,5]Spbb[3,4]^2-2I Spbb[1,2]^2Spaa[1,4]^2Spaa[2,3]^2Spaa[2,5]Spbb[3,4]Spbb[3,5]Spbb[4,5]+6I Spbb[1,2]Spaa[1,4]^2Spbb[1,5]Spaa[2,3]^2Spaa[2,5]Spbb[2,5]Spbb[3,4]^2-8I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]^2+8I Spbb[1,2]Spaa[1,4]^2Spbb[1,5]Spaa[2,3]^2Spbb[3,4]^2Spaa[3,5]Spbb[3,5]+16I Spbb[1,3]Spaa[1,4]^2Spbb[1,5]Spaa[2,3]^2Spbb[2,5]Spbb[3,4]^2Spaa[3,5]+4I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]^2Spbb[3,4]Spbb[3,5]Spaa[4,5]Spbb[4,5]-12I Spbb[1,2]Spaa[1,4]^2Spbb[1,5]Spaa[2,3]Spaa[2,5]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]+4I Spaa[1,4]^2Spbb[1,5]^2Spaa[2,3]Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]-16I Spbb[1,2]Spaa[1,4]^2Spbb[1,5]Spaa[2,5]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]^2+4I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,5]^2Spbb[2,5]Spaa[3,5]Spbb[3,5]Spbb[4,5]+4I Spaa[1,4]^2Spbb[1,5]^2Spaa[2,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]-8I Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,5]Spaa[3,4]Spbb[3,5]Spbb[4,5]+4I Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^3Spaa[2,5]Spaa[3,5]Spbb[3,5]Spbb[4,5]+12I Spbb[1,2]Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]^2Spaa[3,4]Spbb[3,5]Spbb[4,5]^2-8I Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,5]Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]+4I Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2-8I Spbb[1,2]Spaa[1,4]Spaa[2,3]^4Spbb[2,3]^2Spbb[3,4]Spbb[3,5]-7I Spbb[1,3]Spaa[1,4]Spaa[2,3]^4Spbb[2,3]^2Spbb[2,5]Spbb[3,4]-7I Spbb[1,2]Spaa[1,4]Spaa[2,3]^3Spbb[2,3]^2Spaa[2,4]Spbb[3,4]Spbb[4,5]-4I Spbb[1,2]Spaa[1,4]Spaa[2,3]^3Spbb[2,3]^2Spaa[2,5]Spbb[3,5]Spbb[4,5]-19I Spbb[1,3]Spaa[1,4]Spaa[2,3]^3Spbb[2,3]Spaa[2,5]Spbb[2,5]^2Spbb[3,4]-8I Spbb[1,2]Spaa[1,4]Spaa[2,3]^3Spbb[2,3]Spbb[3,4]Spaa[3,5]Spbb[3,5]^2-8I Spbb[1,3]Spaa[1,4]Spaa[2,3]^3Spbb[2,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spbb[3,5]-12I Spbb[1,2]Spaa[1,4]Spaa[2,3]^3Spbb[2,3]Spbb[3,4]Spbb[3,5]Spaa[4,5]Spbb[4,5]+4I Spbb[1,3]Spaa[1,4]Spaa[2,3]^3Spbb[2,5]^2Spbb[3,4]^2Spaa[4,5]+7I Spbb[1,2]Spaa[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]Spaa[2,5]Spbb[4,5]^2-12I Spbb[1,2]Spaa[1,4]Spaa[2,3]^2Spbb[2,3]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]Spbb[4,5]-12I Spbb[1,3]Spaa[1,4]Spaa[2,3]^2Spaa[2,5]^2Spbb[2,5]^3Spbb[3,4]+12I Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,5]Spaa[3,4]Spbb[3,5]Spbb[4,5]-12I Spbb[1,3]Spaa[1,4]Spaa[2,3]^2Spaa[2,5]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]+4I Spaa[1,4]Spbb[1,5]Spaa[2,3]^2Spaa[2,5]Spbb[2,5]^2Spbb[3,4]^2Spaa[4,5]+4I Spbb[1,2]Spaa[1,4]Spaa[2,3]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^3-4I Spbb[1,3]Spaa[1,4]Spaa[2,3]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2-4I Spbb[1,2]Spaa[1,4]Spaa[2,3]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]+4I Spaa[1,4]Spbb[1,5]Spaa[2,3]^2Spbb[2,5]Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]-4I Spaa[1,4]Spbb[1,5]Spaa[2,3]Spaa[2,5]^2Spbb[2,5]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]-16I Spaa[1,4]Spbb[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2-4I Spaa[1,4]Spbb[1,5]Spaa[2,5]^3Spbb[2,5]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]-16I Spaa[1,4]Spbb[1,5]Spaa[2,5]^2Spbb[2,5]Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]+4I Spaa[1,5]^2Spbb[1,5]^2Spaa[2,5]^2Spbb[2,5]Spaa[3,4]Spbb[3,5]Spbb[4,5]+12I Spaa[1,5]^2Spbb[1,5]^2Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spbb[4,5]+4I Spaa[1,5]Spbb[1,5]Spaa[2,5]^3Spbb[2,5]^2Spaa[3,4]Spbb[3,5]Spbb[4,5]+16I Spaa[1,5]Spbb[1,5]Spaa[2,5]^2Spbb[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spbb[4,5]+4I Spaa[2,3]^2Spbb[2,3]^2Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spbb[4,5])/(Spab[1,Sp[3]+Sp[4],2]Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],4]Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[2],6])+
(-45I Spaa[1,2]^3Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spbb[2,3]Spaa[3,4]-45I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,3]Spaa[1,4]Spaa[3,4]Spbb[3,4]-31I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[2,3]Spaa[3,4]+32I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[3,4]+60I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,3]Spaa[2,3]Spbb[2,3]^2Spaa[3,4]-33I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,4]Spbb[2,3]^2Spaa[2,4]Spaa[3,4]+82I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,5]Spbb[2,3]^2Spaa[2,5]Spaa[3,4]-22I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,3]Spbb[2,3]Spaa[3,4]^2Spbb[3,4]-40I Spaa[1,2]^3Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[2,3]^2Spaa[3,4]^2-47I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[2,3]Spaa[3,4]-72I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[2,3]-53I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,5]-47I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[3,4]Spbb[3,4]-3I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[2,3]Spaa[3,4]-47I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[3,4]+59I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,3]^2Spaa[3,4]+81I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,3]^2Spaa[2,5]Spaa[3,4]-56I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[2,3]Spaa[3,4]^2Spbb[3,4]+34I Spaa[1,2]^2Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[2,3]^2Spaa[3,4]^2-72I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spaa[1,4]^2Spaa[2,3]Spbb[3,4]-58I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spbb[2,3]+14I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,4]^2Spbb[1,4]Spaa[2,4]Spbb[3,4]+14I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]^2Spbb[1,4]^2Spbb[2,3]Spaa[2,4]-53I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,4]^2Spbb[1,5]Spaa[2,5]Spbb[3,4]-53I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,5]+44I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[3,4]Spbb[3,4]+44I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[2,3]Spaa[3,4]+85I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]+85I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]Spbb[3,4]+85I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[2,4]-152I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,4]Spbb[3,4]-140I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[3,4]+60I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spaa[2,3]^2Spbb[2,3]^2+60I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[3,4]+27I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]+82I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,5]-5I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,4]-16I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[3,4]-33I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]+82I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,5]-18I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,4]Spaa[2,4]Spaa[3,4]Spbb[3,4]^2-40I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[3,4]Spbb[3,4]+7I Spaa[1,2]^2Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spbb[2,3]^2Spaa[2,4]Spaa[3,4]+90I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,5]Spaa[3,4]Spbb[3,4]+51I Spaa[1,2]^2Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[2,3]^2Spaa[2,5]Spaa[3,4]-92I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spaa[3,4]^2Spbb[3,4]^2-31I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[2,3]Spaa[3,4]^2Spbb[3,4]+213I Spaa[1,2]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,3]^2Spaa[3,4]^2+120I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,3]Spaa[3,4]-82I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]-60I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spaa[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,4]+84I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[3,4]-82I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]-45I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spaa[1,5]Spaa[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]-9I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[2,4]Spaa[3,4]Spbb[3,4]-41I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[3,4]-56I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,3]^2Spaa[2,4]Spaa[3,4]+115I Spaa[1,2]^2Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[2,3]^2Spaa[2,5]Spaa[3,4]-58I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spaa[1,5]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]+160I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[3,4]^2Spbb[3,4]-71I Spaa[1,2]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[2,3]Spbb[2,5]Spaa[3,4]^2+20I Spaa[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,3]^2Spaa[3,4]^2+88I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^3Spaa[3,4]+87I Spaa[1,2]^2Spbb[1,2]^2Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[3,4]Spbb[3,4]+38I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spaa[2,3]Spbb[2,3]^3Spaa[2,4]Spaa[3,4]+73I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]Spaa[2,3]Spbb[2,3]^3Spaa[2,5]Spaa[3,4]+176I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,3]^2Spaa[3,4]^2Spbb[3,4]+89I Spaa[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]^3Spaa[3,4]^2-29I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spbb[2,3]^2Spaa[2,4]^2Spbb[2,4]Spaa[3,4]-26I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]Spbb[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,4]+19I Spaa[1,2]^2Spbb[1,2]^2Spbb[2,3]Spaa[2,4]Spaa[3,4]^2Spbb[3,4]^2+28I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spbb[2,3]^2Spaa[2,4]Spaa[3,4]^2Spbb[3,4]+38I Spaa[1,2]^2Spbb[1,4]^2Spbb[2,3]^3Spaa[2,4]Spaa[3,4]^2+122I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]Spbb[2,3]^2Spaa[2,5]Spaa[3,4]^2Spbb[3,4]+150I Spaa[1,2]^2Spbb[1,4]Spbb[1,5]Spbb[2,3]^3Spaa[2,5]Spaa[3,4]^2-13I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[2,3]Spaa[3,4]^3Spbb[3,4]^2+4I Spaa[1,2]^2Spbb[1,3]Spbb[1,4]Spbb[2,3]^2Spaa[3,4]^3Spbb[3,4]-2I Spaa[1,2]Spaa[1,3]^3Spbb[1,3]^4Spbb[2,3]Spaa[3,4]+39I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spbb[2,3]+97I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,5]+11I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]Spaa[3,4]Spbb[3,4]+71I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spbb[2,3]Spaa[3,4]-36I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[3,4]+42I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]Spbb[2,3]^2Spaa[3,4]+79I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]Spbb[2,3]^2Spaa[2,5]Spaa[3,4]-34I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[2,3]Spaa[3,4]^2Spbb[3,4]+39I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spaa[2,3]Spbb[3,4]+108I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spbb[2,3]+101I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,5]Spaa[2,5]Spbb[3,4]+104I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,5]-263I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[3,4]Spbb[3,4]+134I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spbb[2,3]Spaa[3,4]-222I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]-94I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,3]Spaa[2,5]-121I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,4]Spbb[3,4]-137I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[3,4]-58I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]^2Spbb[2,3]^2-98I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,5]-162I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,4]+304I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[3,4]-74I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,5]^2Spbb[2,3]^2Spaa[2,5]^2+47I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,5]Spaa[3,4]Spbb[3,4]+365I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[2,3]^2Spaa[2,5]Spaa[3,4]-100I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[3,4]^2Spbb[3,4]^2-105I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[2,3]Spaa[3,4]^2Spbb[3,4]+54I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,5]^2Spbb[1,5]^2Spbb[2,3]Spaa[3,4]-62I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,4]+49I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[3,4]+85I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[2,3]^2Spaa[2,5]Spaa[3,4]-13I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,5]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]-73I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[2,3]Spaa[3,4]^2Spbb[3,5]+114I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[3,4]^2Spbb[3,4]+72I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,3]^3Spaa[3,4]+154I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,3]^3Spaa[2,5]Spaa[3,4]+36I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,3]^2Spaa[3,4]^2Spbb[3,4]+101I Spaa[1,2]Spaa[1,3]Spbb[1,5]^2Spbb[2,3]^3Spaa[2,5]^2Spaa[3,4]+55I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,3]^2Spaa[2,5]Spaa[3,4]^2Spbb[3,5]+95I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,3]^2Spaa[2,5]Spaa[3,4]^2Spbb[3,4]-32I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[2,3]Spaa[3,4]^3Spbb[3,4]^2+69I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,4]^3Spbb[1,4]Spaa[2,3]Spbb[3,4]+69I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^2Spaa[2,3]Spbb[2,3]+7I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]^3Spbb[1,4]Spbb[1,5]Spaa[2,5]Spbb[3,4]+7I Spaa[1,2]Spbb[1,2]Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]Spbb[2,3]Spaa[2,5]+179I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^2Spaa[3,4]Spbb[3,4]+47I Spaa[1,2]Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^3Spbb[2,3]Spaa[3,4]-234I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[3,4]-225I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]-3I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]Spbb[3,4]-3I Spaa[1,2]Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[2,4]-94I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]^2Spaa[1,5]Spbb[1,5]^2Spaa[2,5]Spbb[3,4]-94I Spaa[1,2]Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,3]Spaa[2,5]+113I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,4]Spbb[3,4]-151I Spaa[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[3,4]-96I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,4]^2Spaa[2,3]^2Spbb[2,3]Spbb[3,4]-89I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2-38I Spaa[1,2]Spbb[1,2]^3Spaa[1,4]^2Spaa[2,3]Spaa[2,4]Spbb[3,4]^2-51I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[3,4]+16I Spaa[1,2]Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,3]^2Spaa[2,4]-89I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]^2Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[3,4]-128I Spaa[1,2]Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,5]+54I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,4]^2Spaa[2,3]Spaa[3,4]Spbb[3,4]^2+490I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,4]+620I Spaa[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,3]^2Spaa[3,4]+18I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]^2Spbb[1,4]Spaa[2,4]^2Spbb[2,4]Spbb[3,4]+47I Spaa[1,2]Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^2Spbb[2,3]Spaa[2,4]^2Spbb[2,4]+5I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]^2Spbb[1,5]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[3,4]-30I Spaa[1,2]Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,5]+254I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]^2Spbb[1,4]Spaa[2,4]Spaa[3,4]Spbb[3,4]^2+423I Spaa[1,2]Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^2Spbb[2,3]Spaa[2,4]Spaa[3,4]Spbb[3,4]+231I Spaa[1,2]Spaa[1,4]^2Spbb[1,4]^3Spbb[2,3]^2Spaa[2,4]Spaa[3,4]-74I Spaa[1,2]Spbb[1,2]Spaa[1,4]^2Spbb[1,5]^2Spbb[2,3]Spbb[2,4]Spaa[2,5]^2+34I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]^2Spbb[1,5]Spaa[2,5]Spaa[3,4]Spbb[3,4]^2+303I Spaa[1,2]Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,5]Spaa[3,4]Spbb[3,4]+319I Spaa[1,2]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spbb[2,3]^2Spaa[2,5]Spaa[3,4]-97I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[3,4]^2Spbb[3,4]^2-300I Spaa[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[2,3]Spaa[3,4]^2Spbb[3,4]+214I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,3]Spbb[2,3]+214I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,4]Spbb[3,4]+214I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,3]Spaa[2,4]+139I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[3,4]Spbb[3,4]+62I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,3]Spaa[3,4]-87I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[1,5]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]+263I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^2-87I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spaa[1,5]Spaa[2,3]Spaa[2,4]Spbb[2,5]Spbb[3,4]+326I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[3,4]-69I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,5]+318I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]+189I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]^2Spaa[2,5]+47I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,5]Spaa[3,4]Spbb[3,4]+171I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,4]+125I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,4]-532I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[3,4]+18I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[1,5]Spaa[2,4]^2Spbb[2,5]Spbb[3,4]+71I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spbb[3,4]+18I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]+55I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]+189I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,5]+99I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]Spaa[3,4]Spbb[3,4]^2+99I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spaa[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]-165I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[2,4]Spaa[3,4]Spbb[3,4]+89I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[3,4]-212I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,3]^2Spaa[2,4]Spaa[3,4]-104I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,3]Spaa[2,5]Spaa[3,4]Spbb[3,4]-130I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,3]^2Spaa[2,5]Spaa[3,4]+173I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,4]^2Spbb[3,4]^2-119I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]-151I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[2,3]Spaa[3,4]^2Spbb[3,5]+219I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[3,4]^2Spbb[3,4]+88I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[2,3]^3Spbb[2,3]^3+175I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]Spbb[3,4]+126I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^3Spaa[2,4]+73I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^3Spaa[2,5]+323I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,4]Spbb[3,4]+154I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^3Spaa[3,4]+87I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spbb[3,4]+9I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]^2Spbb[2,4]+47I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]+306I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spaa[3,4]Spbb[3,4]^2+443I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[3,4]Spbb[3,4]+212I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]^3Spaa[2,4]Spaa[3,4]+365I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,5]Spaa[3,4]Spbb[3,4]+407I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,3]^3Spaa[2,5]Spaa[3,4]-135I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,4]^2Spbb[3,4]^2-280I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[3,4]^2Spbb[3,4]-29I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]^2-26I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,5]+62I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]^2+99I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]+112I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spbb[2,3]^2Spaa[2,4]^2Spbb[2,4]Spaa[3,4]+148I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,4]+268I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,4]+56I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spaa[2,4]Spaa[3,4]^2Spbb[3,4]^3-2I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[3,4]^2Spbb[3,4]^2+8I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spbb[2,3]^2Spaa[2,4]Spaa[3,4]^2Spbb[3,4]+121I Spaa[1,2]Spaa[1,4]Spbb[1,5]^2Spbb[2,3]^2Spbb[2,4]Spaa[2,5]^2Spaa[3,4]-105I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,5]Spaa[3,4]^2Spbb[3,4]^2+174I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spbb[2,3]^2Spaa[2,5]Spaa[3,4]^2Spbb[3,5]-139I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[2,3]^2Spaa[2,5]Spaa[3,4]^2Spbb[3,4]-16I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[3,4]^3Spbb[3,4]^3-132I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[2,3]Spaa[3,4]^3Spbb[3,4]^2+88I Spaa[1,2]Spbb[1,3]Spaa[1,5]^3Spbb[1,5]^3Spbb[2,3]Spaa[3,4]+32I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,5]^2Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,5]-115I Spaa[1,2]Spbb[1,2]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,3]Spbb[2,3]^2Spaa[2,4]-49I Spaa[1,2]Spbb[1,3]^2Spaa[1,5]^2Spbb[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,4]+76I Spaa[1,2]Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,3]Spbb[2,3]^2Spaa[3,4]+32I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]^2Spbb[1,5]Spaa[2,4]^2Spbb[2,5]Spbb[3,4]+32I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]-115I Spaa[1,2]Spbb[1,2]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,3]Spaa[2,4]^2Spbb[2,4]+40I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,5]^2Spbb[1,5]Spaa[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]-1I Spaa[1,2]Spbb[1,2]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,3]Spaa[2,4]Spaa[3,4]Spbb[3,4]+12I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[3,4]-15I Spaa[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,3]^2Spaa[2,4]Spaa[3,4]+126I Spaa[1,2]Spaa[1,5]^2Spbb[1,5]^3Spbb[2,3]^2Spaa[2,5]Spaa[3,4]+26I Spaa[1,2]Spbb[1,3]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]+12I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[2,3]Spaa[3,4]^2Spbb[3,5]+197I Spaa[1,2]Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,3]Spaa[3,4]^2Spbb[3,4]+60I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,5]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]Spbb[2,5]-73I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^3Spaa[2,4]+29I Spaa[1,2]Spbb[1,3]^2Spaa[1,5]Spaa[2,3]^2Spbb[2,3]^2Spbb[2,5]Spaa[3,4]-53I Spaa[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^3Spaa[3,4]+60I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spbb[3,4]+27I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]^2Spbb[2,5]-47I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]^2Spbb[2,4]+120I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]-152I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[3,4]Spbb[3,4]+79I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spbb[2,5]Spaa[3,4]-210I Spaa[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]^3Spaa[2,4]Spaa[3,4]-47I Spaa[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]^3Spaa[2,5]Spaa[3,4]-104I Spaa[1,2]Spbb[1,3]^2Spaa[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]-216I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[3,4]^2Spbb[3,5]+270I Spaa[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[3,4]^2Spbb[3,4]-33I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]+26I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]^2+50I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spaa[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]^2+119I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]-113I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]+102I Spaa[1,2]Spbb[1,4]^2Spaa[1,5]Spbb[2,3]^2Spaa[2,4]^2Spbb[2,5]Spaa[3,4]-188I Spaa[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,3]^2Spaa[2,4]^2Spbb[2,4]Spaa[3,4]-43I Spaa[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,4]+28I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,5]Spaa[2,4]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2+71I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[2,4]Spaa[3,4]^2Spbb[3,4]^2-21I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]-64I Spaa[1,2]Spbb[1,4]^2Spaa[1,5]Spbb[2,3]^2Spaa[2,4]Spaa[3,4]^2Spbb[3,5]+125I Spaa[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,3]^2Spaa[2,4]Spaa[3,4]^2Spbb[3,4]-293I Spaa[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,3]^2Spaa[2,5]Spaa[3,4]^2Spbb[3,5]+301I Spaa[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[2,3]^2Spaa[2,5]Spaa[3,4]^2Spbb[3,4]-28I Spaa[1,2]Spbb[1,3]^2Spaa[1,5]Spbb[2,5]Spaa[3,4]^3Spbb[3,4]^2-54I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[2,3]Spaa[3,4]^3Spbb[3,4]Spbb[3,5]+165I Spaa[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[3,4]^3Spbb[3,4]^2+28I Spaa[1,2]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]^4Spaa[3,4]+55I Spaa[1,2]Spbb[1,2]Spaa[2,3]^2Spbb[2,3]^3Spaa[2,4]Spaa[3,4]Spbb[3,4]+39I Spaa[1,2]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^4Spaa[2,4]Spaa[3,4]+28I Spaa[1,2]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^4Spaa[2,5]Spaa[3,4]+54I Spaa[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^3Spaa[3,4]^2Spbb[3,4]+27I Spaa[1,2]Spbb[1,2]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]+15I Spaa[1,2]Spbb[1,4]Spaa[2,3]Spbb[2,3]^3Spaa[2,4]^2Spbb[2,4]Spaa[3,4]+16I Spaa[1,2]Spbb[1,5]Spaa[2,3]Spbb[2,3]^3Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,4]+53I Spaa[1,2]Spbb[1,2]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[3,4]^2Spbb[3,4]^2+41I Spaa[1,2]Spbb[1,4]Spaa[2,3]Spbb[2,3]^3Spaa[2,4]Spaa[3,4]^2Spbb[3,4]+18I Spaa[1,2]Spbb[1,4]Spaa[2,3]Spbb[2,3]^3Spaa[2,5]Spaa[3,4]^2Spbb[3,5]+18I Spaa[1,2]Spbb[1,5]Spaa[2,3]Spbb[2,3]^3Spaa[2,5]Spaa[3,4]^2Spbb[3,4]+28I Spaa[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,3]^2Spaa[3,4]^3Spbb[3,4]^2+4I Spaa[1,2]Spbb[1,4]Spbb[2,3]^2Spaa[2,4]^3Spbb[2,4]^2Spaa[3,4]+16I Spaa[1,2]Spbb[1,5]Spbb[2,3]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[2,5]Spaa[3,4]+8I Spaa[1,2]Spbb[1,4]Spbb[2,3]^2Spaa[2,4]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]+12I Spaa[1,2]Spbb[1,4]Spbb[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,4]^2Spbb[3,5]+31I Spaa[1,2]Spbb[1,5]Spbb[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,4]^2Spbb[3,4]+2I Spaa[1,2]Spbb[1,2]Spbb[2,3]Spaa[2,4]Spaa[3,4]^3Spbb[3,4]^3+6I Spaa[1,2]Spbb[1,4]Spbb[2,3]^2Spaa[2,4]Spaa[3,4]^3Spbb[3,4]^2+23I Spaa[1,2]Spbb[1,5]Spbb[2,3]^2Spbb[2,4]Spaa[2,5]^2Spaa[3,4]^2Spbb[3,5]+10I Spaa[1,2]Spbb[1,4]Spbb[2,3]^2Spaa[2,5]Spaa[3,4]^3Spbb[3,4]Spbb[3,5]+17I Spaa[1,2]Spbb[1,5]Spbb[2,3]^2Spaa[2,5]Spaa[3,4]^3Spbb[3,4]^2+2I Spaa[1,2]Spbb[1,3]Spbb[2,3]Spaa[3,4]^4Spbb[3,4]^3+111I Spaa[1,3]^3Spbb[1,3]^4Spaa[1,4]Spaa[2,3]Spbb[2,3]+100I Spaa[1,3]^3Spbb[1,3]^3Spaa[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,5]+13I Spaa[1,3]^3Spbb[1,3]^4Spaa[1,4]Spaa[3,4]Spbb[3,4]+111I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]^2Spaa[2,3]Spbb[3,4]+349I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spbb[2,3]+67I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]Spaa[2,5]Spbb[3,4]+194I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,5]-323I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]Spaa[3,4]Spbb[3,4]-37I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]^2Spbb[1,5]Spbb[3,4]Spaa[3,5]-74I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]+38I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,3]Spaa[2,5]+36I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,4]Spbb[3,4]+65I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]Spaa[2,3]^2Spbb[2,3]^2+285I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,5]-170I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,4]+231I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,5]Spbb[3,5]+126I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spbb[2,3]^2Spaa[2,5]^2+84I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[2,3]Spaa[2,5]Spaa[3,4]Spbb[3,5]-57I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,5]Spaa[3,4]Spbb[3,4]+143I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,5]Spaa[3,5]Spbb[3,5]-26I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]Spaa[3,4]^2Spbb[3,4]^2-45I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,5]Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,5]-43I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[2,5]Spaa[3,4]Spbb[3,5]+55I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,3]^2Spaa[2,5]Spaa[3,4]Spbb[3,5]+102I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spbb[2,3]^2Spaa[2,5]^2Spaa[3,4]Spbb[3,5]+238I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]Spaa[2,3]Spbb[3,4]+351I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]^2Spaa[2,3]Spbb[2,3]-82I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]^3Spbb[1,4]Spbb[1,5]Spaa[2,5]Spbb[3,4]+96I Spaa[1,3]Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]Spbb[2,3]Spaa[2,5]-218I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]^2Spaa[3,4]Spbb[3,4]-217I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]Spbb[1,5]Spbb[3,4]Spaa[3,5]-49I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[3,4]-168I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]-28I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spaa[1,5]Spbb[1,5]^2Spaa[2,5]Spbb[3,4]-5I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,3]Spaa[2,5]-97I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,4]Spbb[3,4]-107I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spaa[1,5]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]+210I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spaa[2,3]^2Spbb[2,3]Spbb[3,4]+257I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2+65I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[3,4]+614I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,5]+80I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spaa[2,3]Spaa[3,4]Spbb[3,4]^2-530I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,4]+231I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]^2Spaa[2,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]+675I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,5]Spbb[3,5]-754I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]Spaa[2,3]Spbb[2,3]Spbb[3,4]Spaa[3,5]+91I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,5]^2Spbb[2,3]Spaa[2,5]^2Spbb[3,4]+167I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spbb[2,3]^2Spaa[2,5]^2-242I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,5]Spaa[2,5]Spaa[3,4]Spbb[3,4]^2+191I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[2,3]Spaa[2,5]Spaa[3,4]Spbb[3,5]-624I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,5]Spaa[3,4]Spbb[3,4]+312I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,5]Spaa[3,5]Spbb[3,5]-172I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,5]^2Spbb[2,3]Spaa[2,5]Spbb[3,4]Spaa[3,5]-275I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[3,4]^2Spbb[3,4]^2-84I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]-255I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]-143I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]-35I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,3]Spbb[2,3]-59I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^3Spbb[2,3]Spaa[2,5]+154I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[3,4]Spbb[3,4]+96I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spaa[1,5]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]-343I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^2-215I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]^2Spaa[2,5]-82I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,5]Spaa[3,4]Spbb[3,4]-397I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,5]+314I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,4]-36I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[3,5]Spbb[3,5]-85I Spaa[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spbb[2,3]^2Spaa[2,5]^2-356I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[2,5]Spaa[3,4]Spbb[3,5]-39I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,3]Spaa[2,5]Spaa[3,4]Spbb[3,4]+38I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,3]Spaa[2,5]Spaa[3,5]Spbb[3,5]-118I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[1,5]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]+187I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,4]^2Spbb[3,4]^2+173I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]-18I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]^3Spbb[2,3]^3+31I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^3Spaa[2,5]-254I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,4]Spbb[3,4]+100I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,5]Spbb[3,5]+81I Spaa[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]^3Spaa[2,5]^2+389I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,5]Spaa[3,4]Spbb[3,5]-406I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,5]Spaa[3,4]Spbb[3,4]+255I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,5]Spaa[3,5]Spbb[3,5]-262I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,4]^2Spbb[3,4]^2-123I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]+133I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,5]^2Spbb[3,5]^2+354I Spaa[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[2,3]^2Spaa[2,5]^2Spaa[3,4]Spbb[3,5]-268I Spaa[1,3]Spaa[1,4]Spbb[1,5]^2Spbb[2,3]^2Spaa[2,5]^2Spaa[3,4]Spbb[3,4]+94I Spaa[1,3]Spaa[1,4]Spbb[1,5]^2Spbb[2,3]^2Spaa[2,5]^2Spaa[3,5]Spbb[3,5]-123I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[2,3]Spaa[2,5]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]-168I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,5]Spaa[3,4]^2Spbb[3,4]^2+57I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[2,3]Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2-176I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]+86I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]^2-10I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[3,4]^3Spbb[3,4]^3-2I Spaa[1,3]Spbb[1,3]^2Spaa[1,5]^2Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,5]+25I Spaa[1,3]Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,3]Spaa[2,5]Spaa[3,4]Spbb[3,5]-14I Spaa[1,3]Spbb[1,3]^2Spaa[1,5]^2Spbb[1,5]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]-100I Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,4]Spbb[3,5]-243I Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,5]Spaa[3,4]Spbb[3,5]-45I Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spaa[2,3]Spbb[2,3]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]-55I Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spaa[2,3]Spbb[2,3]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2-66I Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[2,3]^2Spaa[2,5]^2Spaa[3,4]Spbb[3,5]-55I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[2,3]Spaa[2,5]Spaa[3,4]^2Spbb[3,5]^2+166I Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[2,5]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]-38I Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2-6I Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spaa[3,4]^3Spbb[3,4]^2Spbb[3,5]-6I Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^3Spaa[2,5]Spaa[3,4]Spbb[3,5]-10I Spaa[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,3]^3Spaa[2,5]^2Spaa[3,4]Spbb[3,5]-2I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]^2Spaa[2,5]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]-4I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]^2Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2+2I Spaa[1,3]Spbb[1,4]Spbb[2,3]^2Spaa[2,5]^2Spaa[3,4]^2Spbb[3,5]^2+21I Spaa[1,3]Spbb[1,5]Spbb[2,3]^2Spaa[2,5]^2Spaa[3,4]^2Spbb[3,4]Spbb[3,5]+10I Spaa[1,3]Spbb[1,5]Spbb[2,3]^2Spaa[2,5]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]^2+113I Spbb[1,2]Spbb[1,3]Spaa[1,4]^4Spbb[1,4]^2Spaa[2,3]Spbb[3,4]+99I Spbb[1,3]Spaa[1,4]^4Spbb[1,4]^3Spaa[2,3]Spbb[2,3]-14I Spbb[1,2]Spaa[1,4]^4Spbb[1,4]^3Spaa[2,4]Spbb[3,4]-14I Spaa[1,4]^4Spbb[1,4]^4Spbb[2,3]Spaa[2,4]+2I Spbb[1,2]Spaa[1,4]^4Spbb[1,4]^2Spbb[1,5]Spaa[2,5]Spbb[3,4]+2I Spaa[1,4]^4Spbb[1,4]^3Spbb[1,5]Spbb[2,3]Spaa[2,5]+118I Spbb[1,3]Spaa[1,4]^4Spbb[1,4]^3Spaa[3,4]Spbb[3,4]-180I Spbb[1,3]Spaa[1,4]^4Spbb[1,4]^2Spbb[1,5]Spbb[3,4]Spaa[3,5]+74I Spbb[1,2]Spbb[1,3]Spaa[1,4]^3Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[3,4]-152I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]-58I Spbb[1,2]Spaa[1,4]^3Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,4]Spbb[3,4]-58I Spaa[1,4]^3Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[2,4]-43I Spbb[1,2]Spaa[1,4]^3Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,5]Spbb[3,4]-43I Spaa[1,4]^3Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^2Spbb[2,3]Spaa[2,5]+334I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[3,4]Spbb[3,4]-250I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]+145I Spbb[1,2]^2Spbb[1,3]Spaa[1,4]^3Spaa[2,3]^2Spbb[3,4]^2+502I Spbb[1,2]Spbb[1,3]Spaa[1,4]^3Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[3,4]+371I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2+165I Spbb[1,2]^2Spaa[1,4]^3Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[3,4]^2+334I Spbb[1,2]Spaa[1,4]^3Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[3,4]+231I Spaa[1,4]^3Spbb[1,4]^3Spaa[2,3]Spbb[2,3]^2Spaa[2,4]+7I Spbb[1,2]^2Spaa[1,4]^3Spbb[1,5]Spaa[2,3]Spaa[2,5]Spbb[3,4]^2+319I Spbb[1,2]Spaa[1,4]^3Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[3,4]+362I Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,5]-119I Spbb[1,2]Spbb[1,3]Spaa[1,4]^3Spbb[1,4]Spaa[2,3]Spaa[3,4]Spbb[3,4]^2-122I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,4]-292I Spbb[1,2]Spbb[1,3]Spaa[1,4]^3Spbb[1,5]Spaa[2,3]Spbb[3,4]^2Spaa[3,5]+444I Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]Spaa[2,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]+669I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[3,5]Spbb[3,5]-1423I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spbb[3,4]Spaa[3,5]-10I Spbb[1,2]Spaa[1,4]^3Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]Spbb[3,4]+52I Spaa[1,4]^3Spbb[1,4]^3Spbb[2,3]Spaa[2,4]^2Spbb[2,4]-25I Spbb[1,2]Spaa[1,4]^3Spbb[1,4]Spbb[1,5]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[3,4]+33I Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,5]+238I Spbb[1,2]Spaa[1,4]^3Spbb[1,4]^2Spaa[2,4]Spaa[3,4]Spbb[3,4]^2+238I Spaa[1,4]^3Spbb[1,4]^3Spbb[2,3]Spaa[2,4]Spaa[3,4]Spbb[3,4]-460I Spbb[1,2]Spaa[1,4]^3Spbb[1,4]Spbb[1,5]Spaa[2,4]Spbb[3,4]^2Spaa[3,5]+225I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^2Spaa[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]+241I Spaa[1,4]^3Spbb[1,4]^3Spbb[2,3]Spaa[2,4]Spaa[3,5]Spbb[3,5]-683I Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]Spbb[2,3]Spaa[2,4]Spbb[3,4]Spaa[3,5]+16I Spaa[1,4]^3Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[3,5]Spaa[4,5]-2I Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]Spaa[2,4]Spbb[2,4]Spbb[3,4]Spaa[4,5]-31I Spbb[1,2]Spaa[1,4]^3Spbb[1,5]^2Spbb[2,4]Spaa[2,5]^2Spbb[3,4]+41I Spaa[1,4]^3Spbb[1,4]Spbb[1,5]^2Spbb[2,3]Spbb[2,4]Spaa[2,5]^2+95I Spbb[1,2]Spaa[1,4]^3Spbb[1,4]Spbb[1,5]Spaa[2,5]Spaa[3,4]Spbb[3,4]^2-118I Spaa[1,4]^3Spbb[1,4]^3Spbb[2,3]Spaa[2,5]Spaa[3,4]Spbb[3,5]+213I Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]Spbb[2,3]Spaa[2,5]Spaa[3,4]Spbb[3,4]-121I Spbb[1,2]Spaa[1,4]^3Spbb[1,5]^2Spaa[2,5]Spbb[3,4]^2Spaa[3,5]+203I Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]Spbb[2,3]Spaa[2,5]Spaa[3,5]Spbb[3,5]-336I Spaa[1,4]^3Spbb[1,4]Spbb[1,5]^2Spbb[2,3]Spaa[2,5]Spbb[3,4]Spaa[3,5]+34I Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[3,5]Spaa[4,5]-21I Spaa[1,4]^3Spbb[1,4]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spbb[3,4]Spaa[4,5]+218I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^2Spaa[3,4]^2Spbb[3,4]^2+34I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]-49I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]Spbb[1,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]+118I Spaa[1,4]^3Spbb[1,4]^3Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[4,5]-118I Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]Spaa[3,4]Spbb[3,4]^2Spaa[4,5]-312I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]Spbb[1,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]+47I Spbb[1,3]Spaa[1,4]^3Spbb[1,5]^2Spbb[3,4]^2Spaa[3,5]^2-169I Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]+190I Spaa[1,4]^3Spbb[1,4]Spbb[1,5]^2Spbb[3,4]^2Spaa[3,5]Spaa[4,5]+23I Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spaa[1,5]^2Spbb[1,5]^2Spaa[2,3]Spbb[3,4]+54I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,3]Spbb[2,3]+89I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,4]Spbb[3,4]+89I Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2Spbb[2,3]Spaa[2,4]-59I Spbb[1,2]Spaa[1,4]^2Spaa[1,5]^2Spbb[1,5]^3Spaa[2,5]Spbb[3,4]-59I Spaa[1,4]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^3Spbb[2,3]Spaa[2,5]+347I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[3,4]Spbb[3,4]-70I Spbb[1,3]Spaa[1,4]^2Spaa[1,5]^2Spbb[1,5]^3Spbb[3,4]Spaa[3,5]+96I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]^2Spaa[1,5]Spaa[2,3]^2Spbb[2,5]Spbb[3,4]-142I Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]Spbb[3,4]+212I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]-700I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^2-22I Spbb[1,2]^2Spaa[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,3]Spaa[2,4]Spbb[3,4]^2+116I Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spaa[2,3]Spaa[2,4]Spbb[2,5]Spbb[3,4]-360I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[3,4]+106I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,5]-340I Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]-245I Spbb[1,2]Spaa[1,4]^2Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[3,4]-347I Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]^2Spaa[2,5]+451I Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,3]Spaa[3,4]Spbb[3,4]^2-622I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,5]Spaa[3,4]Spbb[3,4]-666I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,5]+1724I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,4]+66I Spbb[1,3]^2Spaa[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]-155I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[3,5]Spbb[3,5]-278I Spbb[1,3]Spaa[1,4]^2Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spbb[3,4]Spaa[3,5]-10I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spaa[2,4]^2Spbb[2,5]Spbb[3,4]+31I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spbb[3,4]-10I Spaa[1,4]^2Spbb[1,4]^3Spaa[1,5]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]+17I Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]-40I Spbb[1,2]Spaa[1,4]^2Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[3,4]-132I Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,5]+561I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]Spaa[3,4]Spbb[3,4]^2-115I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spaa[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]-101I Spaa[1,4]^2Spbb[1,4]^3Spaa[1,5]Spbb[2,3]Spaa[2,4]Spaa[3,4]Spbb[3,5]+658I Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[2,4]Spaa[3,4]Spbb[3,4]+11I Spbb[1,2]Spaa[1,4]^2Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spbb[3,4]^2Spaa[3,5]-134I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]-134I Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[2,4]Spaa[3,5]Spbb[3,5]+232I Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,3]Spaa[2,4]Spbb[3,4]Spaa[3,5]-15I Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,4]Spbb[2,4]Spbb[3,5]Spaa[4,5]+75I Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spbb[2,4]Spbb[3,4]Spaa[4,5]-85I Spaa[1,4]^2Spaa[1,5]Spbb[1,5]^3Spbb[2,3]Spbb[2,4]Spaa[2,5]^2+36I Spbb[1,2]Spaa[1,4]^2Spaa[1,5]Spbb[1,5]^2Spaa[2,5]Spaa[3,4]Spbb[3,4]^2-220I Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[2,5]Spaa[3,4]Spbb[3,5]+260I Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,3]Spaa[2,5]Spaa[3,4]Spbb[3,4]+14I Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,3]Spaa[2,5]Spaa[3,5]Spbb[3,5]-11I Spaa[1,4]^2Spaa[1,5]Spbb[1,5]^3Spbb[2,3]Spaa[2,5]Spbb[3,4]Spaa[3,5]-24I Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spbb[3,5]Spaa[4,5]+65I Spaa[1,4]^2Spaa[1,5]Spbb[1,5]^3Spbb[2,4]Spaa[2,5]Spbb[3,4]Spaa[4,5]+231I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]+172I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,4]^2Spbb[3,4]^2+684I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]-349I Spbb[1,3]Spaa[1,4]^2Spaa[1,5]Spbb[1,5]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]+220I Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[4,5]-224I Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[3,4]Spbb[3,4]^2Spaa[4,5]-140I Spbb[1,3]Spaa[1,4]^2Spaa[1,5]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]-23I Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]+78I Spaa[1,4]^2Spaa[1,5]Spbb[1,5]^3Spbb[3,4]^2Spaa[3,5]Spaa[4,5]-3I Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spaa[2,3]^3Spbb[2,3]^2Spbb[3,4]-25I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^3+49I Spbb[1,2]^2Spaa[1,4]^2Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[3,4]^2+77I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]Spbb[3,4]+74I Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^3Spaa[2,4]+116I Spbb[1,2]Spaa[1,4]^2Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,5]Spbb[3,4]+130I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^3Spaa[2,5]-255I Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spaa[2,3]^2Spbb[2,3]Spaa[3,4]Spbb[3,4]^2-306I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,4]Spbb[3,4]+292I Spbb[1,3]^2Spaa[1,4]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]+361I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,5]Spbb[3,5]-608I Spbb[1,3]Spaa[1,4]^2Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^2Spbb[3,4]Spaa[3,5]+34I Spbb[1,2]^2Spaa[1,4]^2Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spbb[3,4]^2+73I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spbb[3,4]+151I Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,3]^2Spaa[2,4]^2Spbb[2,4]+99I Spbb[1,2]Spaa[1,4]^2Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[3,4]+209I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]+25I Spbb[1,2]^2Spaa[1,4]^2Spaa[2,3]Spaa[2,4]Spaa[3,4]Spbb[3,4]^3+166I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spaa[3,4]Spbb[3,4]^2+207I Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[3,4]Spbb[3,4]+192I Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spaa[2,3]Spaa[2,4]Spbb[2,5]Spbb[3,4]^2Spaa[3,5]-676I Spbb[1,2]Spaa[1,4]^2Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[3,4]^2Spaa[3,5]+617I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]+511I Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[3,5]Spbb[3,5]-1055I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spbb[3,4]Spaa[3,5]+97I Spaa[1,4]^2Spbb[1,5]^2Spaa[2,3]Spbb[2,3]^2Spbb[2,4]Spaa[2,5]^2-169I Spbb[1,2]Spaa[1,4]^2Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spaa[3,4]Spbb[3,4]^2+192I Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,3]^2Spaa[2,5]Spaa[3,4]Spbb[3,5]-221I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,5]Spaa[3,4]Spbb[3,4]+501I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,5]Spaa[3,5]Spbb[3,5]-453I Spaa[1,4]^2Spbb[1,5]^2Spaa[2,3]Spbb[2,3]^2Spaa[2,5]Spbb[3,4]Spaa[3,5]-19I Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spaa[2,3]Spaa[3,4]^2Spbb[3,4]^3+45I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,4]^2Spbb[3,4]^2+124I Spbb[1,3]^2Spaa[1,4]^2Spaa[2,3]Spbb[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]+101I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]-400I Spbb[1,3]Spaa[1,4]^2Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]+133I Spbb[1,3]^2Spaa[1,4]^2Spaa[2,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]+397I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,5]^2Spbb[3,5]^2-739I Spbb[1,3]Spaa[1,4]^2Spbb[1,5]Spaa[2,3]Spbb[2,3]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]+4I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spaa[2,4]^3Spbb[2,4]^2Spbb[3,4]+70I Spaa[1,4]^2Spbb[1,4]^2Spbb[2,3]Spaa[2,4]^3Spbb[2,4]^2+14I Spbb[1,2]Spaa[1,4]^2Spbb[1,5]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,5]Spbb[3,4]+110I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,5]+173I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]^2+259I Spaa[1,4]^2Spbb[1,4]^2Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]+164I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spaa[2,4]^2Spbb[2,5]Spbb[3,4]^2Spaa[3,5]-168I Spbb[1,2]Spaa[1,4]^2Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spbb[3,4]^2Spaa[3,5]+339I Spaa[1,4]^2Spbb[1,4]^2Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[3,5]Spbb[3,5]+113I Spaa[1,4]^2Spbb[1,4]^2Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]-306I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spbb[3,4]Spaa[3,5]+89I Spaa[1,4]^2Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[3,5]Spaa[4,5]-51I Spaa[1,4]^2Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]Spbb[2,5]Spbb[3,4]Spaa[4,5]-20I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]^2Spbb[3,4]Spaa[4,5]+16I Spaa[1,4]^2Spbb[1,5]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]^2+66I Spbb[1,2]Spaa[1,4]^2Spbb[1,5]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,4]^2-131I Spaa[1,4]^2Spbb[1,4]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,5]+213I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,4]+332I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]-251I Spaa[1,4]^2Spbb[1,5]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[3,4]Spaa[3,5]+86I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spbb[3,5]Spaa[4,5]-33I Spaa[1,4]^2Spbb[1,5]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spbb[3,4]Spaa[4,5]+298I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spaa[2,4]Spaa[3,4]^2Spbb[3,4]^3+298I Spaa[1,4]^2Spbb[1,4]^2Spbb[2,3]Spaa[2,4]Spaa[3,4]^2Spbb[3,4]^2-291I Spbb[1,2]Spaa[1,4]^2Spbb[1,5]Spaa[2,4]Spaa[3,4]Spbb[3,4]^3Spaa[3,5]+461I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]+372I Spaa[1,4]^2Spbb[1,4]^2Spbb[2,3]Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]-669I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]+148I Spaa[1,4]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[4,5]-158I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[4,5]+264I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]-351I Spbb[1,3]Spaa[1,4]^2Spbb[1,5]Spaa[2,4]Spbb[2,5]Spbb[3,4]^2Spaa[3,5]^2+421I Spaa[1,4]^2Spbb[1,4]^2Spbb[2,3]Spaa[2,4]Spaa[3,5]^2Spbb[3,5]^2-1062I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]+730I Spaa[1,4]^2Spbb[1,5]^2Spbb[2,3]Spaa[2,4]Spbb[3,4]^2Spaa[3,5]^2+191I Spaa[1,4]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]-34I Spaa[1,4]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]-208I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,4]Spbb[2,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]+16I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,4]Spbb[2,5]Spbb[3,4]^2Spaa[3,5]Spaa[4,5]+144I Spaa[1,4]^2Spbb[1,5]^2Spaa[2,4]Spbb[2,4]Spbb[3,4]^2Spaa[3,5]Spaa[4,5]+34I Spaa[1,4]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]-16I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,4]Spbb[2,4]Spbb[3,4]Spaa[4,5]^2Spbb[4,5]+6I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spbb[2,3]Spbb[2,4]Spaa[2,5]^2Spaa[3,4]Spbb[3,5]+20I Spaa[1,4]^2Spbb[1,5]^2Spbb[2,3]Spbb[2,4]Spaa[2,5]^2Spaa[3,4]Spbb[3,4]+111I Spaa[1,4]^2Spbb[1,5]^2Spbb[2,3]Spbb[2,4]Spaa[2,5]^2Spaa[3,5]Spbb[3,5]+17I Spaa[1,4]^2Spbb[1,5]^2Spbb[2,4]^2Spaa[2,5]^2Spbb[3,5]Spaa[4,5]+75I Spbb[1,2]Spaa[1,4]^2Spbb[1,5]Spaa[2,5]Spaa[3,4]^2Spbb[3,4]^3-82I Spaa[1,4]^2Spbb[1,4]^2Spbb[2,3]Spaa[2,5]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]+157I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,5]Spaa[3,4]^2Spbb[3,4]^2-289I Spaa[1,4]^2Spbb[1,4]^2Spbb[2,3]Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2+696I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]-415I Spaa[1,4]^2Spbb[1,5]^2Spbb[2,3]Spaa[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]-82I Spaa[1,4]^2Spbb[1,4]^2Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,5]^2Spaa[4,5]+118I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[4,5]-55I Spaa[1,4]^2Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[4,5]+189I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]^2-196I Spaa[1,4]^2Spbb[1,5]^2Spbb[2,3]Spaa[2,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]+122I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]-96I Spaa[1,4]^2Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]+19I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]+2I Spaa[1,4]^2Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spbb[3,4]Spaa[4,5]^2Spbb[4,5]+129I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[3,4]^3Spbb[3,4]^3+365I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spbb[3,5]-158I Spbb[1,3]Spaa[1,4]^2Spbb[1,5]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,5]+100I Spaa[1,4]^2Spbb[1,4]^2Spaa[3,4]^2Spbb[3,4]^2Spbb[3,5]Spaa[4,5]-100I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[3,4]^2Spbb[3,4]^3Spaa[4,5]+207I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2-277I Spbb[1,3]Spaa[1,4]^2Spbb[1,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]+207I Spaa[1,4]^2Spbb[1,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]-425I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]+199I Spaa[1,4]^2Spbb[1,5]^2Spaa[3,4]Spbb[3,4]^3Spaa[3,5]Spaa[4,5]-86I Spbb[1,3]Spaa[1,4]^2Spbb[1,5]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2-67I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]+100I Spaa[1,4]^2Spbb[1,5]^2Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]Spaa[4,5]+19I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]+2I Spaa[1,4]^2Spbb[1,5]^2Spbb[3,4]^2Spaa[3,5]Spaa[4,5]^2Spbb[4,5]+147I Spbb[1,3]Spaa[1,4]Spaa[1,5]^3Spbb[1,5]^3Spaa[2,3]Spbb[2,3]+147I Spbb[1,2]Spaa[1,4]Spaa[1,5]^3Spbb[1,5]^3Spaa[2,4]Spbb[3,4]+147I Spaa[1,4]Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^3Spbb[2,3]Spaa[2,4]+131I Spbb[1,3]Spaa[1,4]Spaa[1,5]^3Spbb[1,5]^3Spaa[3,4]Spbb[3,4]-100I Spbb[1,3]^2Spaa[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]+250I Spbb[1,3]Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,3]^2Spbb[2,3]^2-108I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,3]Spaa[2,4]Spbb[2,5]Spbb[3,4]+443I Spbb[1,2]Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[3,4]-138I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,5]+455I Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,3]Spbb[2,3]^2Spaa[2,4]+211I Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^3Spaa[2,3]Spbb[2,3]^2Spaa[2,5]-102I Spbb[1,3]^2Spaa[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[3,4]Spbb[3,4]+254I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,5]+705I Spbb[1,3]Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,4]+118I Spbb[1,3]Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[3,5]Spbb[3,5]-38I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,4]^2Spbb[2,5]Spbb[3,4]+203I Spbb[1,2]Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]Spbb[3,4]-38I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]+205I Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,3]Spaa[2,4]^2Spbb[2,4]+211I Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,5]+291I Spbb[1,2]Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,4]Spaa[3,4]Spbb[3,4]^2+180I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]+218I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,3]Spaa[2,4]Spaa[3,4]Spbb[3,5]+65I Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,3]Spaa[2,4]Spaa[3,4]Spbb[3,4]+90I Spbb[1,3]Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]+269I Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,3]Spaa[2,4]Spaa[3,5]Spbb[3,5]-207I Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^3Spbb[2,3]Spaa[2,4]Spbb[3,4]Spaa[3,5]+151I Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,4]Spbb[2,4]Spbb[3,5]Spaa[4,5]-125I Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]Spbb[2,4]Spbb[3,4]Spaa[4,5]-131I Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,3]Spaa[2,5]Spaa[3,4]Spbb[3,5]+131I Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^3Spbb[2,3]Spaa[2,5]Spaa[3,4]Spbb[3,4]+60I Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^3Spbb[2,3]Spaa[2,5]Spaa[3,5]Spbb[3,5]+60I Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^3Spbb[2,4]Spaa[2,5]Spbb[3,5]Spaa[4,5]-146I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]+350I Spbb[1,3]Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[3,4]^2Spbb[3,4]^2+258I Spbb[1,3]Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]+135I Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[4,5]-137I Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^3Spaa[3,4]Spbb[3,4]^2Spaa[4,5]+36I Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^3Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]-61I Spbb[1,3]^2Spaa[1,4]Spaa[1,5]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,5]+70I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]^3Spbb[2,3]^3-42I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[1,5]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,5]Spbb[3,4]+125I Spbb[1,2]Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]Spbb[3,4]-72I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]Spbb[2,5]+81I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^3Spaa[2,4]-27I Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]^2Spbb[2,3]^3Spaa[2,5]-463I Spbb[1,3]^2Spaa[1,4]Spaa[1,5]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spaa[3,4]Spbb[3,4]-559I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,4]Spbb[3,5]+1080I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,4]Spbb[3,4]+81I Spbb[1,3]^2Spaa[1,4]Spaa[1,5]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spaa[3,5]Spbb[3,5]-62I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,5]Spbb[3,5]+19I Spbb[1,2]^2Spaa[1,4]Spaa[1,5]Spaa[2,3]Spaa[2,4]^2Spbb[2,5]Spbb[3,4]^2+16I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spbb[3,4]+85I Spbb[1,2]Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spbb[3,4]+59I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]^2Spbb[2,5]-69I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]^2Spbb[2,4]+19I Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]-169I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[1,5]Spaa[2,3]Spaa[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]^2+1081I Spbb[1,2]Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spaa[3,4]Spbb[3,4]^2-526I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]-412I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[3,4]Spbb[3,5]+1339I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[3,4]Spbb[3,4]+81I Spbb[1,3]^2Spaa[1,4]Spaa[1,5]Spaa[2,3]Spaa[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]+149I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[3,5]Spbb[3,5]-125I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]-32I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[3,5]Spbb[3,5]+93I Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spbb[3,4]Spaa[3,5]-883I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,5]Spaa[3,4]Spbb[3,5]+809I Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]^2Spaa[2,5]Spaa[3,4]Spbb[3,4]-26I Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]^2Spaa[2,5]Spaa[3,5]Spbb[3,5]-136I Spbb[1,3]^2Spaa[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2+151I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,3]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]+635I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[3,4]^2Spbb[3,4]^2-120I Spbb[1,3]^2Spaa[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]-405I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,3]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2+1136I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]+27I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[3,5]^2Spbb[3,5]^2+8I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spbb[3,4]+30I Spbb[1,2]Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]^3Spbb[2,4]^2Spbb[3,4]+70I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]-80I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]^2+46I Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,5]+7I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spaa[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]^2+249I Spbb[1,2]Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]^2-53I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,5]+69I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]+197I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]-2I Spbb[1,2]Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]^2Spbb[2,5]Spbb[3,4]^2Spaa[3,5]+68I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spaa[2,4]^2Spbb[2,5]^2Spbb[3,4]Spaa[3,5]+102I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spaa[3,5]Spbb[3,5]-10I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[3,5]Spbb[3,5]-61I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]+68I Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spbb[3,4]Spaa[3,5]+34I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spaa[2,4]^2Spbb[2,4]Spbb[2,5]Spbb[3,5]Spaa[4,5]-40I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]^2Spbb[3,5]Spaa[4,5]+9I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spbb[2,5]Spbb[3,4]Spaa[4,5]+17I Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[3,4]Spaa[4,5]-470I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,5]+353I Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,4]+56I Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]+82I Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spbb[3,5]Spaa[4,5]+335I Spbb[1,2]Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]Spaa[3,4]^2Spbb[3,4]^3-13I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spaa[2,4]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2+72I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[2,3]Spaa[2,4]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]+259I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[2,4]Spaa[3,4]^2Spbb[3,4]^2-104I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spaa[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]+497I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]-225I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[2,3]Spaa[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2+1272I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]-1047I Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,3]Spaa[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]-8I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,5]^2Spaa[4,5]+173I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[4,5]-135I Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[4,5]+11I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]+80I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[2,4]Spaa[3,5]^2Spbb[3,5]^2+90I Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,3]Spaa[2,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]+65I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]Spbb[2,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]-16I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]+151I Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spbb[2,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]-26I Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spbb[2,5]Spbb[3,4]^2Spaa[3,5]Spaa[4,5]+12I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]Spbb[2,4]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]+26I Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spbb[2,4]Spbb[3,4]Spaa[4,5]^2Spbb[4,5]-138I Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,3]Spbb[2,4]Spaa[2,5]^2Spaa[3,4]Spbb[3,5]+105I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[2,3]Spaa[2,5]Spaa[3,4]^2Spbb[3,5]^2-521I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[2,5]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]+424I Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,3]Spaa[2,5]Spaa[3,4]^2Spbb[3,4]^2-310I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2+264I Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,3]Spaa[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]-159I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,5]^2Spaa[4,5]+155I Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[4,5]+4I Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,3]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]^2+44I Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]+40I Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]-70I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spaa[3,4]^3Spbb[3,4]^2Spbb[3,5]+174I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,4]^3Spbb[3,4]^3-47I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]^2+369I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spbb[3,5]-105I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]^2Spaa[4,5]+285I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,4]^2Spbb[3,4]^2Spbb[3,5]Spaa[4,5]-184I Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[3,4]^2Spbb[3,4]^3Spaa[4,5]+148I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2+102I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]-104I Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]+56I Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]+44I Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]+28I Spbb[1,3]Spaa[1,4]Spaa[2,3]^4Spbb[2,3]^4+83I Spbb[1,2]Spaa[1,4]Spaa[2,3]^3Spbb[2,3]^3Spaa[2,4]Spbb[3,4]+67I Spaa[1,4]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^4Spaa[2,4]+28I Spaa[1,4]Spbb[1,5]Spaa[2,3]^3Spbb[2,3]^4Spaa[2,5]+114I Spbb[1,3]Spaa[1,4]Spaa[2,3]^3Spbb[2,3]^3Spaa[3,4]Spbb[3,4]+54I Spbb[1,3]Spaa[1,4]Spaa[2,3]^3Spbb[2,3]^3Spaa[3,5]Spbb[3,5]+82I Spbb[1,2]Spaa[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]^2Spbb[2,4]Spbb[3,4]+54I Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^3Spaa[2,4]^2Spbb[2,4]+44I Spaa[1,4]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^3Spaa[2,4]Spbb[2,4]Spaa[2,5]+236I Spbb[1,2]Spaa[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]Spaa[3,4]Spbb[3,4]^2+224I Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^3Spaa[2,4]Spaa[3,4]Spbb[3,4]+123I Spbb[1,3]Spaa[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]+194I Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^3Spaa[2,4]Spaa[3,5]Spbb[3,5]-146I Spaa[1,4]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^3Spaa[2,4]Spbb[3,4]Spaa[3,5]-42I Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^3Spaa[2,5]Spaa[3,4]Spbb[3,5]+78I Spaa[1,4]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^3Spaa[2,5]Spaa[3,4]Spbb[3,4]+26I Spaa[1,4]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^3Spaa[2,5]Spaa[3,5]Spbb[3,5]+157I Spbb[1,3]Spaa[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,4]^2Spbb[3,4]^2+170I Spbb[1,3]Spaa[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]+39I Spbb[1,3]Spaa[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,5]^2Spbb[3,5]^2+27I Spbb[1,2]Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]^2Spbb[3,4]+19I Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]^3Spbb[2,4]^2+32I Spaa[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[2,5]+157I Spbb[1,2]Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]^2+173I Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]+104I Spbb[1,2]Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spbb[3,4]^2Spaa[3,5]+227I Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]^2Spbb[2,4]Spaa[3,5]Spbb[3,5]+124I Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]-135I Spaa[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]^2Spbb[2,4]Spbb[3,4]Spaa[3,5]-110I Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,5]+141I Spaa[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,4]+115I Spaa[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]+230I Spbb[1,2]Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spaa[3,4]^2Spbb[3,4]^3+234I Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[3,4]^2Spbb[3,4]^2+289I Spbb[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]+395I Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]-368I Spaa[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]+87I Spbb[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]+198I Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[3,5]^2Spbb[3,5]^2-95I Spaa[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]-13I Spaa[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spbb[2,4]Spaa[2,5]^2Spaa[3,4]Spbb[3,5]-119I Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,5]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]+146I Spaa[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,5]Spaa[3,4]^2Spbb[3,4]^2-130I Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2+137I Spaa[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]+34I Spaa[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,5]Spaa[3,5]^2Spbb[3,5]^2+100I Spbb[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,4]^3Spbb[3,4]^3+197I Spbb[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spbb[3,5]+108I Spbb[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2+13I Spbb[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,5]^3Spbb[3,5]^3+4I Spaa[1,4]Spbb[1,4]Spbb[2,3]Spaa[2,4]^4Spbb[2,4]^3+16I Spaa[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]^3Spaa[2,5]+35I Spbb[1,2]Spaa[1,4]Spaa[2,4]^3Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^2+63I Spaa[1,4]Spbb[1,4]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]^2Spaa[3,4]Spbb[3,4]+35I Spbb[1,2]Spaa[1,4]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spbb[3,4]^2Spaa[3,5]+84I Spaa[1,4]Spbb[1,4]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]^2Spaa[3,5]Spbb[3,5]+62I Spaa[1,4]Spbb[1,4]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]-43I Spaa[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]^2Spbb[3,4]Spaa[3,5]-3I Spaa[1,4]Spbb[1,4]Spaa[2,4]^3Spbb[2,4]^3Spbb[3,5]Spaa[4,5]+7I Spaa[1,4]Spbb[1,4]Spaa[2,4]^3Spbb[2,4]^2Spbb[2,5]Spbb[3,4]Spaa[4,5]-75I Spaa[1,4]Spbb[1,4]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spbb[3,5]+74I Spaa[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spbb[3,4]+109I Spaa[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,5]Spaa[3,5]Spbb[3,5]+20I Spaa[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,5]Spbb[3,5]Spaa[4,5]+99I Spbb[1,2]Spaa[1,4]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^3+123I Spaa[1,4]Spbb[1,4]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2+145I Spbb[1,2]Spaa[1,4]Spaa[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]^3Spaa[3,5]+261I Spaa[1,4]Spbb[1,4]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]+152I Spaa[1,4]Spbb[1,4]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]-241I Spaa[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]+36I Spaa[1,4]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[4,5]-13I Spaa[1,4]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[4,5]-43I Spaa[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^2Spaa[4,5]+48I Spbb[1,3]Spaa[1,4]Spaa[2,4]^2Spbb[2,5]^2Spbb[3,4]^2Spaa[3,5]^2+276I Spaa[1,4]Spbb[1,4]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[3,5]^2Spbb[3,5]^2+11I Spaa[1,4]Spbb[1,4]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]-49I Spaa[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]-59I Spaa[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spbb[3,4]^2Spaa[3,5]^2+114I Spaa[1,4]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,5]Spbb[3,5]^2Spaa[4,5]-23I Spaa[1,4]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]-11I Spaa[1,4]Spbb[1,4]Spaa[2,4]^2Spbb[2,5]^2Spbb[3,4]^2Spaa[3,5]Spaa[4,5]+7I Spaa[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]-11I Spaa[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spbb[2,5]Spbb[3,4]^2Spaa[3,5]Spaa[4,5]-3I Spaa[1,4]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spbb[3,5]Spaa[4,5]^2Spbb[4,5]+11I Spaa[1,4]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]Spbb[2,5]Spbb[3,4]Spaa[4,5]^2Spbb[4,5]-66I Spaa[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]^2Spaa[3,4]Spbb[3,5]-167I Spaa[1,4]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]+167I Spaa[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,4]^2Spbb[3,4]^2-346I Spaa[1,4]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2+182I Spaa[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]-100I Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spbb[3,5]^2Spaa[4,5]+52I Spaa[1,4]Spbb[1,5]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[4,5]+86I Spaa[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]^2+72I Spaa[1,4]Spbb[1,5]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]+20I Spaa[1,4]Spbb[1,5]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]+93I Spbb[1,2]Spaa[1,4]Spaa[2,4]Spaa[3,4]^3Spbb[3,4]^4+93I Spaa[1,4]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[3,4]^3Spbb[3,4]^3+195I Spbb[1,3]Spaa[1,4]Spaa[2,4]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,5]+250I Spaa[1,4]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spbb[3,5]-274I Spaa[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,4]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,5]+48I Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spbb[3,5]Spaa[4,5]-72I Spaa[1,4]Spbb[1,5]Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^3Spaa[4,5]+113I Spbb[1,3]Spaa[1,4]Spaa[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]+167I Spaa[1,4]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2-175I Spaa[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]+47I Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]+12I Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]-55I Spaa[1,4]Spbb[1,5]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]+8I Spaa[1,4]Spbb[1,5]Spaa[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]^3Spaa[3,5]Spaa[4,5]-12I Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]-8I Spaa[1,4]Spbb[1,5]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[4,5]^2Spbb[4,5]+13I Spbb[1,3]Spaa[1,4]Spaa[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2+71I Spaa[1,4]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[3,5]^3Spbb[3,5]^3-15I Spaa[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2+103I Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]^3Spaa[4,5]-45I Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]+29I Spaa[1,4]Spbb[1,5]Spaa[2,4]Spbb[2,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]-11I Spaa[1,4]Spbb[1,5]Spaa[2,4]Spbb[2,5]Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]Spaa[4,5]+49I Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]-4I Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]+31I Spaa[1,4]Spbb[1,5]Spaa[2,4]Spbb[2,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]+4I Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spbb[3,5]Spaa[4,5]^3Spbb[4,5]^2+89I Spaa[1,4]Spbb[1,4]Spbb[2,3]Spbb[2,4]Spaa[2,5]^2Spaa[3,4]^2Spbb[3,5]^2-73I Spaa[1,4]Spbb[1,5]Spbb[2,3]Spbb[2,4]Spaa[2,5]^2Spaa[3,4]^2Spbb[3,4]Spbb[3,5]-64I Spaa[1,4]Spbb[1,5]Spbb[2,3]Spbb[2,4]Spaa[2,5]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]^2-40I Spaa[1,4]Spbb[1,5]Spbb[2,4]^2Spaa[2,5]^2Spaa[3,4]Spbb[3,5]^2Spaa[4,5]-98I Spaa[1,4]Spbb[1,4]Spbb[2,3]Spaa[2,5]Spaa[3,4]^3Spbb[3,4]^2Spbb[3,5]+98I Spaa[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,5]Spaa[3,4]^3Spbb[3,4]^3-128I Spaa[1,4]Spbb[1,4]Spbb[2,3]Spaa[2,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]^2+128I Spaa[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spbb[3,5]-78I Spaa[1,4]Spbb[1,4]Spbb[2,4]Spaa[2,5]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]^2Spaa[4,5]+34I Spaa[1,4]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[3,4]^2Spbb[3,4]^2Spbb[3,5]Spaa[4,5]-71I Spaa[1,4]Spbb[1,4]Spbb[2,3]Spaa[2,5]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^3+25I Spaa[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2-103I Spaa[1,4]Spbb[1,4]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[4,5]+33I Spaa[1,4]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]-45I Spaa[1,4]Spbb[1,4]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]+9I Spaa[1,4]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]+20I Spaa[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,5]Spaa[3,5]^3Spbb[3,5]^3+36I Spaa[1,4]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]^3Spaa[4,5]+20I Spaa[1,4]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]+4I Spaa[1,4]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[3,5]Spaa[4,5]^3Spbb[4,5]^2+29I Spbb[1,3]Spaa[1,4]Spaa[3,4]^4Spbb[3,4]^4+85I Spbb[1,3]Spaa[1,4]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,5]Spbb[3,5]+29I Spaa[1,4]Spbb[1,4]Spaa[3,4]^3Spbb[3,4]^3Spbb[3,5]Spaa[4,5]-29I Spaa[1,4]Spbb[1,5]Spaa[3,4]^3Spbb[3,4]^4Spaa[4,5]+65I Spbb[1,3]Spaa[1,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]^2+7I Spaa[1,4]Spbb[1,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spbb[3,5]^2Spaa[4,5]-51I Spaa[1,4]Spbb[1,5]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,5]Spbb[3,5]Spaa[4,5]+13I Spbb[1,3]Spaa[1,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^3-32I Spaa[1,4]Spbb[1,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^3Spaa[4,5]+8I Spaa[1,4]Spbb[1,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]-45I Spaa[1,4]Spbb[1,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]+9I Spaa[1,4]Spbb[1,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]+16I Spaa[1,4]Spbb[1,5]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^3Spaa[4,5]+20I Spaa[1,4]Spbb[1,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]+4I Spaa[1,4]Spbb[1,5]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]^3Spbb[4,5]^2+88I Spbb[1,3]Spaa[1,5]^3Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,5]-126I Spaa[1,5]^3Spbb[1,5]^3Spaa[2,3]Spbb[2,3]^2Spaa[2,4]-25I Spbb[1,3]Spaa[1,5]^3Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,5]+88I Spbb[1,2]Spaa[1,5]^3Spbb[1,5]^2Spaa[2,4]^2Spbb[2,5]Spbb[3,4]+88I Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^2Spbb[2,3]Spaa[2,4]^2Spbb[2,5]-126I Spaa[1,5]^3Spbb[1,5]^3Spbb[2,3]Spaa[2,4]^2Spbb[2,4]+105I Spbb[1,3]Spaa[1,5]^3Spbb[1,5]^2Spaa[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]+17I Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^2Spbb[2,3]Spaa[2,4]Spaa[3,4]Spbb[3,5]-17I Spaa[1,5]^3Spbb[1,5]^3Spbb[2,3]Spaa[2,4]Spaa[3,4]Spbb[3,4]-52I Spaa[1,5]^3Spbb[1,5]^3Spbb[2,3]Spaa[2,4]Spaa[3,5]Spbb[3,5]-52I Spaa[1,5]^3Spbb[1,5]^3Spaa[2,4]Spbb[2,4]Spbb[3,5]Spaa[4,5]-14I Spbb[1,3]Spaa[1,5]^3Spbb[1,5]^2Spaa[3,4]^2Spbb[3,4]Spbb[3,5]-15I Spbb[1,3]^2Spaa[1,5]^2Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,5]^2+73I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]Spbb[2,5]-54I Spaa[1,5]^2Spbb[1,5]^2Spaa[2,3]^2Spbb[2,3]^3Spaa[2,4]-45I Spbb[1,3]^2Spaa[1,5]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spaa[3,4]Spbb[3,5]+141I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,4]Spbb[3,5]-15I Spbb[1,2]Spbb[1,3]Spaa[1,5]^2Spaa[2,3]Spaa[2,4]^2Spbb[2,5]^2Spbb[3,4]+113I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spbb[3,4]-11I Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]^2+99I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]^2Spbb[2,5]-116I Spaa[1,5]^2Spbb[1,5]^2Spaa[2,3]Spbb[2,3]^2Spaa[2,4]^2Spbb[2,4]-71I Spbb[1,3]^2Spaa[1,5]^2Spaa[2,3]Spaa[2,4]Spbb[2,5]^2Spaa[3,4]Spbb[3,4]-118I Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,5]+397I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]+390I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[3,4]Spbb[3,5]-402I Spaa[1,5]^2Spbb[1,5]^2Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[3,4]Spbb[3,4]+42I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[3,5]Spbb[3,5]-42I Spaa[1,5]^2Spbb[1,5]^2Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[3,5]Spbb[3,5]+66I Spaa[1,5]^2Spbb[1,5]^2Spaa[2,3]Spbb[2,3]^2Spaa[2,5]Spaa[3,4]Spbb[3,5]+10I Spbb[1,3]^2Spaa[1,5]^2Spaa[2,3]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]+110I Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[3,4]^2Spbb[3,5]^2-231I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]+24I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2+4I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spaa[2,4]^3Spbb[2,5]^2Spbb[3,4]+44I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spbb[3,4]+4I Spbb[1,4]^2Spaa[1,5]^2Spbb[2,3]Spaa[2,4]^3Spbb[2,5]^2+26I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]-62I Spaa[1,5]^2Spbb[1,5]^2Spbb[2,3]Spaa[2,4]^3Spbb[2,4]^2+183I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]Spaa[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]^2-58I Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spaa[2,4]^2Spbb[2,5]^2Spaa[3,4]Spbb[3,4]-62I Spbb[1,4]^2Spaa[1,5]^2Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,5]+290I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,5]+227I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]-273I Spaa[1,5]^2Spbb[1,5]^2Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]+46I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]Spaa[2,4]^2Spbb[2,5]^2Spbb[3,4]Spaa[3,5]+65I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spaa[3,5]Spbb[3,5]-133I Spaa[1,5]^2Spbb[1,5]^2Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[3,5]Spbb[3,5]-16I Spaa[1,5]^2Spbb[1,5]^2Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]+23I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spbb[2,5]Spbb[3,5]Spaa[4,5]-91I Spaa[1,5]^2Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[3,5]Spaa[4,5]+28I Spaa[1,5]^2Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]Spbb[2,5]Spbb[3,4]Spaa[4,5]+112I Spaa[1,5]^2Spbb[1,5]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,5]+4I Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spaa[2,4]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]+59I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]Spaa[2,4]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2+66I Spbb[1,4]^2Spaa[1,5]^2Spbb[2,3]Spaa[2,4]Spaa[3,4]^2Spbb[3,5]^2-186I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[2,3]Spaa[2,4]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]+112I Spaa[1,5]^2Spbb[1,5]^2Spbb[2,3]Spaa[2,4]Spaa[3,4]^2Spbb[3,4]^2+89I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]Spaa[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]+154I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[2,3]Spaa[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2-168I Spaa[1,5]^2Spbb[1,5]^2Spbb[2,3]Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]+119I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,5]^2Spaa[4,5]+4I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[4,5]-135I Spaa[1,5]^2Spbb[1,5]^2Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[4,5]-2I Spaa[1,5]^2Spbb[1,5]^2Spaa[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[4,5]-4I Spaa[1,5]^2Spbb[1,5]^2Spbb[2,3]Spaa[2,4]Spaa[3,5]^2Spbb[3,5]^2-48I Spaa[1,5]^2Spbb[1,5]^2Spaa[2,4]Spbb[2,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]+40I Spaa[1,5]^2Spbb[1,5]^2Spaa[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]-44I Spaa[1,5]^2Spbb[1,5]^2Spaa[2,4]Spbb[2,4]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]+14I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[2,3]Spaa[2,5]Spaa[3,4]^2Spbb[3,5]^2-10I Spaa[1,5]^2Spbb[1,5]^2Spbb[2,3]Spaa[2,5]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]+4I Spaa[1,5]^2Spbb[1,5]^2Spbb[2,3]Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2+4I Spaa[1,5]^2Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,5]^2Spaa[4,5]-14I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]Spaa[3,4]^3Spbb[3,4]^2Spbb[3,5]-6I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]^2-10I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]^2Spaa[4,5]+4I Spaa[1,5]^2Spbb[1,5]^2Spaa[3,4]^2Spbb[3,4]^2Spbb[3,5]Spaa[4,5]-8I Spaa[1,5]^2Spbb[1,5]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]-4I Spaa[1,5]^2Spbb[1,5]^2Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]+28I Spbb[1,3]Spaa[1,5]Spaa[2,3]^3Spbb[2,3]^3Spaa[2,4]Spbb[2,5]-28I Spaa[1,5]Spbb[1,5]Spaa[2,3]^3Spbb[2,3]^4Spaa[2,4]+6I Spbb[1,3]Spaa[1,5]Spaa[2,3]^3Spbb[2,3]^3Spaa[3,4]Spbb[3,5]+55I Spbb[1,2]Spaa[1,5]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]^2Spbb[2,5]Spbb[3,4]+39I Spbb[1,4]Spaa[1,5]Spaa[2,3]^2Spbb[2,3]^3Spaa[2,4]^2Spbb[2,5]-44I Spaa[1,5]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^3Spaa[2,4]^2Spbb[2,4]+72I Spbb[1,3]Spaa[1,5]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]-36I Spaa[1,5]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^3Spaa[2,4]Spaa[3,4]Spbb[3,4]+12I Spbb[1,3]Spaa[1,5]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]Spbb[2,5]Spaa[3,5]Spbb[3,5]-18I Spaa[1,5]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^3Spaa[2,4]Spaa[3,5]Spbb[3,5]+10I Spaa[1,5]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^3Spaa[2,5]Spaa[3,4]Spbb[3,5]+2I Spbb[1,3]Spaa[1,5]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,4]^2Spbb[3,4]Spbb[3,5]+4I Spbb[1,3]Spaa[1,5]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]^2+27I Spbb[1,2]Spaa[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spbb[3,4]+15I Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]^3Spbb[2,4]Spbb[2,5]-32I Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]^3Spbb[2,4]^2+88I Spbb[1,2]Spaa[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]^2+42I Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,5]+76I Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]-84I Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]+35I Spbb[1,3]Spaa[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]^2Spbb[3,4]Spaa[3,5]+72I Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]^2Spbb[2,5]Spaa[3,5]Spbb[3,5]-96I Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]^2Spbb[2,4]Spaa[3,5]Spbb[3,5]-35I Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]+5I Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,5]+55I Spbb[1,3]Spaa[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2+17I Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]-44I Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[3,4]^2Spbb[3,4]^2+40I Spbb[1,3]Spaa[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]+78I Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2-93I Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]+11I Spbb[1,3]Spaa[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]^2-2I Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[3,5]^2Spbb[3,5]^2-2I Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,5]Spaa[3,4]^2Spbb[3,5]^2-21I Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,5]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]-8I Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2-8I Spbb[1,3]Spaa[1,5]Spaa[2,3]Spbb[2,3]Spaa[3,4]^3Spbb[3,4]^2Spbb[3,5]-8I Spbb[1,3]Spaa[1,5]Spaa[2,3]Spbb[2,3]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]^2+4I Spbb[1,4]Spaa[1,5]Spbb[2,3]Spaa[2,4]^4Spbb[2,4]^2Spbb[2,5]-16I Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[2,4]^4Spbb[2,4]^3+23I Spbb[1,2]Spaa[1,5]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]^2+48I Spbb[1,4]Spaa[1,5]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]^2Spaa[3,4]Spbb[3,5]+31I Spbb[1,4]Spaa[1,5]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]-54I Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]^2Spaa[3,4]Spbb[3,4]+23I Spbb[1,2]Spaa[1,5]Spaa[2,4]^3Spbb[2,5]^2Spbb[3,4]^2Spaa[3,5]+53I Spbb[1,4]Spaa[1,5]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[3,5]Spbb[3,5]+34I Spbb[1,4]Spaa[1,5]Spbb[2,3]Spaa[2,4]^3Spbb[2,5]^2Spbb[3,4]Spaa[3,5]-102I Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]^2Spaa[3,5]Spbb[3,5]-23I Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]-7I Spbb[1,4]Spaa[1,5]Spaa[2,4]^3Spbb[2,4]^2Spbb[2,5]Spbb[3,5]Spaa[4,5]+11I Spbb[1,4]Spaa[1,5]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[4,5]-24I Spaa[1,5]Spbb[1,5]Spaa[2,4]^3Spbb[2,4]^3Spbb[3,5]Spaa[4,5]+55I Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spbb[3,5]+38I Spbb[1,2]Spaa[1,5]Spaa[2,4]^2Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^3+63I Spbb[1,4]Spaa[1,5]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]+42I Spbb[1,4]Spaa[1,5]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2-53I Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2+47I Spbb[1,3]Spaa[1,5]Spaa[2,4]^2Spbb[2,5]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]+141I Spbb[1,4]Spaa[1,5]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2+79I Spbb[1,4]Spaa[1,5]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]-152I Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]-44I Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]+67I Spbb[1,4]Spaa[1,5]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,5]^2Spaa[4,5]-5I Spbb[1,4]Spaa[1,5]Spaa[2,4]^2Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[4,5]-63I Spaa[1,5]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[4,5]+3I Spaa[1,5]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[4,5]+11I Spbb[1,3]Spaa[1,5]Spaa[2,4]^2Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]+42I Spbb[1,4]Spaa[1,5]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spaa[3,5]^2Spbb[3,5]^2-40I Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[3,5]^2Spbb[3,5]^2-4I Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]+35I Spbb[1,4]Spaa[1,5]Spaa[2,4]^2Spbb[2,4]Spbb[2,5]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]-4I Spbb[1,4]Spaa[1,5]Spaa[2,4]^2Spbb[2,5]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]-66I Spaa[1,5]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,5]Spbb[3,5]^2Spaa[4,5]+35I Spaa[1,5]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]+4I Spbb[1,4]Spaa[1,5]Spaa[2,4]^2Spbb[2,4]Spbb[2,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]-28I Spaa[1,5]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]^2Spbb[3,5]Spaa[4,5]^2Spbb[4,5]-65I Spbb[1,4]Spaa[1,5]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,4]^2Spbb[3,5]^2+57I Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]+28I Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2+34I Spaa[1,5]Spbb[1,5]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spbb[3,5]^2Spaa[4,5]+7I Spbb[1,3]Spaa[1,5]Spaa[2,4]Spbb[2,5]Spaa[3,4]^3Spbb[3,4]^3+5I Spbb[1,4]Spaa[1,5]Spbb[2,3]Spaa[2,4]Spaa[3,4]^3Spbb[3,4]^2Spbb[3,5]-5I Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[2,4]Spaa[3,4]^3Spbb[3,4]^3+20I Spbb[1,3]Spaa[1,5]Spaa[2,4]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spbb[3,5]+53I Spbb[1,4]Spaa[1,5]Spbb[2,3]Spaa[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]^2-35I Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spbb[3,5]+50I Spbb[1,4]Spaa[1,5]Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]^2Spaa[4,5]-28I Spaa[1,5]Spbb[1,5]Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spbb[3,5]Spaa[4,5]+11I Spbb[1,3]Spaa[1,5]Spaa[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2+46I Spbb[1,4]Spaa[1,5]Spbb[2,3]Spaa[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^3-10I Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2+81I Spbb[1,4]Spaa[1,5]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[4,5]-35I Spbb[1,4]Spaa[1,5]Spaa[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]-27I Spaa[1,5]Spbb[1,5]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]+17I Spaa[1,5]Spbb[1,5]Spaa[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]+35I Spbb[1,4]Spaa[1,5]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]-17I Spaa[1,5]Spbb[1,5]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]+4I Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[2,4]Spaa[3,5]^3Spbb[3,5]^3+4I Spaa[1,5]Spbb[1,5]Spaa[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]-12I Spaa[1,5]Spbb[1,5]Spaa[2,4]Spbb[2,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]+8I Spaa[1,5]Spbb[1,5]Spaa[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]-8I Spaa[1,5]Spbb[1,5]Spaa[2,4]Spbb[2,4]Spbb[3,5]Spaa[4,5]^3Spbb[4,5]^2-2I Spaa[1,5]Spbb[1,5]Spbb[2,3]Spbb[2,4]Spaa[2,5]^2Spaa[3,4]^2Spbb[3,5]^2+8I Spbb[1,4]Spaa[1,5]Spbb[2,3]Spaa[2,5]Spaa[3,4]^3Spbb[3,4]Spbb[3,5]^2-8I Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[2,5]Spaa[3,4]^3Spbb[3,4]^2Spbb[3,5]-4I Spbb[1,4]Spaa[1,5]Spbb[2,3]Spaa[2,5]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]^3+4I Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[2,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]^2-4I Spbb[1,4]Spaa[1,5]Spbb[2,4]Spaa[2,5]Spaa[3,4]^2Spbb[3,5]^3Spaa[4,5]-12I Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[2,5]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^3-16I Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[4,5]-4I Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]-8I Spbb[1,3]Spaa[1,5]Spaa[3,4]^4Spbb[3,4]^3Spbb[3,5]-4I Spbb[1,3]Spaa[1,5]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]Spbb[3,5]^2-8I Spbb[1,4]Spaa[1,5]Spaa[3,4]^3Spbb[3,4]^2Spbb[3,5]^2Spaa[4,5]+8I Spaa[1,5]Spbb[1,5]Spaa[3,4]^3Spbb[3,4]^3Spbb[3,5]Spaa[4,5]-8I Spaa[1,5]Spbb[1,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spbb[3,5]^2Spaa[4,5]-4I Spaa[1,5]Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^3Spaa[4,5]-4I Spaa[1,5]Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]+4I Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2-4I Spaa[2,3]Spbb[2,3]^2Spaa[2,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]^2-2I Spaa[2,3]Spbb[2,3]^2Spaa[2,5]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^3+8I Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2+4I Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]-12I Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]^2-4I Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]^2Spaa[4,5]+2I Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[4,5]+4I Spbb[2,3]Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^3+8I Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^3Spaa[4,5]-4I Spaa[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]+4I Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]+4I Spbb[2,3]Spbb[2,4]Spaa[2,5]^2Spaa[3,4]^3Spbb[3,4]Spbb[3,5]^2-2I Spbb[2,4]^2Spaa[2,5]^2Spaa[3,4]^2Spbb[3,5]^3Spaa[4,5]-4I Spbb[2,4]Spaa[2,5]Spaa[3,4]^3Spbb[3,4]^2Spbb[3,5]^2Spaa[4,5]-4I Spbb[2,3]Spaa[2,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^3-8I Spbb[2,4]Spaa[2,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[4,5]-4I Spbb[2,4]Spaa[2,5]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]-4I Spaa[3,4]^3Spbb[3,4]^3Spaa[3,5]Spbb[3,5]^2Spaa[4,5]-4I Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]^3Spaa[4,5]-4I Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5])/(Spab[1,Sp[3]+Sp[4],2]Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2]Spab[5,Sp[1]+Sp[2],6])

==> anc/AllOneLoop6Gluons/6g_pmpmpm_G/triangle_1_.m <==
(+1/2I Spbb[1,2]Spaa[2,3]^3Spab[1,Sp[2]+Sp[3],5]^4)/(Spaa[1,3]^4Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],6]s[1,2,3])+
(-2I Spbb[1,2]Spaa[2,3]^2Spab[1,Sp[2]+Sp[3],5]^3Spab[2,Sp[1]+Sp[3],5])/(Spaa[1,3]^3Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],6]s[1,2,3])+
(+3I Spbb[1,2]Spaa[2,3]Spab[1,Sp[2]+Sp[3],5]^2Spab[2,Sp[1]+Sp[3],5]^2)/(Spaa[1,3]^2Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],6]s[1,2,3])+
(-2I Spbb[1,2]Spab[1,Sp[2]+Sp[3],5]Spab[2,Sp[1]+Sp[3],5]^3)/(Spaa[1,3]Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],6]s[1,2,3])+
(-1/2I Spaa[1,2]Spbb[1,6]^3Spab[4,Sp[1]+Sp[6],2]^4)/(Spbb[2,6]^4Spaa[3,4]Spaa[4,5]Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2]s[3,4,5])+
(-2I Spaa[1,2]Spbb[1,6]^2Spab[4,Sp[1]+Sp[6],2]^3Spab[4,Sp[3]+Sp[5],1])/(Spbb[2,6]^3Spaa[3,4]Spaa[4,5]Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2]s[3,4,5])+
(-3I Spaa[1,2]Spbb[1,6]Spab[4,Sp[1]+Sp[6],2]^2Spab[4,Sp[3]+Sp[5],1]^2)/(Spbb[2,6]^2Spaa[3,4]Spaa[4,5]Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2]s[3,4,5])+
(-2I Spaa[1,2]Spab[4,Sp[1]+Sp[6],2]Spab[4,Sp[3]+Sp[5],1]^3)/(Spbb[2,6]Spaa[3,4]Spaa[4,5]Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2]s[3,4,5])+
(+1/2I Spaa[1,2]Spbb[1,2]Spaa[1,6]^3Spbb[2,3]^3s[2,3,4]^3)/(Spbb[3,4]Spaa[5,6]Spab[1,Sp[3]+Sp[4],2]^4Spab[1,Sp[2]+Sp[3],4]Spab[5,Sp[1]+Sp[6],2])+
(+2I Spaa[1,2]Spbb[1,2]Spaa[1,6]^2Spbb[2,3]^2Spab[6,Sp[2]+Sp[4],3]s[2,3,4]^2)/(Spbb[3,4]Spaa[5,6]Spab[1,Sp[3]+Sp[4],2]^3Spab[1,Sp[2]+Sp[3],4]Spab[5,Sp[1]+Sp[6],2])+
(+3I Spaa[1,2]Spbb[1,2]Spaa[1,6]Spbb[2,3]Spab[6,Sp[2]+Sp[4],3]^2s[2,3,4])/(Spbb[3,4]Spaa[5,6]Spab[1,Sp[3]+Sp[4],2]^2Spab[1,Sp[2]+Sp[3],4]Spab[5,Sp[1]+Sp[6],2])+
(+2I Spaa[1,2]Spbb[1,2]Spab[6,Sp[2]+Sp[4],3]^3)/(Spbb[3,4]Spaa[5,6]Spab[1,Sp[3]+Sp[4],2]Spab[1,Sp[2]+Sp[3],4]Spab[5,Sp[1]+Sp[6],2])

==> anc/AllOneLoop6Gluons/6g_pmpmpm_G/triangle_20_.m <==
(+1/2I Spbb[1,2]^3Spaa[3,4]^3s[3,4,5]^2(2*s[6,1]*s[4,5]-(s[6,1]+s[4,5]-s[2,3])*s[6,1,2]))/(Spbb[1,6]Spaa[4,5]Spab[3,Sp[1]+Sp[6],2]^4Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2])+
(-1/4I Spbb[1,2]^3Spaa[1,6]Spaa[3,4]^3Spbb[4,5]Spab[2,Sp[1]+Sp[6],3]s[3,4,5](s[6,1,2]-s[6,1,3]))/(Spab[3,Sp[1]+Sp[6],2]^3Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(Spaa[1,6]Spbb[1,2]^3Spaa[3,4]^3Spbb[4,5]Spab[2,Sp[1]+Sp[6],3]^2(s[6,1,2]-s[6,1,3])(-1/8I s[3,4,5]-1/16I s[2,4,5]))/(Spab[3,Sp[1]+Sp[6],2]^2Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(+5/32I Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[2,3]Spaa[4,5]Spbb[4,5]Spab[2,Sp[1]+Sp[6],3]Spab[4,Sp[1]+Sp[6],5]Spab[6,Sp[2]+Sp[3],1](s[6,1,2]-s[6,1,3]))/(Spab[1,Sp[2]+Sp[3],6]Spab[3,Sp[1]+Sp[6],2]Spab[5,Sp[1]+Sp[6],4](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(Spbb[1,2]^2Spaa[3,4]^2Spab[2,Sp[1]+Sp[6],3](-5/4I Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]+5/4I Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spbb[3,5]Spaa[5,6]Spbb[5,6]+9/16I Spbb[1,3]Spaa[1,6]^3Spbb[1,6]^2Spaa[2,3]Spbb[3,5]+5/8I Spaa[1,2]Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spbb[3,5]Spaa[3,6]+1/4I Spaa[1,6]^2Spbb[1,6]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[3,5]-1/4I Spaa[1,2]Spaa[1,6]Spbb[1,6]^2Spbb[2,3]Spaa[2,6]Spbb[3,5]Spaa[3,6]-5/8I Spaa[1,6]^2Spbb[1,6]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]-5/4I Spaa[1,2]Spaa[1,6]Spbb[1,6]^2Spbb[2,5]Spaa[2,6]Spbb[3,5]Spaa[5,6]+17/8I Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spaa[3,5]Spbb[3,5]^2-29/16I Spaa[1,6]^2Spbb[1,6]^2Spaa[2,5]Spbb[3,5]^2Spaa[3,6]-15/8I Spaa[1,2]Spaa[1,6]Spbb[1,6]^2Spbb[3,5]^2Spaa[3,6]Spaa[5,6]-9/16I Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]+5/8I Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[5,6]Spbb[5,6]-5/16I Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]-5/8I Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]-15/16I Spaa[1,6]Spbb[1,6]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]^2Spaa[3,6]+5/4I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,6]Spaa[3,6]Spbb[3,6]^2+1/4I Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^2-5/4I Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2+5/8I Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]Spaa[5,6]Spbb[5,6]+15/8I Spbb[1,2]Spaa[1,6]^2Spbb[1,6]Spaa[2,3]Spaa[2,6]Spbb[3,5]Spbb[3,6]-5/16I Spbb[1,3]Spbb[1,5]Spaa[1,6]^3Spbb[1,6]Spaa[2,3]Spbb[3,6]-5/8I Spaa[1,2]Spbb[1,3]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[3,6]Spbb[3,6]+7/8I Spbb[1,3]Spaa[1,6]^2Spbb[1,6]Spaa[2,3]Spbb[3,5]Spaa[3,6]Spbb[3,6]-5/8I Spaa[1,2]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]+1/2I Spaa[1,2]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,3]Spaa[2,6]Spaa[3,6]Spbb[3,6]+5/8I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,6]+5/4I Spaa[1,2]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]Spbb[3,6]Spaa[5,6]-39/16I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,6]Spaa[3,5]Spbb[3,5]Spbb[3,6]+7/8I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]+5/4I Spaa[1,2]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]+5/16I Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]-35/16I Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]-3/16I Spaa[1,2]Spbb[1,6]Spbb[2,3]Spaa[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]+5/8I Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,6]+5/16I Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]Spbb[3,6]-15/16I Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]-5/16I Spaa[1,2]Spbb[1,6]Spbb[2,5]Spaa[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]-15/16I Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]+5/4I Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[3,5]Spaa[5,6]^2Spbb[5,6]^2-5/8I Spbb[1,2]Spaa[1,6]^2Spbb[1,6]Spaa[2,5]Spaa[2,6]Spbb[3,5]Spbb[5,6]+5/4I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,5]Spbb[3,5]Spaa[5,6]Spbb[5,6]+5/4I Spaa[1,2]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,5]Spaa[5,6]^2Spbb[5,6]+5/4I Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]Spaa[5,6]Spbb[5,6]+15/16I Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[5,6]Spbb[5,6]+5/8I Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[3,5]^2Spaa[3,6]Spaa[5,6]Spbb[5,6]-1/16I Spbb[1,2]Spaa[1,6]^2Spbb[1,6]Spaa[2,3]Spaa[2,5]Spbb[3,5]^2-5/16I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[1,6]^2Spbb[1,6]+7/8I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,3]Spbb[3,5]+5/8I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spbb[3,5]Spaa[3,6]+1/4I Spaa[1,2]^2Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,3]Spaa[3,6]+5/8I Spaa[1,2]Spbb[1,3]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[3,5]Spbb[3,5]+29/16I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,3]Spbb[3,5]+15/16I Spaa[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,5]Spaa[3,6]+1/4I Spbb[1,3]Spaa[1,6]^2Spbb[1,6]Spaa[2,3]^2Spbb[2,3]Spbb[3,5]+1/16I Spaa[1,2]^2Spbb[1,3]Spbb[1,6]Spbb[2,3]Spbb[3,5]Spaa[3,6]^2+29/16I Spbb[1,3]Spaa[1,6]^2Spbb[1,6]Spaa[2,3]Spaa[3,5]Spbb[3,5]^2+15/16I Spaa[1,2]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]+5/16I Spbb[1,3]Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[3,5]^2Spaa[3,6]+5/8I Spaa[1,2]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spbb[2,3]Spaa[2,5]+5/8I Spaa[1,2]^2Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spbb[2,3]Spaa[5,6]+5/16I Spaa[1,2]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[2,3]^2Spaa[2,6]+5/8I Spaa[1,2]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]+7/8I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[3,5]+25/16I Spaa[1,2]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,3]Spaa[2,6]Spaa[3,5]Spbb[3,5]+5/16I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,5]Spaa[3,5]Spbb[3,5]^2-5/8I Spaa[1,2]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[5,6]-5/8I Spaa[1,6]Spbb[1,6]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]Spbb[3,5]-15/16I Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]-5/16I Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2+5/16I Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[3,5]^2Spaa[3,6]+5/16I Spaa[1,2]Spbb[1,6]Spbb[2,3]Spaa[2,5]Spbb[3,5]^2Spaa[3,6]^2-15/16I Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2+5/8I Spaa[1,6]Spbb[1,6]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]^2Spaa[3,6]+5/16I Spaa[1,2]Spbb[1,6]Spaa[2,5]Spbb[2,5]Spbb[3,5]^2Spaa[3,6]Spaa[5,6]+5/16I Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]^3+1/16I Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2+5/16I Spbb[1,2]Spaa[1,6]Spaa[2,3]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spbb[3,6]-5/16I Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]-5/16I Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]-5/16I Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]+5/16I Spaa[2,3]Spbb[2,3]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]^2Spaa[3,6]+5/16I Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]^2Spaa[3,6]+5/16I Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]+5/4I Spbb[1,5]Spaa[1,6]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^3-1/16I Spbb[2,5]Spaa[2,6]^2Spaa[3,6]^2Spbb[3,6]^3+5/4I Spbb[1,5]Spaa[1,6]Spaa[2,6]Spaa[3,6]Spbb[3,6]^2Spaa[5,6]Spbb[5,6]-25/16I Spbb[1,2]Spbb[1,5]Spaa[1,6]^2Spaa[2,3]Spaa[2,6]Spbb[3,6]^2+15/16I Spbb[1,3]Spbb[1,5]Spaa[1,6]^2Spaa[2,3]Spaa[3,6]Spbb[3,6]^2+5/8I Spaa[1,2]Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[3,6]^2Spbb[3,6]^2+25/16I Spbb[1,3]Spaa[1,6]Spaa[2,3]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2+5/16I Spbb[1,5]^2Spaa[1,6]^2Spaa[2,6]Spaa[3,5]Spbb[3,6]^2+15/16I Spbb[1,5]^2Spaa[1,6]^2Spaa[2,5]Spaa[3,6]Spbb[3,6]^2+5/8I Spaa[1,2]Spbb[1,5]^2Spaa[1,6]Spaa[3,6]Spbb[3,6]^2Spaa[5,6]+3/2I Spbb[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[3,6]Spbb[3,6]^2-3/16I Spaa[1,2]Spbb[1,5]Spbb[2,3]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^2-5/16I Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,6]^2+25/16I Spbb[1,5]Spaa[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]^2+15/16I Spbb[1,5]Spaa[1,6]Spaa[2,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2+5/16I Spbb[1,5]Spaa[1,6]Spaa[2,6]Spaa[3,5]Spbb[3,5]Spbb[3,6]Spaa[5,6]Spbb[5,6]-5/8I Spbb[1,5]Spaa[1,6]Spaa[2,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]Spbb[5,6]-5/4I Spbb[1,2]Spbb[1,3]Spaa[1,6]^2Spaa[2,3]^2Spbb[3,5]Spbb[3,6]+5/4I Spbb[1,2]Spbb[1,5]Spaa[1,6]^2Spaa[2,3]Spaa[2,5]Spbb[3,5]Spbb[3,6]-5/16I Spbb[1,2]Spaa[1,6]Spaa[2,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]Spbb[3,6]+15/16I Spbb[1,2]Spaa[1,6]Spaa[2,3]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2Spbb[3,6]+5/16I Spbb[1,2]Spaa[1,6]Spaa[2,3]Spaa[2,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]-5/16I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[1,6]^2Spaa[2,3]Spbb[3,6]-15/16I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[1,6]Spaa[3,6]Spbb[3,6]+15/8I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spaa[2,3]Spbb[3,5]Spaa[3,6]Spbb[3,6]+5/16I Spaa[1,2]Spbb[1,3]Spbb[1,5]^2Spaa[1,6]^2Spaa[3,5]Spbb[3,6]-5/16I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]^2Spaa[2,3]Spbb[3,6]-15/16I Spaa[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[3,6]Spbb[3,6]-1/8I Spaa[1,2]Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[3,6]Spbb[3,6]-3/16I Spaa[1,2]^2Spbb[1,3]Spbb[1,5]Spbb[2,3]Spaa[3,6]^2Spbb[3,6]-5/16I Spbb[1,3]Spbb[1,5]Spaa[1,6]^2Spaa[2,3]Spaa[3,5]Spbb[3,5]Spbb[3,6]+15/8I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spbb[3,5]Spaa[3,6]Spbb[3,6]+5/4I Spbb[1,3]Spaa[1,6]Spaa[2,3]^2Spbb[2,3]Spbb[3,5]Spaa[3,6]Spbb[3,6]+35/16I Spbb[1,3]Spaa[1,6]Spaa[2,3]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]-5/8I Spaa[1,2]Spbb[1,5]^2Spaa[1,6]Spbb[2,3]Spaa[2,6]Spaa[3,5]Spbb[3,6]-5/16I Spbb[1,5]^2Spaa[1,6]^2Spaa[2,5]Spaa[3,5]Spbb[3,5]Spbb[3,6]+5/8I Spaa[1,2]Spbb[1,5]^2Spaa[1,6]Spaa[3,5]Spbb[3,5]Spbb[3,6]Spaa[5,6]+5/16I Spbb[1,5]Spaa[1,6]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]Spbb[3,6]+5/16I Spbb[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,6]+15/16I Spbb[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[3,5]Spbb[3,5]Spbb[3,6]+15/16I Spbb[1,5]Spaa[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]Spbb[3,6]-5/4I Spbb[1,5]Spaa[1,6]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]-5/16I Spbb[1,5]Spaa[1,6]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]^2Spbb[3,6]-5/8I Spbb[1,2]Spaa[1,6]Spaa[2,5]^2Spbb[3,5]^2Spaa[3,6]Spbb[5,6]-15/16I Spbb[1,2]Spbb[1,3]Spaa[1,5]Spaa[1,6]Spaa[2,3]^2Spbb[3,5]^2-5/8I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spaa[2,5]Spbb[3,5]^2-5/8I Spbb[1,2]Spaa[1,6]Spaa[2,3]^2Spbb[2,3]Spaa[2,5]Spbb[3,5]^2-5/16I Spbb[1,2]Spaa[1,6]Spaa[2,3]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]^2+5/16I Spbb[1,2]Spaa[1,6]Spaa[2,3]Spaa[2,5]Spaa[3,5]Spbb[3,5]^3-5/16I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[1,5]Spaa[1,6]+5/16I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,6]Spaa[2,3]Spbb[3,5]-5/16I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]^2Spaa[1,6]-1/16I Spaa[1,2]^2Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spbb[2,3]Spaa[3,6]+5/8I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[1,6]Spaa[3,5]Spbb[3,5]+15/16I Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spbb[3,5]+15/16I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spaa[2,3]Spaa[3,5]Spbb[3,5]^2-5/16I Spaa[1,2]^2Spbb[1,3]Spbb[1,5]^2Spaa[1,6]Spbb[2,3]Spaa[3,5]+15/16I Spaa[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[3,5]Spbb[3,5]+5/8I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spbb[3,5]+5/16I Spaa[1,2]Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[2,3]^2Spbb[2,3]^2+15/16I Spaa[1,2]Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[3,5]Spbb[3,5]+15/16I Spaa[1,2]Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[3,5]^2Spbb[3,5]^2+5/4I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spaa[3,5]Spbb[3,5]^2-5/16I Spbb[1,3]Spaa[1,6]Spaa[2,3]^3Spbb[2,3]^2Spbb[3,5]+5/16I Spbb[1,3]Spaa[1,6]Spaa[2,3]^2Spbb[2,3]Spaa[3,5]Spbb[3,5]^2+5/8I Spbb[1,3]Spaa[1,6]Spaa[2,3]Spaa[3,5]^2Spbb[3,5]^3+5/16I Spaa[1,2]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spbb[2,3]^2Spaa[2,5]+15/16I Spaa[1,2]Spbb[1,5]^2Spaa[1,6]Spbb[2,3]Spaa[2,5]Spaa[3,5]Spbb[3,5]-15/16I Spbb[1,5]Spaa[1,6]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,5]Spbb[3,5]-5/8I Spbb[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]))/(Spab[3,Sp[1]+Sp[6],2]Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(-3/16I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,3]Spaa[3,6]Spbb[3,6]Spaa[4,6]-2445725/5328I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,3]Spbb[3,6]Spaa[4,6]^2-6529777/10656I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]Spbb[3,6]Spaa[4,6]^2+544799/592I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,3]Spbb[3,6]Spaa[4,6]^2+5/8I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]-1375423/5328I Spaa[1,3]Spbb[1,3]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,5]Spbb[3,6]Spaa[4,6]^2+1372093/5328I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,3]Spbb[3,6]Spaa[4,6]^2+136209/148I Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]Spbb[3,6]Spaa[4,6]^2+545539/1184I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,5]Spbb[3,6]Spaa[4,6]^2-545539/1184I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]Spbb[3,6]Spaa[4,6]^2-5/12I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]^2Spbb[1,6]^2Spaa[2,5]Spbb[3,6]Spaa[4,6]^2+5/12I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]^2Spbb[1,6]^2Spaa[2,5]Spbb[3,6]Spaa[4,6]Spaa[5,6]+1/8I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]Spaa[4,6]^2Spbb[4,6]-191/24I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,3]Spaa[4,6]^2Spbb[4,6]-191163/1184I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]Spaa[4,6]^2Spbb[4,6]-115175/3552I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,5]Spaa[4,6]^2Spbb[4,6]+115175/3552I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]Spaa[4,6]^2Spbb[4,6]+1/16I Spbb[1,3]^3Spaa[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,3]Spaa[3,6]Spaa[4,6]Spbb[5,6]-1/8I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]^2Spbb[1,6]^2Spaa[2,3]Spaa[4,6]^2Spbb[5,6]-1/8I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]Spaa[4,6]^2Spbb[5,6]-1/16I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]Spaa[4,6]^2Spbb[5,6]-7/8I Spbb[1,3]^3Spaa[1,4]^2Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,3]Spaa[3,6]-3/16I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]Spaa[4,6]+691/96I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,3]Spaa[4,6]+499/24I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]Spaa[4,6]-692885/3552I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,3]Spaa[4,6]+29/16I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,5]Spaa[3,6]+187459/1776I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,5]Spaa[4,6]-415/48I Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]Spaa[4,6]-12181/111I Spbb[1,3]^2Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,3]Spaa[4,6]+6235/96I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]Spaa[4,6]+97547/3552I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,5]Spaa[4,6]+5515/74I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]Spaa[4,6]+109/24I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]^2Spbb[1,6]^2Spaa[2,5]Spaa[4,6]-161/48I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^3Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]Spaa[4,6]-19/16I Spbb[1,3]Spaa[1,4]^2Spbb[1,5]^3Spaa[1,6]^2Spbb[1,6]^2Spaa[2,5]Spaa[5,6]-9/16I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]-128116357/127872I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2+27908581/15984I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2+13784543/63936I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[3,6]^2Spaa[4,6]^3+17/16I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]-64032041/31968I Spaa[1,3]Spbb[1,3]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2+63998075/31968I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2-208067653/127872I Spaa[1,3]Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[3,6]^2Spaa[4,6]^3+6975397/3996I Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[3,6]^2Spaa[4,6]^3+27964525/31968I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2-131628187/63936I Spaa[1,3]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[3,6]^2Spaa[4,6]^3+75699137/63936I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[3,6]^2Spaa[4,6]^3+43359439/42624I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spbb[1,6]Spaa[2,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2+15/16I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spbb[1,6]Spaa[2,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]Spaa[5,6]-43399399/42624I Spaa[1,3]Spbb[1,5]^3Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[3,6]^2Spaa[4,6]^2Spaa[5,6]-2768077/10656I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]-3523003/5328I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]-12009161/10656I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]+15007703/10656I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]+475/666I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]-4990741/10656I Spaa[1,3]Spbb[1,3]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]+1661047/3552I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]-1570369/1332I Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]-179629/888I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]+179629/888I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]-62261/888I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]+62261/888I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+3/16I Spbb[1,3]^3Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[5,6]+2401325/10656I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[5,6]-543837/1184I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[5,6]+301123/666I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[3,6]Spaa[4,6]^3Spbb[5,6]-611681/1332I Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[5,6]+4360571/10656I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[3,6]Spaa[4,6]^3Spbb[5,6]-271789/296I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[3,6]Spaa[4,6]^3Spbb[5,6]+3276605/10656I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[3,6]Spaa[4,6]^3Spbb[5,6]-1634545/3552I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[3,6]Spaa[4,6]^3Spbb[5,6]+136209/148I Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[3,6]Spaa[4,6]^3Spbb[5,6]-17/16I Spbb[1,3]^3Spaa[1,4]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[3,6]^2Spbb[3,6]+42008257/63936I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[3,6]Spbb[3,6]Spaa[4,6]-6985355/3552I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[3,6]Spaa[4,6]^2-34621519/63936I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[3,6]Spbb[3,6]Spaa[4,6]-15937679/10656I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[3,6]Spaa[4,6]^2+96502601/31968I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[3,6]Spaa[4,6]^2+15/2I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,5]Spaa[3,6]^2Spbb[3,6]-40607129/31968I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]+40095641/31968I Spbb[1,3]^2Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[3,6]Spbb[3,6]Spaa[4,6]-12932101/10656I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[3,6]Spaa[4,6]^2+2667415/3552I Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[3,6]Spaa[4,6]^2-39425329/31968I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[3,6]Spaa[4,6]^2+866960483/127872I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[3,6]Spaa[4,6]^2+106474025/28416I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]-117379861/31968I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[3,6]Spaa[4,6]^2-1534493/1776I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[3,6]Spaa[4,6]^2+298321871/255744I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[3,6]Spaa[4,6]^2+558169/592I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spbb[1,6]Spaa[2,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]+71/16I Spbb[1,3]Spaa[1,4]^2Spbb[1,5]^3Spaa[1,6]Spbb[1,6]Spaa[2,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]-168323/2664I Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[3,6]Spaa[4,6]^2+366505/5328I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^3Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[3,6]Spaa[4,6]^2-1692341/1776I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[3,6]Spaa[4,6]Spaa[5,6]+542875/1184I Spaa[1,4]^2Spbb[1,4]^3Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[3,6]Spaa[4,6]^2+1309947/1184I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[3,6]Spaa[4,6]^2-58633/296I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[3,6]Spaa[4,6]^2-68485363/31968I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[3,6]Spaa[4,6]^2+634839/1184I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^3Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[3,6]Spaa[4,6]^2+25672355/15984I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^3Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[3,6]Spaa[4,6]Spaa[5,6]+29/48I Spaa[1,5]^2Spbb[1,5]^4Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[3,6]Spaa[4,6]^2+7/48I Spaa[1,4]Spaa[1,5]Spbb[1,5]^4Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[3,6]Spaa[4,6]Spaa[5,6]-3/4I Spaa[1,4]^2Spbb[1,5]^4Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[3,6]Spaa[5,6]^2-3/16I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spaa[4,6]^3Spbb[4,6]^2-325/48I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[4,6]^3Spbb[4,6]^2-1675105/3552I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spaa[4,6]^3Spbb[4,6]^2-124735/888I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,5]Spaa[4,6]^3Spbb[4,6]^2+124735/888I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spaa[4,6]^3Spbb[4,6]^2-1/16I Spbb[1,3]^3Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]-3/2I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+3/16I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-29/16I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-47/6I Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+54479/296I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-191163/1184I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+193015/888I Spbb[1,3]^3Spaa[1,4]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[3,6]Spaa[4,6]Spbb[4,6]-23/16I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spaa[4,6]^2Spbb[4,6]-397241/1184I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[4,6]^2Spbb[4,6]-189083/296I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spaa[4,6]^2Spbb[4,6]-124223/592I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[4,6]^2Spbb[4,6]+479465/3552I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]-195389/888I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,5]Spaa[4,6]^2Spbb[4,6]-45491/888I Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spaa[4,6]^2Spbb[4,6]+32495/222I Spbb[1,3]^2Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[4,6]^2Spbb[4,6]+24977/1184I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spaa[4,6]^2Spbb[4,6]-13953/592I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,5]Spaa[4,6]^2Spbb[4,6]+45541/592I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spaa[4,6]^2Spbb[4,6]-27847/222I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spbb[1,6]Spaa[2,5]Spaa[4,6]^2Spbb[4,6]-31361/296I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^3Spaa[1,6]Spbb[1,6]Spaa[2,4]Spaa[4,6]^2Spbb[4,6]+205471/888I Spbb[1,3]Spaa[1,4]^2Spbb[1,5]^3Spaa[1,6]Spbb[1,6]Spaa[2,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]-1/16I Spbb[1,3]^3Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[3,6]Spaa[4,6]^2Spbb[5,6]^2-1/8I Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[4,6]^3Spbb[5,6]^2-1/16I Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spaa[4,6]^3Spbb[5,6]^2+3/4I Spbb[1,3]^4Spaa[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[3,6]^2Spbb[5,6]-740203/3552I Spaa[1,3]Spbb[1,3]^4Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[3,6]Spaa[4,6]Spbb[5,6]+13/8I Spaa[1,3]^2Spbb[1,3]^4Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[4,6]^2Spbb[5,6]-991361/1184I Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[3,6]Spaa[4,6]Spbb[5,6]-1/4I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spaa[4,6]^2Spbb[5,6]+271433/222I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[4,6]^2Spbb[5,6]+535/96I Spbb[1,3]^3Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[3,6]Spaa[4,6]Spbb[5,6]-95725/1776I Spaa[1,3]Spbb[1,3]^3Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[4,6]^2Spbb[5,6]+68557/444I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spaa[4,6]^2Spbb[5,6]-41/24I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[4,6]^2Spbb[5,6]+113371/888I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spaa[4,6]^2Spbb[5,6]-1071125/3552I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[4,6]^2Spbb[5,6]-529/48I Spbb[1,3]^2Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[4,6]^2Spbb[5,6]+9/16I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spaa[2,4]Spaa[4,6]^2Spbb[5,6]+6229/96I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spaa[4,6]^2Spbb[5,6]+9791/96I Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spaa[4,6]^2Spbb[5,6]-15/16I Spaa[1,3]Spbb[1,3]^4Spaa[1,4]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[3,6]-5/12I Spaa[1,3]^3Spbb[1,3]^4Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spaa[4,6]+589/96I Spaa[1,3]^2Spbb[1,3]^4Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[4,6]-184919/1184I Spbb[1,3]^3Spaa[1,4]^3Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[3,6]+425/24I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spaa[4,6]-37545/1184I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[4,6]+102347/888I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]^2Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,5]Spaa[3,6]-50341/444I Spbb[1,3]^3Spaa[1,4]^2Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[3,6]+45283/444I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,5]Spaa[4,6]+5/8I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spaa[4,6]-130017/1184I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[4,6]+2747/32I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spaa[4,6]-231455/1184I Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[4,6]-1/2I Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,5]Spaa[3,6]+869495/3552I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,5]Spaa[4,6]+4391/96I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spaa[4,6]-663049/1776I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[4,6]-46567/444I Spbb[1,3]^2Spaa[1,4]^2Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spbb[1,6]Spaa[2,5]Spaa[3,6]+20039/444I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spbb[1,6]Spaa[2,5]Spaa[4,6]-4I Spaa[1,3]Spbb[1,3]^2Spaa[1,5]^2Spbb[1,5]^3Spaa[1,6]Spbb[1,6]Spaa[2,4]Spaa[4,6]-33021/592I Spbb[1,3]^2Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^3Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[4,6]+96353/888I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]^3Spaa[1,6]Spbb[1,6]Spaa[2,5]Spaa[5,6]+6235/96I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^3Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spaa[4,6]+93403/3552I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,5]Spaa[4,6]+499559/3552I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spaa[4,6]+841/12I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spbb[1,6]Spaa[2,5]Spaa[4,6]+3289/96I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^3Spaa[1,6]Spbb[1,6]Spaa[2,4]Spaa[4,6]-113/48I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]Spbb[1,5]^3Spaa[1,6]Spbb[1,6]Spaa[2,5]Spaa[5,6]+3/2I Spbb[1,3]Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^4Spaa[1,6]Spbb[1,6]Spaa[2,5]Spaa[4,6]-5/16I Spbb[1,3]Spaa[1,5]^3Spbb[1,5]^4Spaa[1,6]Spbb[1,6]Spaa[2,4]Spaa[4,6]-19/16I Spbb[1,3]Spaa[1,4]^2Spaa[1,5]Spbb[1,5]^4Spaa[1,6]Spbb[1,6]Spaa[2,5]Spaa[5,6]-25454057/63936I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[2,3]Spaa[3,6]^3Spbb[3,6]^3Spaa[4,6]-6186265/42624I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[2,3]Spaa[3,6]^2Spbb[3,6]^3Spaa[4,6]^2-25430081/63936I Spbb[1,3]^2Spaa[2,3]Spaa[3,4]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]^3Spaa[4,6]-14819453/63936I Spbb[1,3]^2Spaa[2,3]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]^3Spbb[4,5]Spaa[4,6]^2-2384955/2368I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spaa[3,6]^2Spbb[3,6]^3Spaa[4,6]^2+28358837/10656I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spaa[3,6]Spbb[3,6]^3Spaa[4,6]^3-117189817/63936I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^3Spaa[4,6]^2-273482549/63936I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[3,4]Spaa[3,6]Spbb[3,6]^3Spbb[4,5]Spaa[4,6]^3+5/16I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[3,6]^3Spbb[3,6]^3Spaa[4,6]-287437207/127872I Spaa[1,3]Spbb[1,3]Spbb[1,5]^2Spaa[2,5]Spaa[3,6]^2Spbb[3,6]^3Spaa[4,6]^2+287397247/127872I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spaa[3,6]^2Spbb[3,6]^3Spaa[4,6]^2+58550087/127872I Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]^3Spaa[4,5]Spaa[4,6]+58534103/127872I Spbb[1,3]Spbb[1,5]Spaa[2,5]Spaa[3,4]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]^3Spaa[4,6]+218500699/127872I Spbb[1,3]Spbb[1,5]Spaa[2,3]Spaa[3,6]^2Spbb[3,6]^3Spaa[4,5]Spbb[4,5]Spaa[4,6]^2+102809339/127872I Spbb[1,3]Spbb[1,5]Spaa[2,5]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]^3Spbb[4,5]Spaa[4,6]^2+289545221/127872I Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[2,3]Spaa[3,6]Spbb[3,6]^3Spaa[4,6]^3-196042373/63936I Spaa[1,3]Spbb[1,4]^2Spbb[1,5]Spaa[2,3]Spbb[3,6]^3Spaa[4,6]^4+61339031/42624I Spbb[1,4]^2Spaa[2,3]Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]^3Spaa[4,6]^3+139062433/127872I Spbb[1,4]^2Spaa[2,3]Spaa[3,4]Spbb[3,6]^3Spbb[4,5]Spaa[4,6]^4+304001/384I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[3,6]^2Spbb[3,6]^3Spaa[4,6]^2+3327083/4736I Spaa[1,3]Spbb[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[3,6]Spbb[3,6]^3Spaa[4,6]^3-10614643/7104I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spaa[3,6]Spbb[3,6]^3Spaa[4,6]^3-19559201/7992I Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^3Spaa[4,5]Spaa[4,6]^2-88258217/42624I Spbb[1,4]Spbb[1,5]Spaa[2,5]Spaa[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^3Spaa[4,6]^2-608174491/127872I Spbb[1,4]Spbb[1,5]Spaa[2,3]Spaa[3,6]Spbb[3,6]^3Spaa[4,5]Spbb[4,5]Spaa[4,6]^3-513870095/127872I Spbb[1,4]Spbb[1,5]Spaa[2,5]Spaa[3,4]Spaa[3,6]Spbb[3,6]^3Spbb[4,5]Spaa[4,6]^3+43661575/21312I Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spaa[3,6]^2Spbb[3,6]^3Spaa[4,6]^2+9/16I Spaa[1,4]Spbb[1,5]^3Spaa[2,5]Spaa[3,6]^2Spbb[3,6]^3Spaa[4,6]Spaa[5,6]-43673563/21312I Spaa[1,3]Spbb[1,5]^3Spaa[2,5]Spaa[3,6]Spbb[3,6]^3Spaa[4,6]^2Spaa[5,6]+34799587/42624I Spbb[1,5]^2Spaa[2,5]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]^3Spaa[4,5]Spaa[4,6]+34796923/42624I Spbb[1,5]^2Spaa[2,5]Spaa[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^3Spaa[4,6]Spaa[5,6]+36355711/21312I Spbb[1,5]^2Spaa[2,5]Spaa[3,6]^2Spbb[3,6]^3Spaa[4,5]Spbb[4,5]Spaa[4,6]^2+45801403/42624I Spbb[1,5]^2Spaa[2,5]Spaa[3,4]Spaa[3,6]Spbb[3,6]^3Spbb[4,5]Spaa[4,6]^2Spaa[5,6]-383015/3552I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[2,3]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]^2Spbb[4,6]-113724325/127872I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[2,3]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^3Spbb[4,6]-424399/5328I Spbb[1,3]^2Spaa[2,3]Spaa[3,4]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-48613/48I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^3Spbb[4,6]+19907353/7104I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[3,6]^2Spaa[4,6]^4Spbb[4,6]-20031749/7992I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[3,4]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^4Spbb[4,6]-1919063/1998I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]^2Spbb[4,6]-2308669/999I Spaa[1,3]Spbb[1,3]Spbb[1,5]^2Spaa[2,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^3Spbb[4,6]+6536401/1998I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^3Spbb[4,6]+42806423/31968I Spbb[1,3]Spbb[1,5]Spaa[2,3]Spaa[3,6]Spbb[3,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]+98537/288I Spbb[1,3]Spbb[1,5]Spaa[2,5]Spaa[3,4]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-160302473/127872I Spaa[1,3]Spbb[1,4]^2Spbb[1,5]Spaa[2,4]Spbb[3,6]^2Spaa[4,6]^4Spbb[4,6]-17556421/10656I Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[2,3]Spbb[3,6]^2Spaa[4,6]^4Spbb[4,6]-11586983/31968I Spbb[1,4]^2Spaa[2,4]Spaa[3,4]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^4Spbb[4,6]+32294317/42624I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^3Spbb[4,6]-3849061/21312I Spaa[1,3]Spbb[1,4]Spbb[1,5]^2Spaa[2,5]Spbb[3,6]^2Spaa[4,6]^4Spbb[4,6]-24596195/42624I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[3,6]^2Spaa[4,6]^4Spbb[4,6]-369259907/127872I Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[3,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]-29654617/15984I Spbb[1,4]Spbb[1,5]Spaa[2,5]Spaa[3,4]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^4Spbb[4,6]+47789617/21312I Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^3Spbb[4,6]-34001143/42624I Spaa[1,4]Spbb[1,5]^3Spaa[2,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-61578091/42624I Spaa[1,3]Spbb[1,5]^3Spaa[2,5]Spbb[3,6]^2Spaa[4,6]^3Spbb[4,6]Spaa[5,6]+48748711/42624I Spbb[1,5]^2Spaa[2,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]+13999/32I Spbb[1,5]^2Spaa[2,5]Spaa[3,4]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spaa[5,6]+25438073/63936I Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spaa[3,6]^3Spbb[3,6]^2Spaa[4,6]Spbb[5,6]-11014139/63936I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]^2Spbb[5,6]+1497065/999I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]^2Spbb[5,6]-48131779/31968I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^3Spbb[5,6]-69466909/127872I Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spaa[2,3]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]^2Spbb[5,6]+66539/666I Spbb[1,3]^2Spaa[2,3]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]^2Spbb[5,6]+25426085/63936I Spbb[1,3]^2Spaa[2,3]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]^2Spaa[4,5]Spaa[4,6]Spbb[5,6]-5322397/127872I Spbb[1,3]^2Spaa[2,3]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]+15257923/42624I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^3Spbb[5,6]-36950591/42624I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[3,6]^2Spaa[4,6]^4Spbb[5,6]+35253079/21312I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^3Spbb[5,6]-4080521/3552I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^3Spbb[5,6]+78901175/42624I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,5]Spaa[4,6]^2Spbb[5,6]+222901481/63936I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[3,6]Spbb[3,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[5,6]-8108071/31968I Spaa[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[3,6]^2Spaa[4,6]^4Spbb[5,6]-3301417/15984I Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[3,6]^2Spaa[4,6]^4Spbb[5,6]-102539525/127872I Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[3,6]^2Spaa[4,6]^4Spbb[5,6]+197898061/127872I Spbb[1,4]^2Spaa[2,3]Spaa[3,4]Spbb[3,4]Spbb[3,6]^2Spaa[4,6]^4Spbb[5,6]-343292617/127872I Spbb[1,4]^2Spaa[2,3]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,5]Spaa[4,6]^3Spbb[5,6]-171582629/127872I Spbb[1,4]^2Spaa[2,3]Spbb[3,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^4Spbb[5,6]-2917949/63936I Spbb[1,3]^3Spaa[1,4]^2Spbb[1,5]Spaa[2,3]Spaa[3,6]^3Spbb[3,6]^2+14132977/10656I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,5]Spaa[2,3]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]-342882037/127872I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,5]Spaa[2,3]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2-2905961/63936I Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spaa[3,4]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]^2+14925757/63936I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spaa[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]-2614223/1728I Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]^2Spbb[4,5]Spaa[4,6]+103504097/42624I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spaa[3,4]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^2-113821763/85248I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,3]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]+877096139/255744I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2+20719331/63936I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[3,6]^2Spaa[4,6]^3-125692993/255744I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]-495288847/127872I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2-2085918701/255744I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[3,4]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^2-6119607/2368I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[3,4]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^3+57/8I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]^2Spaa[2,5]Spaa[3,6]^3Spbb[3,6]^2-10985923/7992I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]+73669903/31968I Spbb[1,3]^2Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]-419619163/127872I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]^2Spaa[2,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2+1037035/576I Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2+56733731/127872I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[2,3]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]^2Spaa[4,5]+52049447/127872I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[2,5]Spaa[3,4]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]^2-18193541/127872I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[2,3]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,5]Spaa[4,6]+18812507/42624I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[2,5]Spaa[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]+14435113/63936I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[2,3]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]-209625733/63936I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[2,5]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]^2Spbb[4,5]Spaa[4,6]+6362035/5328I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[2,3]Spaa[3,6]Spbb[3,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^2+279874741/63936I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[2,5]Spaa[3,4]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^2+27591691/63936I Spbb[1,3]^2Spaa[2,3]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]-384293/1728I Spbb[1,3]^2Spaa[2,3]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^2+4269091/63936I Spbb[1,3]^2Spaa[2,3]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]^2Spaa[4,5]+1755121/63936I Spbb[1,3]^2Spaa[2,5]Spaa[3,4]^2Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]^2+38893277/127872I Spbb[1,3]^2Spaa[2,3]Spaa[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]-112083317/127872I Spbb[1,3]^2Spaa[2,5]Spaa[3,4]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spbb[4,5]Spaa[4,6]-3641621/7104I Spbb[1,3]^2Spaa[2,3]Spaa[3,4]Spaa[3,6]Spbb[3,6]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2-142394719/127872I Spbb[1,3]^2Spaa[2,5]Spaa[3,4]^2Spaa[3,6]Spbb[3,6]^2Spbb[4,5]^2Spaa[4,6]^2+2982332257/255744I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,3]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2+160549531/63936I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spbb[1,5]Spaa[2,4]Spbb[3,6]^2Spaa[4,6]^3-2318671861/255744I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[2,3]Spbb[3,6]^2Spaa[4,6]^3+515208193/85248I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2-305656937/127872I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,3]Spaa[3,4]Spbb[3,5]Spbb[3,6]^2Spaa[4,6]^3-184617473/63936I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spaa[3,4]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^3+204008381/85248I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spaa[3,4]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^3+56895817/14208I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]-280305787/85248I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2-249893521/255744I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2+27527941/10656I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,5]^2Spaa[2,5]Spbb[3,6]^2Spaa[4,6]^3-44771747/63936I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[3,6]^2Spaa[4,6]^3+4950083/1998I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,5]Spaa[4,6]+1536645449/255744I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,5]Spaa[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]-177136423/31968I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,5]Spaa[4,6]^2-1619989465/127872I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spaa[2,5]Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2+13175395/85248I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spaa[3,6]Spbb[3,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^2-220717049/85248I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,5]Spaa[3,4]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^2-19311241/3456I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[3,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^3-989007647/127872I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spaa[2,5]Spaa[3,4]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^3+1167361/10656I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2-57521459/31968I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[3,4]^2Spbb[3,4]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^3+23131739/14208I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]^2Spaa[4,5]Spaa[4,6]+614261807/127872I Spbb[1,3]Spbb[1,4]Spaa[2,5]Spaa[3,4]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]+6393283/864I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^2+607511047/63936I Spbb[1,3]Spbb[1,4]Spaa[2,5]Spaa[3,4]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^2+264055061/42624I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[3,4]Spbb[3,6]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3+655267763/127872I Spbb[1,3]Spbb[1,4]Spaa[2,5]Spaa[3,4]^2Spbb[3,6]^2Spbb[4,5]^2Spaa[4,6]^3+58281967/15984I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]+151/16I Spbb[1,3]Spaa[1,4]^2Spbb[1,5]^3Spaa[2,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[5,6]+197368945/127872I Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2-273008/333I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^3Spaa[2,3]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2-29301323/7992I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,5]^3Spaa[2,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]Spaa[5,6]-91175233/127872I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]^3Spaa[2,5]Spbb[3,6]^2Spaa[4,6]^2Spaa[5,6]+47967847/31968I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]^2Spaa[4,5]-13411817/42624I Spaa[1,3]Spbb[1,3]Spbb[1,5]^2Spaa[2,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,5]Spaa[4,6]-10768973/10656I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,5]Spaa[4,6]+48057757/31968I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[5,6]-56642221/42624I Spaa[1,3]Spbb[1,3]Spbb[1,5]^2Spaa[2,5]Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]Spaa[5,6]+616675/1728I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]+225215459/127872I Spaa[1,3]Spbb[1,3]Spbb[1,5]^2Spaa[2,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^2-8964917/10656I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spaa[3,6]Spbb[3,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^2-14974673/7104I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[3,4]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]+131037197/63936I Spaa[1,3]Spbb[1,3]Spbb[1,5]^2Spaa[2,5]Spaa[3,4]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^2Spaa[5,6]-1894037/10656I Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]^2Spaa[4,5]^2+65334607/127872I Spbb[1,3]Spbb[1,5]Spaa[2,5]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]^2Spaa[4,5]+88007107/127872I Spbb[1,3]Spbb[1,5]Spaa[2,5]Spaa[3,4]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]^2Spaa[5,6]-1085447/2664I Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]+1162841/2368I Spbb[1,3]Spbb[1,5]Spaa[2,5]Spaa[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]+10695365/63936I Spbb[1,3]Spbb[1,5]Spaa[2,5]Spaa[3,4]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]-4809049/10656I Spbb[1,3]Spbb[1,5]Spaa[2,3]Spaa[3,6]Spbb[3,6]^2Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2-24987749/63936I Spbb[1,3]Spbb[1,5]Spaa[2,5]Spaa[3,4]Spaa[3,6]Spbb[3,6]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2-56848283/42624I Spbb[1,3]Spbb[1,5]Spaa[2,5]Spaa[3,4]^2Spbb[3,6]^2Spbb[4,5]^2Spaa[4,6]^2Spaa[5,6]-1288409/3456I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[1,5]Spaa[2,4]Spbb[3,6]^2Spaa[4,6]^3-3164513/3552I Spaa[1,4]^2Spbb[1,4]^3Spbb[1,5]Spaa[2,3]Spbb[3,6]^2Spaa[4,6]^3+524674/333I Spaa[1,3]Spbb[1,4]^3Spaa[2,4]Spaa[3,4]Spbb[3,5]Spbb[3,6]^2Spaa[4,6]^3-81011863/127872I Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spaa[3,4]Spbb[3,5]Spbb[3,6]^2Spaa[4,6]^3-8759437/7992I Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spaa[3,4]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^3+827647181/255744I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]^2Spaa[2,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2+155616311/42624I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,5]^2Spaa[2,5]Spbb[3,6]^2Spaa[4,6]^3-50367967/15984I Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spbb[3,6]^2Spaa[4,6]^3-1163616137/255744I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[3,6]^2Spaa[4,6]^3-1875887399/255744I Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[2,3]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,5]Spaa[4,6]^2-270484453/127872I Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[2,5]Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2+367864813/127872I Spaa[1,3]Spbb[1,4]^2Spbb[1,5]Spaa[2,3]Spbb[3,5]Spbb[3,6]^2Spaa[4,5]Spaa[4,6]^3+566927191/127872I Spaa[1,3]Spbb[1,4]^2Spbb[1,5]Spaa[2,5]Spaa[3,4]Spbb[3,5]Spbb[3,6]^2Spaa[4,6]^3+510717289/127872I Spaa[1,3]Spbb[1,4]^2Spbb[1,5]Spaa[2,4]Spbb[3,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^3-1001457961/85248I Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[2,3]Spbb[3,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^3-58882957/63936I Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[2,5]Spaa[3,4]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^3-26191423/127872I Spbb[1,4]^2Spaa[2,3]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spbb[3,6]^2Spaa[4,6]^3-43003961/31968I Spbb[1,4]^2Spaa[2,4]Spaa[3,4]^2Spbb[3,4]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^3-623225543/127872I Spbb[1,4]^2Spaa[2,3]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,5]Spaa[4,6]^2-346421/128I Spbb[1,4]^2Spaa[2,5]Spaa[3,4]^2Spbb[3,5]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2-1308450007/127872I Spbb[1,4]^2Spaa[2,3]Spaa[3,4]Spbb[3,5]Spbb[3,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^3-15877151/3552I Spbb[1,4]^2Spaa[2,5]Spaa[3,4]^2Spbb[3,5]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^3-680370317/127872I Spbb[1,4]^2Spaa[2,4]Spaa[3,4]Spbb[3,6]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3-16689517/31968I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2+217750139/127872I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^3Spaa[2,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]Spaa[5,6]-45323345/31968I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spbb[3,6]^2Spaa[4,6]^3+42660097/31968I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^3Spaa[2,3]Spbb[3,6]^2Spaa[4,6]^3-15593231/14208I Spaa[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]^3Spaa[2,5]Spbb[3,6]^2Spaa[4,6]^2Spaa[5,6]+135578861/31968I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[2,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,5]Spaa[4,6]-691304/333I Spaa[1,3]Spbb[1,4]Spbb[1,5]^2Spaa[2,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,5]Spaa[4,6]^2-65171/3552I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,5]Spaa[4,6]^2+776899967/127872I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]Spaa[5,6]-396903739/127872I Spaa[1,3]Spbb[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[3,4]Spbb[3,5]Spbb[3,6]^2Spaa[4,6]^2Spaa[5,6]+80694533/31968I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^2-307427/2664I Spaa[1,3]Spbb[1,4]Spbb[1,5]^2Spaa[2,5]Spbb[3,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^3-25947/1184I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[3,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^3+338128063/127872I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[3,4]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^2Spaa[5,6]-38891789/31968I Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]^2Spaa[4,5]^2Spaa[4,6]-13983049/21312I Spbb[1,4]Spbb[1,5]Spaa[2,5]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]^2Spaa[4,5]Spaa[4,6]+157045217/63936I Spbb[1,4]Spbb[1,5]Spaa[2,5]Spaa[3,4]^2Spbb[3,5]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,6]Spaa[5,6]-84002119/31968I Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2-11202193/127872I Spbb[1,4]Spbb[1,5]Spaa[2,5]Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^2+138663905/63936I Spbb[1,4]Spbb[1,5]Spaa[2,5]Spaa[3,4]^2Spbb[3,5]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^2Spaa[5,6]-31472005/15984I Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[3,6]^2Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^3-7203613/31968I Spbb[1,4]Spbb[1,5]Spaa[2,5]Spaa[3,4]Spbb[3,6]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3+96147487/42624I Spaa[1,5]^2Spbb[1,5]^4Spaa[2,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2-2585821/1776I Spaa[1,4]Spaa[1,5]Spbb[1,5]^4Spaa[2,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]Spaa[5,6]+23/8I Spaa[1,4]^2Spbb[1,5]^4Spaa[2,5]Spaa[3,6]Spbb[3,6]^2Spaa[5,6]^2-95982319/42624I Spaa[1,3]Spaa[1,5]Spbb[1,5]^4Spaa[2,5]Spbb[3,6]^2Spaa[4,6]^2Spaa[5,6]+2573833/1776I Spaa[1,3]Spaa[1,4]Spbb[1,5]^4Spaa[2,5]Spbb[3,6]^2Spaa[4,6]Spaa[5,6]^2+70252609/21312I Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,5]Spaa[4,6]+35072695/21312I Spaa[1,4]Spbb[1,5]^3Spaa[2,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,5]Spaa[5,6]-19629221/4736I Spaa[1,3]Spbb[1,5]^3Spaa[2,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,5]Spaa[4,6]Spaa[5,6]+35119315/21312I Spaa[1,4]Spbb[1,5]^3Spaa[2,5]Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[5,6]^2-36277651/42624I Spaa[1,3]Spbb[1,5]^3Spaa[2,5]Spaa[3,4]Spbb[3,5]Spbb[3,6]^2Spaa[4,6]Spaa[5,6]^2+96448807/21312I Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^2+16795723/42624I Spaa[1,4]Spbb[1,5]^3Spaa[2,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]-87316501/21312I Spaa[1,3]Spbb[1,5]^3Spaa[2,5]Spbb[3,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]+40368115/42624I Spaa[1,4]Spbb[1,5]^3Spaa[2,5]Spaa[3,4]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]^2+30279307/42624I Spbb[1,5]^2Spaa[2,5]Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]^2Spaa[4,5]^2+32299225/21312I Spbb[1,5]^2Spaa[2,5]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]^2Spaa[4,5]Spaa[5,6]+34308487/42624I Spbb[1,5]^2Spaa[2,5]Spaa[3,4]^2Spbb[3,5]^2Spaa[3,6]Spbb[3,6]^2Spaa[5,6]^2+33243355/21312I Spbb[1,5]^2Spaa[2,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]+12935185/4736I Spbb[1,5]^2Spaa[2,5]Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]+40190515/42624I Spbb[1,5]^2Spaa[2,5]Spaa[3,4]^2Spbb[3,5]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]^2+41809675/42624I Spbb[1,5]^2Spaa[2,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2+79212343/42624I Spbb[1,5]^2Spaa[2,5]Spaa[3,4]Spbb[3,6]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2Spaa[5,6]-139723/288I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[2,3]Spaa[3,6]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]^2+42739/1332I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[2,3]Spbb[3,6]Spaa[4,6]^4Spbb[4,6]^2-52093/222I Spbb[1,3]^2Spaa[2,3]Spaa[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^2-2527691/5328I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spbb[3,6]Spaa[4,6]^4Spbb[4,6]^2+1596469/5328I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[3,6]Spaa[4,6]^4Spbb[4,6]^2-71333/1776I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spaa[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^2-2121505/10656I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]^2-115829/666I Spaa[1,3]Spbb[1,3]Spbb[1,5]^2Spaa[2,5]Spbb[3,6]Spaa[4,6]^4Spbb[4,6]^2+441641/1184I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[3,6]Spaa[4,6]^4Spbb[4,6]^2+874789/5328I Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^2-43181/1184I Spbb[1,3]Spbb[1,5]Spaa[2,5]Spaa[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^2-1398125/666I Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[2,4]Spbb[3,6]Spaa[4,6]^4Spbb[4,6]^2-292159/3552I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[2,5]Spbb[3,6]Spaa[4,6]^4Spbb[4,6]^2+292159/3552I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spbb[3,6]Spaa[4,6]^4Spbb[4,6]^2-128737/222I Spbb[1,4]Spbb[1,5]Spaa[2,4]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^2+218355/1184I Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spbb[3,6]Spaa[4,6]^4Spbb[4,6]^2-218355/1184I Spaa[1,4]Spbb[1,5]^3Spaa[2,5]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]+300901/1184I Spbb[1,5]^2Spaa[2,5]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^2+446455/3552I Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]+32770/333I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spaa[3,6]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-494521/1776I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[3,6]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+2875909/10656I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[3,6]Spaa[4,6]^4Spbb[4,6]Spbb[5,6]-4837163/10656I Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spaa[2,3]Spaa[3,6]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-411527/3552I Spbb[1,3]^2Spaa[2,3]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+197011/5328I Spbb[1,3]^2Spaa[2,3]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+1247333/2664I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[3,6]Spaa[4,6]^4Spbb[4,6]Spbb[5,6]-2816863/3552I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[3,6]Spaa[4,6]^4Spbb[4,6]Spbb[5,6]+360601/2664I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[3,6]Spaa[4,6]^4Spbb[4,6]Spbb[5,6]+258877/3552I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[3,4]Spbb[3,4]Spbb[3,6]Spaa[4,6]^4Spbb[4,6]Spbb[5,6]-3276815/7992I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]Spbb[5,6]-1634545/3552I Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[3,6]Spaa[4,6]^4Spbb[4,6]Spbb[5,6]-1398125/666I Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,4]Spbb[3,6]Spaa[4,6]^4Spbb[4,6]Spbb[5,6]+389623/3552I Spbb[1,4]^2Spaa[2,4]Spaa[3,4]Spbb[3,4]Spbb[3,6]Spaa[4,6]^4Spbb[4,6]Spbb[5,6]-11680933/10656I Spbb[1,4]^2Spaa[2,4]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]Spbb[5,6]-234859/666I Spbb[1,3]^3Spaa[1,4]^2Spbb[1,5]Spaa[2,3]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]+129283093/63936I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,5]Spaa[2,3]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]-3668973/1184I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,5]Spaa[2,3]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]+219515/888I Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spaa[3,4]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+393291/1184I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spaa[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-263906749/63936I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,3]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]-72689/96I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[1,5]Spaa[2,4]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]+4638629/864I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]-125093/72I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]Spaa[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-28178513/10656I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-55728983/31968I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]^2Spaa[2,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]-471587/7992I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]+53337719/15984I Spbb[1,3]^2Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]-22766447/10656I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]^2Spaa[2,5]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]+312479/1776I Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]+3383057/1998I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[2,3]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-1056553/10656I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[2,5]Spaa[3,4]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-204731/592I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[2,3]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]+6980791/10656I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[2,5]Spaa[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-2841025/3552I Spbb[1,3]^2Spaa[2,3]Spaa[3,4]^2Spbb[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-828871/3552I Spbb[1,3]^2Spaa[2,3]Spaa[3,4]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]+949409/3552I Spbb[1,3]^2Spaa[2,5]Spaa[3,4]^2Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]-4688021/3996I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[2,4]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]+457873931/127872I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,3]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]+249181/5328I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spaa[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]+665003981/127872I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]-139238803/31968I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[2,5]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]-14983/54I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]-404531/1152I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]-1614859/3552I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-495163105/255744I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]+1971487/31968I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,5]Spaa[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-1773983/1776I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spaa[3,4]^2Spbb[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]+33180107/31968I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spaa[3,4]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]+3305961/1184I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]-1013253/592I Spbb[1,3]Spaa[1,4]^2Spbb[1,5]^3Spaa[2,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]-307043/333I Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]+578867/3552I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^3Spaa[2,3]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]-214145/666I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,5]^3Spaa[2,5]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+6527761/3552I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-3914137/5328I Spaa[1,3]Spbb[1,3]Spbb[1,5]^2Spaa[2,5]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]+40439/444I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]+450721/5328I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-48595/10656I Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]-223891/1776I Spbb[1,3]Spbb[1,5]Spaa[2,5]Spaa[3,4]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]-27291173/10656I Spaa[1,4]^2Spbb[1,4]^3Spbb[1,5]Spaa[2,4]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]+23766941/10656I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]^2Spaa[2,5]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]-23132627/5328I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]-203074291/63936I Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[2,4]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-240403717/63936I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]+2781313/1776I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]+140276449/63936I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^3Spaa[2,5]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-33137/1776I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[2,5]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]+1595135/3552I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-128737/222I Spbb[1,4]Spbb[1,5]Spaa[2,4]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]+411613/444I Spaa[1,5]^2Spbb[1,5]^4Spaa[2,5]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]-1134897/592I Spaa[1,4]Spaa[1,5]Spbb[1,5]^4Spaa[2,5]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+1758239/1776I Spaa[1,4]^2Spbb[1,5]^4Spaa[2,5]Spbb[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+1622859/1184I Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-1598513/1184I Spaa[1,4]Spbb[1,5]^3Spaa[2,5]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+1578781/3552I Spbb[1,5]^2Spaa[2,5]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]+2403989/10656I Spbb[1,3]^3Spaa[1,5]Spaa[2,3]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]^2Spbb[5,6]^2-75233/10656I Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spaa[2,3]Spaa[3,6]Spbb[3,6]Spaa[4,6]^3Spbb[5,6]^2-66539/666I Spbb[1,3]^2Spaa[2,3]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spaa[4,6]^2Spbb[5,6]^2-5423167/10656I Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spaa[2,3]Spbb[3,6]Spaa[4,6]^4Spbb[5,6]^2-3030491/7992I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spaa[4,6]^3Spbb[5,6]^2-1634545/3552I Spbb[1,4]^3Spaa[1,5]Spaa[2,4]Spbb[3,6]Spaa[4,6]^4Spbb[5,6]^2-198001957/127872I Spbb[1,4]^2Spaa[2,3]Spbb[3,4]Spbb[3,6]Spaa[4,5]Spaa[4,6]^4Spbb[5,6]^2+2953913/63936I Spbb[1,3]^4Spaa[1,4]^2Spaa[2,3]Spaa[3,6]^3Spbb[3,6]Spbb[5,6]-56581457/63936I Spaa[1,3]Spbb[1,3]^4Spaa[1,4]Spaa[2,3]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[5,6]+4573639/5328I Spaa[1,3]^2Spbb[1,3]^4Spaa[2,3]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[5,6]+16265779/9472I Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[5,6]-59264681/28416I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[5,6]+3453293/3552I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spbb[3,6]Spaa[4,6]^3Spbb[5,6]-18815459/63936I Spbb[1,3]^3Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[5,6]-4177721/10656I Spaa[1,3]Spbb[1,3]^3Spaa[1,5]Spbb[1,5]Spaa[2,3]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[5,6]-957571/1776I Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[5,6]+5388035/10656I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[5,6]+523859/63936I Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]Spaa[4,5]Spbb[5,6]-65996/111I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spaa[4,6]Spbb[5,6]+40304377/63936I Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[5,6]-766559/666I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]-146217589/85248I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[5,6]+1691855/5328I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[3,6]Spaa[4,6]^3Spbb[5,6]+88194005/85248I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[3,6]Spaa[4,6]^3Spbb[5,6]+9910943/7104I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[5,6]-250649/2664I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[3,6]Spaa[4,6]^3Spbb[5,6]-483009125/255744I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[5,6]-3802729/3552I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[3,4]Spbb[3,4]Spbb[3,6]Spaa[4,6]^3Spbb[5,6]-3312707/1998I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spaa[4,6]Spbb[5,6]-2253059/15984I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spaa[4,6]^2Spbb[5,6]+195574121/63936I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]+12368431/15984I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[5,6]-43/48I Spbb[1,3]^2Spaa[1,5]^2Spbb[1,5]^2Spaa[2,3]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[5,6]-10070575/10656I Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spaa[4,6]Spbb[5,6]-93547/111I Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spaa[2,3]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]-403757/1184I Spbb[1,3]^2Spaa[2,3]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[5,6]-733235/1776I Spbb[1,3]^2Spaa[2,3]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spaa[4,6]Spbb[5,6]-725309/1184I Spbb[1,3]^2Spaa[2,3]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]-46333/1184I Spbb[1,3]^2Spaa[2,3]Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]Spaa[4,5]^2Spbb[5,6]-6925051/10656I Spbb[1,3]^2Spaa[2,3]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spbb[5,6]-2200495/3552I Spbb[1,3]^2Spaa[2,3]Spaa[3,6]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2Spbb[5,6]+12881191/10656I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[3,6]Spaa[4,6]^3Spbb[5,6]-23201333/10656I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]Spbb[3,6]Spaa[4,6]^3Spbb[5,6]+23927791/5328I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,4]Spbb[3,6]Spaa[4,6]^3Spbb[5,6]-95394677/127872I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[3,6]Spaa[4,6]^3Spbb[5,6]+4067555/3552I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spaa[3,4]Spbb[3,4]Spbb[3,6]Spaa[4,6]^3Spbb[5,6]+134818421/85248I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spaa[3,4]Spbb[3,4]Spbb[3,6]Spaa[4,6]^3Spbb[5,6]-7508617/1184I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spaa[4,6]^2Spbb[5,6]+100866781/127872I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[3,5]Spbb[3,6]Spaa[4,5]Spaa[4,6]^3Spbb[5,6]-246983405/127872I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[5,6]+1955705567/255744I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[5,6]-37683/1184I Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,3]Spbb[3,6]Spaa[4,6]^3Spbb[5,6]+878197/10656I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spaa[4,6]^2Spbb[5,6]+28026325/31968I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[5,6]-779033/888I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[3,4]^2Spbb[3,4]^2Spbb[3,6]Spaa[4,6]^3Spbb[5,6]-6335081/15984I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spaa[4,6]^2Spbb[5,6]+4032137/3996I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[3,4]Spbb[3,4]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[5,6]+30865189/31968I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]^2Spaa[4,6]Spbb[5,6]+4460327/1776I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[5,6]+26736875/31968I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^3Spbb[5,6]-1634545/3552I Spaa[1,4]^2Spbb[1,4]^4Spaa[2,4]Spbb[3,6]Spaa[4,6]^3Spbb[5,6]-409367/444I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spaa[2,4]Spbb[3,6]Spaa[4,6]^3Spbb[5,6]+387107/3552I Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spaa[3,4]Spbb[3,4]Spbb[3,6]Spaa[4,6]^3Spbb[5,6]+507099173/127872I Spaa[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[3,5]Spbb[3,6]Spaa[4,5]Spaa[4,6]^3Spbb[5,6]-2398071529/255744I Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[3,5]Spbb[3,6]Spaa[4,5]Spaa[4,6]^3Spbb[5,6]-1579943/15984I Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[5,6]-14257/1184I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2Spaa[2,4]Spbb[3,6]Spaa[4,6]^3Spbb[5,6]-4018249/3552I Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[3,5]Spbb[3,6]Spaa[4,5]Spaa[4,6]^3Spbb[5,6]-7439273/7992I Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,4]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[5,6]+403091/3552I Spbb[1,4]^2Spaa[2,4]Spaa[3,4]^2Spbb[3,4]^2Spbb[3,6]Spaa[4,6]^3Spbb[5,6]-136598519/42624I Spbb[1,4]^2Spaa[2,3]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spbb[3,6]Spaa[4,5]Spaa[4,6]^3Spbb[5,6]-421552793/127872I Spbb[1,4]^2Spaa[2,4]Spaa[3,4]Spbb[3,4]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[5,6]-86579629/127872I Spbb[1,4]^2Spaa[2,3]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]^2Spaa[4,6]^2Spbb[5,6]+4513873/42624I Spbb[1,4]^2Spaa[2,3]Spbb[3,5]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^3Spbb[5,6]+7074763/31968I Spbb[1,4]^2Spaa[2,4]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^3Spbb[5,6]-1/4I Spaa[1,3]Spbb[1,3]^4Spaa[1,4]^2Spbb[1,5]Spaa[2,3]Spaa[3,6]^2Spbb[3,6]+41532067/63936I Spaa[1,3]^2Spbb[1,3]^4Spaa[1,4]Spbb[1,5]Spaa[2,3]Spaa[3,6]Spbb[3,6]Spaa[4,6]-16071719/10656I Spaa[1,3]^3Spbb[1,3]^4Spbb[1,5]Spaa[2,3]Spbb[3,6]Spaa[4,6]^2-2905961/63936I Spaa[1,3]Spbb[1,3]^4Spaa[1,4]Spaa[2,3]Spaa[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]+2243545/3552I Spaa[1,3]^2Spbb[1,3]^4Spaa[2,3]Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]-596237/3552I Spbb[1,3]^4Spaa[1,4]^2Spaa[2,3]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]Spbb[4,5]-1301495/2664I Spaa[1,3]Spbb[1,3]^4Spaa[1,4]Spaa[2,3]Spaa[3,4]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]+25989403/10656I Spaa[1,3]^2Spbb[1,3]^4Spaa[2,3]Spaa[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2-401271/1184I Spbb[1,3]^3Spaa[1,4]^3Spbb[1,4]Spbb[1,5]Spaa[2,3]Spaa[3,6]^2Spbb[3,6]+7914767/5328I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,3]Spaa[3,6]Spbb[3,6]Spaa[4,6]+422923/3552I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spbb[1,5]Spaa[2,4]Spbb[3,6]Spaa[4,6]^2-26139055/31968I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[3,6]Spaa[4,6]^2-6039581/63936I Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spaa[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]-53257283/85248I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]-2554105/1332I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spaa[3,4]Spbb[3,5]Spbb[3,6]Spaa[4,6]^2-8089163/10656I Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spaa[3,4]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]-405755/1184I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[2,4]Spaa[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2-102198287/31968I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2+289/48I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]^2Spbb[1,5]^2Spaa[2,5]Spaa[3,6]^2Spbb[3,6]+5/12I Spbb[1,3]^3Spaa[1,4]^2Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spaa[3,6]^2Spbb[3,6]-13827019/31968I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]+7576493/7104I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spaa[3,6]Spbb[3,6]Spaa[4,6]-1172161/592I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,5]^2Spaa[2,5]Spbb[3,6]Spaa[4,6]^2+5122417/10656I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[3,6]Spaa[4,6]^2+4895093/14208I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,5]Spaa[2,3]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]+38419739/127872I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,5]Spaa[2,5]Spaa[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]-3959825/14208I Spbb[1,3]^3Spaa[1,4]^2Spbb[1,5]Spaa[2,3]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]-33988171/63936I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,5]Spaa[2,3]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spaa[4,6]+66584657/63936I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,5]Spaa[2,5]Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]+90017/888I Spbb[1,3]^3Spaa[1,4]^2Spbb[1,5]Spaa[2,3]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]-93535/444I Spbb[1,3]^3Spaa[1,4]^2Spbb[1,5]Spaa[2,5]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]Spbb[4,5]-22067275/63936I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,5]Spaa[2,3]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]-156516131/63936I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,5]Spaa[2,5]Spaa[3,4]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]-419293/1184I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,5]Spaa[2,3]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2+129761207/31968I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,5]Spaa[2,5]Spaa[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2+3806329/63936I Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]+479565/1184I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]+6342451/63936I Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]+3869543/10656I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spaa[3,4]^2Spbb[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2+4317043/63936I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]+1799077/63936I Spaa[1,3]Spbb[1,3]^3Spaa[2,5]Spaa[3,4]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]+31375/888I Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]-2392187/4736I Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spaa[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]-71516627/127872I Spbb[1,3]^3Spaa[1,4]Spaa[2,5]Spaa[3,4]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spbb[4,5]+4251637/31968I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]-41800849/31968I Spaa[1,3]Spbb[1,3]^3Spaa[2,5]Spaa[3,4]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]+41931983/31968I Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spaa[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]+183568105/63936I Spbb[1,3]^3Spaa[1,4]Spaa[2,5]Spaa[3,4]^2Spaa[3,6]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]+799377/1184I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spaa[3,4]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2-34903745/15984I Spaa[1,3]Spbb[1,3]^3Spaa[2,5]Spaa[3,4]^2Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^2-53337847/63936I Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]Spaa[2,3]Spaa[3,6]Spbb[3,6]Spaa[4,6]+162184315/63936I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[2,4]Spbb[3,6]Spaa[4,6]^2+493419937/127872I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,3]Spbb[3,6]Spaa[4,6]^2-88101035/85248I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]+264348583/63936I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spaa[3,4]Spbb[3,5]Spbb[3,6]Spaa[4,6]^2+79309969/85248I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spaa[3,4]Spbb[3,5]Spbb[3,6]Spaa[4,6]^2-363561467/63936I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spaa[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2-20692817/4736I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spaa[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2+3979877/14208I Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[3,6]^2Spbb[3,6]+232052321/85248I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]+6198475/31968I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spaa[3,6]Spbb[3,6]Spaa[4,6]-2195681/1332I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[2,5]Spbb[3,6]Spaa[4,6]^2+16861/111I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spbb[3,6]Spaa[4,6]^2-108623129/255744I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[3,6]Spaa[4,6]^2-92191/1776I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]+263052773/85248I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,5]Spaa[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]+24193207/31968I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spaa[4,6]+93304655/28416I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,5]Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]-138991/96I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[3,5]Spbb[3,6]Spaa[4,5]Spaa[4,6]^2-18238687/3996I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[1,5]Spaa[2,5]Spaa[3,4]Spbb[3,5]Spbb[3,6]Spaa[4,6]^2+1155185/1776I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,3]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]-536330329/85248I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,5]Spaa[3,4]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]+3662833/3552I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[1,5]Spaa[2,4]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2-19650755/7992I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2+50253007/42624I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,5]Spaa[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2-182848301/255744I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]-812223/592I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spbb[3,6]Spaa[4,6]^2-397837/1184I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]Spaa[3,4]^2Spbb[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2-5717657/3552I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[3,4]^2Spbb[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2+42883739/127872I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]+843571363/255744I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,5]Spaa[3,4]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]+20174563/21312I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]Spaa[4,6]+24113483/7104I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,5]Spaa[3,4]^2Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]-271919657/63936I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]-2047803787/255744I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,5]Spaa[3,4]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]+136967783/31968I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[3,4]Spbb[3,5]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2+2818487/296I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,5]Spaa[3,4]^2Spbb[3,5]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2-13371935/10656I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]Spaa[3,4]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2+310471079/255744I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[3,4]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2-24158947/42624I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,5]Spaa[3,4]^2Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^2+107329/1776I Spbb[1,3]^2Spaa[1,4]^2Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spaa[3,6]^2Spbb[3,6]+4052611/1776I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]-1124115/1184I Spbb[1,3]^2Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^3Spaa[2,3]Spaa[3,6]Spbb[3,6]Spaa[4,6]-42509/888I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]^3Spaa[2,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]-1230485/10656I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spbb[3,6]Spaa[4,6]^2+1379669/10656I Spaa[1,3]Spbb[1,3]^2Spaa[1,5]^2Spbb[1,5]^3Spaa[2,3]Spbb[3,6]Spaa[4,6]^2-4830409/3552I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,5]^3Spaa[2,5]Spbb[3,6]Spaa[4,6]Spaa[5,6]+9616033/10656I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]-87395/1776I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]^2Spaa[2,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]-126053/1184I Spbb[1,3]^2Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]-22721843/31968I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]^2Spaa[2,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spaa[4,6]-531793/592I Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spaa[4,6]+1069685/1332I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]-5362679/7992I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]^2Spaa[2,5]Spaa[3,4]Spbb[3,5]Spbb[3,6]Spaa[4,6]Spaa[5,6]-45881641/7992I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]^2Spaa[2,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]+56702011/7992I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]-6907279/3552I Spbb[1,3]^2Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]-192975007/31968I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]^2Spaa[2,5]Spaa[3,4]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[5,6]-12943493/7992I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]^2Spaa[2,5]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2+137661/592I Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2+141660743/31968I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]Spaa[5,6]-1305445/5328I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[2,3]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]^2+3542507/7104I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[2,5]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]+755543/10656I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[2,3]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]+42809327/127872I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]+15021967/21312I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[2,5]Spaa[3,4]^2Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[5,6]-36595/1184I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[2,3]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]^2Spbb[4,5]-108197237/21312I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[2,5]Spaa[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]-1305473/1184I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[2,3]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]+7071163/3996I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[2,5]Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]-113317163/21312I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[2,5]Spaa[3,4]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[5,6]+8936771/5328I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[2,5]Spaa[3,4]^2Spbb[3,5]Spbb[3,6]Spbb[4,5]Spaa[4,6]Spaa[5,6]-1224591/1184I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[2,3]Spaa[3,6]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]-124275877/31968I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[2,5]Spaa[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]+208355/1184I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[2,3]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2+74686753/31968I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[2,5]Spaa[3,4]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2-40355773/15984I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[2,5]Spaa[3,4]^2Spbb[3,6]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]-402203/1776I Spbb[1,3]^2Spaa[2,3]Spaa[3,4]^3Spbb[3,4]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]-2010719/3552I Spbb[1,3]^2Spaa[2,3]Spaa[3,4]^3Spbb[3,4]^2Spbb[3,6]Spbb[4,5]Spaa[4,6]^2+13002853/63936I Spbb[1,3]^2Spaa[2,3]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]+8794975/63936I Spbb[1,3]^2Spaa[2,5]Spaa[3,4]^3Spbb[3,4]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]-18437051/63936I Spbb[1,3]^2Spaa[2,3]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]-5684779/21312I Spbb[1,3]^2Spaa[2,5]Spaa[3,4]^3Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]-1722973/10656I Spbb[1,3]^2Spaa[2,3]Spaa[3,4]^2Spbb[3,4]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2-3410909/31968I Spbb[1,3]^2Spaa[2,5]Spaa[3,4]^3Spbb[3,4]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^2+233549/3552I Spbb[1,3]^2Spaa[2,3]Spaa[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]Spaa[4,5]+1543333/63936I Spbb[1,3]^2Spaa[2,5]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]+1144349/2664I Spbb[1,3]^2Spaa[2,3]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]^2Spbb[4,5]-38940553/63936I Spbb[1,3]^2Spaa[2,5]Spaa[3,4]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]-64523695/63936I Spbb[1,3]^2Spaa[2,5]Spaa[3,4]^3Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[5,6]+1577759/3552I Spbb[1,3]^2Spaa[2,3]Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]-4145087/3552I Spbb[1,3]^2Spaa[2,5]Spaa[3,4]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]-16026347/15984I Spbb[1,3]^2Spaa[2,5]Spaa[3,4]^3Spbb[3,5]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]-387817/5328I Spbb[1,3]^2Spaa[2,3]Spaa[3,4]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^2-3322033/3996I Spbb[1,3]^2Spaa[2,5]Spaa[3,4]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^2+6432809/5328I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spbb[1,5]Spaa[2,4]Spbb[3,6]Spaa[4,6]^2+330508819/127872I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^3Spbb[1,5]Spaa[2,3]Spbb[3,6]Spaa[4,6]^2+482111755/63936I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spaa[3,4]Spbb[3,5]Spbb[3,6]Spaa[4,6]^2+808089349/255744I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]Spaa[3,4]Spbb[3,5]Spbb[3,6]Spaa[4,6]^2-2627977/1998I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,4]Spaa[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2+583966561/255744I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]^2Spaa[2,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]+75619183/14208I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]^2Spaa[2,5]Spbb[3,6]Spaa[4,6]^2+12297413/10656I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spbb[3,6]Spaa[4,6]^2-1163568185/255744I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[3,6]Spaa[4,6]^2+715049/3996I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,3]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spaa[4,6]+43068475/5328I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,5]Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]-6537299/2664I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spbb[1,5]Spaa[2,4]Spbb[3,5]Spbb[3,6]Spaa[4,5]Spaa[4,6]^2+130032773/31968I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[2,3]Spbb[3,5]Spbb[3,6]Spaa[4,5]Spaa[4,6]^2+1115139863/255744I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[2,5]Spaa[3,4]Spbb[3,5]Spbb[3,6]Spaa[4,6]^2+35156165/10656I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[2,4]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2-163710073/63936I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,3]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2-1406312593/255744I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,5]Spaa[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2+368158667/63936I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spbb[3,6]Spaa[4,6]^2-214175617/255744I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spbb[3,6]Spaa[4,6]^2-26908411/15984I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spaa[3,4]^2Spbb[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2+39686189/10656I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]Spaa[4,6]+2739085559/255744I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,5]Spaa[3,4]^2Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]-215540579/127872I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,3]Spaa[3,4]Spbb[3,5]^2Spbb[3,6]Spaa[4,5]Spaa[4,6]^2-6548687/7104I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,5]Spaa[3,4]^2Spbb[3,5]^2Spbb[3,6]Spaa[4,6]^2+360064607/127872I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spaa[3,4]Spbb[3,5]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2+9602913/2368I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spaa[3,4]Spbb[3,5]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2+175983215/255744I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,5]Spaa[3,4]^2Spbb[3,5]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2-203928485/63936I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spaa[3,4]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2+998946947/255744I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]-141245371/127872I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]Spbb[1,5]^3Spaa[2,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]-1730117137/255744I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spbb[3,6]Spaa[4,6]^2+45637/888I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]Spbb[3,6]Spaa[4,6]^2+42779311/31968I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^3Spaa[2,3]Spbb[3,6]Spaa[4,6]^2+162535865/63936I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^3Spaa[2,5]Spbb[3,6]Spaa[4,6]Spaa[5,6]+1687685875/127872I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]-81142831/7104I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[2,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spaa[4,6]+3917387/15984I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spaa[4,6]+3455102717/255744I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]+13206283/7992I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,5]^2Spaa[2,5]Spbb[3,5]Spbb[3,6]Spaa[4,5]Spaa[4,6]^2+19872343/31968I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[3,5]Spbb[3,6]Spaa[4,5]Spaa[4,6]^2-156799669/31968I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[3,4]Spbb[3,5]Spbb[3,6]Spaa[4,6]Spaa[5,6]+2329338149/255744I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]-1027433255/127872I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[2,5]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2+2875597/3552I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2-13511045/31968I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2+175802063/42624I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]Spaa[5,6]+120173/1776I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]^2+3344615383/255744I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,5]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]+28914937/31968I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]^2Spaa[4,6]-58751123/10656I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spaa[2,5]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]Spaa[4,6]+104205775/7104I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,5]Spaa[3,4]^2Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[5,6]-104590957/31968I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spaa[2,5]Spaa[3,4]^2Spbb[3,5]^2Spbb[3,6]Spaa[4,6]Spaa[5,6]+19115927/10656I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]+1361415883/127872I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,5]Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]+2043589/7992I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[3,5]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2-80760989/31968I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spaa[2,5]Spaa[3,4]Spbb[3,5]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2+266363971/42624I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,5]Spaa[3,4]^2Spbb[3,5]Spbb[3,6]Spbb[4,5]Spaa[4,6]Spaa[5,6]+11428895/10656I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2-2293511/1776I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2+395295649/255744I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,5]Spaa[3,4]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2-3375823/3552I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[3,4]^3Spbb[3,4]^2Spbb[3,5]Spbb[3,6]Spaa[4,6]^2-400205/3552I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spaa[3,4]^3Spbb[3,4]^2Spbb[3,6]Spbb[4,5]Spaa[4,6]^2+71019643/31968I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]Spaa[4,6]+54850873/15984I Spbb[1,3]Spbb[1,4]Spaa[2,5]Spaa[3,4]^3Spbb[3,4]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]+40764353/10656I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2+154389545/31968I Spbb[1,3]Spbb[1,4]Spaa[2,5]Spaa[3,4]^3Spbb[3,4]Spbb[3,5]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2-4686449/10656I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spaa[3,4]^2Spbb[3,4]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2+81743/144I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]Spaa[4,5]^2+20825509/7992I Spbb[1,3]Spbb[1,4]Spaa[2,5]Spaa[3,4]^2Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]Spaa[4,5]+44291351/15984I Spbb[1,3]Spbb[1,4]Spaa[2,5]Spaa[3,4]^3Spbb[3,5]^3Spaa[3,6]Spbb[3,6]Spaa[5,6]+28055519/15984I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]+56447357/10656I Spbb[1,3]Spbb[1,4]Spaa[2,5]Spaa[3,4]^2Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]+53935283/15984I Spbb[1,3]Spbb[1,4]Spaa[2,5]Spaa[3,4]^3Spbb[3,5]^2Spbb[3,6]Spbb[4,5]Spaa[4,6]Spaa[5,6]+350474/999I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[3,4]Spbb[3,5]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2+759015/1184I Spbb[1,3]Spbb[1,4]Spaa[2,5]Spaa[3,4]^2Spbb[3,5]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2-1685863/5328I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spaa[3,4]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^2+1484809/1184I Spbb[1,3]Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^4Spaa[2,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]-233711/888I Spbb[1,3]Spaa[1,4]^2Spaa[1,5]Spbb[1,5]^4Spaa[2,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]+217/48I Spaa[1,3]Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^4Spaa[2,5]Spbb[3,6]Spaa[4,6]^2+173/48I Spbb[1,3]Spaa[1,5]^3Spbb[1,5]^4Spaa[2,3]Spbb[3,6]Spaa[4,6]^2-1501459/1184I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^4Spaa[2,5]Spbb[3,6]Spaa[4,6]Spaa[5,6]+477967/1776I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,5]^4Spaa[2,5]Spbb[3,6]Spaa[5,6]^2+117369605/31968I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]+15932087/15984I Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spaa[4,6]+95/48I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^3Spaa[2,3]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spaa[4,6]-84708911/15984I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,5]^3Spaa[2,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spaa[5,6]+115665491/31968I Spbb[1,3]Spaa[1,4]^2Spbb[1,5]^3Spaa[2,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]-15804215/15984I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]^3Spaa[2,5]Spbb[3,5]Spbb[3,6]Spaa[4,5]Spaa[4,6]Spaa[5,6]-51756509/31968I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,5]^3Spaa[2,5]Spaa[3,4]Spbb[3,5]Spbb[3,6]Spaa[5,6]^2+19898351/10656I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]+26839811/10656I Spbb[1,3]Spaa[1,4]^2Spbb[1,5]^3Spaa[2,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[5,6]+2084753/1184I Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2-67/24I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^3Spaa[2,3]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2-54460253/10656I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,5]^3Spaa[2,5]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]+13010297/10656I Spbb[1,3]Spaa[1,4]^2Spbb[1,5]^3Spaa[2,5]Spaa[3,4]Spbb[3,6]Spbb[4,5]Spaa[5,6]^2+22808087/31968I Spaa[1,3]Spbb[1,3]Spbb[1,5]^2Spaa[2,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]^2+37994011/31968I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]-46091/1776I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]^2+3807697/10656I Spaa[1,3]Spbb[1,3]Spbb[1,5]^2Spaa[2,5]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]Spaa[5,6]+28791881/15984I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[5,6]-5275681/15984I Spaa[1,3]Spbb[1,3]Spbb[1,5]^2Spaa[2,5]Spaa[3,4]^2Spbb[3,5]^2Spbb[3,6]Spaa[5,6]^2+48547849/31968I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]^2Spbb[4,5]+41771273/31968I Spaa[1,3]Spbb[1,3]Spbb[1,5]^2Spaa[2,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]-21089/296I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]+46556735/10656I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[5,6]+13494137/31968I Spaa[1,3]Spbb[1,3]Spbb[1,5]^2Spaa[2,5]Spaa[3,4]Spbb[3,5]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]+57009395/31968I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[3,4]^2Spbb[3,5]Spbb[3,6]Spbb[4,5]Spaa[5,6]^2-568195/1332I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]+1985551/1184I Spaa[1,3]Spbb[1,3]Spbb[1,5]^2Spaa[2,5]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2-11577/1184I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2+11405189/5328I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[3,4]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]-113093/3552I Spbb[1,3]Spbb[1,5]Spaa[2,3]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]Spaa[4,5]^2+222589/3996I Spbb[1,3]Spbb[1,5]Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]Spaa[4,5]+9284009/31968I Spbb[1,3]Spbb[1,5]Spaa[2,5]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spbb[3,6]Spaa[5,6]-18997/222I Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]^3Spbb[4,5]+17399647/31968I Spbb[1,3]Spbb[1,5]Spaa[2,5]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]^2Spbb[4,5]+10824053/10656I Spbb[1,3]Spbb[1,5]Spaa[2,5]Spaa[3,4]^2Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[5,6]+2999645/7992I Spbb[1,3]Spbb[1,5]Spaa[2,5]Spaa[3,4]^3Spbb[3,5]^2Spbb[3,6]Spbb[4,5]Spaa[5,6]^2-6331/32I Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]+37556651/31968I Spbb[1,3]Spbb[1,5]Spaa[2,5]Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]+18136271/31968I Spbb[1,3]Spbb[1,5]Spaa[2,5]Spaa[3,4]^2Spbb[3,5]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]-21781/3552I Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[3,6]Spaa[4,5]^3Spbb[4,5]^3Spaa[4,6]^2+34361/444I Spbb[1,3]Spbb[1,5]Spaa[2,5]Spaa[3,4]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^2-546797/1184I Spaa[1,4]^3Spbb[1,4]^4Spbb[1,5]Spaa[2,4]Spbb[3,6]Spaa[4,6]^2+21032861/15984I Spaa[1,4]^2Spbb[1,4]^4Spaa[2,4]Spaa[3,4]Spbb[3,5]Spbb[3,6]Spaa[4,6]^2+6157691/2664I Spaa[1,4]^3Spbb[1,4]^3Spbb[1,5]^2Spaa[2,5]Spbb[3,6]Spaa[4,6]^2-14840125/5328I Spaa[1,4]^2Spbb[1,4]^3Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spbb[3,6]Spaa[4,6]^2+739295017/127872I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[1,5]Spaa[2,4]Spbb[3,5]Spbb[3,6]Spaa[4,5]Spaa[4,6]^2-466378109/127872I Spaa[1,4]^2Spbb[1,4]^3Spbb[1,5]Spaa[2,3]Spbb[3,5]Spbb[3,6]Spaa[4,5]Spaa[4,6]^2+488243191/85248I Spaa[1,4]^2Spbb[1,4]^3Spbb[1,5]Spaa[2,5]Spaa[3,4]Spbb[3,5]Spbb[3,6]Spaa[4,6]^2+1452819/2368I Spaa[1,4]^2Spbb[1,4]^3Spbb[1,5]Spaa[2,4]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2+10904893/3552I Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spbb[3,6]Spaa[4,6]^2+335159929/127872I Spaa[1,3]Spbb[1,4]^3Spaa[2,4]Spaa[3,4]Spbb[3,5]^2Spbb[3,6]Spaa[4,5]Spaa[4,6]^2-1806488035/255744I Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spaa[3,4]Spbb[3,5]^2Spbb[3,6]Spaa[4,5]Spaa[4,6]^2+183985973/63936I Spaa[1,4]Spbb[1,4]^3Spaa[2,5]Spaa[3,4]^2Spbb[3,5]^2Spbb[3,6]Spaa[4,6]^2+32618425/14208I Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spaa[3,4]Spbb[3,5]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2-172490743/63936I Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spbb[3,6]Spaa[4,6]^2+5524517/3552I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]Spbb[3,6]Spaa[4,6]^2+72279559/63936I Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]^3Spaa[2,5]Spbb[3,6]Spaa[4,6]Spaa[5,6]+551237299/127872I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]^2Spaa[2,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spaa[4,6]+163137421/85248I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,5]^2Spaa[2,5]Spbb[3,5]Spbb[3,6]Spaa[4,5]Spaa[4,6]^2-4106269/3552I Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spbb[3,5]Spbb[3,6]Spaa[4,5]Spaa[4,6]^2+3567907/15984I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[3,5]Spbb[3,6]Spaa[4,5]Spaa[4,6]^2+800326973/255744I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]^2Spaa[2,5]Spaa[3,4]Spbb[3,5]Spbb[3,6]Spaa[4,6]Spaa[5,6]+5653241/2664I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]^2Spaa[2,5]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2-3927473/7992I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2-2671705/3996I Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[2,3]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]^2Spaa[4,6]+685023241/255744I Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[2,5]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]Spaa[4,6]+7432003/3552I Spaa[1,3]Spbb[1,4]^2Spbb[1,5]Spaa[2,3]Spbb[3,5]^2Spbb[3,6]Spaa[4,5]^2Spaa[4,6]^2+207814049/127872I Spaa[1,3]Spbb[1,4]^2Spbb[1,5]Spaa[2,5]Spaa[3,4]Spbb[3,5]^2Spbb[3,6]Spaa[4,5]Spaa[4,6]^2-16621219/63936I Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[2,5]Spaa[3,4]^2Spbb[3,5]^2Spbb[3,6]Spaa[4,6]Spaa[5,6]+53029363/42624I Spaa[1,3]Spbb[1,4]^2Spbb[1,5]Spaa[2,4]Spbb[3,5]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2+32475253/14208I Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[2,3]Spbb[3,5]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2+2127659753/255744I Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[2,5]Spaa[3,4]Spbb[3,5]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2+52443769/63936I Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[2,4]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2+56088305/31968I Spbb[1,4]^2Spaa[2,4]Spaa[3,4]^3Spbb[3,4]^2Spbb[3,5]Spbb[3,6]Spaa[4,6]^2-26404603/15984I Spbb[1,4]^2Spaa[2,3]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]^2Spbb[3,6]Spaa[4,5]Spaa[4,6]^2+26987431/15984I Spbb[1,4]^2Spaa[2,5]Spaa[3,4]^3Spbb[3,4]Spbb[3,5]^2Spbb[3,6]Spaa[4,6]^2+8841125/4736I Spbb[1,4]^2Spaa[2,4]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2-28697605/31968I Spbb[1,4]^2Spaa[2,3]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]Spbb[3,6]Spaa[4,5]^2Spaa[4,6]-367921/592I Spbb[1,4]^2Spaa[2,5]Spaa[3,4]^2Spbb[3,5]^3Spaa[3,6]Spbb[3,6]Spaa[4,5]Spaa[4,6]-321407/1776I Spbb[1,4]^2Spaa[2,5]Spaa[3,4]^3Spbb[3,5]^3Spbb[3,6]Spaa[4,6]Spaa[5,6]-36920315/42624I Spbb[1,4]^2Spaa[2,3]Spaa[3,4]Spbb[3,5]^2Spbb[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2+353340767/127872I Spbb[1,4]^2Spaa[2,5]Spaa[3,4]^2Spbb[3,5]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2-44401217/127872I Spbb[1,4]^2Spaa[2,4]Spaa[3,4]Spbb[3,5]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2-25665695/15984I Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^4Spaa[2,5]Spbb[3,6]Spaa[4,6]^2+1/8I Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^4Spaa[2,4]Spbb[3,6]Spaa[4,6]^2+20397689/7992I Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^4Spaa[2,5]Spbb[3,6]Spaa[4,6]Spaa[5,6]-15131681/15984I Spaa[1,4]^3Spbb[1,4]Spbb[1,5]^4Spaa[2,5]Spbb[3,6]Spaa[5,6]^2-23335525/7104I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spaa[4,6]-755333/3996I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^3Spaa[2,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spaa[5,6]-161921/444I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spbb[3,5]Spbb[3,6]Spaa[4,5]Spaa[4,6]^2+8/3I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^3Spaa[2,3]Spbb[3,5]Spbb[3,6]Spaa[4,5]Spaa[4,6]^2+50155649/21312I Spaa[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]^3Spaa[2,5]Spbb[3,5]Spbb[3,6]Spaa[4,5]Spaa[4,6]Spaa[5,6]-5371355/3996I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^3Spaa[2,5]Spaa[3,4]Spbb[3,5]Spbb[3,6]Spaa[5,6]^2-163181287/63936I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2+31/6I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2+64492579/63936I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^3Spaa[2,5]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]+324203/15984I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[2,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]^2+118025/592I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]^2Spaa[4,6]-359/16I Spaa[1,3]Spbb[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[3,4]Spbb[3,5]^2Spbb[3,6]Spaa[4,5]Spaa[4,6]Spaa[5,6]-324191/1776I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[3,4]^2Spbb[3,5]^2Spbb[3,6]Spaa[5,6]^2-32501/7992I Spaa[1,3]Spbb[1,4]Spbb[1,5]^2Spaa[2,5]Spbb[3,5]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2-9803/96I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[3,5]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2+121/24I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2-1054323/1184I Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]Spaa[4,5]^3-582035/3552I Spbb[1,4]Spbb[1,5]Spaa[2,5]Spaa[3,4]^3Spbb[3,5]^3Spbb[3,6]Spaa[5,6]^2-1011587/888I Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]^3Spbb[4,5]Spaa[4,6]-801703/3552I Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[3,5]Spbb[3,6]Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]^2+13/6I Spaa[1,5]^3Spbb[1,5]^5Spaa[2,5]Spbb[3,6]Spaa[4,6]^2-73/24I Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^5Spaa[2,5]Spbb[3,6]Spaa[4,6]Spaa[5,6]+7/8I Spaa[1,4]^2Spaa[1,5]Spbb[1,5]^5Spaa[2,5]Spbb[3,6]Spaa[5,6]^2+4939553/3552I Spaa[1,5]^2Spbb[1,5]^4Spaa[2,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spaa[4,6]-745945/444I Spaa[1,4]Spaa[1,5]Spbb[1,5]^4Spaa[2,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spaa[5,6]-4931857/3552I Spaa[1,3]Spaa[1,5]Spbb[1,5]^4Spaa[2,5]Spbb[3,5]Spbb[3,6]Spaa[4,5]Spaa[4,6]Spaa[5,6]+2979229/1776I Spaa[1,3]Spaa[1,4]Spbb[1,5]^4Spaa[2,5]Spbb[3,5]Spbb[3,6]Spaa[4,5]Spaa[5,6]^2-232459/3552I Spaa[1,4]^2Spbb[1,5]^4Spaa[2,5]Spaa[3,5]Spbb[3,5]Spbb[3,6]Spaa[5,6]^2+4087751/3552I Spaa[1,5]^2Spbb[1,5]^4Spaa[2,5]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2-699109/296I Spaa[1,4]Spaa[1,5]Spbb[1,5]^4Spaa[2,5]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]+4305923/3552I Spaa[1,4]^2Spbb[1,5]^4Spaa[2,5]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[5,6]^2+382507/296I Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]^2-833443/888I Spaa[1,3]Spbb[1,5]^3Spaa[2,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]^2Spaa[5,6]-1147937/1776I Spaa[1,4]Spbb[1,5]^3Spaa[2,5]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]Spaa[5,6]+313523/888I Spaa[1,3]Spbb[1,5]^3Spaa[2,5]Spaa[3,4]Spbb[3,5]^2Spbb[3,6]Spaa[4,5]Spaa[5,6]^2-408431/3552I Spaa[1,4]Spbb[1,5]^3Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[5,6]^2+9189631/3552I Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]-770549/592I Spaa[1,4]Spbb[1,5]^3Spaa[2,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[5,6]-710191/444I Spaa[1,3]Spbb[1,5]^3Spaa[2,5]Spbb[3,5]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]-1143311/3552I Spaa[1,4]Spbb[1,5]^3Spaa[2,5]Spaa[3,4]Spbb[3,5]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[5,6]^2+4751915/3552I Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2-1562783/1184I Spaa[1,4]Spbb[1,5]^3Spaa[2,5]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]Spaa[5,6]-188731/888I Spbb[1,5]^2Spaa[2,5]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]Spaa[4,5]^2-332033/1184I Spbb[1,5]^2Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spbb[3,6]Spaa[4,5]Spaa[5,6]-781/16I Spbb[1,5]^2Spaa[2,5]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]^3Spbb[3,6]Spaa[5,6]^2-447703/1776I Spbb[1,5]^2Spaa[2,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]^3Spbb[4,5]-1909327/3552I Spbb[1,5]^2Spaa[2,5]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[5,6]-89323/296I Spbb[1,5]^2Spaa[2,5]Spaa[3,4]^2Spbb[3,5]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[5,6]^2-193343/1184I Spbb[1,5]^2Spaa[2,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]+99097/444I Spbb[1,5]^2Spaa[2,5]Spaa[3,4]Spbb[3,5]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]Spaa[5,6]+168187/888I Spbb[1,5]^2Spaa[2,5]Spbb[3,6]Spaa[4,5]^3Spbb[4,5]^3Spaa[4,6]^2-3/16I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[2,4]Spaa[4,6]^4Spbb[4,6]^3+17/16I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[2,3]Spaa[4,6]^4Spbb[4,6]^3+1/16I Spbb[1,3]^2Spaa[2,4]Spaa[3,4]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^3-68851/222I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[4,6]^4Spbb[4,6]^3-653761/3552I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[4,6]^4Spbb[4,6]^3+653761/3552I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[4,6]^4Spbb[4,6]^3+67499/888I Spbb[1,3]Spbb[1,5]Spaa[2,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^3+15/16I Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spaa[3,6]Spaa[4,6]^3Spbb[4,6]^2Spbb[5,6]-39/16I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spaa[4,6]^4Spbb[4,6]^2Spbb[5,6]+3/16I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]Spaa[4,6]^4Spbb[4,6]^2Spbb[5,6]-27/16I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[4,6]^4Spbb[4,6]^2Spbb[5,6]+7/8I Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spaa[2,3]Spaa[4,6]^4Spbb[4,6]^2Spbb[5,6]-9/8I Spbb[1,3]^2Spaa[2,3]Spaa[3,4]Spbb[3,4]Spaa[4,6]^4Spbb[4,6]^2Spbb[5,6]+73/8I Spbb[1,3]^2Spaa[2,3]Spaa[4,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^2Spbb[5,6]+108995/592I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spaa[4,6]^4Spbb[4,6]^2Spbb[5,6]-68851/222I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]Spaa[4,6]^4Spbb[4,6]^2Spbb[5,6]-257317/3552I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^2Spbb[5,6]+388805/1776I Spbb[1,3]^3Spaa[1,4]^2Spbb[1,5]Spaa[2,3]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2-33/16I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,5]Spaa[2,4]Spaa[4,6]^3Spbb[4,6]^2-592957/1776I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,5]Spaa[2,3]Spaa[4,6]^3Spbb[4,6]^2+17/16I Spaa[1,3]Spbb[1,3]^3Spaa[2,4]Spaa[3,4]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2-203/24I Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spaa[3,4]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2-94611/148I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[4,6]^3Spbb[4,6]^2-77729/444I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,3]Spaa[4,6]^3Spbb[4,6]^2-4567/222I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,4]Spaa[3,4]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2-318151/3552I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]^2Spaa[2,5]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2-1219399/3552I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[4,6]^3Spbb[4,6]^2+215365/3552I Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[4,6]^3Spbb[4,6]^2+44629/111I Spbb[1,3]^2Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spaa[4,6]^3Spbb[4,6]^2+430591/1776I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[2,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2-81801/1184I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[2,3]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2-75979/888I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[2,5]Spaa[3,4]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2+3/16I Spbb[1,3]^2Spaa[2,4]Spaa[3,4]^2Spbb[3,4]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2-493231/3552I Spbb[1,3]^2Spaa[2,4]Spaa[3,4]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]^2-683891/3552I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,4]Spaa[4,6]^3Spbb[4,6]^2-68629/888I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[4,6]^3Spbb[4,6]^2-213175/1776I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[4,6]^3Spbb[4,6]^2-176033/888I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2-75055/592I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spaa[4,6]^3Spbb[4,6]^2-102167/888I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]Spaa[4,6]^3Spbb[4,6]^2+429499/1776I Spbb[1,3]Spaa[1,4]^2Spbb[1,5]^3Spaa[2,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]-150733/888I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2+5349/74I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2+25065/296I Spbb[1,3]Spbb[1,5]Spaa[2,4]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]^2-3/2I Spbb[1,3]^3Spaa[1,5]Spaa[2,3]Spaa[3,6]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]^2-3/2I Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spaa[2,3]Spaa[4,6]^4Spbb[4,6]Spbb[5,6]^2+39/16I Spbb[1,3]^2Spaa[2,3]Spbb[3,4]Spaa[3,6]Spaa[4,5]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]^2+108995/592I Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spaa[2,4]Spaa[4,6]^4Spbb[4,6]Spbb[5,6]^2-251995/3552I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[3,4]Spaa[4,5]Spaa[4,6]^4Spbb[4,6]Spbb[5,6]^2-389623/3552I Spbb[1,4]^2Spaa[2,4]Spbb[3,4]Spaa[4,5]Spaa[4,6]^4Spbb[4,6]Spbb[5,6]^2-64385/888I Spbb[1,3]^4Spaa[1,4]^2Spaa[2,3]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]Spbb[5,6]-479777/3552I Spaa[1,3]Spbb[1,3]^4Spaa[1,4]Spaa[2,3]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]+1/8I Spaa[1,3]^2Spbb[1,3]^4Spaa[2,3]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+199655/3552I Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]-5/16I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[2,4]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+193237/592I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-298841/1776I Spbb[1,3]^3Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]-265/48I Spaa[1,3]Spbb[1,3]^3Spaa[1,5]Spbb[1,5]Spaa[2,3]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+3/4I Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]-53/16I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spaa[3,4]Spbb[3,4]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-309683/1184I Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]+32969/592I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+93063/296I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+6245/296I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+105559/1184I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-704719/1184I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-3/4I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+83061/1184I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[3,4]Spbb[3,4]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-471433/3552I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-162235/3552I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+102835/3552I Spbb[1,3]^2Spaa[1,5]^2Spbb[1,5]^2Spaa[2,3]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-2047/32I Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spaa[2,3]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-9/4I Spbb[1,3]^2Spaa[2,3]Spaa[3,4]^2Spbb[3,4]^2Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+395/48I Spbb[1,3]^2Spaa[2,3]Spaa[3,4]Spbb[3,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-183415/1776I Spbb[1,3]^2Spaa[2,3]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+109365/592I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,4]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+1071695/3552I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,4]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-5/12I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+248013/592I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+200375/1776I Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,4]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-152285/888I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-3/16I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-347/6I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-100593/1184I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+37/8I Spbb[1,3]^4Spaa[1,4]^3Spbb[1,5]Spaa[2,3]Spaa[3,6]^2Spbb[4,6]+725477/3552I Spaa[1,3]Spbb[1,3]^4Spaa[1,4]^2Spbb[1,5]Spaa[2,3]Spaa[3,6]Spaa[4,6]Spbb[4,6]-53/16I Spaa[1,3]^3Spbb[1,3]^4Spbb[1,5]Spaa[2,4]Spaa[4,6]^2Spbb[4,6]-1153687/3552I Spaa[1,3]^2Spbb[1,3]^4Spaa[1,4]Spbb[1,5]Spaa[2,3]Spaa[4,6]^2Spbb[4,6]-78933/592I Spbb[1,3]^4Spaa[1,4]^2Spaa[2,3]Spaa[3,4]Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]+7/2I Spaa[1,3]^2Spbb[1,3]^4Spaa[2,4]Spaa[3,4]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+96341/296I Spaa[1,3]Spbb[1,3]^4Spaa[1,4]Spaa[2,3]Spaa[3,4]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+676061/444I Spbb[1,3]^3Spaa[1,4]^3Spbb[1,4]Spbb[1,5]Spaa[2,3]Spaa[3,6]Spaa[4,6]Spbb[4,6]-1912247/3552I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[4,6]^2Spbb[4,6]-5716219/3552I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,3]Spaa[4,6]^2Spbb[4,6]+306203/444I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spaa[2,4]Spaa[3,4]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+15975/592I Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spaa[3,4]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-7025/148I Spbb[1,3]^3Spaa[1,4]^3Spbb[1,5]^2Spaa[2,5]Spaa[3,6]^2Spbb[4,6]+22917/1184I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]^2Spbb[1,5]^2Spaa[2,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]+447757/1184I Spbb[1,3]^3Spaa[1,4]^2Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spaa[3,6]Spaa[4,6]Spbb[4,6]-228565/1184I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[4,6]^2Spbb[4,6]-222251/3552I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[4,6]^2Spbb[4,6]-652933/3552I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spaa[4,6]^2Spbb[4,6]+249883/888I Spbb[1,3]^3Spaa[1,4]^2Spbb[1,5]Spaa[2,3]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]+11377/3552I Spbb[1,3]^3Spaa[1,4]^2Spbb[1,5]Spaa[2,5]Spaa[3,4]Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]-225707/3552I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,5]Spaa[2,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-934529/3552I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,5]Spaa[2,3]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+79507/296I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,5]Spaa[2,5]Spaa[3,4]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+17/12I Spaa[1,3]Spbb[1,3]^3Spaa[2,4]Spaa[3,4]^2Spbb[3,4]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-59/8I Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spaa[3,4]^2Spbb[3,4]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-218225/3552I Spaa[1,3]Spbb[1,3]^3Spaa[2,4]Spaa[3,4]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]+254221/888I Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spaa[3,4]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]+78643/888I Spbb[1,3]^3Spaa[1,4]Spaa[2,5]Spaa[3,4]^2Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]-707677/1776I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,4]Spaa[4,6]^2Spbb[4,6]+37981/3552I Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]Spaa[2,3]Spaa[4,6]^2Spbb[4,6]-24125/3552I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[2,4]Spaa[3,4]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-77237/3552I Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]-1734185/3552I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[4,6]^2Spbb[4,6]-4457/1776I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[4,6]^2Spbb[4,6]+529933/3552I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spaa[4,6]^2Spbb[4,6]-575741/3552I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+679913/3552I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,3]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+315997/1776I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,5]Spaa[3,4]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+159417/1184I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,4]Spaa[3,4]^2Spbb[3,4]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+88113/592I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,4]Spaa[3,4]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]-1306385/3552I Spbb[1,3]^2Spaa[1,4]^2Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]+552955/3552I Spbb[1,3]^2Spaa[1,4]^3Spbb[1,5]^3Spaa[2,5]Spaa[3,6]Spbb[4,6]Spaa[5,6]-21903/592I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spaa[4,6]^2Spbb[4,6]-50429/888I Spaa[1,3]Spbb[1,3]^2Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]Spaa[4,6]^2Spbb[4,6]+578867/3552I Spbb[1,3]^2Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^3Spaa[2,3]Spaa[4,6]^2Spbb[4,6]+152633/888I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]^3Spaa[2,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]-466427/3552I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]^2Spaa[2,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]-578839/3552I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+6199/148I Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+452753/1184I Spbb[1,3]^2Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-100699/1776I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]^2Spaa[2,5]Spaa[3,4]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+70119/296I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[2,4]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]-69595/888I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[2,3]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]-37381/1184I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[2,5]Spaa[3,4]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]+1/8I Spbb[1,3]^2Spaa[2,4]Spaa[3,4]^3Spbb[3,4]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-221903/3552I Spbb[1,3]^2Spaa[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]-15758/111I Spbb[1,3]^2Spaa[2,4]Spaa[3,4]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^2Spbb[4,6]+417725/3552I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^3Spbb[1,5]Spaa[2,4]Spaa[4,6]^2Spbb[4,6]+127821/1184I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]^2Spaa[2,5]Spaa[4,6]^2Spbb[4,6]+36251/296I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[4,6]^2Spbb[4,6]+1192181/3552I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-95909/1184I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spaa[4,6]^2Spbb[4,6]-161/48I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]Spaa[4,6]^2Spbb[4,6]+700391/3552I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]Spbb[1,5]^3Spaa[2,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+35747/296I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+374147/3552I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+12771/296I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]+301363/3552I Spbb[1,3]Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^4Spaa[2,5]Spaa[4,6]^2Spbb[4,6]+1/16I Spbb[1,3]Spaa[1,5]^3Spbb[1,5]^4Spaa[2,4]Spaa[4,6]^2Spbb[4,6]-12953/74I Spbb[1,3]Spaa[1,4]^2Spaa[1,5]Spbb[1,5]^4Spaa[2,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+320159/3552I Spbb[1,3]Spaa[1,4]^3Spbb[1,5]^4Spaa[2,5]Spbb[4,6]Spaa[5,6]^2+57627/296I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+587/48I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-70159/888I Spbb[1,3]Spaa[1,4]^2Spbb[1,5]^3Spaa[2,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+51199/3552I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]+247/12I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]+26/3I Spbb[1,3]Spbb[1,5]Spaa[2,4]Spaa[4,5]^3Spbb[4,5]^3Spaa[4,6]^2Spbb[4,6]-737317/3552I Spbb[1,3]^4Spaa[1,4]Spaa[1,5]Spaa[2,3]Spaa[3,6]^2Spaa[4,6]Spbb[5,6]^2+13/8I Spaa[1,3]Spbb[1,3]^4Spaa[1,5]Spaa[2,3]Spaa[3,6]Spaa[4,6]^2Spbb[5,6]^2+1359521/3552I Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spaa[3,6]Spaa[4,6]^2Spbb[5,6]^2+41/16I Spaa[1,3]Spbb[1,3]^3Spbb[1,4]Spaa[1,5]Spaa[2,3]Spaa[4,6]^3Spbb[5,6]^2-96613/1776I Spbb[1,3]^3Spaa[1,5]^2Spbb[1,5]Spaa[2,3]Spaa[3,6]Spaa[4,6]^2Spbb[5,6]^2+84851/592I Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spbb[3,4]Spaa[3,6]^2Spaa[4,5]Spaa[4,6]Spbb[5,6]^2-36877/3552I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spbb[3,4]Spaa[3,6]Spaa[4,5]Spaa[4,6]^2Spbb[5,6]^2-1/2I Spbb[1,3]^3Spaa[1,5]Spaa[2,3]Spbb[3,5]Spaa[3,6]^2Spaa[4,5]Spaa[4,6]Spbb[5,6]^2-11/24I Spbb[1,3]^3Spaa[1,5]Spaa[2,3]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]^2-437173/3552I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^2Spaa[1,5]Spaa[2,4]Spaa[4,6]^3Spbb[5,6]^2+980227/3552I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spaa[2,3]Spaa[4,6]^3Spbb[5,6]^2+153/296I Spbb[1,3]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,3]Spaa[4,6]^3Spbb[5,6]^2-863803/3552I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[3,4]Spaa[3,6]Spaa[4,5]Spaa[4,6]^2Spbb[5,6]^2+9355/1776I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[3,4]Spaa[4,5]Spaa[4,6]^3Spbb[5,6]^2-3991/1776I Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[3,5]Spaa[3,6]Spaa[4,5]Spaa[4,6]^2Spbb[5,6]^2+372563/3552I Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spaa[2,3]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[5,6]^2+17/16I Spbb[1,3]^2Spaa[2,3]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]Spaa[4,5]Spaa[4,6]^2Spbb[5,6]^2+33325/3552I Spbb[1,3]^2Spaa[2,3]Spbb[3,4]Spbb[3,5]Spaa[3,6]^2Spaa[4,5]^2Spaa[4,6]Spbb[5,6]^2-142807/3552I Spbb[1,3]^2Spaa[2,3]Spbb[3,4]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[5,6]^2+5/8I Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spaa[2,4]Spaa[4,6]^3Spbb[5,6]^2-25/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[3,4]Spaa[4,5]Spaa[4,6]^3Spbb[5,6]^2-157/6I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[3,4]Spaa[4,5]Spaa[4,6]^3Spbb[5,6]^2-143/16I Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spaa[2,3]Spbb[3,5]Spaa[4,5]Spaa[4,6]^3Spbb[5,6]^2+3083/32I Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spaa[2,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[5,6]^2-252809/3552I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[3,4]Spbb[3,4]^2Spaa[4,5]Spaa[4,6]^3Spbb[5,6]^2+26833/888I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spaa[4,5]^2Spaa[4,6]^2Spbb[5,6]^2+6101/1184I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[3,4]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^3Spbb[5,6]^2-393619/3552I Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[3,4]Spaa[4,5]Spaa[4,6]^3Spbb[5,6]^2-9/4I Spbb[1,4]^3Spaa[1,5]Spaa[2,4]Spbb[3,5]Spaa[4,5]Spaa[4,6]^3Spbb[5,6]^2-402425/3552I Spbb[1,4]^2Spaa[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[4,5]Spaa[4,6]^3Spbb[5,6]^2+119/48I Spbb[1,4]^2Spaa[2,3]Spbb[3,4]Spbb[3,5]Spaa[4,5]^2Spaa[4,6]^3Spbb[5,6]^2+125/48I Spbb[1,4]^2Spaa[2,4]Spbb[3,4]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^3Spbb[5,6]^2+3/4I Spaa[1,3]Spbb[1,3]^5Spaa[1,4]^2Spaa[2,3]Spaa[3,6]^2Spbb[5,6]-741979/3552I Spaa[1,3]^2Spbb[1,3]^5Spaa[1,4]Spaa[2,3]Spaa[3,6]Spaa[4,6]Spbb[5,6]+35/16I Spaa[1,3]^3Spbb[1,3]^5Spaa[2,3]Spaa[4,6]^2Spbb[5,6]+399421/1184I Spbb[1,3]^4Spaa[1,4]^3Spbb[1,4]Spaa[2,3]Spaa[3,6]^2Spbb[5,6]-1628735/1184I Spaa[1,3]Spbb[1,3]^4Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spaa[3,6]Spaa[4,6]Spbb[5,6]+1081255/888I Spaa[1,3]^2Spbb[1,3]^4Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[4,6]^2Spbb[5,6]+25/16I Spbb[1,3]^4Spaa[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,3]Spaa[3,6]^2Spbb[5,6]-247869/1184I Spaa[1,3]Spbb[1,3]^4Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spaa[3,6]Spaa[4,6]Spbb[5,6]-47881/888I Spaa[1,3]^2Spbb[1,3]^4Spaa[1,5]Spbb[1,5]Spaa[2,3]Spaa[4,6]^2Spbb[5,6]-62833/592I Spbb[1,3]^4Spaa[1,4]^2Spaa[2,3]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[5,6]-492209/3552I Spaa[1,3]Spbb[1,3]^4Spaa[1,4]Spaa[2,3]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]Spbb[5,6]+15/8I Spaa[1,3]^2Spbb[1,3]^4Spaa[2,3]Spaa[3,4]Spbb[3,4]Spaa[4,6]^2Spbb[5,6]-13/16I Spaa[1,3]Spbb[1,3]^4Spaa[1,4]Spaa[2,3]Spbb[3,5]Spaa[3,6]^2Spaa[4,5]Spbb[5,6]-64757/592I Spbb[1,3]^4Spaa[1,4]^2Spaa[2,3]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[5,6]-3/16I Spaa[1,3]^2Spbb[1,3]^4Spaa[2,3]Spbb[3,5]Spaa[3,6]Spaa[4,5]Spaa[4,6]Spbb[5,6]-143197/3552I Spbb[1,3]^4Spaa[1,4]^2Spaa[2,3]Spaa[3,6]^2Spaa[4,5]Spbb[4,5]Spbb[5,6]-427829/3552I Spaa[1,3]Spbb[1,3]^4Spaa[1,4]Spaa[2,3]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[5,6]+49/12I Spaa[1,3]^2Spbb[1,3]^4Spaa[2,3]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]-963445/1184I Spbb[1,3]^3Spaa[1,4]^3Spbb[1,4]^2Spaa[2,3]Spaa[3,6]Spaa[4,6]Spbb[5,6]+86029/296I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spaa[4,6]^2Spbb[5,6]+117802/111I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spaa[4,6]^2Spbb[5,6]+117303/592I Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spaa[3,6]Spaa[4,6]Spbb[5,6]+12599/96I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]Spaa[4,6]^2Spbb[5,6]+986167/3552I Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]Spbb[5,6]-69/16I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]^2Spbb[5,6]+193483/1184I Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spbb[3,5]Spaa[3,6]^2Spaa[4,5]Spbb[5,6]+57781/3552I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[3,5]Spaa[3,6]Spaa[4,5]Spaa[4,6]Spbb[5,6]-47/8I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spbb[3,5]Spaa[4,5]Spaa[4,6]^2Spbb[5,6]-53035/592I Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[5,6]+234047/888I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[2,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]+95881/888I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]+3/8I Spbb[1,3]^3Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,3]Spaa[3,6]Spaa[4,6]Spbb[5,6]-12257/222I Spaa[1,3]Spbb[1,3]^3Spaa[1,5]^2Spbb[1,5]^2Spaa[2,3]Spaa[4,6]^2Spbb[5,6]-13/8I Spbb[1,3]^3Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[3,5]Spaa[3,6]^2Spaa[4,5]Spbb[5,6]+131/48I Spaa[1,3]Spbb[1,3]^3Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[3,5]Spaa[3,6]Spaa[4,5]Spaa[4,6]Spbb[5,6]+14197/444I Spbb[1,3]^3Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[5,6]+3295/96I Spaa[1,3]Spbb[1,3]^3Spaa[1,5]Spbb[1,5]Spaa[2,3]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]-3/8I Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spaa[4,6]Spbb[5,6]-3/4I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spaa[3,4]^2Spbb[3,4]^2Spaa[4,6]^2Spbb[5,6]-402269/3552I Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]^2Spaa[4,5]Spbb[5,6]-43537/3552I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spaa[4,5]Spaa[4,6]Spbb[5,6]+34153/592I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spaa[3,4]Spbb[3,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]+1/8I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]^2Spbb[5,6]-424247/3552I Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]Spbb[5,6]+269521/3552I Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spbb[3,5]Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]Spbb[5,6]+10253/1184I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spbb[3,5]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spbb[5,6]+73951/888I Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]Spbb[5,6]+90617/1184I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2Spbb[5,6]+67309/444I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^3Spaa[2,4]Spaa[4,6]^2Spbb[5,6]+3401/1776I Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]^3Spaa[2,3]Spaa[4,6]^2Spbb[5,6]+45315/296I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,4]Spaa[4,6]^2Spbb[5,6]-91275/1184I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]^2Spbb[5,6]-28139/222I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[3,5]Spaa[4,5]Spaa[4,6]^2Spbb[5,6]-101129/1776I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]-19835/1776I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]+387479/3552I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,4]Spaa[4,6]^2Spbb[5,6]-385643/3552I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,3]Spaa[4,6]^2Spbb[5,6]+130709/888I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[3,5]Spaa[4,5]Spaa[4,6]^2Spbb[5,6]+184475/3552I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]-476161/3552I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]-47/48I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[4,6]^2Spbb[5,6]+249997/3552I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[3,4]^2Spbb[3,4]^2Spaa[4,6]^2Spbb[5,6]+3623/888I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[4,5]Spaa[4,6]^2Spbb[5,6]+344965/1776I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]-465193/3552I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]^2Spbb[5,6]+76583/1184I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spaa[4,6]Spbb[5,6]+16439/444I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[5,6]-15363/296I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2Spbb[5,6]-25/16I Spbb[1,3]^2Spaa[1,5]^2Spbb[1,5]^2Spaa[2,3]Spbb[3,5]Spaa[3,6]Spaa[4,5]Spaa[4,6]Spbb[5,6]+587/48I Spbb[1,3]^2Spaa[1,5]^2Spbb[1,5]^2Spaa[2,3]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]+19/16I Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]^2Spbb[5,6]+1151/32I Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[3,5]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spbb[5,6]+385/16I Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spaa[2,3]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2Spbb[5,6]-9/8I Spbb[1,3]^2Spaa[2,3]Spaa[3,4]^3Spbb[3,4]^3Spaa[4,6]^2Spbb[5,6]-1/16I Spbb[1,3]^2Spaa[2,3]Spaa[3,4]^2Spbb[3,4]^2Spbb[3,5]Spaa[3,6]Spaa[4,5]Spaa[4,6]Spbb[5,6]-911/96I Spbb[1,3]^2Spaa[2,3]Spaa[3,4]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]^2Spbb[5,6]+321/16I Spbb[1,3]^2Spaa[2,3]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spbb[5,6]-195/16I Spbb[1,3]^2Spaa[2,3]Spaa[3,4]Spbb[3,4]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2Spbb[5,6]-1223/96I Spbb[1,3]^2Spaa[2,3]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]^2Spbb[5,6]+3389/96I Spbb[1,3]^2Spaa[2,3]Spbb[3,5]Spaa[3,6]Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]Spbb[5,6]+583/48I Spbb[1,3]^2Spaa[2,3]Spaa[4,5]^3Spbb[4,5]^3Spaa[4,6]^2Spbb[5,6]+5/8I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^4Spaa[2,4]Spaa[4,6]^2Spbb[5,6]+5/8I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spaa[2,4]Spaa[4,6]^2Spbb[5,6]+35/16I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]^2Spbb[5,6]+523/48I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]-1/3I Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,3]Spbb[3,5]Spaa[4,5]Spaa[4,6]^2Spbb[5,6]-943/48I Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]+617/32I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spaa[4,6]Spbb[5,6]-1331/48I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2Spbb[5,6]-3/16I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spaa[3,4]^3Spbb[3,4]^3Spaa[4,6]^2Spbb[5,6]-523/48I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spaa[4,5]^3Spbb[4,5]^3Spaa[4,6]^2Spbb[5,6]+9/8I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2Spaa[2,4]Spbb[3,5]Spaa[4,5]Spaa[4,6]^2Spbb[5,6]-1/16I Spaa[1,3]^2Spbb[1,3]^5Spaa[1,4]^2Spbb[1,5]Spaa[2,3]Spaa[3,6]-31/24I Spaa[1,3]^3Spbb[1,3]^5Spaa[1,4]Spbb[1,5]Spaa[2,3]Spaa[4,6]+7/16I Spaa[1,3]^3Spbb[1,3]^5Spaa[2,3]Spaa[3,4]Spbb[3,5]Spaa[4,6]+1/2I Spaa[1,3]^2Spbb[1,3]^5Spaa[1,4]Spaa[2,6]Spaa[3,4]^2Spbb[4,5]-1/2I Spaa[1,3]^3Spbb[1,3]^5Spaa[2,4]Spaa[3,4]Spbb[4,5]Spaa[4,6]+17/24I Spaa[1,3]^2Spbb[1,3]^4Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,6]Spaa[3,4]-181/48I Spaa[1,3]Spbb[1,3]^4Spaa[1,4]^3Spbb[1,4]Spbb[1,5]Spaa[2,3]Spaa[3,6]+203/48I Spaa[1,3]^3Spbb[1,3]^4Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[4,6]-185/48I Spaa[1,3]^2Spbb[1,3]^4Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,3]Spaa[4,6]+55/48I Spaa[1,3]^2Spbb[1,3]^4Spaa[1,4]Spbb[1,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,5]-101/48I Spaa[1,3]Spbb[1,3]^4Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spaa[3,4]Spbb[3,5]Spaa[3,6]-5/8I Spaa[1,3]^3Spbb[1,3]^4Spbb[1,4]Spaa[2,4]Spaa[3,4]Spbb[3,5]Spaa[4,6]-43/12I Spaa[1,3]^2Spbb[1,3]^4Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[3,4]Spbb[3,5]Spaa[4,6]-31/16I Spaa[1,3]Spbb[1,3]^4Spaa[1,4]^2Spbb[1,4]Spaa[2,6]Spaa[3,4]^2Spbb[4,5]-5/48I Spbb[1,3]^4Spaa[1,4]^3Spbb[1,4]Spaa[2,3]Spaa[3,4]Spaa[3,6]Spbb[4,5]-7/3I Spaa[1,3]^2Spbb[1,3]^4Spaa[1,4]Spbb[1,4]Spaa[2,4]Spaa[3,4]Spbb[4,5]Spaa[4,6]-77/16I Spaa[1,3]Spbb[1,3]^4Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spaa[3,4]Spbb[4,5]Spaa[4,6]-23/48I Spaa[1,3]^2Spbb[1,3]^4Spaa[1,4]^2Spbb[1,5]^2Spaa[2,6]Spaa[3,5]-17/16I Spaa[1,3]^2Spbb[1,3]^4Spaa[1,4]^2Spbb[1,5]^2Spaa[2,5]Spaa[3,6]+31/16I Spaa[1,3]Spbb[1,3]^4Spaa[1,4]^2Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spaa[3,6]-41/48I Spaa[1,3]^3Spbb[1,3]^4Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[4,6]-1/8I Spaa[1,3]^3Spbb[1,3]^4Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[4,6]-27/16I Spaa[1,3]^2Spbb[1,3]^4Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spaa[4,6]+13/12I Spaa[1,3]^2Spbb[1,3]^4Spaa[1,4]Spbb[1,5]Spaa[2,6]Spaa[3,4]Spaa[3,5]Spbb[3,5]+41/48I Spaa[1,3]^3Spbb[1,3]^4Spbb[1,5]Spaa[2,3]Spbb[3,5]Spaa[4,5]Spaa[4,6]-3/8I Spaa[1,3]^3Spbb[1,3]^4Spbb[1,5]Spaa[2,5]Spaa[3,4]Spbb[3,5]Spaa[4,6]-1/16I Spaa[1,3]^2Spbb[1,3]^4Spaa[1,4]Spbb[1,5]Spaa[2,6]Spaa[3,4]Spaa[4,5]Spbb[4,5]-1/4I Spaa[1,3]^3Spbb[1,3]^4Spbb[1,5]Spaa[2,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]-3/16I Spaa[1,3]^2Spbb[1,3]^4Spaa[2,6]Spaa[3,4]^3Spbb[3,4]Spbb[3,5]+1/8I Spaa[1,3]^2Spbb[1,3]^4Spaa[2,3]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spaa[4,6]+7/8I Spaa[1,3]Spbb[1,3]^4Spaa[1,4]Spaa[2,6]Spaa[3,4]^3Spbb[3,4]Spbb[4,5]-15/16I Spaa[1,3]^2Spbb[1,3]^4Spaa[2,4]Spaa[3,4]^2Spbb[3,4]Spbb[4,5]Spaa[4,6]-1/16I Spaa[1,3]^2Spbb[1,3]^4Spaa[2,6]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]^2+5/8I Spaa[1,3]^2Spbb[1,3]^4Spaa[2,3]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]+9/16I Spaa[1,3]^2Spbb[1,3]^4Spaa[2,5]Spaa[3,4]^2Spbb[3,5]^2Spaa[3,6]+41/16I Spaa[1,3]Spbb[1,3]^4Spaa[1,4]Spaa[2,3]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]+5/48I Spaa[1,3]^2Spbb[1,3]^4Spaa[2,6]Spaa[3,4]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]-27/16I Spaa[1,3]Spbb[1,3]^4Spaa[1,4]Spaa[2,6]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]-3/4I Spaa[1,3]^2Spbb[1,3]^4Spaa[2,3]Spaa[3,4]Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]-7/8I Spaa[1,3]^2Spbb[1,3]^4Spaa[2,5]Spaa[3,4]^2Spbb[3,5]Spbb[4,5]Spaa[4,6]+7/8I Spaa[1,3]Spbb[1,3]^4Spaa[1,4]Spaa[2,6]Spaa[3,4]^2Spaa[4,5]Spbb[4,5]^2+5/48I Spbb[1,3]^4Spaa[1,4]^2Spaa[2,6]Spaa[3,4]^2Spaa[3,5]Spbb[4,5]^2-15/16I Spaa[1,3]^2Spbb[1,3]^4Spaa[2,4]Spaa[3,4]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]-23/8I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]Spaa[2,6]Spaa[3,4]+47/24I Spbb[1,3]^3Spaa[1,4]^4Spbb[1,4]^2Spbb[1,5]Spaa[2,3]Spaa[3,6]+107/48I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,4]Spaa[4,6]-157/24I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]Spaa[2,3]Spaa[4,6]-5/48I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,5]+5/8I Spbb[1,3]^3Spaa[1,4]^3Spbb[1,4]^2Spaa[2,3]Spaa[3,4]Spbb[3,5]Spaa[3,6]-23/8I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spaa[3,4]Spbb[3,5]Spaa[4,6]+13/24I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spaa[3,4]Spbb[3,5]Spaa[4,6]+5/24I Spbb[1,3]^3Spaa[1,4]^3Spbb[1,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[4,5]-107/48I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]^2Spaa[2,4]Spaa[3,4]Spbb[4,5]Spaa[4,6]+25/48I Spbb[1,3]^3Spaa[1,4]^3Spbb[1,4]^2Spaa[2,3]Spaa[3,4]Spbb[4,5]Spaa[4,6]-21/8I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,6]Spaa[4,5]+175/24I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]^3Spbb[1,4]Spbb[1,5]^2Spaa[2,6]Spaa[3,5]-347/48I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]^3Spbb[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[3,6]+9/2I Spbb[1,3]^3Spaa[1,4]^3Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spaa[3,6]+1/2I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[4,6]-1/4I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spaa[4,6]+53/48I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spbb[1,5]Spaa[2,4]Spbb[3,5]Spaa[4,5]Spaa[4,6]-9/16I Spbb[1,3]^3Spaa[1,4]^3Spbb[1,4]Spbb[1,5]Spaa[2,6]Spaa[3,4]Spaa[3,5]Spbb[4,5]+21/8I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spaa[2,6]Spaa[3,4]^3Spbb[3,4]Spbb[3,5]+5/48I Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]-1I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[2,4]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spaa[4,6]+3I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spaa[4,6]+23/8I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spaa[2,4]Spaa[3,4]^2Spbb[3,4]Spbb[4,5]Spaa[4,6]+5/48I Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spaa[3,4]^2Spbb[3,4]Spbb[4,5]Spaa[4,6]+13/4I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,5]^2Spaa[4,5]+63/16I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spaa[3,4]Spbb[3,5]^2Spaa[4,5]Spaa[4,6]-5/48I Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]Spaa[2,6]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]-3I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,6]Spaa[4,5]+215/48I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]^2Spaa[1,5]Spbb[1,5]^3Spaa[2,6]Spaa[3,5]+15/16I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]^2Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spaa[3,6]-1/8I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]Spaa[4,6]-5/4I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^3Spaa[2,3]Spaa[4,6]+83/48I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,5]^2Spaa[2,5]Spbb[3,5]Spaa[4,5]Spaa[4,6]-1/16I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[3,5]Spaa[4,5]Spaa[4,6]-7/16I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]Spbb[1,5]^2Spaa[2,6]Spaa[4,5]^2Spbb[4,5]-1/4I Spbb[1,3]^3Spaa[1,4]^3Spbb[1,5]^2Spaa[2,6]Spaa[3,5]^2Spbb[4,5]-3/4I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]-21/8I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,5]Spaa[2,6]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2-1/16I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,5]Spaa[2,5]Spaa[3,4]^2Spbb[3,5]^2Spaa[5,6]-7/24I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,5]Spaa[2,6]Spaa[3,4]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]-3/16I Spaa[1,3]Spbb[1,3]^3Spaa[2,6]Spaa[3,4]^4Spbb[3,4]^2Spbb[3,5]-1/8I Spaa[1,3]Spbb[1,3]^3Spaa[2,6]Spaa[3,4]^3Spbb[3,4]Spaa[3,5]Spbb[3,5]^2-21/4I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]-41/16I Spaa[1,3]Spbb[1,3]^3Spaa[2,5]Spaa[3,4]^3Spbb[3,4]Spbb[3,5]^2Spaa[3,6]-3/16I Spaa[1,3]Spbb[1,3]^3Spaa[2,6]Spaa[3,4]^3Spbb[3,4]Spbb[3,5]Spaa[4,5]Spbb[4,5]-1/16I Spaa[1,3]Spbb[1,3]^3Spaa[2,6]Spaa[3,4]^2Spaa[3,5]^2Spbb[3,5]^3-43/16I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spaa[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]-41/16I Spaa[1,3]Spbb[1,3]^3Spaa[2,5]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]^3Spaa[3,6]-43/16I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spbb[4,5]+15/16I Spbb[1,3]^2Spaa[1,4]^4Spbb[1,4]^3Spbb[1,5]Spaa[2,6]Spaa[3,4]-25/16I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]^3Spbb[1,5]Spaa[2,4]Spaa[4,6]+5/4I Spbb[1,3]^2Spaa[1,4]^4Spbb[1,4]^3Spbb[1,5]Spaa[2,3]Spaa[4,6]+5/8I Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]^3Spaa[2,6]Spaa[3,4]^2Spbb[3,5]+15/16I Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]^3Spaa[2,3]Spaa[3,4]Spbb[3,5]Spaa[4,6]+15/16I Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]^3Spaa[2,4]Spaa[3,4]Spbb[4,5]Spaa[4,6]+4I Spbb[1,3]^2Spaa[1,4]^4Spbb[1,4]^2Spbb[1,5]^2Spaa[2,6]Spaa[3,5]-49/16I Spbb[1,3]^2Spaa[1,4]^4Spbb[1,4]^2Spbb[1,5]^2Spaa[2,5]Spaa[3,6]-5/8I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[4,6]+27/8I Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spaa[4,6]+5/8I Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]Spaa[2,6]Spaa[3,4]Spaa[3,5]Spbb[3,5]+15/16I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spaa[3,4]Spbb[3,5]^2Spaa[4,5]Spaa[4,6]-1/16I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]Spaa[3,4]^3Spbb[3,4]^2Spbb[3,5]Spaa[4,6]-1/16I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,6]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]^3Spaa[4,5]+1/16I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,5]Spaa[3,4]^3Spbb[3,5]^3Spaa[5,6]-3I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^4Spaa[2,6]Spaa[4,5])/(Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(-1/2I Spbb[3,4]^3Spaa[5,6]^3s[2,3,4]^2(2*s[2,3]*s[6,1]-(s[2,3]+s[6,1]-s[4,5])*s[2,3,4]))/(Spaa[1,6]Spbb[2,3]Spab[1,Sp[2]+Sp[3],4]Spab[5,Sp[1]+Sp[6],2]Spab[5,Sp[1]+Sp[6],4]^4)+
(+1/4I Spbb[1,6]Spaa[2,3]Spbb[3,4]^3Spaa[5,6]^3Spab[4,Sp[1]+Sp[6],5]s[2,3,4](s[2,3,4]-s[2,3,5]))/(Spab[1,Sp[2]+Sp[3],4]Spab[5,Sp[1]+Sp[6],2]Spab[5,Sp[1]+Sp[6],4]^3(1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(Spaa[2,3]Spbb[3,4]^3Spaa[5,6]^3Spbb[1,6]Spab[4,Sp[1]+Sp[6],5]^2(s[2,3,4]-s[2,3,5])(+1/8I s[2,3,4]+1/16I s[2,3,5]))/(Spab[1,Sp[2]+Sp[3],4]Spab[5,Sp[1]+Sp[6],2]Spab[5,Sp[1]+Sp[6],4]^2(1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(+5/32I Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[2,3]Spaa[4,5]Spbb[4,5]Spab[2,Sp[1]+Sp[6],3]Spab[4,Sp[1]+Sp[6],5]Spab[6,Sp[2]+Sp[3],1](s[2,3,4]-s[2,3,5]))/(Spab[1,Sp[2]+Sp[3],6]Spab[3,Sp[1]+Sp[6],2]Spab[5,Sp[1]+Sp[6],4](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(Spbb[3,4]^2Spaa[5,6]^2Spab[4,Sp[1]+Sp[6],5](+5/4I Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]Spaa[2,5]Spbb[2,5]-5/4I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]-9/16I Spbb[1,5]Spaa[2,3]^3Spbb[2,3]^2Spbb[3,5]Spaa[4,5]-5/8I Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,5]Spaa[3,4]Spbb[3,5]-1/4I Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]Spaa[4,5]Spbb[4,5]+1/4I Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[2,5]Spaa[3,4]Spbb[4,5]+5/8I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]+5/4I Spaa[1,2]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[3,4]-17/8I Spaa[1,5]Spbb[1,5]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]+29/16I Spaa[1,4]Spbb[1,5]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[2,5]+15/8I Spaa[1,2]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]^2Spaa[2,5]Spaa[3,4]+9/16I Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]-5/8I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]+5/16I Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[4,5]Spbb[4,5]+5/8I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]+15/16I Spaa[1,4]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,5]-5/4I Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]^2-1/4I Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2+5/4I Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^2-5/8I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]-15/8I Spbb[1,5]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,5]Spbb[3,4]Spaa[4,5]+5/16I Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,5]Spbb[3,5]Spaa[4,5]+5/8I Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[3,4]Spbb[3,5]-7/8I Spbb[1,5]Spaa[2,3]^2Spbb[2,3]Spaa[2,5]Spbb[2,5]Spbb[3,5]Spaa[4,5]+5/8I Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,5]^2Spbb[2,5]Spaa[3,4]Spbb[3,5]-1/2I Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,4]Spbb[4,5]-5/8I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,5]-5/4I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[3,4]+39/16I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,5]-7/8I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]Spaa[2,5]Spbb[2,5]-5/4I Spaa[1,2]Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[3,4]-5/16I Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spaa[4,5]Spbb[4,5]+35/16I Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[4,5]Spbb[4,5]+3/16I Spbb[1,5]Spbb[2,3]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,4]Spbb[4,5]-5/8I Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]-5/16I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]+15/16I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]+5/16I Spaa[1,2]Spbb[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,4]+15/16I Spaa[1,4]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[2,5]^2Spbb[2,5]-5/4I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]+5/8I Spbb[1,2]Spaa[1,4]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[3,4]-5/4I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]-5/4I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[3,4]-5/4I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]-15/16I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]-5/8I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[2,5]+1/16I Spaa[1,4]Spbb[1,5]^2Spaa[2,3]^2Spbb[2,3]Spbb[3,4]Spaa[4,5]+5/16I Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2-7/8I Spbb[1,5]Spaa[2,3]^2Spbb[2,3]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]-5/8I Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2-1/4I Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spaa[3,4]^2Spbb[3,5]Spbb[4,5]-5/8I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]Spaa[3,4]Spbb[3,5]-29/16I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]Spbb[3,5]Spaa[4,5]-15/16I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spaa[3,4]Spbb[3,5]-1/4I Spbb[1,5]Spaa[2,3]^2Spbb[2,3]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]-1/16I Spbb[1,5]Spbb[2,3]Spaa[2,5]^2Spaa[3,4]^2Spbb[3,5]Spbb[4,5]-29/16I Spaa[1,5]Spbb[1,5]^2Spaa[2,3]^2Spbb[2,3]Spbb[3,5]Spaa[4,5]-15/16I Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[2,5]Spaa[3,4]Spbb[3,5]-5/16I Spaa[1,3]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[3,5]Spaa[4,5]-5/8I Spbb[1,3]^2Spaa[1,4]Spaa[2,3]^2Spbb[2,3]Spaa[3,4]Spbb[4,5]-5/8I Spaa[1,2]Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spaa[3,4]^2Spbb[4,5]-5/16I Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spaa[3,4]Spaa[4,5]Spbb[4,5]^2-5/8I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spaa[3,4]Spbb[4,5]-7/8I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]Spaa[4,5]Spbb[4,5]-25/16I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spaa[3,4]Spbb[4,5]-5/16I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]^2Spbb[2,3]+5/8I Spaa[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[3,4]+5/8I Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spaa[4,5]^2Spbb[4,5]^2+15/16I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spaa[4,5]Spbb[4,5]+5/16I Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spaa[4,5]Spbb[4,5]-5/16I Spaa[1,4]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[2,5]Spaa[4,5]Spbb[4,5]-5/16I Spaa[1,4]Spbb[1,5]^2Spbb[2,3]Spaa[2,5]^2Spaa[3,4]Spbb[4,5]+15/16I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]-5/8I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[2,5]-5/16I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spbb[2,3]Spaa[2,5]Spaa[3,4]-5/16I Spaa[1,5]^2Spbb[1,5]^3Spaa[2,3]Spbb[2,3]Spaa[2,4]-1/16I Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2-5/16I Spbb[1,5]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spbb[2,5]Spbb[3,4]Spaa[4,5]+5/16I Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[4,5]Spbb[4,5]+5/16I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]+5/16I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]-5/16I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[4,5]Spbb[4,5]-5/16I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]-5/16I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,4]Spbb[2,4]Spaa[2,5]-5/4I Spbb[1,3]Spaa[2,3]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^3+1/16I Spbb[1,4]Spaa[2,4]^2Spaa[2,5]^2Spbb[2,5]^3-5/4I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]^2+25/16I Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[4,5]-15/16I Spbb[1,3]Spaa[2,3]^2Spaa[2,5]Spbb[2,5]^2Spbb[3,5]Spaa[4,5]-5/8I Spbb[1,3]Spaa[2,3]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,4]Spbb[3,5]-25/16I Spbb[1,5]Spaa[2,3]Spaa[2,5]^2Spbb[2,5]^2Spbb[3,5]Spaa[4,5]-5/16I Spbb[1,3]^2Spaa[1,5]Spaa[2,3]^2Spaa[2,4]Spbb[2,5]^2-15/16I Spbb[1,3]^2Spaa[1,4]Spaa[2,3]^2Spaa[2,5]Spbb[2,5]^2-5/8I Spaa[1,2]Spbb[1,3]^2Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[3,4]-3/2I Spbb[1,3]Spaa[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[4,5]Spbb[4,5]+3/16I Spbb[1,3]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,4]Spbb[4,5]+5/16I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spaa[2,4]^2Spbb[2,5]^2-25/16I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]^2-15/16I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,3]Spaa[2,5]^2Spbb[2,5]^2-5/16I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spaa[2,4]Spbb[2,5]+5/8I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,5]+5/4I Spbb[1,5]Spaa[2,3]^2Spbb[2,5]Spbb[3,4]Spbb[3,5]Spaa[4,5]^2-5/4I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,3]^2Spbb[2,5]Spbb[3,4]Spaa[4,5]+5/16I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spaa[2,4]Spbb[2,5]Spbb[3,4]Spaa[4,5]-15/16I Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spaa[2,4]Spbb[2,5]Spbb[3,4]Spaa[4,5]-5/16I Spaa[1,4]Spbb[1,5]^2Spaa[2,3]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[4,5]+5/16I Spbb[1,3]Spaa[2,3]^2Spbb[2,5]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]+15/16I Spbb[1,3]Spaa[2,3]Spaa[2,5]Spbb[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2-15/8I Spbb[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]-5/16I Spbb[1,3]^2Spaa[1,5]Spaa[2,3]^2Spbb[2,5]Spaa[3,4]Spbb[3,5]+5/16I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,5]Spbb[3,5]Spaa[4,5]+15/16I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spaa[2,5]Spbb[2,5]Spaa[3,4]Spbb[3,5]+1/8I Spbb[1,3]Spaa[2,3]Spaa[2,5]Spbb[2,5]Spaa[3,4]Spbb[3,5]Spaa[4,5]Spbb[4,5]+3/16I Spbb[1,3]Spaa[2,5]^2Spbb[2,5]Spaa[3,4]^2Spbb[3,5]Spbb[4,5]+5/16I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,3]^2Spbb[2,5]Spbb[3,5]Spaa[4,5]-15/8I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,5]Spbb[3,5]Spaa[4,5]-5/4I Spbb[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]-35/16I Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spaa[2,5]Spbb[2,5]Spbb[3,5]Spaa[4,5]+5/8I Spbb[1,3]^2Spaa[1,5]Spaa[2,3]Spaa[2,4]Spbb[2,5]Spaa[3,4]Spbb[4,5]+5/16I Spbb[1,3]^2Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]^2Spbb[2,5]-5/8I Spaa[1,2]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[3,4]-5/16I Spbb[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,5]Spaa[4,5]^2Spbb[4,5]^2-5/16I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,5]Spaa[4,5]Spbb[4,5]-15/16I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spaa[2,4]Spbb[2,5]Spaa[4,5]Spbb[4,5]-15/16I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spaa[2,4]Spbb[2,5]+5/4I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,5]+5/16I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,3]Spaa[2,4]Spbb[2,5]+5/8I Spbb[1,2]Spaa[1,4]^2Spbb[1,5]^2Spaa[2,3]Spaa[2,5]Spbb[3,4]+15/16I Spaa[1,3]Spbb[1,5]^2Spaa[2,3]Spbb[3,4]Spbb[3,5]Spaa[4,5]^2+5/8I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[2,3]Spbb[3,4]Spaa[4,5]+5/8I Spaa[1,4]Spbb[1,5]^2Spaa[2,3]Spbb[3,4]Spaa[4,5]^2Spbb[4,5]+5/16I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,3]Spbb[3,4]Spaa[4,5]-5/16I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,3]Spbb[3,4]Spaa[4,5]+5/16I Spbb[1,3]Spaa[2,3]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^3-5/16I Spbb[1,5]Spaa[2,3]Spaa[3,5]^2Spbb[3,5]^3Spaa[4,5]+5/16I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2+1/16I Spbb[1,3]Spaa[2,5]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]^2Spbb[4,5]-5/8I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2-15/16I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[2,3]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]-15/16I Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]+5/16I Spbb[1,3]^2Spaa[1,5]Spaa[2,3]Spaa[3,4]^2Spbb[3,5]Spbb[4,5]-15/16I Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spaa[2,3]Spaa[3,4]Spbb[3,5]-5/8I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]Spaa[2,3]Spbb[3,5]Spaa[4,5]-5/16I Spbb[1,3]Spaa[2,3]Spaa[3,4]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2-15/16I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spaa[3,4]Spbb[3,5]Spaa[4,5]Spbb[4,5]-15/16I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,3]Spaa[3,4]Spbb[3,5]-5/4I Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[3,5]Spaa[4,5]+5/16I Spbb[1,5]Spaa[2,3]Spbb[3,5]Spaa[4,5]^3Spbb[4,5]^2-5/16I Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]-5/8I Spaa[1,5]^2Spbb[1,5]^3Spaa[2,3]Spbb[3,5]Spaa[4,5]-5/16I Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spaa[3,4]Spaa[4,5]Spbb[4,5]^2-15/16I Spbb[1,3]^2Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spaa[3,4]Spbb[4,5]+15/16I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,3]Spaa[4,5]^2Spbb[4,5]^2+5/8I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,3]Spaa[4,5]Spbb[4,5]))/(Spab[1,Sp[2]+Sp[3],4]Spab[5,Sp[1]+Sp[6],2]Spab[5,Sp[1]+Sp[6],4](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(+3/16I Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]+2445725/5328I Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^2Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[4,5]+6529777/10656I Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^2Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]Spbb[3,6]Spaa[4,6]-544799/592I Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^2Spbb[2,5]Spaa[2,6]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]-5/8I Spbb[1,3]^2Spaa[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]Spaa[3,6]+1375423/5328I Spbb[1,3]^2Spaa[1,4]Spaa[2,3]^2Spbb[2,3]^2Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]-1372093/5328I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,3]^2Spbb[2,5]Spaa[2,6]^2Spbb[3,5]Spaa[4,5]-136209/148I Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^2Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,6]-545539/1184I Spbb[1,3]^2Spaa[1,4]Spaa[2,3]^2Spbb[2,3]^2Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]+545539/1184I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,3]^2Spbb[2,5]Spaa[2,6]^2Spbb[3,6]Spaa[4,6]+5/12I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spaa[2,3]^2Spbb[2,3]^2Spbb[2,5]Spaa[2,6]^2-5/12I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spaa[2,3]^2Spbb[2,3]^2Spbb[2,5]Spaa[2,6]Spaa[3,6]-1/8I Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,6]+191/24I Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]+191163/1184I Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]+115175/3552I Spbb[1,3]^2Spaa[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[3,6]-115175/3552I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[4,6]-1/16I Spbb[1,2]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,5]Spaa[2,6]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]+1/8I Spbb[1,2]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^3Spaa[4,5]+1/8I Spbb[1,2]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,6]+1/16I Spbb[1,2]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]+7/8I Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,5]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]+3/16I Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[4,6]-691/96I Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]-499/24I Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]+692885/3552I Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]-29/16I Spbb[1,3]^2Spaa[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,5]Spbb[3,5]^2Spaa[3,6]^2-187459/1776I Spbb[1,3]^2Spaa[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]+415/48I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,6]+12181/111I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]-6235/96I Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]-97547/3552I Spbb[1,3]^2Spaa[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]-5515/74I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]-109/24I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]Spbb[3,5]Spaa[3,6]+161/48I Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]Spbb[3,5]Spaa[4,6]+19/16I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spaa[2,3]^2Spbb[2,3]^2Spbb[3,5]Spaa[3,6]^2+9/16I Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]+128116357/127872I Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[4,5]-27908581/15984I Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]-13784543/63936I Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,5]^2Spaa[2,6]^3Spaa[3,5]Spbb[3,5]Spbb[3,6]Spaa[4,5]-17/16I Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spbb[3,5]Spaa[3,6]+64032041/31968I Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spaa[3,5]Spbb[3,5]-63998075/31968I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,5]Spaa[4,5]+208067653/127872I Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,5]^2Spaa[2,6]^3Spaa[3,5]Spbb[3,6]^2Spaa[4,6]-6975397/3996I Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,5]^2Spaa[2,6]^3Spaa[3,6]Spbb[3,6]^2Spaa[4,5]-27964525/31968I Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spaa[3,6]Spbb[3,6]+131628187/63936I Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[2,3]Spbb[2,5]^2Spaa[2,6]^3Spaa[3,5]Spbb[3,6]-75699137/63936I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spbb[2,5]^2Spaa[2,6]^3Spbb[3,6]Spaa[4,5]-43359439/42624I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2-15/16I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spaa[3,6]+43399399/42624I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spbb[2,3]Spbb[2,5]^2Spaa[2,6]^2Spaa[3,5]+2768077/10656I Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]+3523003/5328I Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]+12009161/10656I Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[3,5]Spbb[3,5]Spbb[3,6]Spaa[4,6]-15007703/10656I Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]-475/666I Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[3,6]+4990741/10656I Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[3,5]Spbb[3,5]-1661047/3552I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,5]Spaa[4,5]+1570369/1332I Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]+179629/888I Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[3,6]Spbb[3,6]-179629/888I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,6]Spaa[4,6]+62261/888I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]-62261/888I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]-3/16I Spbb[1,2]Spaa[2,3]Spbb[2,3]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]-2401325/10656I Spbb[1,2]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^3Spaa[4,5]+543837/1184I Spbb[1,2]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]-301123/666I Spbb[1,2]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]^3Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,5]+611681/1332I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[3,5]^2Spaa[4,5]-4360571/10656I Spbb[1,2]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]^3Spaa[3,5]Spbb[3,5]Spbb[3,6]^2Spaa[4,6]+271789/296I Spbb[1,2]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]^3Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,5]-3276605/10656I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]^3Spbb[3,5]Spbb[3,6]Spaa[4,5]+1634545/3552I Spbb[1,2]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]^3Spaa[3,6]Spbb[3,6]^3Spaa[4,6]-136209/148I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]^3Spbb[3,6]^2Spaa[4,6]+17/16I Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]-42008257/63936I Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]+6985355/3552I Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]^2Spbb[3,5]^3Spaa[4,5]+34621519/63936I Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]+15937679/10656I Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]^2Spbb[3,5]^2Spbb[3,6]Spaa[4,6]-96502601/31968I Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]-15/2I Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]^2Spaa[3,6]^2+40607129/31968I Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]-40095641/31968I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]+12932101/10656I Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]^2Spbb[3,5]^2-2667415/3552I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[4,5]+39425329/31968I Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]-866960483/127872I Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,5]-106474025/28416I Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]+117379861/31968I Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]+1534493/1776I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]Spbb[3,6]Spaa[4,6]-298321871/255744I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]-558169/592I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]Spaa[3,6]-71/16I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spbb[3,5]Spaa[3,6]^2+168323/2664I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]-366505/5328I Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]^2Spbb[3,5]Spaa[4,5]+1692341/1776I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]-542875/1184I Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]^2Spbb[3,6]^3Spaa[4,6]-1309947/1184I Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]^2Spbb[3,6]^2+58633/296I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,6]+68485363/31968I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]-634839/1184I Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]Spaa[4,6]-25672355/15984I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]-29/48I Spaa[1,3]^2Spbb[1,3]^4Spaa[1,4]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]^2-7/48I Spaa[1,2]Spaa[1,3]Spbb[1,3]^4Spaa[1,4]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]Spaa[3,6]+3/4I Spaa[1,2]^2Spbb[1,3]^4Spaa[1,4]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,6]^2+3/16I Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[4,6]+325/48I Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,5]+1675105/3552I Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]+124735/888I Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]Spaa[3,6]-124735/888I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]Spaa[4,6]+1/16I Spbb[1,2]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]+3/2I Spbb[1,2]Spaa[2,3]Spbb[2,3]Spaa[2,6]^3Spbb[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[4,5]-3/16I Spbb[1,2]Spaa[2,3]Spbb[2,3]Spaa[2,6]^3Spbb[2,6]Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,6]+29/16I Spbb[1,2]Spaa[2,3]Spbb[2,3]Spaa[2,6]^3Spbb[2,6]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]+47/6I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]^3Spbb[2,6]Spbb[3,5]^2Spaa[4,5]-54479/296I Spbb[1,2]Spaa[2,3]Spbb[2,3]Spaa[2,6]^3Spbb[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]+191163/1184I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]^3Spbb[2,6]Spbb[3,5]Spbb[3,6]Spaa[4,6]-193015/888I Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]+23/16I Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[4,6]+397241/1184I Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]+189083/296I Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]+124223/592I Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]-479465/3552I Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]^2Spaa[3,6]^2+195389/888I Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]+45491/888I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,6]-32495/222I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]-24977/1184I Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]+13953/592I Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]-45541/592I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]+27847/222I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[3,6]+31361/296I Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[4,6]-205471/888I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spbb[3,5]Spaa[3,6]^2+1/16I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spaa[2,6]^2Spbb[3,5]^3Spaa[4,5]+1/8I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]^3Spbb[3,5]^2Spbb[3,6]Spaa[4,5]+1/16I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]^3Spbb[3,5]Spbb[3,6]^2Spaa[4,6]-3/4I Spbb[1,2]Spaa[2,3]Spbb[2,3]Spaa[2,5]^2Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]+740203/3552I Spbb[1,2]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]Spaa[4,5]-13/8I Spbb[1,2]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spaa[3,5]^2Spbb[3,5]^4Spaa[4,5]+991361/1184I Spbb[1,2]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spaa[2,6]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]Spaa[4,5]+1/4I Spbb[1,2]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spaa[3,5]^2Spbb[3,5]^3Spbb[3,6]Spaa[4,6]-271433/222I Spbb[1,2]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spbb[3,6]Spaa[4,5]-535/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spaa[2,6]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]+95725/1776I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^3Spaa[4,5]-68557/444I Spbb[1,2]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,6]+41/24I Spbb[1,2]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]^2Spaa[4,5]-113371/888I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,6]+1071125/3552I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]+529/48I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[3,5]^2Spaa[4,5]-9/16I Spbb[1,2]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^3Spaa[4,6]-6229/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]-9791/96I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[3,5]Spbb[3,6]Spaa[4,6]+15/16I Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]+5/12I Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[3,5]^3Spbb[3,5]^4Spaa[4,6]-589/96I Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]^4Spaa[3,6]Spaa[4,5]+184919/1184I Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[3,5]^3Spaa[3,6]^3Spbb[3,6]Spaa[4,5]-425/24I Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]Spbb[3,6]Spaa[4,6]+37545/1184I Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]Spaa[4,5]-102347/888I Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^2+50341/444I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]-45283/444I Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]-5/8I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[4,6]+130017/1184I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]-2747/32I Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]+231455/1184I Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]^2Spaa[4,5]+1/2I Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]-869495/3552I Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]-4391/96I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]+663049/1776I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]+46567/444I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[3,5]^2Spaa[3,6]^2-20039/444I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]+4I Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,6]+33021/592I Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]-96353/888I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2-6235/96I Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]^3Spaa[4,6]-93403/3552I Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]^2-499559/3552I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]-841/12I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]-3289/96I Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]+113/48I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spbb[2,3]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]-3/2I Spaa[1,3]^2Spbb[1,3]^4Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[3,5]Spaa[3,6]+5/16I Spaa[1,3]^3Spbb[1,3]^4Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[3,5]Spaa[4,6]+19/16I Spaa[1,2]Spaa[1,3]Spbb[1,3]^4Spaa[1,4]Spaa[2,3]Spbb[2,3]Spbb[3,5]Spaa[3,6]^2+25454057/63936I Spbb[1,3]Spaa[2,5]^3Spbb[2,5]^3Spaa[2,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]+6186265/42624I Spbb[1,3]Spaa[2,5]^2Spbb[2,5]^3Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[4,5]+25430081/63936I Spbb[1,5]Spaa[2,5]^3Spbb[2,5]^3Spaa[2,6]Spbb[3,5]^2Spaa[4,5]Spaa[5,6]+14819453/63936I Spbb[1,6]Spaa[2,5]^2Spbb[2,5]^3Spaa[2,6]^2Spbb[3,5]^2Spaa[4,5]Spaa[5,6]+2384955/2368I Spbb[1,3]Spaa[2,5]^2Spbb[2,5]^3Spaa[2,6]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]-28358837/10656I Spbb[1,3]Spaa[2,5]Spbb[2,5]^3Spaa[2,6]^3Spaa[3,5]Spbb[3,5]Spbb[3,6]Spaa[4,5]+117189817/63936I Spbb[1,5]Spaa[2,5]^2Spbb[2,5]^3Spaa[2,6]^2Spbb[3,5]Spbb[3,6]Spaa[4,5]Spaa[5,6]+273482549/63936I Spbb[1,6]Spaa[2,5]Spbb[2,5]^3Spaa[2,6]^3Spbb[3,5]Spbb[3,6]Spaa[4,5]Spaa[5,6]-5/16I Spbb[1,3]^2Spaa[1,4]Spaa[2,5]^3Spbb[2,5]^3Spaa[2,6]Spbb[3,5]Spaa[3,6]+287437207/127872I Spbb[1,3]^2Spaa[1,4]Spaa[2,5]^2Spbb[2,5]^3Spaa[2,6]^2Spaa[3,5]Spbb[3,5]-287397247/127872I Spaa[1,3]Spbb[1,3]^2Spaa[2,5]^2Spbb[2,5]^3Spaa[2,6]^2Spbb[3,5]Spaa[4,5]-58550087/127872I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[2,5]^3Spbb[2,5]^3Spaa[2,6]Spbb[3,5]Spaa[4,5]-58534103/127872I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,5]^3Spbb[2,5]^3Spaa[2,6]Spbb[3,5]Spaa[5,6]-218500699/127872I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,5]^2Spbb[2,5]^3Spaa[2,6]^2Spbb[3,5]Spaa[4,5]-102809339/127872I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spaa[2,5]^2Spbb[2,5]^3Spaa[2,6]^2Spbb[3,5]Spaa[5,6]-289545221/127872I Spbb[1,3]Spaa[2,5]Spbb[2,5]^3Spaa[2,6]^3Spaa[3,6]Spbb[3,6]^2Spaa[4,5]+196042373/63936I Spbb[1,3]Spbb[2,5]^3Spaa[2,6]^4Spaa[3,5]Spbb[3,6]^2Spaa[4,5]-61339031/42624I Spbb[1,5]Spaa[2,5]Spbb[2,5]^3Spaa[2,6]^3Spbb[3,6]^2Spaa[4,5]Spaa[5,6]-139062433/127872I Spbb[1,6]Spbb[2,5]^3Spaa[2,6]^4Spbb[3,6]^2Spaa[4,5]Spaa[5,6]-304001/384I Spbb[1,3]^2Spaa[1,4]Spaa[2,5]^2Spbb[2,5]^3Spaa[2,6]^2Spaa[3,6]Spbb[3,6]-3327083/4736I Spbb[1,3]^2Spaa[1,4]Spaa[2,5]Spbb[2,5]^3Spaa[2,6]^3Spaa[3,5]Spbb[3,6]+10614643/7104I Spaa[1,3]Spbb[1,3]^2Spaa[2,5]Spbb[2,5]^3Spaa[2,6]^3Spbb[3,6]Spaa[4,5]+19559201/7992I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[2,5]^2Spbb[2,5]^3Spaa[2,6]^2Spbb[3,6]Spaa[4,5]+88258217/42624I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,5]^2Spbb[2,5]^3Spaa[2,6]^2Spbb[3,6]Spaa[5,6]+608174491/127872I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[2,5]^3Spaa[2,6]^3Spbb[3,6]Spaa[4,5]+513870095/127872I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spaa[2,5]Spbb[2,5]^3Spaa[2,6]^3Spbb[3,6]Spaa[5,6]-43661575/21312I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spaa[2,5]^2Spbb[2,5]^3Spaa[2,6]^2-9/16I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spaa[2,5]^2Spbb[2,5]^3Spaa[2,6]Spaa[3,6]+43673563/21312I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spaa[2,5]Spbb[2,5]^3Spaa[2,6]^2Spaa[3,5]-34799587/42624I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,5]^3Spbb[2,5]^3Spaa[2,6]-34796923/42624I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[2,5]^2Spbb[2,5]^3Spaa[2,6]Spaa[5,6]-36355711/21312I Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,5]^2Spbb[2,5]^3Spaa[2,6]^2-45801403/42624I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,6]Spaa[2,5]Spbb[2,5]^3Spaa[2,6]^2Spaa[5,6]+383015/3552I Spbb[1,3]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]+113724325/127872I Spbb[1,3]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^3Spbb[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]+424399/5328I Spbb[1,6]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^3Spbb[2,6]Spbb[3,5]^2Spaa[4,5]Spaa[5,6]+48613/48I Spbb[1,3]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^3Spbb[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]-19907353/7104I Spbb[1,3]Spbb[2,5]^2Spaa[2,6]^4Spbb[2,6]Spaa[3,5]Spbb[3,5]Spbb[3,6]Spaa[4,5]+20031749/7992I Spbb[1,6]Spbb[2,5]^2Spaa[2,6]^4Spbb[2,6]Spbb[3,5]Spbb[3,6]Spaa[4,5]Spaa[5,6]+1919063/1998I Spbb[1,3]^2Spaa[1,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[3,6]+2308669/999I Spbb[1,3]^2Spaa[1,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^3Spbb[2,6]Spaa[3,5]Spbb[3,5]-6536401/1998I Spaa[1,3]Spbb[1,3]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^3Spbb[2,6]Spbb[3,5]Spaa[4,5]-42806423/31968I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^3Spbb[2,6]Spbb[3,5]Spaa[4,5]-98537/288I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^3Spbb[2,6]Spbb[3,5]Spaa[5,6]+160302473/127872I Spbb[1,3]Spbb[2,5]^2Spaa[2,6]^4Spbb[2,6]Spaa[3,5]Spbb[3,6]^2Spaa[4,6]+17556421/10656I Spbb[1,3]Spbb[2,5]^2Spaa[2,6]^4Spbb[2,6]Spaa[3,6]Spbb[3,6]^2Spaa[4,5]+11586983/31968I Spbb[1,6]Spbb[2,5]^2Spaa[2,6]^4Spbb[2,6]Spbb[3,6]^2Spaa[4,6]Spaa[5,6]-32294317/42624I Spbb[1,3]^2Spaa[1,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^3Spbb[2,6]Spaa[3,6]Spbb[3,6]+3849061/21312I Spbb[1,3]^2Spaa[1,4]Spbb[2,5]^2Spaa[2,6]^4Spbb[2,6]Spaa[3,5]Spbb[3,6]+24596195/42624I Spaa[1,3]Spbb[1,3]^2Spbb[2,5]^2Spaa[2,6]^4Spbb[2,6]Spbb[3,6]Spaa[4,5]+369259907/127872I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[2,5]^2Spaa[2,6]^4Spbb[2,6]Spbb[3,6]Spaa[4,5]+29654617/15984I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spbb[2,5]^2Spaa[2,6]^4Spbb[2,6]Spbb[3,6]Spaa[5,6]-47789617/21312I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^3Spbb[2,6]+34001143/42624I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,6]+61578091/42624I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spbb[2,5]^2Spaa[2,6]^3Spbb[2,6]Spaa[3,5]-48748711/42624I Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^3Spbb[2,6]-13999/32I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,6]Spbb[2,5]^2Spaa[2,6]^3Spbb[2,6]Spaa[5,6]-25438073/63936I Spbb[1,2]Spaa[2,5]^3Spbb[2,5]^2Spaa[2,6]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]+11014139/63936I Spbb[1,2]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^3Spaa[4,5]-1497065/999I Spbb[1,2]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]^2Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]+48131779/31968I Spbb[1,2]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^3Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,5]+69466909/127872I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]^2Spbb[3,5]^2Spaa[4,5]-66539/666I Spbb[1,2]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]^2Spbb[3,5]^2Spaa[4,5]Spaa[5,6]Spbb[5,6]-25426085/63936I Spbb[1,2]Spbb[1,5]Spaa[1,6]Spaa[2,5]^3Spbb[2,5]^2Spaa[2,6]Spbb[3,5]^2Spaa[4,5]+5322397/127872I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]^2Spbb[3,5]^2Spaa[4,5]-15257923/42624I Spbb[1,2]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^3Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,5]+36950591/42624I Spbb[1,2]Spbb[2,5]^2Spaa[2,6]^4Spaa[3,5]Spbb[3,5]Spbb[3,6]^2Spaa[4,5]-35253079/21312I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^3Spbb[3,5]Spbb[3,6]Spaa[4,5]+4080521/3552I Spbb[1,2]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^3Spbb[3,5]Spbb[3,6]Spaa[4,5]Spaa[5,6]Spbb[5,6]-78901175/42624I Spbb[1,2]Spbb[1,5]Spaa[1,6]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]^2Spbb[3,5]Spbb[3,6]Spaa[4,5]-222901481/63936I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^3Spbb[3,5]Spbb[3,6]Spaa[4,5]+8108071/31968I Spbb[1,2]Spbb[2,5]^2Spaa[2,6]^4Spaa[3,5]Spbb[3,6]^3Spaa[4,6]+3301417/15984I Spbb[1,2]Spbb[2,5]^2Spaa[2,6]^4Spaa[3,6]Spbb[3,6]^3Spaa[4,5]+102539525/127872I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[2,5]^2Spaa[2,6]^4Spbb[3,6]^2Spaa[4,5]-197898061/127872I Spbb[1,2]Spbb[2,5]^2Spaa[2,6]^4Spbb[3,6]^2Spaa[4,5]Spaa[5,6]Spbb[5,6]+343292617/127872I Spbb[1,2]Spbb[1,5]Spaa[1,6]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^3Spbb[3,6]^2Spaa[4,5]+171582629/127872I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spbb[2,5]^2Spaa[2,6]^4Spbb[3,6]^2Spaa[4,5]+2917949/63936I Spbb[1,3]Spaa[2,5]^3Spbb[2,5]^2Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]-14132977/10656I Spbb[1,3]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]+342882037/127872I Spbb[1,3]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spaa[3,5]^2Spbb[3,5]^3Spaa[4,5]+2905961/63936I Spbb[1,5]Spaa[2,5]^3Spbb[2,5]^2Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spaa[5,6]-14925757/63936I Spbb[1,5]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[4,5]Spaa[5,6]+2614223/1728I Spbb[1,6]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spaa[5,6]-103504097/42624I Spbb[1,6]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^3Spaa[4,5]Spaa[5,6]+113821763/85248I Spbb[1,3]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]-877096139/255744I Spbb[1,3]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]-20719331/63936I Spbb[1,3]Spbb[2,5]^2Spaa[2,6]^3Spaa[3,5]^2Spbb[3,5]^2Spbb[3,6]Spaa[4,5]+125692993/255744I Spbb[1,5]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]Spaa[5,6]+495288847/127872I Spbb[1,5]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,5]Spaa[5,6]+2085918701/255744I Spbb[1,6]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]Spaa[5,6]+6119607/2368I Spbb[1,6]Spbb[2,5]^2Spaa[2,6]^3Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,5]Spaa[5,6]-57/8I Spbb[1,3]^2Spaa[1,4]Spaa[2,5]^3Spbb[2,5]^2Spbb[3,5]^2Spaa[3,6]^2+10985923/7992I Spbb[1,3]^2Spaa[1,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]-73669903/31968I Spaa[1,3]Spbb[1,3]^2Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]+419619163/127872I Spbb[1,3]^2Spaa[1,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spaa[3,5]^2Spbb[3,5]^2-1037035/576I Spaa[1,3]Spbb[1,3]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[4,5]-56733731/127872I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[2,5]^3Spbb[2,5]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,5]-52049447/127872I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,5]^3Spbb[2,5]^2Spbb[3,5]^2Spaa[3,6]Spaa[5,6]+18193541/127872I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]-18812507/42624I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[5,6]-14435113/63936I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]+209625733/63936I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spbb[3,5]^2Spaa[3,6]Spaa[5,6]-6362035/5328I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[4,5]-279874741/63936I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[5,6]-27591691/63936I Spbb[1,5]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spbb[3,5]^2Spaa[4,5]Spaa[5,6]^2Spbb[5,6]+384293/1728I Spbb[1,6]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,5]^2Spaa[4,5]Spaa[5,6]^2Spbb[5,6]-4269091/63936I Spbb[1,5]^2Spaa[1,6]Spaa[2,5]^3Spbb[2,5]^2Spbb[3,5]^2Spaa[4,5]Spaa[5,6]-1755121/63936I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]^3Spbb[2,5]^2Spbb[3,5]^2Spaa[5,6]^2-38893277/127872I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spbb[3,5]^2Spaa[4,5]Spaa[5,6]+112083317/127872I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spbb[3,5]^2Spaa[5,6]^2+3641621/7104I Spaa[1,6]Spbb[1,6]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,5]^2Spaa[4,5]Spaa[5,6]+142394719/127872I Spaa[1,4]Spbb[1,6]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,5]^2Spaa[5,6]^2-2982332257/255744I Spbb[1,3]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,5]-160549531/63936I Spbb[1,3]Spbb[2,5]^2Spaa[2,6]^3Spaa[3,5]^2Spbb[3,5]Spbb[3,6]^2Spaa[4,6]+2318671861/255744I Spbb[1,3]Spbb[2,5]^2Spaa[2,6]^3Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,5]-515208193/85248I Spbb[1,5]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,5]Spaa[5,6]+305656937/127872I Spbb[1,5]Spbb[2,5]^2Spaa[2,6]^3Spaa[3,5]Spbb[3,5]Spbb[3,6]^2Spaa[4,5]Spaa[5,6]+184617473/63936I Spbb[1,6]Spbb[2,5]^2Spaa[2,6]^3Spaa[3,5]Spbb[3,5]Spbb[3,6]^2Spaa[4,6]Spaa[5,6]-204008381/85248I Spbb[1,6]Spbb[2,5]^2Spaa[2,6]^3Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,5]Spaa[5,6]-56895817/14208I Spbb[1,3]^2Spaa[1,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]+280305787/85248I Spbb[1,3]^2Spaa[1,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]+249893521/255744I Spaa[1,3]Spbb[1,3]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]-27527941/10656I Spbb[1,3]^2Spaa[1,4]Spbb[2,5]^2Spaa[2,6]^3Spaa[3,5]^2Spbb[3,5]Spbb[3,6]+44771747/63936I Spaa[1,3]Spbb[1,3]^2Spbb[2,5]^2Spaa[2,6]^3Spaa[3,5]Spbb[3,5]Spbb[3,6]Spaa[4,5]-4950083/1998I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]-1536645449/255744I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]+177136423/31968I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spaa[3,5]Spbb[3,5]Spbb[3,6]Spaa[4,5]+1619989465/127872I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spaa[3,5]Spbb[3,5]Spbb[3,6]Spaa[5,6]-13175395/85248I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]+220717049/85248I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]+19311241/3456I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[2,5]^2Spaa[2,6]^3Spaa[3,5]Spbb[3,5]Spbb[3,6]Spaa[4,5]+989007647/127872I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spbb[2,5]^2Spaa[2,6]^3Spaa[3,5]Spbb[3,5]Spbb[3,6]Spaa[5,6]-1167361/10656I Spbb[1,5]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,5]Spbb[3,6]Spaa[4,5]Spaa[5,6]^2Spbb[5,6]+57521459/31968I Spbb[1,6]Spbb[2,5]^2Spaa[2,6]^3Spbb[3,5]Spbb[3,6]Spaa[4,5]Spaa[5,6]^2Spbb[5,6]-23131739/14208I Spbb[1,5]^2Spaa[1,6]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spbb[3,5]Spbb[3,6]Spaa[4,5]Spaa[5,6]-614261807/127872I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spbb[3,5]Spbb[3,6]Spaa[5,6]^2-6393283/864I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,5]Spbb[3,6]Spaa[4,5]Spaa[5,6]-607511047/63936I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,5]Spbb[3,6]Spaa[5,6]^2-264055061/42624I Spaa[1,6]Spbb[1,6]^2Spbb[2,5]^2Spaa[2,6]^3Spbb[3,5]Spbb[3,6]Spaa[4,5]Spaa[5,6]-655267763/127872I Spaa[1,4]Spbb[1,6]^2Spbb[2,5]^2Spaa[2,6]^3Spbb[3,5]Spbb[3,6]Spaa[5,6]^2-58281967/15984I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spbb[3,5]Spaa[3,6]-151/16I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spaa[2,5]^2Spbb[2,5]^2Spbb[3,5]Spaa[3,6]^2-197368945/127872I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spaa[3,5]Spbb[3,5]+273008/333I Spaa[1,3]^2Spbb[1,3]^3Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,5]Spaa[4,5]+29301323/7992I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]+91175233/127872I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spbb[2,5]^2Spaa[2,6]^2Spaa[3,5]^2Spbb[3,5]-47967847/31968I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,5]^3Spbb[2,5]^2Spbb[3,5]Spaa[3,6]+13411817/42624I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spaa[3,5]Spbb[3,5]+10768973/10656I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[1,6]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spbb[3,5]Spaa[4,5]-48057757/31968I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[2,5]^2Spbb[2,5]^2Spbb[3,5]Spaa[3,6]Spaa[5,6]+56642221/42624I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spaa[3,5]Spbb[3,5]Spaa[5,6]-616675/1728I Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spbb[3,5]Spaa[3,6]-225215459/127872I Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spaa[3,5]Spbb[3,5]+8964917/10656I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,5]Spaa[4,5]+14974673/7104I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,6]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[3,5]Spaa[3,6]Spaa[5,6]-131037197/63936I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,6]Spbb[2,5]^2Spaa[2,6]^2Spaa[3,5]Spbb[3,5]Spaa[5,6]+1894037/10656I Spbb[1,3]Spbb[1,5]^2Spaa[1,6]^2Spaa[2,5]^3Spbb[2,5]^2Spbb[3,5]Spaa[4,5]-65334607/127872I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,5]^3Spbb[2,5]^2Spbb[3,5]Spaa[5,6]-88007107/127872I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[2,5]^2Spbb[2,5]^2Spbb[3,5]Spaa[5,6]^2+1085447/2664I Spbb[1,3]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spbb[3,5]Spaa[4,5]-1162841/2368I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spbb[3,5]Spaa[5,6]-10695365/63936I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[3,5]Spaa[5,6]^2+4809049/10656I Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,5]Spaa[4,5]+24987749/63936I Spbb[1,3]Spaa[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,5]Spaa[5,6]+56848283/42624I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,6]^2Spbb[2,5]^2Spaa[2,6]^2Spbb[3,5]Spaa[5,6]^2+1288409/3456I Spbb[1,3]Spbb[2,5]^2Spaa[2,6]^3Spaa[3,5]Spaa[3,6]Spbb[3,6]^3Spaa[4,6]+3164513/3552I Spbb[1,3]Spbb[2,5]^2Spaa[2,6]^3Spaa[3,6]^2Spbb[3,6]^3Spaa[4,5]-524674/333I Spbb[1,5]Spbb[2,5]^2Spaa[2,6]^3Spaa[3,5]Spbb[3,6]^3Spaa[4,6]Spaa[5,6]+81011863/127872I Spbb[1,5]Spbb[2,5]^2Spaa[2,6]^3Spaa[3,6]Spbb[3,6]^3Spaa[4,5]Spaa[5,6]+8759437/7992I Spbb[1,6]Spbb[2,5]^2Spaa[2,6]^3Spaa[3,6]Spbb[3,6]^3Spaa[4,6]Spaa[5,6]-827647181/255744I Spbb[1,3]^2Spaa[1,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spaa[3,6]^2Spbb[3,6]^2-155616311/42624I Spbb[1,3]^2Spaa[1,4]Spbb[2,5]^2Spaa[2,6]^3Spaa[3,5]Spaa[3,6]Spbb[3,6]^2+50367967/15984I Spaa[1,3]Spbb[1,3]^2Spbb[2,5]^2Spaa[2,6]^3Spaa[3,5]Spbb[3,6]^2Spaa[4,6]+1163616137/255744I Spaa[1,3]Spbb[1,3]^2Spbb[2,5]^2Spaa[2,6]^3Spaa[3,6]Spbb[3,6]^2Spaa[4,5]+1875887399/255744I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,5]+270484453/127872I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^2Spaa[5,6]-367864813/127872I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[2,5]^2Spaa[2,6]^3Spaa[3,5]Spbb[3,6]^2Spaa[4,5]-566927191/127872I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spbb[2,5]^2Spaa[2,6]^3Spaa[3,5]Spbb[3,6]^2Spaa[5,6]-510717289/127872I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[2,5]^2Spaa[2,6]^3Spaa[3,5]Spbb[3,6]^2Spaa[4,6]+1001457961/85248I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[2,5]^2Spaa[2,6]^3Spaa[3,6]Spbb[3,6]^2Spaa[4,5]+58882957/63936I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spbb[2,5]^2Spaa[2,6]^3Spaa[3,6]Spbb[3,6]^2Spaa[5,6]+26191423/127872I Spbb[1,5]Spbb[2,5]^2Spaa[2,6]^3Spbb[3,6]^2Spaa[4,5]Spaa[5,6]^2Spbb[5,6]+43003961/31968I Spbb[1,6]Spbb[2,5]^2Spaa[2,6]^3Spbb[3,6]^2Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+623225543/127872I Spbb[1,5]^2Spaa[1,6]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,6]^2Spaa[4,5]Spaa[5,6]+346421/128I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,6]^2Spaa[5,6]^2+1308450007/127872I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,5]^2Spaa[2,6]^3Spbb[3,6]^2Spaa[4,5]Spaa[5,6]+15877151/3552I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spbb[2,5]^2Spaa[2,6]^3Spbb[3,6]^2Spaa[5,6]^2+680370317/127872I Spaa[1,6]Spbb[1,6]^2Spbb[2,5]^2Spaa[2,6]^3Spbb[3,6]^2Spaa[4,6]Spaa[5,6]+16689517/31968I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spaa[3,6]Spbb[3,6]-217750139/127872I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spaa[3,6]^2Spbb[3,6]+45323345/31968I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[2,5]^2Spaa[2,6]^3Spaa[3,5]Spbb[3,6]-42660097/31968I Spaa[1,3]^2Spbb[1,3]^3Spbb[2,5]^2Spaa[2,6]^3Spbb[3,6]Spaa[4,5]+15593231/14208I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spbb[2,5]^2Spaa[2,6]^2Spaa[3,5]Spaa[3,6]Spbb[3,6]-135578861/31968I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spaa[3,6]Spbb[3,6]+691304/333I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spaa[3,5]Spbb[3,6]+65171/3552I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[1,6]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,6]Spaa[4,5]-776899967/127872I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[5,6]+396903739/127872I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spbb[2,5]^2Spaa[2,6]^2Spaa[3,5]Spbb[3,6]Spaa[5,6]-80694533/31968I Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spaa[3,6]Spbb[3,6]+307427/2664I Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,5]^2Spaa[2,6]^3Spaa[3,5]Spbb[3,6]+25947/1184I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spbb[2,5]^2Spaa[2,6]^3Spbb[3,6]Spaa[4,5]-338128063/127872I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,6]Spbb[2,5]^2Spaa[2,6]^2Spaa[3,6]Spbb[3,6]Spaa[5,6]+38891789/31968I Spbb[1,3]Spbb[1,5]^2Spaa[1,6]^2Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spbb[3,6]Spaa[4,5]+13983049/21312I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spbb[3,6]Spaa[5,6]-157045217/63936I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[3,6]Spaa[5,6]^2+84002119/31968I Spbb[1,3]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,6]Spaa[4,5]+11202193/127872I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,6]Spaa[5,6]-138663905/63936I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,5]Spbb[1,6]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,6]Spaa[5,6]^2+31472005/15984I Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,5]^2Spaa[2,6]^3Spbb[3,6]Spaa[4,5]+7203613/31968I Spbb[1,3]Spaa[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,5]^2Spaa[2,6]^3Spbb[3,6]Spaa[5,6]-96147487/42624I Spaa[1,3]^2Spbb[1,3]^4Spaa[1,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2+2585821/1776I Spaa[1,2]Spaa[1,3]Spbb[1,3]^4Spaa[1,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spaa[3,6]-23/8I Spaa[1,2]^2Spbb[1,3]^4Spaa[1,4]Spaa[2,5]Spbb[2,5]^2Spaa[3,6]^2+95982319/42624I Spaa[1,2]Spaa[1,3]Spbb[1,3]^4Spaa[1,4]Spbb[2,5]^2Spaa[2,6]^2Spaa[3,5]-2573833/1776I Spaa[1,2]^2Spbb[1,3]^4Spaa[1,4]Spbb[2,5]^2Spaa[2,6]Spaa[3,5]Spaa[3,6]-70252609/21312I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]-35072695/21312I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,6]+19629221/4736I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spaa[3,5]-35119315/21312I Spaa[1,2]^2Spbb[1,3]^3Spaa[1,4]Spbb[1,5]Spaa[2,5]Spbb[2,5]^2Spaa[3,6]Spaa[5,6]+36277651/42624I Spaa[1,2]^2Spbb[1,3]^3Spaa[1,4]Spbb[1,5]Spbb[2,5]^2Spaa[2,6]Spaa[3,5]Spaa[5,6]-96448807/21312I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2-16795723/42624I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spaa[3,6]+87316501/21312I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,5]^2Spaa[2,6]^2Spaa[3,5]-40368115/42624I Spaa[1,2]^2Spbb[1,3]^3Spaa[1,4]Spbb[1,6]Spbb[2,5]^2Spaa[2,6]Spaa[3,6]Spaa[5,6]-30279307/42624I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]^2Spaa[1,6]^2Spaa[2,5]^3Spbb[2,5]^2-32299225/21312I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,5]^2Spbb[2,5]^2Spaa[5,6]-34308487/42624I Spaa[1,2]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spbb[2,5]^2Spaa[5,6]^2-33243355/21312I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]-12935185/4736I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spaa[5,6]-40190515/42624I Spaa[1,2]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spbb[1,6]Spbb[2,5]^2Spaa[2,6]Spaa[5,6]^2-41809675/42624I Spbb[1,3]^2Spaa[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2-79212343/42624I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,5]^2Spaa[2,6]^2Spaa[5,6]+139723/288I Spbb[1,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,5]-42739/1332I Spbb[1,3]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[4,5]+52093/222I Spbb[1,6]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]^2Spbb[3,5]^2Spaa[4,5]Spaa[5,6]+2527691/5328I Spbb[1,3]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]^2Spaa[3,5]Spbb[3,5]Spbb[3,6]Spaa[4,6]-1596469/5328I Spbb[1,3]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]+71333/1776I Spbb[1,6]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]^2Spbb[3,5]Spbb[3,6]Spaa[4,6]Spaa[5,6]+2121505/10656I Spbb[1,3]^2Spaa[1,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]Spaa[3,6]+115829/666I Spbb[1,3]^2Spaa[1,4]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]^2Spaa[3,5]Spbb[3,5]-441641/1184I Spaa[1,3]Spbb[1,3]^2Spbb[2,5]Spaa[2,6]^4Spbb[2,6]^2Spbb[3,5]Spaa[4,5]-874789/5328I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]^2Spbb[3,5]Spaa[4,5]+43181/1184I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]^2Spbb[3,5]Spaa[5,6]+1398125/666I Spbb[1,3]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,6]+292159/3552I Spbb[1,3]^2Spaa[1,4]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]^2Spaa[3,6]Spbb[3,6]-292159/3552I Spaa[1,3]Spbb[1,3]^2Spbb[2,5]Spaa[2,6]^4Spbb[2,6]^2Spbb[3,6]Spaa[4,6]+128737/222I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]^2Spbb[3,6]Spaa[4,6]-218355/1184I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]^2+218355/1184I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,6]-300901/1184I Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]^2-446455/3552I Spbb[1,2]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]-32770/333I Spbb[1,2]Spaa[2,5]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[4,5]+494521/1776I Spbb[1,2]Spaa[2,5]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]-2875909/10656I Spbb[1,2]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,5]+4837163/10656I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,5]^2Spaa[4,5]+411527/3552I Spbb[1,2]Spaa[2,5]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,5]^2Spaa[4,5]Spaa[5,6]Spbb[5,6]-197011/5328I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,5]^2Spaa[4,5]-1247333/2664I Spbb[1,2]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]Spaa[3,5]Spbb[3,5]Spbb[3,6]^2Spaa[4,6]+2816863/3552I Spbb[1,2]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,5]-360601/2664I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]Spbb[3,5]Spbb[3,6]Spaa[4,5]-258877/3552I Spbb[1,2]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]Spbb[3,5]Spbb[3,6]Spaa[4,5]Spaa[5,6]Spbb[5,6]+3276815/7992I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]Spbb[3,5]Spbb[3,6]Spaa[4,5]+1634545/3552I Spbb[1,2]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]Spaa[3,6]Spbb[3,6]^3Spaa[4,6]+1398125/666I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]Spbb[3,6]^2Spaa[4,6]-389623/3552I Spbb[1,2]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]Spbb[3,6]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]+11680933/10656I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]^4Spbb[2,6]Spbb[3,6]^2Spaa[4,6]+234859/666I Spbb[1,3]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]-129283093/63936I Spbb[1,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]+3668973/1184I Spbb[1,3]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[4,5]-219515/888I Spbb[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spaa[5,6]-393291/1184I Spbb[1,6]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[4,5]Spaa[5,6]+263906749/63936I Spbb[1,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]+72689/96I Spbb[1,3]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[3,5]^2Spbb[3,5]^2Spbb[3,6]Spaa[4,6]-4638629/864I Spbb[1,3]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]+125093/72I Spbb[1,6]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,6]Spaa[5,6]+28178513/10656I Spbb[1,6]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]Spaa[5,6]+55728983/31968I Spbb[1,3]^2Spaa[1,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]^2Spaa[3,6]^2+471587/7992I Spbb[1,3]^2Spaa[1,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]-53337719/15984I Spaa[1,3]Spbb[1,3]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]+22766447/10656I Spbb[1,3]^2Spaa[1,4]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[3,5]^2Spbb[3,5]^2-312479/1776I Spaa[1,3]Spbb[1,3]^2Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]-3383057/1998I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]+1056553/10656I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]^2Spaa[3,6]Spaa[5,6]+204731/592I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]-6980791/10656I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[5,6]+2841025/3552I Spbb[1,6]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,5]^2Spaa[4,5]Spaa[5,6]^2Spbb[5,6]+828871/3552I Spaa[1,6]Spbb[1,6]^2Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,5]^2Spaa[4,5]Spaa[5,6]-949409/3552I Spaa[1,4]Spbb[1,6]^2Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,5]^2Spaa[5,6]^2+4688021/3996I Spbb[1,3]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]-457873931/127872I Spbb[1,3]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,5]-249181/5328I Spbb[1,6]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]Spaa[5,6]-665003981/127872I Spbb[1,3]^2Spaa[1,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]+139238803/31968I Spbb[1,3]^2Spaa[1,4]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]+14983/54I Spaa[1,3]Spbb[1,3]^2Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[3,5]Spbb[3,5]Spbb[3,6]Spaa[4,6]+404531/1152I Spaa[1,3]Spbb[1,3]^2Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]+1614859/3552I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[3,5]Spbb[3,5]Spbb[3,6]Spaa[4,6]+495163105/255744I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]-1971487/31968I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]+1773983/1776I Spbb[1,6]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,5]Spbb[3,6]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-33180107/31968I Spaa[1,6]Spbb[1,6]^2Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,5]Spbb[3,6]Spaa[4,6]Spaa[5,6]-3305961/1184I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[3,6]+1013253/592I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]Spaa[3,6]^2+307043/333I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[3,5]Spbb[3,5]-578867/3552I Spaa[1,3]^2Spbb[1,3]^3Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,5]Spaa[4,5]+214145/666I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]-6527761/3552I Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[3,6]+3914137/5328I Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[3,5]Spbb[3,5]-40439/444I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,5]Spaa[4,5]-450721/5328I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[3,6]Spaa[5,6]+48595/10656I Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,5]Spaa[4,5]+223891/1776I Spbb[1,3]Spaa[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,5]Spaa[5,6]+27291173/10656I Spbb[1,3]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[3,6]^2Spbb[3,6]^3Spaa[4,6]-23766941/10656I Spbb[1,3]^2Spaa[1,4]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[3,6]^2Spbb[3,6]^2+23132627/5328I Spaa[1,3]Spbb[1,3]^2Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]+203074291/63936I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]+240403717/63936I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[3,6]Spbb[3,6]-2781313/1776I Spaa[1,3]^2Spbb[1,3]^3Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,6]Spaa[4,6]-140276449/63936I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^2Spbb[3,6]+33137/1776I Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[3,6]Spbb[3,6]-1595135/3552I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,6]Spaa[4,6]+128737/222I Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,6]Spaa[4,6]-411613/444I Spaa[1,3]^2Spbb[1,3]^4Spaa[1,4]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]+1134897/592I Spaa[1,2]Spaa[1,3]Spbb[1,3]^4Spaa[1,4]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]-1758239/1776I Spaa[1,2]^2Spbb[1,3]^4Spaa[1,4]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2-1622859/1184I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]+1598513/1184I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]-1578781/3552I Spbb[1,3]^2Spaa[1,4]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,5]Spaa[2,6]^3Spbb[2,6]-2403989/10656I Spbb[1,2]^2Spaa[1,3]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]^2Spbb[3,5]^3Spaa[4,5]+75233/10656I Spbb[1,2]^2Spaa[1,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]^3Spbb[3,5]^2Spbb[3,6]Spaa[4,5]+66539/666I Spbb[1,2]^2Spaa[1,6]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]^2Spbb[3,5]^2Spaa[4,5]Spbb[5,6]+5423167/10656I Spbb[1,2]^2Spaa[1,3]Spbb[2,5]Spaa[2,6]^4Spbb[3,5]Spbb[3,6]^2Spaa[4,5]+3030491/7992I Spbb[1,2]^2Spaa[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]^3Spbb[3,5]Spbb[3,6]Spaa[4,5]Spbb[5,6]+1634545/3552I Spbb[1,2]^2Spaa[1,3]Spbb[2,5]Spaa[2,6]^4Spbb[3,6]^3Spaa[4,6]+198001957/127872I Spbb[1,2]^2Spaa[1,6]Spbb[2,5]Spaa[2,6]^4Spbb[3,6]^2Spaa[4,5]Spbb[5,6]-2953913/63936I Spbb[1,2]Spaa[2,5]^3Spbb[2,5]Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]+56581457/63936I Spbb[1,2]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]Spaa[4,5]-4573639/5328I Spbb[1,2]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]^2Spbb[3,5]^4Spaa[4,5]-16265779/9472I Spbb[1,2]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]Spaa[4,5]+59264681/28416I Spbb[1,2]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spbb[3,6]Spaa[4,5]-3453293/3552I Spbb[1,2]Spbb[2,5]Spaa[2,6]^3Spaa[3,5]^2Spbb[3,5]^3Spbb[3,6]Spaa[4,5]+18815459/63936I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]+4177721/10656I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^3Spaa[4,5]+957571/1776I Spbb[1,2]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spaa[5,6]Spbb[5,6]-5388035/10656I Spbb[1,2]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^3Spaa[4,5]Spaa[5,6]Spbb[5,6]-523859/63936I Spbb[1,2]Spbb[1,5]Spaa[1,6]Spaa[2,5]^3Spbb[2,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]+65996/111I Spbb[1,2]Spbb[1,5]Spaa[1,6]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[4,5]-40304377/63936I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]+766559/666I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^3Spaa[4,5]+146217589/85248I Spbb[1,2]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]^2Spaa[4,5]-1691855/5328I Spbb[1,2]Spbb[2,5]Spaa[2,6]^3Spaa[3,5]^2Spbb[3,5]^2Spbb[3,6]^2Spaa[4,6]-88194005/85248I Spbb[1,2]Spbb[2,5]Spaa[2,6]^3Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,5]-9910943/7104I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]+250649/2664I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[2,5]Spaa[2,6]^3Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,5]+483009125/255744I Spbb[1,2]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]Spaa[5,6]Spbb[5,6]+3802729/3552I Spbb[1,2]Spbb[2,5]Spaa[2,6]^3Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,5]Spaa[5,6]Spbb[5,6]+3312707/1998I Spbb[1,2]Spbb[1,5]Spaa[1,6]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]+2253059/15984I Spbb[1,2]Spbb[1,5]Spaa[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,5]-195574121/63936I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]-12368431/15984I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]^3Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,5]+43/48I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[3,5]^2Spaa[4,5]+10070575/10656I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[3,5]^2Spaa[4,5]+93547/111I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[3,5]^2Spaa[4,5]+403757/1184I Spbb[1,2]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[3,5]^2Spaa[4,5]Spaa[5,6]^2Spbb[5,6]^2+733235/1776I Spbb[1,2]Spbb[1,5]Spaa[1,6]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[3,5]^2Spaa[4,5]Spaa[5,6]Spbb[5,6]+725309/1184I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[3,5]^2Spaa[4,5]Spaa[5,6]Spbb[5,6]+46333/1184I Spbb[1,2]Spbb[1,5]^2Spaa[1,6]^2Spaa[2,5]^3Spbb[2,5]Spbb[3,5]^2Spaa[4,5]+6925051/10656I Spbb[1,2]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[3,5]^2Spaa[4,5]+2200495/3552I Spbb[1,2]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[3,5]^2Spaa[4,5]-12881191/10656I Spbb[1,2]Spbb[2,5]Spaa[2,6]^3Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]^3Spaa[4,6]+23201333/10656I Spbb[1,2]Spbb[2,5]Spaa[2,6]^3Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^3Spaa[4,5]-23927791/5328I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[2,5]Spaa[2,6]^3Spaa[3,5]Spbb[3,5]Spbb[3,6]^2Spaa[4,6]+95394677/127872I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[2,5]Spaa[2,6]^3Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,5]-4067555/3552I Spbb[1,2]Spbb[2,5]Spaa[2,6]^3Spaa[3,5]Spbb[3,5]Spbb[3,6]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]-134818421/85248I Spbb[1,2]Spbb[2,5]Spaa[2,6]^3Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,5]Spaa[5,6]Spbb[5,6]+7508617/1184I Spbb[1,2]Spbb[1,5]Spaa[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,5]-100866781/127872I Spbb[1,2]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[2,6]^3Spaa[3,5]Spbb[3,5]Spbb[3,6]^2Spaa[4,5]+246983405/127872I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]^3Spaa[3,5]Spbb[3,5]Spbb[3,6]^2Spaa[4,6]-1955705567/255744I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]^3Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,5]+37683/1184I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[2,5]Spaa[2,6]^3Spbb[3,5]Spbb[3,6]Spaa[4,5]-878197/10656I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[3,5]Spbb[3,6]Spaa[4,5]-28026325/31968I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]^3Spbb[3,5]Spbb[3,6]Spaa[4,5]+779033/888I Spbb[1,2]Spbb[2,5]Spaa[2,6]^3Spbb[3,5]Spbb[3,6]Spaa[4,5]Spaa[5,6]^2Spbb[5,6]^2+6335081/15984I Spbb[1,2]Spbb[1,5]Spaa[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[3,5]Spbb[3,6]Spaa[4,5]Spaa[5,6]Spbb[5,6]-4032137/3996I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]^3Spbb[3,5]Spbb[3,6]Spaa[4,5]Spaa[5,6]Spbb[5,6]-30865189/31968I Spbb[1,2]Spbb[1,5]^2Spaa[1,6]^2Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[3,5]Spbb[3,6]Spaa[4,5]-4460327/1776I Spbb[1,2]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[3,5]Spbb[3,6]Spaa[4,5]-26736875/31968I Spbb[1,2]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,5]Spaa[2,6]^3Spbb[3,5]Spbb[3,6]Spaa[4,5]+1634545/3552I Spbb[1,2]Spbb[2,5]Spaa[2,6]^3Spaa[3,6]^2Spbb[3,6]^4Spaa[4,6]+409367/444I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[2,5]Spaa[2,6]^3Spaa[3,6]Spbb[3,6]^3Spaa[4,6]-387107/3552I Spbb[1,2]Spbb[2,5]Spaa[2,6]^3Spaa[3,6]Spbb[3,6]^3Spaa[4,6]Spaa[5,6]Spbb[5,6]-507099173/127872I Spbb[1,2]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[2,6]^3Spaa[3,5]Spbb[3,6]^3Spaa[4,6]+2398071529/255744I Spbb[1,2]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[2,6]^3Spaa[3,6]Spbb[3,6]^3Spaa[4,5]+1579943/15984I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]^3Spaa[3,6]Spbb[3,6]^3Spaa[4,6]+14257/1184I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[2,5]Spaa[2,6]^3Spbb[3,6]^2Spaa[4,6]+4018249/3552I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[2,6]^3Spbb[3,6]^2Spaa[4,5]+7439273/7992I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]^3Spbb[3,6]^2Spaa[4,6]-403091/3552I Spbb[1,2]Spbb[2,5]Spaa[2,6]^3Spbb[3,6]^2Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2+136598519/42624I Spbb[1,2]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[2,6]^3Spbb[3,6]^2Spaa[4,5]Spaa[5,6]Spbb[5,6]+421552793/127872I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]^3Spbb[3,6]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]+86579629/127872I Spbb[1,2]Spbb[1,5]^2Spaa[1,6]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]^2Spaa[4,5]-4513873/42624I Spbb[1,2]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spbb[2,5]Spaa[2,6]^3Spbb[3,6]^2Spaa[4,5]-7074763/31968I Spbb[1,2]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,5]Spaa[2,6]^3Spbb[3,6]^2Spaa[4,6]+1/4I Spbb[1,3]Spaa[2,5]^2Spbb[2,5]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]-41532067/63936I Spbb[1,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]^4Spaa[3,6]Spaa[4,5]+16071719/10656I Spbb[1,3]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]^3Spbb[3,5]^4Spaa[4,5]+2905961/63936I Spbb[1,5]Spaa[2,5]^2Spbb[2,5]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]Spaa[4,5]Spaa[5,6]-2243545/3552I Spbb[1,5]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]^4Spaa[4,5]Spaa[5,6]+596237/3552I Spbb[1,6]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]Spaa[5,6]+1301495/2664I Spbb[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]Spaa[4,5]Spaa[5,6]-25989403/10656I Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]^2Spbb[3,5]^4Spaa[4,5]Spaa[5,6]+401271/1184I Spbb[1,3]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]^3Spaa[3,6]^3Spbb[3,6]Spaa[4,5]-7914767/5328I Spbb[1,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]Spaa[4,5]-422923/3552I Spbb[1,3]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]^3Spbb[3,5]^3Spbb[3,6]Spaa[4,6]+26139055/31968I Spbb[1,3]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]Spbb[3,6]Spaa[4,5]+6039581/63936I Spbb[1,5]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spaa[5,6]+53257283/85248I Spbb[1,5]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spbb[3,6]Spaa[4,5]Spaa[5,6]+2554105/1332I Spbb[1,5]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]^2Spbb[3,5]^3Spbb[3,6]Spaa[4,5]Spaa[5,6]+8089163/10656I Spbb[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spaa[5,6]+405755/1184I Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]^2Spbb[3,5]^3Spbb[3,6]Spaa[4,6]Spaa[5,6]+102198287/31968I Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spbb[3,6]Spaa[4,5]Spaa[5,6]-289/48I Spbb[1,3]^2Spaa[1,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^2-5/12I Spaa[1,3]Spbb[1,3]^2Spaa[2,5]^2Spbb[2,5]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]+13827019/31968I Spbb[1,3]^2Spaa[1,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]-7576493/7104I Spaa[1,3]Spbb[1,3]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]+1172161/592I Spbb[1,3]^2Spaa[1,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]^3Spbb[3,5]^3-5122417/10656I Spaa[1,3]Spbb[1,3]^2Spbb[2,5]Spaa[2,6]^2Spaa[3,5]^2Spbb[3,5]^3Spaa[4,5]-4895093/14208I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[2,5]^2Spbb[2,5]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]-38419739/127872I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,5]^2Spbb[2,5]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[5,6]+3959825/14208I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]+33988171/63936I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[4,5]-66584657/63936I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[5,6]-90017/888I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]+93535/444I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]^3Spaa[3,6]^2Spaa[5,6]+22067275/63936I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]+156516131/63936I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[5,6]+419293/1184I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]^2Spbb[3,5]^3Spaa[4,5]-129761207/31968I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]^2Spbb[3,5]^3Spaa[5,6]-3806329/63936I Spbb[1,5]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spaa[5,6]^2Spbb[5,6]-479565/1184I Spbb[1,5]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[4,5]Spaa[5,6]^2Spbb[5,6]-6342451/63936I Spbb[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spaa[5,6]^2Spbb[5,6]-3869543/10656I Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^3Spaa[4,5]Spaa[5,6]^2Spbb[5,6]-4317043/63936I Spbb[1,5]^2Spaa[1,6]Spaa[2,5]^2Spbb[2,5]Spaa[3,5]Spbb[3,5]^3Spaa[4,5]Spaa[5,6]-1799077/63936I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]^2Spbb[2,5]Spaa[3,5]Spbb[3,5]^3Spaa[5,6]^2-31375/888I Spaa[1,5]Spbb[1,5]^2Spaa[2,5]^2Spbb[2,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spaa[5,6]+2392187/4736I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spaa[5,6]+71516627/127872I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]^3Spaa[3,6]Spaa[5,6]^2-4251637/31968I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[4,5]Spaa[5,6]+41800849/31968I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[5,6]^2-41931983/31968I Spaa[1,6]Spbb[1,6]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spaa[5,6]-183568105/63936I Spaa[1,4]Spbb[1,6]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]^3Spaa[3,6]Spaa[5,6]^2-799377/1184I Spaa[1,6]Spbb[1,6]^2Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^3Spaa[4,5]Spaa[5,6]+34903745/15984I Spaa[1,4]Spbb[1,6]^2Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^3Spaa[5,6]^2+53337847/63936I Spbb[1,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]^2Spaa[4,5]-162184315/63936I Spbb[1,3]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,6]-493419937/127872I Spbb[1,3]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]^2Spaa[4,5]+88101035/85248I Spbb[1,5]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]^2Spaa[4,5]Spaa[5,6]-264348583/63936I Spbb[1,5]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]^2Spbb[3,5]^2Spbb[3,6]^2Spaa[4,6]Spaa[5,6]-79309969/85248I Spbb[1,5]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,5]Spaa[5,6]+363561467/63936I Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,6]Spaa[5,6]+20692817/4736I Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]^2Spaa[4,5]Spaa[5,6]-3979877/14208I Spbb[1,3]^2Spaa[1,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]-232052321/85248I Spbb[1,3]^2Spaa[1,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]-6198475/31968I Spaa[1,3]Spbb[1,3]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]+2195681/1332I Spbb[1,3]^2Spaa[1,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spbb[3,6]-16861/111I Spaa[1,3]Spbb[1,3]^2Spbb[2,5]Spaa[2,6]^2Spaa[3,5]^2Spbb[3,5]^2Spbb[3,6]Spaa[4,6]+108623129/255744I Spaa[1,3]Spbb[1,3]^2Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]+92191/1776I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]-263052773/85248I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[5,6]-24193207/31968I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]-93304655/28416I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[5,6]+138991/96I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]^2Spbb[3,5]^2Spbb[3,6]Spaa[4,5]+18238687/3996I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]^2Spbb[3,5]^2Spbb[3,6]Spaa[5,6]-1155185/1776I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]+536330329/85248I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[5,6]-3662833/3552I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]^2Spbb[3,5]^2Spbb[3,6]Spaa[4,6]+19650755/7992I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]-50253007/42624I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[5,6]+182848301/255744I Spbb[1,5]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]Spaa[5,6]^2Spbb[5,6]+812223/592I Spbb[1,5]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,5]Spaa[5,6]^2Spbb[5,6]+397837/1184I Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+5717657/3552I Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]Spaa[5,6]^2Spbb[5,6]-42883739/127872I Spbb[1,5]^2Spaa[1,6]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]Spaa[5,6]-843571363/255744I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]^2Spbb[2,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[5,6]^2-20174563/21312I Spbb[1,5]^2Spaa[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,5]Spaa[5,6]-24113483/7104I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[5,6]^2+271919657/63936I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]Spaa[5,6]+2047803787/255744I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[5,6]^2-136967783/31968I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,5]Spaa[5,6]-2818487/296I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[5,6]^2+13371935/10656I Spaa[1,6]Spbb[1,6]^2Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,6]Spaa[5,6]-310471079/255744I Spaa[1,6]Spbb[1,6]^2Spbb[2,5]Spaa[2,6]^2Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]Spaa[5,6]+24158947/42624I Spaa[1,4]Spbb[1,6]^2Spbb[2,5]Spaa[2,6]^2Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[5,6]^2-107329/1776I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]^2Spaa[3,6]^2-4052611/1776I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]+1124115/1184I Spaa[1,3]^2Spbb[1,3]^3Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]+42509/888I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2+1230485/10656I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]^2Spbb[3,5]^2-1379669/10656I Spaa[1,3]^2Spbb[1,3]^3Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[4,5]+4830409/3552I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spbb[2,5]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]-9616033/10656I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,5]^2Spbb[2,5]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]+87395/1776I Spbb[1,3]^2Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]^2Spaa[3,6]^2+126053/1184I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[1,6]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]+22721843/31968I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]^2+531793/592I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]-1069685/1332I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[5,6]+5362679/7992I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]^2Spaa[5,6]+45881641/7992I Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]^2Spaa[3,6]^2-56702011/7992I Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]+6907279/3552I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]+192975007/31968I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,6]Spaa[2,5]Spbb[2,5]Spbb[3,5]^2Spaa[3,6]^2Spaa[5,6]+12943493/7992I Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]^2Spbb[3,5]^2-137661/592I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[4,5]-141660743/31968I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,6]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[5,6]+1305445/5328I Spbb[1,3]Spbb[1,5]^2Spaa[1,6]^2Spaa[2,5]^2Spbb[2,5]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]-3542507/7104I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,5]^2Spbb[2,5]Spaa[3,5]Spbb[3,5]^2Spaa[5,6]-755543/10656I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]-42809327/127872I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,5]^2Spbb[2,5]Spbb[3,5]^2Spaa[3,6]Spaa[5,6]-15021967/21312I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spbb[2,5]Spaa[3,5]Spbb[3,5]^2Spaa[5,6]^2+36595/1184I Spbb[1,3]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]+108197237/21312I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]^2Spaa[3,6]Spaa[5,6]+1305473/1184I Spbb[1,3]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]-7071163/3996I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[5,6]+113317163/21312I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,5]Spbb[2,5]Spbb[3,5]^2Spaa[3,6]Spaa[5,6]^2-8936771/5328I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,5]Spbb[1,6]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[5,6]^2+1224591/1184I Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]+124275877/31968I Spbb[1,3]Spaa[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]^2Spaa[3,6]Spaa[5,6]-208355/1184I Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[4,5]-74686753/31968I Spbb[1,3]Spaa[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[5,6]+40355773/15984I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,6]^2Spbb[2,5]Spaa[2,6]Spbb[3,5]^2Spaa[3,6]Spaa[5,6]^2+402203/1776I Spbb[1,5]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]^2Spaa[4,5]Spaa[5,6]^3Spbb[5,6]^2+2010719/3552I Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spbb[3,5]^2Spaa[4,5]Spaa[5,6]^3Spbb[5,6]^2-13002853/63936I Spbb[1,5]^2Spaa[1,6]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]^2Spaa[4,5]Spaa[5,6]^2Spbb[5,6]-8794975/63936I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]^2Spbb[2,5]Spbb[3,5]^2Spaa[5,6]^3Spbb[5,6]+18437051/63936I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]^2Spaa[4,5]Spaa[5,6]^2Spbb[5,6]+5684779/21312I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]^2Spaa[5,6]^3Spbb[5,6]+1722973/10656I Spaa[1,6]Spbb[1,6]^2Spbb[2,5]Spaa[2,6]^2Spbb[3,5]^2Spaa[4,5]Spaa[5,6]^2Spbb[5,6]+3410909/31968I Spaa[1,4]Spbb[1,6]^2Spbb[2,5]Spaa[2,6]^2Spbb[3,5]^2Spaa[5,6]^3Spbb[5,6]-233549/3552I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]^2Spaa[4,5]Spaa[5,6]-1543333/63936I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]^2Spbb[2,5]Spbb[3,5]^2Spaa[5,6]^2-1144349/2664I Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]^2Spaa[4,5]Spaa[5,6]+38940553/63936I Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]^2Spaa[5,6]^2+64523695/63936I Spaa[1,2]Spaa[1,4]Spbb[1,5]^2Spbb[1,6]Spaa[2,5]Spbb[2,5]Spbb[3,5]^2Spaa[5,6]^3-1577759/3552I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]^2Spaa[4,5]Spaa[5,6]+4145087/3552I Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]^2Spaa[5,6]^2+16026347/15984I Spaa[1,2]Spaa[1,4]Spbb[1,5]Spbb[1,6]^2Spbb[2,5]Spaa[2,6]Spbb[3,5]^2Spaa[5,6]^3+387817/5328I Spaa[1,6]^2Spbb[1,6]^3Spbb[2,5]Spaa[2,6]^2Spbb[3,5]^2Spaa[4,5]Spaa[5,6]+3322033/3996I Spaa[1,4]Spaa[1,6]Spbb[1,6]^3Spbb[2,5]Spaa[2,6]^2Spbb[3,5]^2Spaa[5,6]^2-6432809/5328I Spbb[1,3]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^3Spaa[4,6]-330508819/127872I Spbb[1,3]Spbb[2,5]Spaa[2,6]^2Spbb[3,5]Spaa[3,6]^3Spbb[3,6]^3Spaa[4,5]-482111755/63936I Spbb[1,5]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]^3Spaa[4,6]Spaa[5,6]-808089349/255744I Spbb[1,5]Spbb[2,5]Spaa[2,6]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^3Spaa[4,5]Spaa[5,6]+2627977/1998I Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^3Spaa[4,6]Spaa[5,6]-583966561/255744I Spbb[1,3]^2Spaa[1,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]^2-75619183/14208I Spbb[1,3]^2Spaa[1,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2-12297413/10656I Spaa[1,3]Spbb[1,3]^2Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]+1163568185/255744I Spaa[1,3]Spbb[1,3]^2Spbb[2,5]Spaa[2,6]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,5]-715049/3996I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,5]-43068475/5328I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[5,6]+6537299/2664I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]^2Spbb[3,5]Spbb[3,6]^2Spaa[4,6]-130032773/31968I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,5]-1115139863/255744I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[5,6]-35156165/10656I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]+163710073/63936I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,5]+1406312593/255744I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[5,6]-368158667/63936I Spbb[1,5]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]Spbb[3,6]^2Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+214175617/255744I Spbb[1,5]Spbb[2,5]Spaa[2,6]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,5]Spaa[5,6]^2Spbb[5,6]+26908411/15984I Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-39686189/10656I Spbb[1,5]^2Spaa[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,5]Spaa[5,6]-2739085559/255744I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[5,6]^2+215540579/127872I Spbb[1,5]^2Spaa[1,6]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]Spbb[3,6]^2Spaa[4,5]Spaa[5,6]+6548687/7104I Spaa[1,4]Spbb[1,5]^2Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]Spbb[3,6]^2Spaa[5,6]^2-360064607/127872I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]Spbb[3,6]^2Spaa[4,6]Spaa[5,6]-9602913/2368I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,5]Spaa[5,6]-175983215/255744I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[5,6]^2+203928485/63936I Spaa[1,6]Spbb[1,6]^2Spbb[2,5]Spaa[2,6]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]Spaa[5,6]-998946947/255744I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]+141245371/127872I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spaa[2,5]Spbb[2,5]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]+1730117137/255744I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]-45637/888I Spaa[1,3]^2Spbb[1,3]^3Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]Spbb[3,6]Spaa[4,6]-42779311/31968I Spaa[1,3]^2Spbb[1,3]^3Spbb[2,5]Spaa[2,6]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]-162535865/63936I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]-1687685875/127872I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]+81142831/7104I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]-3917387/15984I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]-3455102717/255744I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[2,5]Spbb[2,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]-13206283/7992I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]^2Spbb[3,5]Spbb[3,6]-19872343/31968I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]Spbb[3,6]Spaa[4,5]+156799669/31968I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]-2329338149/255744I Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]+1027433255/127872I Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]-2875597/3552I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]Spbb[3,6]Spaa[4,6]+13511045/31968I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]-175802063/42624I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,6]Spbb[2,5]Spaa[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]-120173/1776I Spbb[1,3]Spbb[1,5]^2Spaa[1,6]^2Spaa[2,5]^2Spbb[2,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]-3344615383/255744I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]-28914937/31968I Spbb[1,3]Spbb[1,5]^2Spaa[1,6]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]Spbb[3,6]Spaa[4,5]+58751123/10656I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]Spbb[3,6]Spaa[5,6]-104205775/7104I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spbb[2,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]^2+104590957/31968I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]Spbb[3,6]Spaa[5,6]^2-19115927/10656I Spbb[1,3]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]-1361415883/127872I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]-2043589/7992I Spbb[1,3]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]Spbb[3,6]Spaa[4,5]+80760989/31968I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]Spbb[3,6]Spaa[5,6]-266363971/42624I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,5]Spbb[1,6]Spbb[2,5]Spaa[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]^2-11428895/10656I Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]Spbb[3,6]Spaa[4,6]+2293511/1776I Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,5]Spaa[2,6]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]-395295649/255744I Spbb[1,3]Spaa[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,5]Spaa[2,6]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]+3375823/3552I Spbb[1,5]Spbb[2,5]Spaa[2,6]^2Spbb[3,5]Spbb[3,6]Spaa[4,5]Spaa[5,6]^3Spbb[5,6]^2+400205/3552I Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spbb[3,5]Spbb[3,6]Spaa[4,6]Spaa[5,6]^3Spbb[5,6]^2-71019643/31968I Spbb[1,5]^2Spaa[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]Spbb[3,6]Spaa[4,5]Spaa[5,6]^2Spbb[5,6]-54850873/15984I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]Spbb[3,6]Spaa[5,6]^3Spbb[5,6]-40764353/10656I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spbb[3,5]Spbb[3,6]Spaa[4,5]Spaa[5,6]^2Spbb[5,6]-154389545/31968I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spbb[3,5]Spbb[3,6]Spaa[5,6]^3Spbb[5,6]+4686449/10656I Spaa[1,6]Spbb[1,6]^2Spbb[2,5]Spaa[2,6]^2Spbb[3,5]Spbb[3,6]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-81743/144I Spbb[1,5]^3Spaa[1,6]^2Spaa[2,5]^2Spbb[2,5]Spbb[3,5]Spbb[3,6]Spaa[4,5]Spaa[5,6]-20825509/7992I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]Spbb[3,6]Spaa[5,6]^2-44291351/15984I Spaa[1,2]Spaa[1,4]Spbb[1,5]^3Spaa[2,5]Spbb[2,5]Spbb[3,5]Spbb[3,6]Spaa[5,6]^3-28055519/15984I Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]Spbb[3,6]Spaa[4,5]Spaa[5,6]-56447357/10656I Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]Spbb[3,6]Spaa[5,6]^2-53935283/15984I Spaa[1,2]Spaa[1,4]Spbb[1,5]^2Spbb[1,6]Spbb[2,5]Spaa[2,6]Spbb[3,5]Spbb[3,6]Spaa[5,6]^3-350474/999I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,5]Spaa[2,6]^2Spbb[3,5]Spbb[3,6]Spaa[4,5]Spaa[5,6]-759015/1184I Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,5]Spaa[2,6]^2Spbb[3,5]Spbb[3,6]Spaa[5,6]^2+1685863/5328I Spaa[1,6]^2Spbb[1,6]^3Spbb[2,5]Spaa[2,6]^2Spbb[3,5]Spbb[3,6]Spaa[4,6]Spaa[5,6]-1484809/1184I Spaa[1,3]^2Spbb[1,3]^4Spaa[1,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]Spaa[3,6]+233711/888I Spaa[1,2]Spaa[1,3]Spbb[1,3]^4Spaa[1,4]Spaa[2,5]Spbb[2,5]Spbb[3,5]Spaa[3,6]^2-217/48I Spaa[1,3]^2Spbb[1,3]^4Spaa[1,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]-173/48I Spaa[1,3]^3Spbb[1,3]^4Spbb[2,5]Spaa[2,6]^2Spbb[3,5]Spaa[4,5]+1501459/1184I Spaa[1,2]Spaa[1,3]Spbb[1,3]^4Spaa[1,4]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]-477967/1776I Spaa[1,2]^2Spbb[1,3]^4Spaa[1,4]Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2-117369605/31968I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]Spaa[3,6]-15932087/15984I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]-95/48I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,5]Spaa[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]Spaa[4,5]+84708911/15984I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]-115665491/31968I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[2,5]Spbb[3,5]Spaa[3,6]^2+15804215/15984I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]+51756509/31968I Spaa[1,2]^2Spbb[1,3]^3Spaa[1,4]Spbb[1,5]Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]-19898351/10656I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]Spaa[3,6]-26839811/10656I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[2,5]Spbb[3,5]Spaa[3,6]^2-2084753/1184I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]+67/24I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spbb[3,5]Spaa[4,5]+54460253/10656I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]-13010297/10656I Spaa[1,2]^2Spbb[1,3]^3Spaa[1,4]Spbb[1,6]Spbb[2,5]Spbb[3,5]Spaa[3,6]^2Spaa[5,6]-22808087/31968I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]^2Spaa[1,6]^2Spaa[2,5]^2Spbb[2,5]Spaa[3,5]Spbb[3,5]-37994011/31968I Spbb[1,3]^2Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]Spaa[3,6]+46091/1776I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]^2Spaa[1,6]^2Spaa[2,5]^2Spbb[2,5]Spbb[3,5]Spaa[4,5]-3807697/10656I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[5,6]-28791881/15984I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,5]Spbb[2,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]+5275681/15984I Spaa[1,2]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,5]^2Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[5,6]^2-48547849/31968I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]Spaa[3,6]-41771273/31968I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]+21089/296I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]Spaa[4,5]-46556735/10656I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[2,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]-13494137/31968I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]Spaa[5,6]-57009395/31968I Spaa[1,2]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spbb[1,6]Spbb[2,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]^2+568195/1332I Spbb[1,3]^2Spaa[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]Spaa[3,6]-1985551/1184I Spbb[1,3]^2Spaa[1,4]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]+11577/1184I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[2,5]Spaa[2,6]^2Spbb[3,5]Spaa[4,5]-11405189/5328I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,5]Spaa[2,6]Spbb[3,5]Spaa[3,6]Spaa[5,6]+113093/3552I Spbb[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]^2Spaa[2,5]^2Spbb[2,5]Spbb[3,5]Spaa[4,5]-222589/3996I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]Spaa[5,6]-9284009/31968I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spbb[2,5]Spbb[3,5]Spaa[5,6]^2+18997/222I Spbb[1,3]Spbb[1,5]^2Spaa[1,6]^3Spbb[1,6]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]Spaa[4,5]-17399647/31968I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]Spaa[5,6]-10824053/10656I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,5]Spbb[2,5]Spbb[3,5]Spaa[5,6]^2-2999645/7992I Spaa[1,2]^2Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spbb[1,6]Spbb[2,5]Spbb[3,5]Spaa[5,6]^3+6331/32I Spbb[1,3]Spbb[1,5]Spaa[1,6]^3Spbb[1,6]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]Spaa[4,5]-37556651/31968I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]Spaa[5,6]-18136271/31968I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,5]Spaa[2,6]Spbb[3,5]Spaa[5,6]^2+21781/3552I Spbb[1,3]Spaa[1,6]^3Spbb[1,6]^3Spbb[2,5]Spaa[2,6]^2Spbb[3,5]Spaa[4,5]-34361/444I Spbb[1,3]Spaa[1,4]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,5]Spaa[2,6]^2Spbb[3,5]Spaa[5,6]+546797/1184I Spbb[1,3]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]^3Spbb[3,6]^4Spaa[4,6]-21032861/15984I Spbb[1,5]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]^2Spbb[3,6]^4Spaa[4,6]Spaa[5,6]-6157691/2664I Spbb[1,3]^2Spaa[1,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]^3Spbb[3,6]^3+14840125/5328I Spaa[1,3]Spbb[1,3]^2Spbb[2,5]Spaa[2,6]^2Spaa[3,6]^2Spbb[3,6]^3Spaa[4,6]-739295017/127872I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spaa[3,6]Spbb[3,6]^3Spaa[4,6]+466378109/127872I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]^2Spbb[3,6]^3Spaa[4,5]-488243191/85248I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]^2Spbb[3,6]^3Spaa[5,6]-1452819/2368I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]^2Spbb[3,6]^3Spaa[4,6]-10904893/3552I Spbb[1,5]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^3Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-335159929/127872I Spbb[1,5]^2Spaa[1,6]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,6]^3Spaa[4,6]Spaa[5,6]+1806488035/255744I Spbb[1,5]^2Spaa[1,6]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^3Spaa[4,5]Spaa[5,6]-183985973/63936I Spaa[1,4]Spbb[1,5]^2Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^3Spaa[5,6]^2-32618425/14208I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^3Spaa[4,6]Spaa[5,6]+172490743/63936I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]^2Spbb[3,6]^2-5524517/3552I Spaa[1,3]^2Spbb[1,3]^3Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,6]-72279559/63936I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spbb[2,5]Spaa[2,6]Spaa[3,6]^3Spbb[3,6]^2-551237299/127872I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^2-163137421/85248I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spaa[3,6]Spbb[3,6]^2+4106269/3552I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,6]^2Spaa[4,6]-3567907/15984I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,5]-800326973/255744I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spbb[2,5]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^2Spaa[5,6]-5653241/2664I Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]^2Spbb[3,6]^2+3927473/7992I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,6]+2671705/3996I Spbb[1,3]Spbb[1,5]^2Spaa[1,6]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]^2Spaa[4,5]-685023241/255744I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]^2Spaa[5,6]-7432003/3552I Spbb[1,3]Spbb[1,5]^2Spaa[1,6]^2Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,6]^2Spaa[4,5]-207814049/127872I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,6]^2Spaa[5,6]+16621219/63936I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]^2Spaa[5,6]^2-53029363/42624I Spbb[1,3]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,6]^2Spaa[4,6]-32475253/14208I Spbb[1,3]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,5]-2127659753/255744I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^2Spaa[5,6]-52443769/63936I Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,6]-56088305/31968I Spbb[1,5]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]^2Spaa[4,6]Spaa[5,6]^3Spbb[5,6]^2+26404603/15984I Spbb[1,5]^2Spaa[1,6]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]^2Spaa[4,5]Spaa[5,6]^2Spbb[5,6]-26987431/15984I Spaa[1,4]Spbb[1,5]^2Spbb[2,5]Spaa[2,6]^2Spbb[3,6]^2Spaa[5,6]^3Spbb[5,6]-8841125/4736I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]^2Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+28697605/31968I Spbb[1,5]^3Spaa[1,6]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,6]^2Spaa[4,5]Spaa[5,6]+367921/592I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,6]^2Spaa[5,6]^2+321407/1776I Spaa[1,2]Spaa[1,4]Spbb[1,5]^3Spbb[2,5]Spaa[2,6]Spbb[3,6]^2Spaa[5,6]^3+36920315/42624I Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]^2Spaa[4,5]Spaa[5,6]-353340767/127872I Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]^2Spaa[5,6]^2+44401217/127872I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,5]Spaa[2,6]^2Spbb[3,6]^2Spaa[4,6]Spaa[5,6]+25665695/15984I Spaa[1,3]^2Spbb[1,3]^4Spaa[1,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]-1/8I Spaa[1,3]^3Spbb[1,3]^4Spbb[2,5]Spaa[2,6]^2Spbb[3,6]Spaa[4,6]-20397689/7992I Spaa[1,2]Spaa[1,3]Spbb[1,3]^4Spaa[1,4]Spbb[2,5]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]+15131681/15984I Spaa[1,2]^2Spbb[1,3]^4Spaa[1,4]Spbb[2,5]Spaa[3,6]^3Spbb[3,6]+23335525/7104I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]+755333/3996I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,5]Spbb[2,5]Spaa[3,6]^2Spbb[3,6]+161921/444I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,6]-8/3I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]Spaa[4,5]-50155649/21312I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spaa[3,6]Spbb[3,6]+5371355/3996I Spaa[1,2]^2Spbb[1,3]^3Spaa[1,4]Spbb[1,5]Spbb[2,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]+163181287/63936I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]-31/6I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]Spaa[4,6]-64492579/63936I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]-324203/15984I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]^2Spaa[1,6]^2Spaa[2,5]^2Spbb[2,5]Spaa[3,6]Spbb[3,6]-118025/592I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]^2Spaa[1,6]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,6]Spaa[4,5]+359/16I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,6]Spaa[5,6]+324191/1776I Spaa[1,2]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,5]^2Spbb[2,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]^2+32501/7992I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,6]+9803/96I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]Spaa[4,5]-121/24I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[2,5]Spaa[2,6]^2Spbb[3,6]Spaa[4,6]+1054323/1184I Spbb[1,3]Spbb[1,5]^3Spaa[1,6]^3Spaa[2,5]^2Spbb[2,5]Spbb[3,6]Spaa[4,5]+582035/3552I Spaa[1,2]^2Spbb[1,3]Spaa[1,4]Spbb[1,5]^3Spbb[2,5]Spbb[3,6]Spaa[5,6]^3+1011587/888I Spbb[1,3]Spbb[1,5]^2Spaa[1,6]^3Spbb[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,6]Spaa[4,5]+801703/3552I Spbb[1,3]Spbb[1,5]Spaa[1,6]^3Spbb[1,6]^2Spbb[2,5]Spaa[2,6]^2Spbb[3,6]Spaa[4,5]-13/6I Spaa[1,3]^3Spbb[1,3]^5Spaa[1,4]Spbb[2,5]Spaa[2,6]^2+73/24I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^5Spaa[1,4]Spbb[2,5]Spaa[2,6]Spaa[3,6]-7/8I Spaa[1,2]^2Spaa[1,3]Spbb[1,3]^5Spaa[1,4]Spbb[2,5]Spaa[3,6]^2-4939553/3552I Spaa[1,3]^2Spbb[1,3]^4Spaa[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]+745945/444I Spaa[1,2]Spaa[1,3]Spbb[1,3]^4Spaa[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,5]Spbb[2,5]Spaa[3,6]+4931857/3552I Spaa[1,2]Spaa[1,3]Spbb[1,3]^4Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[2,6]Spaa[3,5]-2979229/1776I Spaa[1,2]^2Spbb[1,3]^4Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,5]Spaa[3,6]+232459/3552I Spaa[1,2]^2Spbb[1,3]^4Spaa[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,6]^2-4087751/3552I Spaa[1,3]^2Spbb[1,3]^4Spaa[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]^2+699109/296I Spaa[1,2]Spaa[1,3]Spbb[1,3]^4Spaa[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[2,6]Spaa[3,6]-4305923/3552I Spaa[1,2]^2Spbb[1,3]^4Spaa[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[3,6]^2-382507/296I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,5]^2Spaa[1,6]^2Spaa[2,5]^2Spbb[2,5]+833443/888I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spbb[1,5]^2Spaa[1,6]^2Spaa[2,5]Spbb[2,5]Spaa[3,5]+1147937/1776I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,5]Spbb[2,5]Spaa[3,6]-313523/888I Spaa[1,2]^2Spbb[1,3]^3Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[2,5]Spaa[3,5]Spaa[5,6]+408431/3552I Spaa[1,2]^2Spbb[1,3]^3Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,5]Spaa[3,6]Spaa[5,6]-9189631/3552I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]+770549/592I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,5]Spbb[2,5]Spaa[3,6]+710191/444I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spbb[2,5]Spaa[2,6]Spaa[3,5]+1143311/3552I Spaa[1,2]^2Spbb[1,3]^3Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[3,6]Spaa[5,6]-4751915/3552I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,5]Spaa[2,6]^2+1562783/1184I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,5]Spaa[2,6]Spaa[3,6]+188731/888I Spbb[1,3]^2Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]^2Spaa[2,5]^2Spbb[2,5]+332033/1184I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,5]Spbb[2,5]Spaa[5,6]+781/16I Spaa[1,2]^2Spbb[1,3]^2Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spbb[2,5]Spaa[5,6]^2+447703/1776I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]^2Spaa[1,6]^3Spbb[1,6]Spaa[2,5]^2Spbb[2,5]+1909327/3552I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,5]Spbb[2,5]Spaa[5,6]+89323/296I Spaa[1,2]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spbb[2,5]Spaa[5,6]^2+193343/1184I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[1,6]^3Spbb[1,6]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]-99097/444I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,5]Spaa[2,6]Spaa[5,6]-168187/888I Spbb[1,3]^2Spaa[1,4]Spaa[1,6]^3Spbb[1,6]^3Spbb[2,5]Spaa[2,6]^2+3/16I Spbb[1,3]Spaa[2,6]^4Spbb[2,6]^3Spaa[3,5]Spbb[3,5]^2Spaa[4,6]-17/16I Spbb[1,3]Spaa[2,6]^4Spbb[2,6]^3Spbb[3,5]^2Spaa[3,6]Spaa[4,5]-1/16I Spbb[1,6]Spaa[2,6]^4Spbb[2,6]^3Spbb[3,5]^2Spaa[4,6]Spaa[5,6]+68851/222I Spbb[1,3]Spaa[2,6]^4Spbb[2,6]^3Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]+653761/3552I Spbb[1,3]^2Spaa[1,4]Spaa[2,6]^4Spbb[2,6]^3Spbb[3,5]Spaa[3,6]-653761/3552I Spaa[1,3]Spbb[1,3]^2Spaa[2,6]^4Spbb[2,6]^3Spbb[3,5]Spaa[4,6]-67499/888I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]^4Spbb[2,6]^3Spbb[3,5]Spaa[4,6]-15/16I Spbb[1,2]Spaa[2,5]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]^3Spaa[3,6]Spaa[4,5]+39/16I Spbb[1,2]Spaa[2,6]^4Spbb[2,6]^2Spaa[3,5]Spbb[3,5]^3Spaa[4,5]-3/16I Spbb[1,2]Spaa[2,6]^4Spbb[2,6]^2Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,6]+27/16I Spbb[1,2]Spaa[2,6]^4Spbb[2,6]^2Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]-7/8I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,6]^4Spbb[2,6]^2Spbb[3,5]^2Spaa[4,5]+9/8I Spbb[1,2]Spaa[2,6]^4Spbb[2,6]^2Spbb[3,5]^2Spaa[4,5]Spaa[5,6]Spbb[5,6]-73/8I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,6]^4Spbb[2,6]^2Spbb[3,5]^2Spaa[4,5]-108995/592I Spbb[1,2]Spaa[2,6]^4Spbb[2,6]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]+68851/222I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,6]^4Spbb[2,6]^2Spbb[3,5]Spbb[3,6]Spaa[4,6]+257317/3552I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,6]^4Spbb[2,6]^2Spbb[3,5]Spbb[3,6]Spaa[4,6]-388805/1776I Spbb[1,3]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]+33/16I Spbb[1,3]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,5]^2Spbb[3,5]^3Spaa[4,6]+592957/1776I Spbb[1,3]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]-17/16I Spbb[1,6]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,5]Spbb[3,5]^3Spaa[4,6]Spaa[5,6]+203/24I Spbb[1,6]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spaa[5,6]+94611/148I Spbb[1,3]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]+77729/444I Spbb[1,3]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]+4567/222I Spbb[1,6]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]Spaa[5,6]+318151/3552I Spbb[1,3]^2Spaa[1,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,5]^2Spaa[3,6]^2+1219399/3552I Spbb[1,3]^2Spaa[1,4]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[3,6]-215365/3552I Spaa[1,3]Spbb[1,3]^2Spaa[2,6]^3Spbb[2,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[4,6]-44629/111I Spaa[1,3]Spbb[1,3]^2Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,5]-430591/1776I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[4,6]+81801/1184I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,5]+75979/888I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]^2Spaa[3,6]Spaa[5,6]-3/16I Spbb[1,6]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]^2Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+493231/3552I Spaa[1,6]Spbb[1,6]^2Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]^2Spaa[4,6]Spaa[5,6]+683891/3552I Spbb[1,3]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]+68629/888I Spbb[1,3]^2Spaa[1,4]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]+213175/1776I Spaa[1,3]Spbb[1,3]^2Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]+176033/888I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]+75055/592I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]Spaa[3,6]+102167/888I Spaa[1,3]^2Spbb[1,3]^3Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]Spaa[4,6]-429499/1776I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,5]Spaa[3,6]^2+150733/888I Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]Spaa[3,6]-5349/74I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]Spaa[4,6]-25065/296I Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]^3Spbb[2,6]^2Spbb[3,5]Spaa[4,6]+3/2I Spbb[1,2]^2Spaa[1,3]Spaa[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,5]^3Spaa[4,5]+3/2I Spbb[1,2]^2Spaa[1,3]Spaa[2,6]^4Spbb[2,6]Spbb[3,5]^2Spbb[3,6]Spaa[4,5]-39/16I Spbb[1,2]^2Spaa[1,6]Spaa[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,5]^2Spaa[4,5]Spbb[5,6]-108995/592I Spbb[1,2]^2Spaa[1,3]Spaa[2,6]^4Spbb[2,6]Spbb[3,5]Spbb[3,6]^2Spaa[4,6]+251995/3552I Spbb[1,2]^2Spaa[1,6]Spaa[2,6]^4Spbb[2,6]Spbb[3,5]Spbb[3,6]Spaa[4,5]Spbb[5,6]+389623/3552I Spbb[1,2]^2Spaa[1,6]Spaa[2,6]^4Spbb[2,6]Spbb[3,6]^2Spaa[4,6]Spbb[5,6]+64385/888I Spbb[1,2]Spaa[2,5]^2Spaa[2,6]Spbb[2,6]Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]+479777/3552I Spbb[1,2]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]Spaa[4,5]-1/8I Spbb[1,2]Spaa[2,6]^3Spbb[2,6]Spaa[3,5]^2Spbb[3,5]^4Spaa[4,5]-199655/3552I Spbb[1,2]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]Spaa[4,5]+5/16I Spbb[1,2]Spaa[2,6]^3Spbb[2,6]Spaa[3,5]^2Spbb[3,5]^3Spbb[3,6]Spaa[4,6]-193237/592I Spbb[1,2]Spaa[2,6]^3Spbb[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spbb[3,6]Spaa[4,5]+298841/1776I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]+265/48I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,6]^3Spbb[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[4,5]-3/4I Spbb[1,2]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spaa[5,6]Spbb[5,6]+53/16I Spbb[1,2]Spaa[2,6]^3Spbb[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[4,5]Spaa[5,6]Spbb[5,6]+309683/1184I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]-32969/592I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,6]^3Spbb[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[4,5]-93063/296I Spbb[1,2]Spaa[2,6]^3Spbb[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,6]-6245/296I Spbb[1,2]Spaa[2,6]^3Spbb[2,6]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]^2Spaa[4,5]-105559/1184I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,6]^3Spbb[2,6]Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,6]+704719/1184I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,6]^3Spbb[2,6]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]+3/4I Spbb[1,2]Spaa[2,6]^3Spbb[2,6]Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]-83061/1184I Spbb[1,2]Spaa[2,6]^3Spbb[2,6]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]Spaa[5,6]Spbb[5,6]+471433/3552I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,6]^3Spbb[2,6]Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,6]+162235/3552I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,6]^3Spbb[2,6]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]-102835/3552I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[2,6]^3Spbb[2,6]Spbb[3,5]^2Spaa[4,5]+2047/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]^3Spbb[2,6]Spbb[3,5]^2Spaa[4,5]+9/4I Spbb[1,2]Spaa[2,6]^3Spbb[2,6]Spbb[3,5]^2Spaa[4,5]Spaa[5,6]^2Spbb[5,6]^2-395/48I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,6]^3Spbb[2,6]Spbb[3,5]^2Spaa[4,5]Spaa[5,6]Spbb[5,6]+183415/1776I Spbb[1,2]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]^3Spbb[2,6]Spbb[3,5]^2Spaa[4,5]-109365/592I Spbb[1,2]Spaa[2,6]^3Spbb[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^3Spaa[4,6]-1071695/3552I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,6]^3Spbb[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]+5/12I Spbb[1,2]Spaa[2,6]^3Spbb[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]-248013/592I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,6]^3Spbb[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]-200375/1776I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[2,6]^3Spbb[2,6]Spbb[3,5]Spbb[3,6]Spaa[4,6]+152285/888I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]^3Spbb[2,6]Spbb[3,5]Spbb[3,6]Spaa[4,6]+3/16I Spbb[1,2]Spaa[2,6]^3Spbb[2,6]Spbb[3,5]Spbb[3,6]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2+347/6I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,6]^3Spbb[2,6]Spbb[3,5]Spbb[3,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]+100593/1184I Spbb[1,2]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]^3Spbb[2,6]Spbb[3,5]Spbb[3,6]Spaa[4,6]-37/8I Spbb[1,3]Spaa[2,5]^2Spbb[2,6]Spbb[3,5]^4Spaa[3,6]^3Spaa[4,5]-725477/3552I Spbb[1,3]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]+53/16I Spbb[1,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]^3Spbb[3,5]^4Spaa[4,6]+1153687/3552I Spbb[1,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]^2Spbb[3,5]^4Spaa[3,6]Spaa[4,5]+78933/592I Spbb[1,6]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]Spaa[5,6]-7/2I Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]^2Spbb[3,5]^4Spaa[4,6]Spaa[5,6]-96341/296I Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]Spaa[4,5]Spaa[5,6]-676061/444I Spbb[1,3]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]^3Spaa[3,6]^3Spbb[3,6]Spaa[4,5]+1912247/3552I Spbb[1,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]Spbb[3,6]Spaa[4,6]+5716219/3552I Spbb[1,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]Spaa[4,5]-306203/444I Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spbb[3,6]Spaa[4,6]Spaa[5,6]-15975/592I Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spaa[5,6]+7025/148I Spbb[1,3]^2Spaa[1,4]Spaa[2,5]^2Spbb[2,6]Spbb[3,5]^3Spaa[3,6]^3-22917/1184I Spbb[1,3]^2Spaa[1,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^2-447757/1184I Spaa[1,3]Spbb[1,3]^2Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]+228565/1184I Spbb[1,3]^2Spaa[1,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]+222251/3552I Spaa[1,3]Spbb[1,3]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[4,6]+652933/3552I Spaa[1,3]Spbb[1,3]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]-249883/888I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]-11377/3552I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]^3Spaa[3,6]^2Spaa[5,6]+225707/3552I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[4,6]+934529/3552I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]-79507/296I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[5,6]-17/12I Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+59/8I Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spaa[5,6]^2Spbb[5,6]+218225/3552I Spaa[1,6]Spbb[1,6]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[4,6]Spaa[5,6]-254221/888I Spaa[1,6]Spbb[1,6]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spaa[5,6]-78643/888I Spaa[1,4]Spbb[1,6]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,5]^3Spaa[3,6]Spaa[5,6]^2+707677/1776I Spbb[1,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]-37981/3552I Spbb[1,3]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]^2Spaa[4,5]+24125/3552I Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]Spaa[5,6]+77237/3552I Spbb[1,3]^2Spaa[1,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]+1734185/3552I Spbb[1,3]^2Spaa[1,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]+4457/1776I Spaa[1,3]Spbb[1,3]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]-529933/3552I Spaa[1,3]Spbb[1,3]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]+575741/3552I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]-679913/3552I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]-315997/1776I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[5,6]-159417/1184I Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-88113/592I Spaa[1,6]Spbb[1,6]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]Spaa[5,6]+1306385/3552I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]^2Spaa[3,6]^2-552955/3552I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spaa[2,5]Spbb[2,6]Spbb[3,5]^2Spaa[3,6]^3+21903/592I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]+50429/888I Spaa[1,3]^2Spbb[1,3]^3Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,6]-578867/3552I Spaa[1,3]^2Spbb[1,3]^3Spaa[2,6]^2Spbb[2,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]-152633/888I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2+466427/3552I Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,5]^2Spaa[3,6]^2+578839/3552I Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]-6199/148I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,6]-452753/1184I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]+100699/1776I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spbb[3,5]^2Spaa[3,6]^2Spaa[5,6]-70119/296I Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,6]+69595/888I Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]+37381/1184I Spbb[1,3]Spaa[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,5]^2Spaa[3,6]Spaa[5,6]-1/8I Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]^2Spaa[4,6]Spaa[5,6]^3Spbb[5,6]^2+221903/3552I Spaa[1,6]Spbb[1,6]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,5]^2Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+15758/111I Spaa[1,6]^2Spbb[1,6]^3Spaa[2,6]^2Spbb[2,6]Spbb[3,5]^2Spaa[4,6]Spaa[5,6]-417725/3552I Spbb[1,3]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]^3Spaa[4,6]-127821/1184I Spbb[1,3]^2Spaa[1,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]^2-36251/296I Spaa[1,3]Spbb[1,3]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]-1192181/3552I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]+95909/1184I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]+161/48I Spaa[1,3]^2Spbb[1,3]^3Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]-700391/3552I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spaa[2,6]Spbb[2,6]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]-35747/296I Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]-374147/3552I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]-12771/296I Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]-301363/3552I Spaa[1,3]^2Spbb[1,3]^4Spaa[1,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[3,6]-1/16I Spaa[1,3]^3Spbb[1,3]^4Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[4,6]+12953/74I Spaa[1,2]Spaa[1,3]Spbb[1,3]^4Spaa[1,4]Spaa[2,6]Spbb[2,6]Spbb[3,5]Spaa[3,6]^2-320159/3552I Spaa[1,2]^2Spbb[1,3]^4Spaa[1,4]Spbb[2,6]Spbb[3,5]Spaa[3,6]^3-57627/296I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[3,6]-587/48I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[4,6]+70159/888I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spbb[3,5]Spaa[3,6]^2-51199/3552I Spbb[1,3]^2Spaa[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[3,6]-247/12I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[4,6]-26/3I Spbb[1,3]Spaa[1,6]^3Spbb[1,6]^3Spaa[2,6]^2Spbb[2,6]Spbb[3,5]Spaa[4,6]+737317/3552I Spbb[1,2]^2Spaa[1,3]Spaa[2,5]^2Spaa[2,6]Spbb[3,5]^4Spaa[3,6]Spaa[4,5]-13/8I Spbb[1,2]^2Spaa[1,3]Spaa[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^4Spaa[4,5]-1359521/3552I Spbb[1,2]^2Spaa[1,3]Spaa[2,5]Spaa[2,6]^2Spbb[3,5]^3Spaa[3,6]Spbb[3,6]Spaa[4,5]-41/16I Spbb[1,2]^2Spaa[1,3]Spaa[2,6]^3Spaa[3,5]Spbb[3,5]^3Spbb[3,6]Spaa[4,5]+96613/1776I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[2,5]Spaa[2,6]^2Spbb[3,5]^3Spaa[4,5]-84851/592I Spbb[1,2]^2Spaa[1,6]Spaa[2,5]^2Spaa[2,6]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spbb[5,6]+36877/3552I Spbb[1,2]^2Spaa[1,6]Spaa[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^3Spaa[4,5]Spbb[5,6]+1/2I Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spaa[1,6]Spaa[2,5]^2Spaa[2,6]Spbb[3,5]^3Spaa[4,5]+11/24I Spbb[1,2]^2Spaa[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,5]Spaa[2,6]^2Spbb[3,5]^3Spaa[4,5]+437173/3552I Spbb[1,2]^2Spaa[1,3]Spaa[2,6]^3Spaa[3,5]Spbb[3,5]^2Spbb[3,6]^2Spaa[4,6]-980227/3552I Spbb[1,2]^2Spaa[1,3]Spaa[2,6]^3Spbb[3,5]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,5]-153/296I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[2,6]^3Spbb[3,5]^2Spbb[3,6]Spaa[4,5]+863803/3552I Spbb[1,2]^2Spaa[1,6]Spaa[2,5]Spaa[2,6]^2Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[5,6]-9355/1776I Spbb[1,2]^2Spaa[1,6]Spaa[2,6]^3Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,5]Spbb[5,6]+3991/1776I Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spaa[1,6]Spaa[2,5]Spaa[2,6]^2Spbb[3,5]^2Spbb[3,6]Spaa[4,5]-372563/3552I Spbb[1,2]^2Spaa[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]^3Spbb[3,5]^2Spbb[3,6]Spaa[4,5]-17/16I Spbb[1,2]^2Spaa[1,6]Spaa[2,5]Spaa[2,6]^2Spbb[3,5]^2Spaa[4,5]Spaa[5,6]Spbb[5,6]^2-33325/3552I Spbb[1,2]^2Spbb[1,5]Spaa[1,6]^2Spaa[2,5]^2Spaa[2,6]Spbb[3,5]^2Spaa[4,5]Spbb[5,6]+142807/3552I Spbb[1,2]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,5]Spaa[2,6]^2Spbb[3,5]^2Spaa[4,5]Spbb[5,6]-5/8I Spbb[1,2]^2Spaa[1,3]Spaa[2,6]^3Spbb[3,5]Spaa[3,6]Spbb[3,6]^3Spaa[4,6]+25/16I Spbb[1,2]^2Spaa[1,6]Spaa[2,6]^3Spaa[3,5]Spbb[3,5]Spbb[3,6]^2Spaa[4,6]Spbb[5,6]+157/6I Spbb[1,2]^2Spaa[1,6]Spaa[2,6]^3Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,5]Spbb[5,6]+143/16I Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spaa[1,6]Spaa[2,6]^3Spbb[3,5]Spbb[3,6]^2Spaa[4,5]-3083/32I Spbb[1,2]^2Spaa[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]^3Spbb[3,5]Spbb[3,6]^2Spaa[4,6]+252809/3552I Spbb[1,2]^2Spaa[1,6]Spaa[2,6]^3Spbb[3,5]Spbb[3,6]Spaa[4,5]Spaa[5,6]Spbb[5,6]^2-26833/888I Spbb[1,2]^2Spbb[1,5]Spaa[1,6]^2Spaa[2,5]Spaa[2,6]^2Spbb[3,5]Spbb[3,6]Spaa[4,5]Spbb[5,6]-6101/1184I Spbb[1,2]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,6]^3Spbb[3,5]Spbb[3,6]Spaa[4,5]Spbb[5,6]+393619/3552I Spbb[1,2]^2Spaa[1,6]Spaa[2,6]^3Spaa[3,6]Spbb[3,6]^3Spaa[4,6]Spbb[5,6]+9/4I Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spaa[1,6]Spaa[2,6]^3Spbb[3,6]^3Spaa[4,6]+402425/3552I Spbb[1,2]^2Spaa[1,6]Spaa[2,6]^3Spbb[3,6]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]^2-119/48I Spbb[1,2]^2Spbb[1,5]Spaa[1,6]^2Spaa[2,6]^3Spbb[3,6]^2Spaa[4,5]Spbb[5,6]-125/48I Spbb[1,2]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,6]^3Spbb[3,6]^2Spaa[4,6]Spbb[5,6]-3/4I Spbb[1,2]Spaa[2,5]^2Spaa[3,5]Spbb[3,5]^5Spaa[3,6]^2Spaa[4,5]+741979/3552I Spbb[1,2]Spaa[2,5]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]^5Spaa[3,6]Spaa[4,5]-35/16I Spbb[1,2]Spaa[2,6]^2Spaa[3,5]^3Spbb[3,5]^5Spaa[4,5]-399421/1184I Spbb[1,2]Spaa[2,5]^2Spbb[3,5]^4Spaa[3,6]^3Spbb[3,6]Spaa[4,5]+1628735/1184I Spbb[1,2]Spaa[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]^2Spbb[3,6]Spaa[4,5]-1081255/888I Spbb[1,2]Spaa[2,6]^2Spaa[3,5]^2Spbb[3,5]^4Spaa[3,6]Spbb[3,6]Spaa[4,5]-25/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,5]^2Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]+247869/1184I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]Spaa[4,5]+47881/888I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,6]^2Spaa[3,5]^2Spbb[3,5]^4Spaa[4,5]+62833/592I Spbb[1,2]Spaa[2,5]^2Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]Spaa[5,6]Spbb[5,6]+492209/3552I Spbb[1,2]Spaa[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]Spaa[4,5]Spaa[5,6]Spbb[5,6]-15/8I Spbb[1,2]Spaa[2,6]^2Spaa[3,5]^2Spbb[3,5]^4Spaa[4,5]Spaa[5,6]Spbb[5,6]+13/16I Spbb[1,2]Spbb[1,5]Spaa[1,6]Spaa[2,5]^2Spaa[3,5]Spbb[3,5]^4Spaa[3,6]Spaa[4,5]+64757/592I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[2,5]^2Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]+3/16I Spbb[1,2]Spbb[1,5]Spaa[1,6]Spaa[2,5]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]^4Spaa[4,5]+143197/3552I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,5]^2Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]+427829/3552I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]Spaa[4,5]-49/12I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spaa[3,5]^2Spbb[3,5]^4Spaa[4,5]+963445/1184I Spbb[1,2]Spaa[2,5]Spaa[2,6]Spbb[3,5]^3Spaa[3,6]^3Spbb[3,6]^2Spaa[4,5]-86029/296I Spbb[1,2]Spaa[2,6]^2Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]Spbb[3,6]^2Spaa[4,6]-117802/111I Spbb[1,2]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]^2Spaa[4,5]-117303/592I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,5]Spaa[2,6]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]Spaa[4,5]-12599/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,6]^2Spaa[3,5]^2Spbb[3,5]^3Spbb[3,6]Spaa[4,6]-986167/3552I Spbb[1,2]Spaa[2,5]Spaa[2,6]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spaa[5,6]Spbb[5,6]+69/16I Spbb[1,2]Spaa[2,6]^2Spaa[3,5]^2Spbb[3,5]^3Spbb[3,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]-193483/1184I Spbb[1,2]Spbb[1,5]Spaa[1,6]Spaa[2,5]^2Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]Spaa[4,5]-57781/3552I Spbb[1,2]Spbb[1,5]Spaa[1,6]Spaa[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spbb[3,6]Spaa[4,5]+47/8I Spbb[1,2]Spbb[1,5]Spaa[1,6]Spaa[2,6]^2Spaa[3,5]^2Spbb[3,5]^3Spbb[3,6]Spaa[4,5]+53035/592I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,5]Spaa[2,6]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]Spaa[4,5]-234047/888I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spaa[3,5]^2Spbb[3,5]^3Spbb[3,6]Spaa[4,6]-95881/888I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spbb[3,6]Spaa[4,5]-3/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[2,5]Spaa[2,6]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]+12257/222I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^3Spaa[4,5]+13/8I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[2,5]^2Spbb[3,5]^3Spaa[3,6]Spaa[4,5]-131/48I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[4,5]-14197/444I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,5]Spaa[2,6]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]-3295/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^3Spaa[4,5]+3/8I Spbb[1,2]Spaa[2,5]Spaa[2,6]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spaa[5,6]^2Spbb[5,6]^2+3/4I Spbb[1,2]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^3Spaa[4,5]Spaa[5,6]^2Spbb[5,6]^2+402269/3552I Spbb[1,2]Spbb[1,5]Spaa[1,6]Spaa[2,5]^2Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spaa[5,6]Spbb[5,6]+43537/3552I Spbb[1,2]Spbb[1,5]Spaa[1,6]Spaa[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[4,5]Spaa[5,6]Spbb[5,6]-34153/592I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^3Spaa[4,5]Spaa[5,6]Spbb[5,6]-1/8I Spbb[1,2]Spbb[1,5]^2Spaa[1,6]^2Spaa[2,5]^2Spaa[3,5]Spbb[3,5]^3Spaa[4,5]+424247/3552I Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,5]^2Spbb[3,5]^3Spaa[3,6]Spaa[4,5]-269521/3552I Spbb[1,2]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,5]^2Spbb[3,5]^3Spaa[3,6]Spaa[4,5]-10253/1184I Spbb[1,2]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[4,5]-73951/888I Spbb[1,2]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,5]Spaa[2,6]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]-90617/1184I Spbb[1,2]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^3Spaa[4,5]-67309/444I Spbb[1,2]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]^3Spaa[4,6]-3401/1776I Spbb[1,2]Spaa[2,6]^2Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]^3Spaa[4,5]-45315/296I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,6]+91275/1184I Spbb[1,2]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]+28139/222I Spbb[1,2]Spbb[1,5]Spaa[1,6]Spaa[2,6]^2Spaa[3,5]^2Spbb[3,5]^2Spbb[3,6]^2Spaa[4,6]+101129/1776I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,6]+19835/1776I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]^2Spaa[4,5]-387479/3552I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,6]+385643/3552I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[2,6]^2Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]-130709/888I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,5]-184475/3552I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,6]+476161/3552I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]+47/48I Spbb[1,2]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2-249997/3552I Spbb[1,2]Spaa[2,6]^2Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]Spaa[5,6]^2Spbb[5,6]^2-3623/888I Spbb[1,2]Spbb[1,5]Spaa[1,6]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,5]Spaa[5,6]Spbb[5,6]-344965/1776I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]+465193/3552I Spbb[1,2]Spbb[1,5]^2Spaa[1,6]^2Spaa[2,5]^2Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]-76583/1184I Spbb[1,2]Spbb[1,5]^2Spaa[1,6]^2Spaa[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,5]-16439/444I Spbb[1,2]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,5]+15363/296I Spbb[1,2]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]^2Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,6]+25/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]Spaa[1,6]Spaa[2,5]Spaa[2,6]Spbb[3,5]^2Spaa[4,5]-587/48I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[3,5]^2Spaa[4,5]-19/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]^2Spaa[1,6]^2Spaa[2,5]^2Spbb[3,5]^2Spaa[4,5]-1151/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,5]Spaa[2,6]Spbb[3,5]^2Spaa[4,5]-385/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]^2Spbb[3,5]^2Spaa[4,5]+9/8I Spbb[1,2]Spaa[2,6]^2Spbb[3,5]^2Spaa[4,5]Spaa[5,6]^3Spbb[5,6]^3+1/16I Spbb[1,2]Spbb[1,5]Spaa[1,6]Spaa[2,5]Spaa[2,6]Spbb[3,5]^2Spaa[4,5]Spaa[5,6]^2Spbb[5,6]^2+911/96I Spbb[1,2]Spbb[1,5]^2Spaa[1,6]^2Spaa[2,5]^2Spbb[3,5]^2Spaa[4,5]Spaa[5,6]Spbb[5,6]-321/16I Spbb[1,2]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,5]Spaa[2,6]Spbb[3,5]^2Spaa[4,5]Spaa[5,6]Spbb[5,6]+195/16I Spbb[1,2]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]^2Spbb[3,5]^2Spaa[4,5]Spaa[5,6]Spbb[5,6]+1223/96I Spbb[1,2]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]^2Spaa[2,5]^2Spbb[3,5]^2Spaa[4,5]-3389/96I Spbb[1,2]Spbb[1,5]Spaa[1,6]^3Spbb[1,6]^2Spaa[2,5]Spaa[2,6]Spbb[3,5]^2Spaa[4,5]-583/48I Spbb[1,2]Spaa[1,6]^3Spbb[1,6]^3Spaa[2,6]^2Spbb[3,5]^2Spaa[4,5]-5/8I Spbb[1,2]Spaa[2,6]^2Spbb[3,5]Spaa[3,6]^3Spbb[3,6]^4Spaa[4,6]-5/8I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,6]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^3Spaa[4,6]-35/16I Spbb[1,2]Spaa[2,6]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^3Spaa[4,6]Spaa[5,6]Spbb[5,6]-523/48I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^3Spaa[4,6]+1/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]Spaa[1,6]Spaa[2,6]^2Spbb[3,5]Spbb[3,6]Spaa[4,5]+943/48I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[3,5]Spbb[3,6]Spaa[4,6]-617/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]^2Spaa[1,6]^2Spaa[2,5]Spaa[2,6]Spbb[3,5]Spbb[3,6]Spaa[4,5]+1331/48I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]^2Spbb[3,5]Spbb[3,6]Spaa[4,6]+3/16I Spbb[1,2]Spaa[2,6]^2Spbb[3,5]Spbb[3,6]Spaa[4,6]Spaa[5,6]^3Spbb[5,6]^3+523/48I Spbb[1,2]Spaa[1,6]^3Spbb[1,6]^3Spaa[2,6]^2Spbb[3,5]Spbb[3,6]Spaa[4,6]-9/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]Spaa[1,6]Spaa[2,6]^2Spbb[3,6]^2Spaa[4,6]+1/16I Spbb[1,3]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]^5Spaa[3,6]^2Spaa[4,5]+31/24I Spbb[1,3]Spaa[2,6]Spaa[3,5]^3Spbb[3,5]^5Spaa[3,6]Spaa[4,5]-7/16I Spbb[1,5]Spaa[2,6]Spaa[3,5]^3Spbb[3,5]^5Spaa[4,5]Spaa[5,6]-1/2I Spbb[1,6]Spaa[2,4]Spaa[3,5]^2Spbb[3,5]^5Spaa[3,6]Spaa[5,6]^2+1/2I Spbb[1,6]Spaa[2,6]Spaa[3,5]^3Spbb[3,5]^5Spaa[4,6]Spaa[5,6]-17/24I Spbb[1,3]Spaa[2,4]Spaa[3,5]^2Spbb[3,5]^4Spaa[3,6]^2Spbb[3,6]Spaa[5,6]+181/48I Spbb[1,3]Spaa[2,5]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]^3Spbb[3,6]Spaa[4,5]-203/48I Spbb[1,3]Spaa[2,6]Spaa[3,5]^3Spbb[3,5]^4Spaa[3,6]Spbb[3,6]Spaa[4,6]+185/48I Spbb[1,3]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]^4Spaa[3,6]^2Spbb[3,6]Spaa[4,5]-55/48I Spbb[1,5]Spaa[2,4]Spaa[3,5]^2Spbb[3,5]^4Spaa[3,6]Spbb[3,6]Spaa[5,6]^2+101/48I Spbb[1,5]Spaa[2,5]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spaa[5,6]+5/8I Spbb[1,5]Spaa[2,6]Spaa[3,5]^3Spbb[3,5]^4Spbb[3,6]Spaa[4,6]Spaa[5,6]+43/12I Spbb[1,5]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]^4Spaa[3,6]Spbb[3,6]Spaa[4,5]Spaa[5,6]+31/16I Spbb[1,6]Spaa[2,4]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^2+5/48I Spbb[1,6]Spaa[2,5]Spbb[3,5]^4Spaa[3,6]^3Spbb[3,6]Spaa[4,5]Spaa[5,6]+7/3I Spbb[1,6]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]^4Spaa[3,6]Spbb[3,6]Spaa[4,6]Spaa[5,6]+77/16I Spbb[1,6]Spaa[2,6]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spaa[5,6]+23/48I Spbb[1,3]^2Spaa[1,5]Spaa[2,4]Spaa[3,5]^2Spbb[3,5]^4Spaa[3,6]^2+17/16I Spbb[1,3]^2Spaa[1,4]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]^4Spaa[3,6]^2-31/16I Spaa[1,3]Spbb[1,3]^2Spaa[2,5]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]+41/48I Spbb[1,3]^2Spaa[1,4]Spaa[2,6]Spaa[3,5]^3Spbb[3,5]^4Spaa[3,6]+1/8I Spaa[1,3]Spbb[1,3]^2Spaa[2,6]Spaa[3,5]^3Spbb[3,5]^4Spaa[4,6]+27/16I Spaa[1,3]Spbb[1,3]^2Spaa[2,6]Spaa[3,5]^2Spbb[3,5]^4Spaa[3,6]Spaa[4,5]-13/12I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,4]Spaa[3,5]^2Spbb[3,5]^4Spaa[3,6]Spaa[5,6]-41/48I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[2,6]Spaa[3,5]^3Spbb[3,5]^4Spaa[4,5]+3/8I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,6]Spaa[3,5]^3Spbb[3,5]^4Spaa[5,6]+1/16I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spaa[3,5]^2Spbb[3,5]^4Spaa[3,6]Spaa[5,6]+1/4I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,5]^3Spbb[3,5]^4Spaa[4,6]+3/16I Spbb[1,5]Spaa[2,4]Spaa[3,5]^2Spbb[3,5]^4Spaa[5,6]^3Spbb[5,6]-1/8I Spbb[1,5]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]^4Spaa[4,5]Spaa[5,6]^2Spbb[5,6]-7/8I Spbb[1,6]Spaa[2,4]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]Spaa[5,6]^3Spbb[5,6]+15/16I Spbb[1,6]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]^4Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+1/16I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[3,5]^2Spbb[3,5]^4Spaa[5,6]^2-5/8I Spbb[1,5]^2Spaa[1,6]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]^4Spaa[4,5]Spaa[5,6]-9/16I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[3,5]^2Spbb[3,5]^4Spaa[5,6]^2-41/16I Spaa[1,5]Spbb[1,5]^2Spaa[2,5]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]Spaa[4,5]Spaa[5,6]-5/48I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spaa[3,5]^2Spbb[3,5]^4Spaa[5,6]^2+27/16I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[2,4]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]Spaa[5,6]^2+3/4I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]^4Spaa[4,5]Spaa[5,6]+7/8I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]^4Spaa[5,6]^2-7/8I Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]Spaa[5,6]^2-5/48I Spaa[1,5]Spbb[1,6]^2Spaa[2,4]Spbb[3,5]^4Spaa[3,6]^2Spaa[5,6]^2+15/16I Spaa[1,6]Spbb[1,6]^2Spaa[2,6]Spaa[3,5]^2Spbb[3,5]^4Spaa[4,6]Spaa[5,6]+23/8I Spbb[1,3]Spaa[2,4]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^3Spbb[3,6]^2Spaa[5,6]-47/24I Spbb[1,3]Spaa[2,5]Spbb[3,5]^3Spaa[3,6]^4Spbb[3,6]^2Spaa[4,5]-107/48I Spbb[1,3]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]+157/24I Spbb[1,3]Spaa[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^3Spbb[3,6]^2Spaa[4,5]+5/48I Spbb[1,5]Spaa[2,4]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]^2Spaa[5,6]^2-5/8I Spbb[1,5]Spaa[2,5]Spbb[3,5]^3Spaa[3,6]^3Spbb[3,6]^2Spaa[4,5]Spaa[5,6]+23/8I Spbb[1,5]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]Spbb[3,6]^2Spaa[4,6]Spaa[5,6]-13/24I Spbb[1,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]^2Spaa[4,5]Spaa[5,6]-5/24I Spbb[1,6]Spaa[2,4]Spbb[3,5]^3Spaa[3,6]^3Spbb[3,6]^2Spaa[5,6]^2+107/48I Spbb[1,6]Spaa[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]Spaa[5,6]-25/48I Spbb[1,6]Spaa[2,6]Spbb[3,5]^3Spaa[3,6]^3Spbb[3,6]^2Spaa[4,5]Spaa[5,6]+21/8I Spbb[1,3]^2Spaa[1,6]Spaa[2,4]Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]-175/24I Spbb[1,3]^2Spaa[1,5]Spaa[2,4]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^3Spbb[3,6]+347/48I Spbb[1,3]^2Spaa[1,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^3Spbb[3,6]-9/2I Spaa[1,3]Spbb[1,3]^2Spaa[2,5]Spbb[3,5]^3Spaa[3,6]^3Spbb[3,6]Spaa[4,5]-1/2I Spaa[1,3]Spbb[1,3]^2Spaa[2,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]Spbb[3,6]Spaa[4,6]+1/4I Spaa[1,3]Spbb[1,3]^2Spaa[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]Spaa[4,5]-53/48I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[2,6]Spaa[3,5]^3Spbb[3,5]^3Spbb[3,6]Spaa[4,6]+9/16I Spbb[1,3]Spaa[1,5]Spbb[1,6]Spaa[2,4]Spbb[3,5]^3Spaa[3,6]^3Spbb[3,6]Spaa[5,6]-21/8I Spbb[1,5]Spaa[2,4]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spbb[3,6]Spaa[5,6]^3Spbb[5,6]-5/48I Spbb[1,5]Spaa[2,5]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spaa[5,6]^2Spbb[5,6]+1I Spbb[1,5]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]^3Spbb[3,6]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-3I Spbb[1,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spbb[3,6]Spaa[4,5]Spaa[5,6]^2Spbb[5,6]-23/8I Spbb[1,6]Spaa[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spbb[3,6]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-5/48I Spbb[1,6]Spaa[2,6]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spaa[5,6]^2Spbb[5,6]-13/4I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]Spaa[3,5]^2Spbb[3,5]^3Spbb[3,6]Spaa[5,6]^2-63/16I Spbb[1,5]^2Spaa[1,6]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]^3Spbb[3,6]Spaa[4,5]Spaa[5,6]+5/48I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[2,4]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^2+3I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spaa[2,4]Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]-215/48I Spaa[1,3]Spbb[1,3]^3Spaa[1,5]Spaa[2,4]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^2-15/16I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^2+1/8I Spaa[1,3]^2Spbb[1,3]^3Spaa[2,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[4,6]+5/4I Spaa[1,3]^2Spbb[1,3]^3Spaa[2,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]-83/48I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,6]Spaa[3,5]^3Spbb[3,5]^3+1/16I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[1,6]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[4,5]+7/16I Spbb[1,3]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]+1/4I Spbb[1,3]^2Spaa[1,5]^2Spbb[1,6]Spaa[2,4]Spbb[3,5]^3Spaa[3,6]^3+3/4I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[4,6]+21/8I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,4]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[5,6]+1/16I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[3,5]^2Spbb[3,5]^3Spaa[5,6]^2+7/24I Spbb[1,3]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spaa[3,5]^2Spbb[3,5]^3Spaa[5,6]+3/16I Spbb[1,5]Spaa[2,4]Spaa[3,5]Spbb[3,5]^3Spaa[5,6]^4Spbb[5,6]^2+1/8I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[3,5]Spbb[3,5]^3Spaa[5,6]^3Spbb[5,6]+21/4I Spbb[1,5]^2Spaa[1,6]Spaa[2,5]Spaa[3,5]Spbb[3,5]^3Spaa[4,5]Spaa[5,6]^2Spbb[5,6]+41/16I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[3,5]Spbb[3,5]^3Spaa[5,6]^3Spbb[5,6]+3/16I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spaa[3,5]Spbb[3,5]^3Spaa[5,6]^3Spbb[5,6]+1/16I Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]Spaa[3,5]Spbb[3,5]^3Spaa[5,6]^2+43/16I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,5]Spaa[3,5]Spbb[3,5]^3Spaa[4,5]Spaa[5,6]+41/16I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spaa[3,5]Spbb[3,5]^3Spaa[5,6]^2+43/16I Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,5]Spaa[3,5]Spbb[3,5]^3Spaa[4,5]Spaa[5,6]-15/16I Spbb[1,3]Spaa[2,4]Spbb[3,5]^2Spaa[3,6]^4Spbb[3,6]^3Spaa[5,6]+25/16I Spbb[1,3]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]^3Spaa[4,6]-5/4I Spbb[1,3]Spaa[2,6]Spbb[3,5]^2Spaa[3,6]^4Spbb[3,6]^3Spaa[4,5]-5/8I Spbb[1,5]Spaa[2,4]Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]^3Spaa[5,6]^2-15/16I Spbb[1,5]Spaa[2,6]Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]^3Spaa[4,5]Spaa[5,6]-15/16I Spbb[1,6]Spaa[2,6]Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]^3Spaa[4,6]Spaa[5,6]-4I Spbb[1,3]^2Spaa[1,5]Spaa[2,4]Spbb[3,5]^2Spaa[3,6]^4Spbb[3,6]^2+49/16I Spbb[1,3]^2Spaa[1,4]Spaa[2,5]Spbb[3,5]^2Spaa[3,6]^4Spbb[3,6]^2+5/8I Spaa[1,3]Spbb[1,3]^2Spaa[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]-27/8I Spaa[1,3]Spbb[1,3]^2Spaa[2,6]Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]^2Spaa[4,5]-5/8I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,4]Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]^2Spaa[5,6]-15/16I Spbb[1,5]^2Spaa[1,6]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]^2Spbb[3,6]^2Spaa[4,6]Spaa[5,6]+1/16I Spbb[1,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,6]Spaa[5,6]^3Spbb[5,6]^2+1/16I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[5,6]^2-1/16I Spaa[1,2]Spaa[1,4]Spbb[1,5]^3Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[5,6]^3+3I Spaa[1,3]^2Spbb[1,3]^4Spaa[1,6]Spaa[2,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6])/(Spab[1,Sp[2]+Sp[3],4]Spab[5,Sp[1]+Sp[6],2](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(-1/2I Spaa[1,2]^3Spbb[5,6]^3s[1,2,3]^2(2*s[4,5]*s[2,3]-(s[4,5]+s[2,3]-s[6,1])*s[4,5,6]))/(Spaa[2,3]Spbb[4,5]Spab[1,Sp[2]+Sp[3],4]Spab[1,Sp[2]+Sp[3],6]^4Spab[3,Sp[1]+Sp[2],6])+
(+1/4I Spaa[1,2]^3Spbb[2,3]Spaa[4,5]Spbb[5,6]^3Spab[6,Sp[2]+Sp[3],1]s[1,2,3](s[4,5,6]-s[4,5,1]))/(Spab[1,Sp[2]+Sp[3],4]Spab[1,Sp[2]+Sp[3],6]^3Spab[3,Sp[1]+Sp[2],6](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(Spaa[4,5]Spbb[5,6]^3Spaa[1,2]^3Spbb[2,3]Spab[6,Sp[2]+Sp[3],1]^2(s[4,5,6]-s[4,5,1])(+1/8I s[1,2,3]+1/16I s[1,4,5]))/(Spab[1,Sp[2]+Sp[3],4]Spab[1,Sp[2]+Sp[3],6]^2Spab[3,Sp[1]+Sp[2],6](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(+5/32I Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[2,3]Spaa[4,5]Spbb[4,5]Spab[2,Sp[1]+Sp[6],3]Spab[4,Sp[1]+Sp[6],5]Spab[6,Sp[2]+Sp[3],1](s[4,5,6]-s[4,5,1]))/(Spab[1,Sp[2]+Sp[3],6]Spab[3,Sp[1]+Sp[6],2]Spab[5,Sp[1]+Sp[6],4](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(Spbb[5,6]^2Spaa[1,2]^2Spab[6,Sp[2]+Sp[3],1](+5/4I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]-5/4I Spbb[1,3]Spaa[3,4]Spbb[3,4]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]-9/16I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[4,5]^3Spbb[4,5]^2-5/8I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[4,5]^2Spbb[4,5]^2Spaa[5,6]-1/4I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]+1/4I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]+5/8I Spbb[1,3]Spaa[3,6]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]+5/4I Spbb[1,3]Spaa[3,4]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]-17/8I Spaa[1,3]Spbb[1,3]^2Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]+29/16I Spbb[1,3]^2Spaa[1,4]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2+15/8I Spbb[1,3]^2Spaa[1,4]Spaa[3,4]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]+9/16I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-5/8I Spbb[1,3]Spaa[3,4]Spbb[3,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+5/16I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+5/8I Spbb[1,3]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+15/16I Spbb[1,3]^2Spaa[1,4]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]-5/4I Spaa[1,4]Spbb[1,4]^2Spbb[3,5]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]-1/4I Spaa[1,4]Spbb[1,4]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2+5/4I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]-5/8I Spbb[1,4]Spaa[3,4]Spbb[3,4]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2-15/8I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spbb[5,6]+5/16I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[3,5]Spaa[4,5]^3Spbb[4,5]+5/8I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]Spaa[5,6]-7/8I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[4,5]^2Spbb[4,5]+5/8I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[4,5]Spbb[4,5]Spaa[5,6]-1/2I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]-5/8I Spbb[1,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]-5/4I Spbb[1,4]Spaa[3,4]Spbb[3,5]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]+39/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]-7/8I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[3,5]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]-5/4I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,4]Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[5,6]-5/16I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2+35/16I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]+3/16I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,6]Spbb[4,5]Spaa[4,6]Spaa[5,6]-5/8I Spbb[1,4]Spaa[3,6]Spbb[3,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^2-5/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2+15/16I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]+5/16I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]Spaa[5,6]+15/16I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[3,6]Spaa[4,5]Spbb[4,5]-5/4I Spbb[1,3]Spaa[3,4]^2Spbb[3,4]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]+5/8I Spbb[1,3]Spbb[3,4]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spbb[5,6]-5/4I Spbb[1,3]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]-5/4I Spbb[1,3]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[5,6]-5/4I Spbb[1,3]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]-15/16I Spaa[1,3]Spbb[1,3]^2Spaa[3,4]Spbb[3,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]-5/8I Spbb[1,3]^2Spaa[1,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,5]Spbb[4,5]+1/16I Spbb[1,3]^2Spaa[1,6]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spbb[5,6]+5/16I Spaa[1,5]Spbb[1,5]^2Spbb[3,5]Spaa[4,5]^2Spbb[4,5]Spaa[5,6]-7/8I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[4,5]^2Spbb[4,5]-5/8I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[4,5]Spbb[4,5]Spaa[5,6]-1/4I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[5,6]^2-5/8I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]Spaa[5,6]-29/16I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]-15/16I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[5,6]-1/4I Spbb[1,3]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[4,5]^2Spbb[4,5]-1/16I Spbb[1,3]Spaa[1,4]^2Spbb[1,5]Spbb[1,6]Spbb[4,5]Spaa[5,6]^2-29/16I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[1,6]Spaa[4,5]^2Spbb[4,5]-15/16I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[4,5]Spbb[4,5]Spaa[5,6]-5/16I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[1,6]Spaa[3,5]Spaa[4,5]Spbb[4,5]-5/8I Spbb[1,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[5,6]-5/8I Spbb[1,6]Spaa[3,4]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[5,6]^2-5/16I Spaa[1,6]Spbb[1,6]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]-5/8I Spbb[1,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]-7/8I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[3,5]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]-25/16I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]-5/16I Spaa[1,3]Spbb[1,3]^2Spbb[3,5]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]+5/8I Spaa[1,3]Spbb[1,3]^2Spaa[3,4]Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[5,6]+5/8I Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]+15/16I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]+5/16I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]-5/16I Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,6]Spaa[4,5]Spbb[4,5]-5/16I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,6]Spaa[3,6]Spbb[4,5]Spaa[5,6]+15/16I Spaa[1,3]Spbb[1,3]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]-5/8I Spbb[1,3]^2Spaa[1,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]-5/16I Spbb[1,3]^2Spaa[1,4]Spaa[3,4]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[5,6]-5/16I Spaa[1,3]^2Spbb[1,3]^3Spaa[4,5]Spbb[4,5]Spaa[4,6]-1/16I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[4,6]^2Spbb[4,6]-5/16I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]+5/16I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[4,6]^2Spbb[4,6]+5/16I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]+5/16I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[4,6]^2Spbb[4,6]-5/16I Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,6]Spaa[4,6]Spbb[4,6]-5/16I Spbb[1,3]^2Spaa[1,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]-5/16I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]-5/4I Spaa[1,4]^2Spbb[1,4]^3Spbb[3,5]Spaa[4,5]Spaa[4,6]+1/16I Spaa[1,4]^2Spbb[1,4]^3Spbb[3,6]Spaa[4,6]^2-5/4I Spaa[1,4]Spbb[1,4]^2Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[4,5]Spaa[4,6]+25/16I Spbb[1,4]^2Spaa[1,6]Spbb[3,5]Spaa[4,5]^2Spaa[4,6]Spbb[5,6]-15/16I Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spbb[3,5]Spaa[4,5]^2-5/8I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spbb[3,5]Spaa[4,5]Spaa[5,6]-25/16I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spaa[4,5]-5/16I Spaa[1,3]Spbb[1,4]^2Spbb[3,5]^2Spaa[4,5]^2Spaa[4,6]-15/16I Spaa[1,4]Spbb[1,4]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2-5/8I Spaa[1,4]Spbb[1,4]^2Spaa[3,4]Spbb[3,5]^2Spaa[4,5]Spaa[5,6]-3/2I Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[3,5]Spaa[4,5]Spaa[4,6]+3/16I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,6]Spbb[3,5]Spaa[4,6]Spaa[5,6]+5/16I Spaa[1,3]Spbb[1,4]^2Spbb[3,5]Spbb[3,6]Spaa[4,5]Spaa[4,6]^2-25/16I Spaa[1,4]Spbb[1,4]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spaa[4,6]-15/16I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[3,5]Spaa[3,6]Spaa[4,5]-5/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[4,5]Spaa[4,6]+5/8I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spaa[4,5]+5/4I Spbb[1,3]Spbb[1,4]Spbb[1,5]Spaa[1,6]^2Spaa[4,5]^2Spbb[5,6]-5/4I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[3,5]Spaa[3,6]Spaa[4,5]^2Spbb[5,6]+5/16I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spaa[4,6]Spbb[5,6]-15/16I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[4,5]Spaa[4,6]Spbb[5,6]-5/16I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[1,6]Spaa[3,6]Spaa[4,5]Spbb[5,6]+5/16I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[3,5]Spaa[4,5]^2+15/16I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[3,5]Spaa[4,5]Spaa[5,6]-15/8I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[4,5]-5/16I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spbb[3,5]^2Spaa[4,5]^2Spaa[5,6]+5/16I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^2+15/16I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spaa[5,6]+1/8I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,5]Spaa[4,5]Spaa[5,6]+3/16I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spbb[1,6]Spbb[3,5]Spaa[5,6]^2+5/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[3,5]Spaa[4,5]^2-15/8I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[3,5]Spbb[3,5]Spaa[4,5]-5/4I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[4,5]-35/16I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[4,5]+5/8I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spbb[3,5]^2Spaa[4,5]Spaa[4,6]Spaa[5,6]+5/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2-5/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[3,4]Spbb[3,5]^2Spaa[4,5]Spaa[5,6]-5/16I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spbb[3,5]Spaa[4,5]Spaa[4,6]-5/16I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spaa[4,6]-15/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[3,5]Spaa[4,5]Spaa[4,6]-15/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spaa[4,6]+5/4I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]+5/16I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[3,5]Spaa[4,5]Spaa[4,6]+5/8I Spbb[1,3]^2Spaa[1,4]Spbb[3,4]Spaa[3,6]^2Spaa[4,5]Spbb[5,6]+15/16I Spbb[1,3]^2Spbb[1,5]Spaa[1,6]^2Spaa[3,5]Spaa[4,5]Spbb[5,6]+5/8I Spbb[1,3]^2Spaa[1,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,5]Spbb[5,6]+5/8I Spbb[1,3]^2Spaa[1,6]^2Spbb[1,6]Spaa[3,6]Spaa[4,5]Spbb[5,6]+5/16I Spbb[1,3]^2Spaa[1,6]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[5,6]-5/16I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spaa[3,6]Spaa[4,5]Spbb[5,6]+5/16I Spaa[1,5]^2Spbb[1,5]^3Spbb[3,5]Spaa[4,5]Spaa[5,6]-5/16I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^3Spaa[1,6]Spaa[4,5]+5/16I Spaa[1,5]Spbb[1,5]^2Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spaa[5,6]+1/16I Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[3,5]Spaa[5,6]^2-5/8I Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[3,5]Spaa[4,5]Spaa[5,6]-15/16I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[3,5]Spbb[3,5]Spaa[4,5]-15/16I Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[4,5]+5/16I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,5]^2Spaa[4,5]Spaa[5,6]^2-15/16I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spaa[5,6]-5/8I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]-5/16I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spbb[3,5]Spaa[4,5]Spaa[5,6]-15/16I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,5]Spaa[4,5]Spaa[5,6]-15/16I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]Spbb[3,5]Spaa[4,5]Spaa[5,6]-5/4I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[1,6]Spaa[3,5]Spbb[3,5]Spaa[4,5]+5/16I Spbb[1,3]Spbb[1,5]Spaa[1,6]^3Spbb[1,6]^2Spaa[4,5]-5/16I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[4,5]-5/8I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,5]Spaa[1,6]Spaa[4,5]-5/16I Spaa[1,6]Spbb[1,6]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spaa[5,6]-15/16I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spaa[5,6]+15/16I Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spbb[3,5]Spaa[3,6]Spaa[4,5]+5/8I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]))/(Spab[1,Sp[2]+Sp[3],4]Spab[1,Sp[2]+Sp[3],6]Spab[3,Sp[1]+Sp[2],6](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(+3/16I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]Spaa[2,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2+2445725/5328I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2+6529777/10656I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2-544799/592I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2-5/8I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[2,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2+1375423/5328I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2-1372093/5328I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,4]^2Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]^2-136209/148I Spbb[1,4]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2-545539/1184I Spbb[1,4]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2+545539/1184I Spbb[1,4]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]^2+5/12I Spbb[1,4]Spaa[2,4]^2Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2-5/12I Spbb[1,4]Spaa[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2-1/8I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2+191/24I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2+191163/1184I Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2+115175/3552I Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2-115175/3552I Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]^2-1/16I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]Spaa[2,5]Spbb[3,4]Spaa[4,5]^2Spbb[4,5]^2+1/8I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^2Spbb[3,4]Spaa[4,5]^2Spbb[4,5]^2+1/8I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[4,5]^2Spbb[4,5]^2+1/16I Spbb[1,5]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[3,4]Spaa[4,5]^2Spbb[4,5]^2+7/8I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,5]^2Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2+3/16I Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]Spaa[2,6]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2-691/96I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]Spaa[2,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2-499/24I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2+692885/3552I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2-29/16I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2-187459/1776I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2+415/48I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]^2+12181/111I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]^2-6235/96I Spbb[1,5]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2-97547/3552I Spbb[1,5]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2-5515/74I Spbb[1,5]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]^2-109/24I Spbb[1,5]Spaa[2,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2+161/48I Spbb[1,5]Spaa[2,4]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[4,5]^2Spbb[4,5]^2+19/16I Spbb[1,5]Spaa[2,5]^2Spaa[3,4]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2+9/16I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]^2Spaa[1,6]Spaa[2,4]Spaa[2,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]+128116357/127872I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]-27908581/15984I Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]-13784543/63936I Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[2,4]^3Spbb[2,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]-17/16I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,4]Spaa[2,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]+64032041/31968I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,4]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]-63998075/31968I Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spaa[2,4]^2Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]+208067653/127872I Spbb[1,4]^2Spaa[1,5]Spaa[2,4]^3Spbb[2,5]^2Spaa[2,6]Spbb[3,5]Spaa[4,5]Spbb[4,5]-6975397/3996I Spbb[1,4]^2Spaa[1,6]Spaa[2,4]^3Spaa[2,5]Spbb[2,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]-27964525/31968I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]+131628187/63936I Spbb[1,4]^2Spaa[1,5]Spaa[2,4]^3Spbb[2,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]-75699137/63936I Spbb[1,4]^2Spaa[1,6]Spaa[2,4]^3Spbb[2,5]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]-43359439/42624I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spbb[4,5]-15/16I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spbb[4,5]+43399399/42624I Spbb[1,4]^2Spaa[1,5]Spaa[2,4]^2Spaa[3,4]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spbb[4,5]+2768077/10656I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]+3523003/5328I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^3Spbb[2,4]Spbb[3,5]Spaa[4,5]Spbb[4,5]+12009161/10656I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[2,6]Spbb[3,5]Spaa[4,5]Spbb[4,5]-15007703/10656I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,4]^3Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]-475/666I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]+4990741/10656I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]^3Spbb[2,4]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]-1661047/3552I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,4]^3Spbb[2,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]+1570369/1332I Spbb[1,4]Spaa[2,4]^3Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[3,5]Spaa[4,5]Spbb[4,5]+179629/888I Spbb[1,4]Spaa[2,4]^3Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]-179629/888I Spbb[1,4]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]+62261/888I Spbb[1,4]Spaa[2,4]^3Spbb[2,4]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spbb[4,5]-62261/888I Spbb[1,4]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spbb[4,5]-3/16I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]Spaa[2,5]Spbb[3,4]Spaa[4,5]Spbb[4,5]-2401325/10656I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^2Spbb[3,4]Spaa[4,5]Spbb[4,5]+543837/1184I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[4,5]Spbb[4,5]-301123/666I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^3Spbb[2,5]Spbb[3,4]Spaa[4,5]Spbb[4,5]+611681/1332I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]-4360571/10656I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]^3Spbb[2,5]^2Spaa[2,6]Spbb[3,4]Spaa[4,5]Spbb[4,5]+271789/296I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,4]^3Spaa[2,5]Spbb[2,5]^2Spbb[3,4]Spaa[4,5]Spbb[4,5]-3276605/10656I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,4]^3Spbb[2,5]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]+1634545/3552I Spbb[1,4]Spaa[2,4]^3Spaa[2,5]Spbb[2,5]^3Spaa[2,6]Spbb[3,4]Spaa[4,5]Spbb[4,5]-136209/148I Spbb[1,4]Spaa[2,4]^3Spbb[2,5]^2Spaa[2,6]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]+17/16I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]-42008257/63936I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]Spaa[2,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]+6985355/3552I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]+34621519/63936I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]+15937679/10656I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,5]Spaa[4,5]Spbb[4,5]-96502601/31968I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]-15/2I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,5]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]+40607129/31968I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]-40095641/31968I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]+12932101/10656I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,4]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]-2667415/3552I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]+39425329/31968I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[3,5]Spaa[4,5]Spbb[4,5]-866960483/127872I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,4]^2Spaa[2,5]^2Spbb[2,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]-106474025/28416I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]+117379861/31968I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]+1534493/1776I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]-298321871/255744I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]-558169/592I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spbb[4,5]-71/16I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,5]^2Spaa[3,4]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spbb[4,5]+168323/2664I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]^2Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spbb[4,5]-366505/5328I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,4]^2Spaa[3,5]^2Spbb[3,5]^3Spaa[4,5]Spbb[4,5]+1692341/1776I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spbb[4,5]-542875/1184I Spbb[1,4]Spaa[2,4]^2Spaa[2,5]^2Spbb[2,5]^3Spaa[2,6]Spbb[3,5]Spaa[4,5]Spbb[4,5]-1309947/1184I Spbb[1,4]Spaa[2,4]^2Spaa[2,5]^2Spbb[2,5]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]+58633/296I Spbb[1,4]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]+68485363/31968I Spbb[1,4]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spbb[4,5]-634839/1184I Spbb[1,4]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[4,5]Spbb[4,5]-25672355/15984I Spbb[1,4]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spbb[4,5]-29/48I Spbb[1,4]Spaa[2,4]^2Spaa[3,5]^2Spbb[3,5]^4Spaa[3,6]Spaa[4,5]Spbb[4,5]-7/48I Spbb[1,4]Spaa[2,4]Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]Spaa[4,5]Spbb[4,5]+3/4I Spbb[1,4]Spaa[2,5]^2Spaa[3,4]^2Spbb[3,5]^4Spaa[3,6]Spaa[4,5]Spbb[4,5]+3/16I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^3Spbb[2,4]^2Spaa[2,6]Spbb[3,5]Spaa[4,5]Spbb[4,5]+325/48I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^3Spbb[2,4]^2Spaa[2,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]+1675105/3552I Spbb[1,5]Spaa[2,4]^3Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]Spaa[4,5]Spbb[4,5]+124735/888I Spbb[1,5]Spaa[2,4]^3Spbb[2,4]^2Spaa[2,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]-124735/888I Spbb[1,5]Spaa[2,4]^3Spbb[2,4]^2Spaa[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]+1/16I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[3,4]Spaa[4,5]Spbb[4,5]+3/2I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^3Spbb[2,4]Spbb[3,4]Spaa[4,5]Spbb[4,5]-3/16I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[4,5]Spbb[4,5]+29/16I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^3Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[4,5]Spbb[4,5]+47/6I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^3Spbb[2,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]-54479/296I Spbb[1,5]Spaa[2,4]^3Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[3,4]Spaa[4,5]Spbb[4,5]+191163/1184I Spbb[1,5]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]-193015/888I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]+23/16I Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[3,5]Spaa[4,5]Spbb[4,5]+397241/1184I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]+189083/296I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]Spaa[4,5]Spbb[4,5]+124223/592I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]-479465/3552I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]+195389/888I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]+45491/888I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]-32495/222I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]-24977/1184I Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spbb[3,5]Spaa[4,5]Spbb[4,5]+13953/592I Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]-45541/592I Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]+27847/222I Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spbb[4,5]+31361/296I Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[4,5]Spbb[4,5]-205471/888I Spbb[1,5]Spaa[2,4]Spbb[2,4]Spaa[2,5]^2Spaa[3,4]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spbb[4,5]+1/16I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^2Spbb[3,4]^2Spaa[3,5]Spaa[4,5]Spbb[4,5]+1/8I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^3Spbb[2,5]Spbb[3,4]^2Spaa[3,5]Spaa[4,5]Spbb[4,5]+1/16I Spbb[1,5]Spaa[2,4]^3Spbb[2,5]^2Spaa[2,6]Spbb[3,4]^2Spaa[3,5]Spaa[4,5]Spbb[4,5]-3/4I Spaa[1,4]^2Spbb[1,5]^4Spaa[1,6]Spaa[2,5]^2Spbb[3,4]Spaa[4,5]Spbb[4,5]+740203/3552I Spaa[1,4]Spaa[1,5]Spbb[1,5]^4Spaa[1,6]Spaa[2,4]Spaa[2,5]Spbb[3,4]Spaa[4,5]Spbb[4,5]-13/8I Spaa[1,5]^2Spbb[1,5]^4Spaa[1,6]Spaa[2,4]^2Spbb[3,4]Spaa[4,5]Spbb[4,5]+991361/1184I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,4]Spaa[4,5]Spbb[4,5]+1/4I Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[4,5]Spbb[4,5]-271433/222I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[4,5]Spbb[4,5]-535/96I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]Spaa[2,5]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]+95725/1776I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]-68557/444I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[3,4]Spaa[4,5]Spbb[4,5]+41/24I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spaa[2,5]^2Spbb[2,5]^2Spbb[3,4]Spaa[4,5]Spbb[4,5]-113371/888I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]+1071125/3552I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]+529/48I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]Spbb[4,5]-9/16I Spbb[1,5]Spaa[2,4]^2Spaa[2,5]^2Spbb[2,5]^3Spaa[2,6]Spbb[3,4]Spaa[4,5]Spbb[4,5]-6229/96I Spbb[1,5]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]-9791/96I Spbb[1,5]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]Spbb[4,5]+15/16I Spaa[1,4]Spaa[1,5]Spbb[1,5]^4Spaa[1,6]Spaa[2,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]+5/12I Spaa[1,5]^3Spbb[1,5]^4Spaa[2,4]Spaa[2,6]Spbb[3,5]Spaa[4,5]Spbb[4,5]-589/96I Spaa[1,5]^2Spbb[1,5]^4Spaa[1,6]Spaa[2,4]Spaa[2,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]+184919/1184I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,5]^3Spbb[2,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]-425/24I Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]Spaa[4,5]Spbb[4,5]+37545/1184I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]-102347/888I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]+50341/444I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,5]^2Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]-45283/444I Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]Spaa[2,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]-5/8I Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]+130017/1184I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]-2747/32I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spbb[3,5]Spaa[4,5]Spbb[4,5]+231455/1184I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]Spaa[2,5]^3Spbb[2,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]+1/2I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]^3Spbb[2,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]-869495/3552I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]-4391/96I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]+663049/1776I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]+46567/444I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]^2Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spbb[4,5]-20039/444I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spbb[4,5]+4I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[4,5]Spbb[4,5]+33021/592I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]^3Spaa[4,5]Spbb[4,5]-96353/888I Spaa[1,5]Spbb[1,5]^2Spaa[2,5]^2Spaa[3,4]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spbb[4,5]-6235/96I Spbb[1,5]Spaa[2,4]Spaa[2,5]^3Spbb[2,5]^3Spaa[2,6]Spbb[3,5]Spaa[4,5]Spbb[4,5]-93403/3552I Spbb[1,5]Spaa[2,4]Spaa[2,5]^3Spbb[2,5]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]-499559/3552I Spbb[1,5]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]-841/12I Spbb[1,5]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spbb[4,5]-3289/96I Spbb[1,5]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[4,5]Spbb[4,5]+113/48I Spbb[1,5]Spaa[2,5]^3Spbb[2,5]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spbb[4,5]-3/2I Spbb[1,5]Spaa[2,4]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]^4Spaa[3,6]Spaa[4,5]Spbb[4,5]+5/16I Spbb[1,5]Spaa[2,4]Spaa[2,6]Spaa[3,5]^3Spbb[3,5]^4Spaa[4,5]Spbb[4,5]+19/16I Spbb[1,5]Spaa[2,5]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]Spaa[4,5]Spbb[4,5]+25454057/63936I Spaa[1,4]^3Spbb[1,4]^3Spbb[1,5]^2Spaa[1,6]Spaa[2,4]Spaa[2,5]Spbb[3,5]+6186265/42624I Spaa[1,4]^2Spbb[1,4]^3Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spbb[3,5]+25430081/63936I Spaa[1,2]Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^3Spbb[1,5]^2Spaa[1,6]Spaa[2,4]+14819453/63936I Spaa[1,2]Spaa[1,4]^2Spbb[1,4]^3Spbb[1,5]^2Spaa[1,6]Spbb[2,3]Spaa[2,4]^2+2384955/2368I Spaa[1,4]^2Spbb[1,4]^3Spbb[1,5]Spaa[1,6]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,5]-28358837/10656I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[2,4]^3Spbb[2,5]Spbb[3,5]+117189817/63936I Spaa[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spbb[1,5]Spaa[1,6]Spaa[2,4]^2Spbb[2,5]+273482549/63936I Spaa[1,2]Spaa[1,4]Spbb[1,4]^3Spbb[1,5]Spaa[1,6]Spbb[2,3]Spaa[2,4]^3Spbb[2,5]-5/16I Spaa[1,4]^3Spbb[1,4]^3Spbb[1,5]Spaa[2,4]Spaa[2,5]Spbb[3,5]^2Spaa[3,6]+287437207/127872I Spaa[1,4]^2Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spaa[2,4]^2Spbb[3,5]^2Spaa[3,6]-287397247/127872I Spaa[1,4]^2Spbb[1,4]^3Spbb[1,5]Spaa[1,6]Spaa[2,4]^2Spaa[3,5]Spbb[3,5]^2-58550087/127872I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^3Spbb[1,5]Spaa[1,6]Spaa[2,3]Spaa[2,4]Spbb[3,5]-58534103/127872I Spaa[1,2]Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^3Spbb[1,5]Spaa[2,4]Spbb[3,5]Spaa[3,6]-218500699/127872I Spaa[1,4]^2Spbb[1,4]^3Spbb[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[3,5]-102809339/127872I Spaa[1,2]Spaa[1,4]^2Spbb[1,4]^3Spbb[1,5]Spbb[2,3]Spaa[2,4]^2Spbb[3,5]Spaa[3,6]-289545221/127872I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^3Spaa[2,5]Spbb[2,5]^2Spbb[3,5]+196042373/63936I Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spaa[2,4]^4Spbb[2,5]^2Spbb[3,5]-61339031/42624I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^3Spbb[2,5]^2-139062433/127872I Spaa[1,2]Spbb[1,4]^3Spaa[1,6]Spbb[2,3]Spaa[2,4]^4Spbb[2,5]^2-304001/384I Spaa[1,4]^2Spbb[1,4]^3Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,5]^2Spaa[3,6]-3327083/4736I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spaa[2,4]^3Spbb[2,5]Spbb[3,5]^2Spaa[3,6]+10614643/7104I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^3Spbb[2,5]Spaa[3,5]Spbb[3,5]^2+19559201/7992I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,5]Spbb[3,5]+88258217/42624I Spaa[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,4]^2Spbb[2,5]Spbb[3,5]Spaa[3,6]+608174491/127872I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spbb[3,5]+513870095/127872I Spaa[1,2]Spaa[1,4]Spbb[1,4]^3Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spbb[3,5]Spaa[3,6]-43661575/21312I Spaa[1,4]^2Spbb[1,4]^3Spaa[2,4]^2Spaa[3,5]Spbb[3,5]^3Spaa[3,6]-9/16I Spaa[1,4]^2Spbb[1,4]^3Spaa[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]+43673563/21312I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spaa[2,4]^2Spaa[3,4]Spbb[3,5]^3Spaa[3,6]-34799587/42624I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^3Spaa[2,3]Spaa[2,4]Spbb[3,5]^2Spaa[3,6]-34796923/42624I Spaa[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,4]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]-36355711/21312I Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[3,5]^2Spaa[3,6]-45801403/42624I Spaa[1,2]Spaa[1,4]Spbb[1,4]^3Spbb[2,3]Spaa[2,4]^2Spaa[3,4]Spbb[3,5]^2Spaa[3,6]+383015/3552I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[3,5]+113724325/127872I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^3Spbb[2,4]Spbb[3,5]+424399/5328I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spbb[1,5]^2Spaa[1,6]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]+48613/48I Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spaa[2,4]^3Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[3,5]-19907353/7104I Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[2,4]^4Spbb[2,4]Spbb[2,5]Spbb[3,5]+20031749/7992I Spaa[1,2]Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spbb[2,3]Spaa[2,4]^4Spbb[2,4]Spbb[2,5]+1919063/1998I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[3,5]^2Spaa[3,6]+2308669/999I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,4]^3Spbb[2,4]Spbb[3,5]^2Spaa[3,6]-6536401/1998I Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spaa[2,4]^3Spbb[2,4]Spaa[3,5]Spbb[3,5]^2-42806423/31968I Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]Spbb[3,5]-98537/288I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]Spbb[3,5]Spaa[3,6]+160302473/127872I Spbb[1,4]^2Spaa[1,5]Spaa[2,4]^4Spbb[2,4]Spbb[2,5]^2Spaa[2,6]Spbb[3,5]+17556421/10656I Spbb[1,4]^2Spaa[1,6]Spaa[2,4]^4Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spbb[3,5]+11586983/31968I Spaa[1,2]Spbb[1,4]^2Spbb[2,3]Spaa[2,4]^4Spbb[2,4]Spbb[2,5]^2Spaa[2,6]-32294317/42624I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[3,5]^2Spaa[3,6]+3849061/21312I Spbb[1,4]^2Spaa[1,5]Spaa[2,4]^4Spbb[2,4]Spbb[2,5]Spbb[3,5]^2Spaa[3,6]+24596195/42624I Spbb[1,4]^2Spaa[1,6]Spaa[2,4]^4Spbb[2,4]Spbb[2,5]Spaa[3,5]Spbb[3,5]^2+369259907/127872I Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]^4Spbb[2,4]Spbb[2,5]Spbb[3,5]+29654617/15984I Spaa[1,2]Spbb[1,4]^2Spbb[2,3]Spaa[2,4]^4Spbb[2,4]Spbb[2,5]Spbb[3,5]Spaa[3,6]-47789617/21312I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]+34001143/42624I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]+61578091/42624I Spbb[1,4]^2Spaa[1,5]Spaa[2,4]^3Spbb[2,4]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]-48748711/42624I Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]Spbb[3,5]^2Spaa[3,6]-13999/32I Spaa[1,2]Spbb[1,4]^2Spbb[2,3]Spaa[2,4]^3Spbb[2,4]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]-25438073/63936I Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]^3Spaa[1,6]Spaa[2,4]Spaa[2,5]Spbb[3,4]+11014139/63936I Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^2Spbb[3,4]-1497065/999I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,4]+48131779/31968I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^3Spbb[2,5]Spbb[3,4]+69466909/127872I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]-66539/666I Spaa[1,2]Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spbb[3,4]-25426085/63936I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]Spbb[3,4]+5322397/127872I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[3,4]-15257923/42624I Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spaa[2,4]^3Spaa[2,5]Spbb[2,5]^2Spbb[3,4]+36950591/42624I Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[2,4]^4Spbb[2,5]^2Spbb[3,4]-35253079/21312I Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spaa[2,4]^3Spbb[2,5]Spbb[3,4]Spaa[3,5]Spbb[3,5]+4080521/3552I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spaa[2,4]^3Spbb[2,5]Spbb[3,4]-78901175/42624I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,5]Spbb[3,4]-222901481/63936I Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spbb[3,4]+8108071/31968I Spbb[1,4]^2Spaa[1,5]Spaa[2,4]^4Spbb[2,5]^3Spaa[2,6]Spbb[3,4]+3301417/15984I Spbb[1,4]^2Spaa[1,6]Spaa[2,4]^4Spaa[2,5]Spbb[2,5]^3Spbb[3,4]+102539525/127872I Spbb[1,4]^2Spaa[1,6]Spaa[2,4]^4Spbb[2,5]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]-197898061/127872I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]^4Spbb[2,5]^2Spbb[3,4]+343292617/127872I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]^3Spbb[2,5]^2Spbb[3,4]+171582629/127872I Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]^4Spbb[2,5]^2Spbb[3,4]+2917949/63936I Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]^3Spaa[1,6]Spaa[2,5]^2Spbb[3,5]-14132977/10656I Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]Spaa[2,5]Spbb[3,5]+342882037/127872I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^2Spbb[3,5]+2905961/63936I Spaa[1,2]Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]^3Spaa[1,6]Spaa[2,5]-14925757/63936I Spaa[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]+2614223/1728I Spaa[1,2]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]^3Spaa[1,6]Spbb[2,3]Spaa[2,4]Spaa[2,5]-103504097/42624I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spbb[2,3]Spaa[2,4]^2+113821763/85248I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]^2Spaa[1,6]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]-877096139/255744I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,5]-20719331/63936I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^3Spbb[2,5]Spbb[3,5]+125692993/255744I Spaa[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]^2Spaa[1,6]Spaa[2,4]Spaa[2,5]Spbb[2,5]+495288847/127872I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spbb[2,5]+2085918701/255744I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spbb[1,5]^2Spaa[1,6]Spbb[2,3]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]+6119607/2368I Spaa[1,2]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[2,3]Spaa[2,4]^3Spbb[2,5]-57/8I Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]^2Spaa[2,5]^2Spbb[3,5]^2Spaa[3,6]+10985923/7992I Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]Spbb[3,5]^2Spaa[3,6]-73669903/31968I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]^2Spaa[1,6]Spaa[2,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]^2+419619163/127872I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2Spaa[2,4]^2Spbb[3,5]^2Spaa[3,6]-1037035/576I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spaa[3,5]Spbb[3,5]^2-56733731/127872I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spaa[2,5]Spbb[3,5]-52049447/127872I Spaa[1,2]Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]^2Spaa[2,5]Spbb[3,5]Spaa[3,6]+18193541/127872I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]Spbb[3,5]-18812507/42624I Spaa[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spbb[3,5]Spaa[3,6]-14435113/63936I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spbb[3,5]+209625733/63936I Spaa[1,2]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]^2Spbb[2,3]Spaa[2,4]Spaa[2,5]Spbb[3,5]Spaa[3,6]-6362035/5328I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[3,5]-279874741/63936I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^2Spbb[2,3]Spaa[2,4]^2Spbb[3,5]Spaa[3,6]-27591691/63936I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]^2Spaa[1,6]Spaa[2,4]+384293/1728I Spaa[1,2]^2Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spbb[1,5]^2Spaa[1,6]Spbb[2,3]Spaa[2,4]^2-4269091/63936I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]^2Spaa[1,6]Spaa[2,3]-1755121/63936I Spaa[1,2]^2Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]^2Spaa[3,6]-38893277/127872I Spaa[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]+112083317/127872I Spaa[1,2]^2Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]^2Spbb[2,3]Spaa[2,4]Spaa[3,6]+3641621/7104I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]^2+142394719/127872I Spaa[1,2]^2Spaa[1,4]Spbb[1,4]^2Spbb[1,5]^2Spbb[2,3]^2Spaa[2,4]^2Spaa[3,6]-2982332257/255744I Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spaa[2,4]^2Spaa[2,5]^2Spbb[2,5]^2Spbb[3,5]-160549531/63936I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[2,4]^3Spbb[2,5]^2Spaa[2,6]Spbb[3,5]+2318671861/255744I Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[2,4]^3Spaa[2,5]Spbb[2,5]^2Spbb[3,5]-515208193/85248I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2+305656937/127872I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[2,4]^3Spbb[2,5]^2+184617473/63936I Spaa[1,2]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[2,4]^3Spbb[2,5]^2Spaa[2,6]-204008381/85248I Spaa[1,2]Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spbb[2,3]Spaa[2,4]^3Spaa[2,5]Spbb[2,5]^2-56895817/14208I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]^2Spaa[3,6]+280305787/85248I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,5]^2Spaa[3,6]+249893521/255744I Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[3,5]Spbb[3,5]^2-27527941/10656I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[2,4]^3Spbb[2,5]Spbb[3,5]^2Spaa[3,6]+44771747/63936I Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[2,4]^3Spbb[2,5]Spaa[3,5]Spbb[3,5]^2-4950083/1998I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spaa[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spbb[3,5]-1536645449/255744I Spaa[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spbb[3,5]Spaa[3,6]+177136423/31968I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,5]Spbb[3,5]+1619989465/127872I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,4]^2Spbb[2,5]Spbb[3,5]Spaa[3,6]-13175395/85248I Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,5]+220717049/85248I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spbb[2,3]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,5]Spaa[3,6]+19311241/3456I Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spbb[3,5]+989007647/127872I Spaa[1,2]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spbb[3,5]Spaa[3,6]-1167361/10656I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spaa[2,4]^2Spbb[2,5]+57521459/31968I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spbb[2,3]Spaa[2,4]^3Spbb[2,5]-23131739/14208I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,5]-614261807/127872I Spaa[1,2]^2Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,4]Spbb[2,5]Spaa[3,6]-6393283/864I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]-607511047/63936I Spaa[1,2]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spaa[3,6]-264055061/42624I Spaa[1,2]Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]^3Spbb[2,5]-655267763/127872I Spaa[1,2]^2Spbb[1,4]^2Spbb[1,5]Spbb[2,3]^2Spaa[2,4]^3Spbb[2,5]Spaa[3,6]-58281967/15984I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]-151/16I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,5]^2Spaa[3,4]Spbb[3,5]^3Spaa[3,6]-197368945/127872I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,4]^2Spaa[3,5]Spbb[3,5]^3Spaa[3,6]+273008/333I Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spaa[2,4]^2Spaa[3,5]^2Spbb[3,5]^3+29301323/7992I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]+91175233/127872I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[2,4]^2Spaa[3,4]Spbb[3,5]^3Spaa[3,6]-47967847/31968I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]Spaa[2,3]Spaa[2,5]Spbb[3,5]^2Spaa[3,6]+13411817/42624I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,3]Spaa[2,4]Spbb[3,5]^2Spaa[3,6]+10768973/10656I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spaa[2,3]Spaa[2,4]Spaa[3,5]Spbb[3,5]^2-48057757/31968I Spaa[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,5]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]+56642221/42624I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,4]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]-616675/1728I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spbb[3,5]^2Spaa[3,6]-225215459/127872I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[3,5]^2Spaa[3,6]+8964917/10656I Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spaa[3,5]Spbb[3,5]^2+14974673/7104I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]-131037197/63936I Spaa[1,2]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[2,4]^2Spaa[3,4]Spbb[3,5]^2Spaa[3,6]+1894037/10656I Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spaa[2,3]^2Spbb[3,5]-65334607/127872I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]Spaa[2,3]Spbb[3,5]Spaa[3,6]-88007107/127872I Spaa[1,2]^2Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[3,4]Spbb[3,5]Spaa[3,6]+1085447/2664I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[3,5]-1162841/2368I Spaa[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[3,5]Spaa[3,6]-10695365/63936I Spaa[1,2]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spbb[2,3]Spaa[2,4]Spaa[3,4]Spbb[3,5]Spaa[3,6]+4809049/10656I Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]^2Spbb[3,5]+24987749/63936I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]^2Spbb[3,5]Spaa[3,6]+56848283/42624I Spaa[1,2]^2Spbb[1,4]^2Spbb[1,5]Spbb[2,3]^2Spaa[2,4]^2Spaa[3,4]Spbb[3,5]Spaa[3,6]+1288409/3456I Spbb[1,4]^2Spaa[1,5]Spaa[2,4]^3Spaa[2,5]Spbb[2,5]^3Spaa[2,6]Spbb[3,5]+3164513/3552I Spbb[1,4]^2Spaa[1,6]Spaa[2,4]^3Spaa[2,5]^2Spbb[2,5]^3Spbb[3,5]-524674/333I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spaa[2,4]^3Spbb[2,5]^3Spaa[2,6]+81011863/127872I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]^3Spaa[2,5]Spbb[2,5]^3+8759437/7992I Spaa[1,2]Spbb[1,4]^2Spbb[2,3]Spaa[2,4]^3Spaa[2,5]Spbb[2,5]^3Spaa[2,6]-827647181/255744I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spaa[2,5]^2Spbb[2,5]^2Spbb[3,5]^2Spaa[3,6]-155616311/42624I Spbb[1,4]^2Spaa[1,5]Spaa[2,4]^3Spaa[2,5]Spbb[2,5]^2Spbb[3,5]^2Spaa[3,6]+50367967/15984I Spbb[1,4]^2Spaa[1,5]Spaa[2,4]^3Spbb[2,5]^2Spaa[2,6]Spaa[3,5]Spbb[3,5]^2+1163616137/255744I Spbb[1,4]^2Spaa[1,6]Spaa[2,4]^3Spaa[2,5]Spbb[2,5]^2Spaa[3,5]Spbb[3,5]^2+1875887399/255744I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spbb[3,5]+270484453/127872I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spbb[3,5]Spaa[3,6]-367864813/127872I Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spaa[2,3]Spaa[2,4]^3Spbb[2,5]^2Spbb[3,5]-566927191/127872I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spaa[2,4]^3Spbb[2,5]^2Spbb[3,5]Spaa[3,6]-510717289/127872I Spbb[1,4]^2Spaa[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]^3Spbb[2,5]^2Spaa[2,6]Spbb[3,5]+1001457961/85248I Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]^3Spaa[2,5]Spbb[2,5]^2Spbb[3,5]+58882957/63936I Spaa[1,2]Spbb[1,4]^2Spbb[2,3]Spaa[2,4]^3Spaa[2,5]Spbb[2,5]^2Spbb[3,5]Spaa[3,6]+26191423/127872I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]^3Spbb[2,5]^2+43003961/31968I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]^2Spbb[2,3]Spaa[2,4]^3Spbb[2,5]^2Spaa[2,6]+623225543/127872I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,5]^2+346421/128I Spaa[1,2]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,5]^2Spaa[3,6]+1308450007/127872I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]^3Spbb[2,5]^2+15877151/3552I Spaa[1,2]^2Spbb[1,3]Spbb[1,4]^2Spbb[2,3]Spaa[2,4]^3Spbb[2,5]^2Spaa[3,6]+680370317/127872I Spaa[1,2]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]^2Spaa[2,4]^3Spbb[2,5]^2Spaa[2,6]+16689517/31968I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]-217750139/127872I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]+45323345/31968I Spbb[1,4]^2Spaa[1,5]Spaa[2,4]^3Spbb[2,5]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]-42660097/31968I Spbb[1,4]^2Spaa[1,6]Spaa[2,4]^3Spbb[2,5]Spaa[3,5]^2Spbb[3,5]^3+15593231/14208I Spbb[1,4]^2Spaa[1,5]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]-135578861/31968I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spbb[3,5]^2Spaa[3,6]+691304/333I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spaa[2,3]Spaa[2,4]^2Spbb[2,5]Spbb[3,5]^2Spaa[3,6]+65171/3552I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,5]Spaa[3,5]Spbb[3,5]^2-776899967/127872I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]+396903739/127872I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spaa[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]-80694533/31968I Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,5]^2Spaa[3,6]+307427/2664I Spbb[1,4]^2Spaa[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spbb[3,5]^2Spaa[3,6]+25947/1184I Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spaa[3,5]Spbb[3,5]^2-338128063/127872I Spaa[1,2]Spbb[1,4]^2Spbb[2,3]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]+38891789/31968I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[1,6]Spaa[2,3]^2Spaa[2,4]Spbb[2,5]Spbb[3,5]+13983049/21312I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spaa[2,4]Spbb[2,5]Spbb[3,5]Spaa[3,6]-157045217/63936I Spaa[1,2]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,5]Spaa[3,6]+84002119/31968I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spbb[3,5]+11202193/127872I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spbb[3,5]Spaa[3,6]-138663905/63936I Spaa[1,2]^2Spbb[1,3]Spbb[1,4]^2Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,5]Spaa[3,6]+31472005/15984I Spbb[1,4]^2Spaa[1,6]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]^3Spbb[2,5]Spbb[3,5]+7203613/31968I Spaa[1,2]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]^2Spaa[2,4]^3Spbb[2,5]Spbb[3,5]Spaa[3,6]-96147487/42624I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spaa[3,5]^2Spbb[3,5]^4Spaa[3,6]+2585821/1776I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]-23/8I Spaa[1,4]Spbb[1,4]^2Spaa[2,5]^2Spaa[3,4]^2Spbb[3,5]^4Spaa[3,6]+95982319/42624I Spbb[1,4]^2Spaa[1,5]Spaa[2,4]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]-2573833/1776I Spbb[1,4]^2Spaa[1,5]Spaa[2,4]Spaa[2,5]Spaa[3,4]^2Spbb[3,5]^4Spaa[3,6]-70252609/21312I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spaa[2,4]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]-35072695/21312I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spaa[2,5]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]+19629221/4736I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spaa[2,3]Spaa[2,4]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]-35119315/21312I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,5]Spaa[3,4]^2Spbb[3,5]^3Spaa[3,6]+36277651/42624I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spaa[2,4]Spaa[3,4]^2Spbb[3,5]^3Spaa[3,6]-96448807/21312I Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spaa[3,5]Spbb[3,5]^3Spaa[3,6]-16795723/42624I Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]+87316501/21312I Spbb[1,4]^2Spaa[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spaa[3,4]Spbb[3,5]^3Spaa[3,6]-40368115/42624I Spaa[1,2]Spbb[1,4]^2Spbb[2,3]Spaa[2,4]Spaa[2,5]Spaa[3,4]^2Spbb[3,5]^3Spaa[3,6]-30279307/42624I Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]^2Spaa[2,3]^2Spbb[3,5]^2Spaa[3,6]-32299225/21312I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]-34308487/42624I Spaa[1,2]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[3,4]^2Spbb[3,5]^2Spaa[3,6]-33243355/21312I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[3,5]^2Spaa[3,6]-12935185/4736I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]-40190515/42624I Spaa[1,2]^2Spbb[1,3]Spbb[1,4]^2Spbb[2,3]Spaa[2,4]Spaa[3,4]^2Spbb[3,5]^2Spaa[3,6]-41809675/42624I Spaa[1,4]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]^2Spbb[3,5]^2Spaa[3,6]-79212343/42624I Spaa[1,2]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]^2Spaa[2,4]^2Spaa[3,4]Spbb[3,5]^2Spaa[3,6]+139723/288I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^3Spbb[2,4]^2Spaa[2,5]Spbb[3,5]-42739/1332I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^4Spbb[2,4]^2Spbb[3,5]+52093/222I Spaa[1,2]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[2,3]Spaa[2,4]^4Spbb[2,4]^2+2527691/5328I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]^4Spbb[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,5]-1596469/5328I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,4]^4Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,5]+71333/1776I Spaa[1,2]Spbb[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,4]^4Spbb[2,4]^2Spbb[2,5]Spaa[2,6]+2121505/10656I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^3Spbb[2,4]^2Spaa[2,5]Spbb[3,5]^2Spaa[3,6]+115829/666I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]^4Spbb[2,4]^2Spbb[3,5]^2Spaa[3,6]-441641/1184I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,4]^4Spbb[2,4]^2Spaa[3,5]Spbb[3,5]^2-874789/5328I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]^4Spbb[2,4]^2Spbb[3,5]+43181/1184I Spaa[1,2]Spbb[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,4]^4Spbb[2,4]^2Spbb[3,5]Spaa[3,6]+1398125/666I Spbb[1,4]Spaa[2,4]^4Spbb[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[3,5]+292159/3552I Spbb[1,4]Spaa[2,4]^4Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,5]^2Spaa[3,6]-292159/3552I Spbb[1,4]Spaa[2,4]^4Spbb[2,4]^2Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2+128737/222I Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,4]^4Spbb[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,5]-218355/1184I Spbb[1,4]Spaa[2,4]^4Spbb[2,4]^2Spaa[3,5]Spbb[3,5]^3Spaa[3,6]+218355/1184I Spbb[1,4]Spaa[2,4]^3Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]-300901/1184I Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,4]^4Spbb[2,4]^2Spbb[3,5]^2Spaa[3,6]-446455/3552I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[3,4]-32770/333I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^3Spbb[2,4]Spbb[3,4]+494521/1776I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^3Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[3,4]-2875909/10656I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^4Spbb[2,4]Spbb[2,5]Spbb[3,4]+4837163/10656I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^3Spbb[2,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]+411527/3552I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^3Spbb[2,4]Spbb[3,4]-197011/5328I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]Spbb[3,4]-1247333/2664I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]^4Spbb[2,4]Spbb[2,5]^2Spaa[2,6]Spbb[3,4]+2816863/3552I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,4]^4Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spbb[3,4]-360601/2664I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,4]^4Spbb[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spbb[3,5]-258877/3552I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,4]^4Spbb[2,4]Spbb[2,5]Spbb[3,4]+3276815/7992I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]^4Spbb[2,4]Spbb[2,5]Spbb[3,4]+1634545/3552I Spbb[1,4]Spaa[2,4]^4Spbb[2,4]Spaa[2,5]Spbb[2,5]^3Spaa[2,6]Spbb[3,4]+1398125/666I Spbb[1,4]Spaa[2,4]^4Spbb[2,4]Spbb[2,5]^2Spaa[2,6]Spbb[3,4]Spaa[3,5]Spbb[3,5]-389623/3552I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[2,4]^4Spbb[2,4]Spbb[2,5]^2Spaa[2,6]Spbb[3,4]+11680933/10656I Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,4]^4Spbb[2,4]Spbb[2,5]^2Spaa[2,6]Spbb[3,4]+234859/666I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,5]^2Spbb[3,5]-129283093/63936I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[3,5]+3668973/1184I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^3Spbb[2,4]Spbb[3,5]-219515/888I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]^3Spaa[1,6]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]-393291/1184I Spaa[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]+263906749/63936I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]+72689/96I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[2,6]Spbb[3,5]-4638629/864I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^3Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[3,5]+125093/72I Spaa[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,3]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[2,6]+28178513/10656I Spaa[1,2]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]Spaa[2,5]Spbb[2,5]+55728983/31968I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]^2Spbb[3,5]^2Spaa[3,6]+471587/7992I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[3,5]^2Spaa[3,6]-53337719/15984I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]^2+22766447/10656I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,4]^3Spbb[2,4]Spbb[3,5]^2Spaa[3,6]-312479/1776I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^3Spbb[2,4]Spaa[3,5]Spbb[3,5]^2-3383057/1998I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[3,5]+1056553/10656I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[3,5]Spaa[3,6]+204731/592I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]Spbb[3,5]-6980791/10656I Spaa[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,3]Spaa[2,4]^3Spbb[2,4]Spbb[3,5]Spaa[3,6]+2841025/3552I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]+828871/3552I Spaa[1,2]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]^3Spbb[2,4]-949409/3552I Spaa[1,2]^2Spbb[1,4]Spbb[1,5]^2Spbb[2,3]^2Spaa[2,4]^3Spbb[2,4]Spaa[3,6]+4688021/3996I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]^3Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[3,5]-457873931/127872I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,4]^3Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spbb[3,5]-249181/5328I Spaa[1,2]Spbb[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]-665003981/127872I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]^2Spaa[3,6]+139238803/31968I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]^3Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[3,5]^2Spaa[3,6]+14983/54I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2+404531/1152I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,4]^3Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spbb[3,5]^2+1614859/3552I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[2,6]Spbb[3,5]+495163105/255744I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[3,5]-1971487/31968I Spaa[1,2]Spbb[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[3,5]Spaa[3,6]+1773983/1776I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[2,6]-33180107/31968I Spaa[1,2]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[2,6]-3305961/1184I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]+1013253/592I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spbb[2,4]Spaa[2,5]^2Spaa[3,4]Spbb[3,5]^3Spaa[3,6]+307043/333I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]^3Spbb[2,4]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]-578867/3552I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,4]^3Spbb[2,4]Spaa[3,5]^2Spbb[3,5]^3+214145/666I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]-6527761/3552I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[3,5]^2Spaa[3,6]+3914137/5328I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]Spbb[3,5]^2Spaa[3,6]-40439/444I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]Spaa[3,5]Spbb[3,5]^2-450721/5328I Spaa[1,2]Spbb[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]+48595/10656I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]^3Spbb[2,4]Spbb[3,5]+223891/1776I Spaa[1,2]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]^3Spbb[2,4]Spbb[3,5]Spaa[3,6]+27291173/10656I Spbb[1,4]Spaa[2,4]^3Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^3Spaa[2,6]Spbb[3,5]-23766941/10656I Spbb[1,4]Spaa[2,4]^3Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spbb[3,5]^2Spaa[3,6]+23132627/5328I Spbb[1,4]Spaa[2,4]^3Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spaa[3,5]Spbb[3,5]^2+203074291/63936I Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[3,5]+240403717/63936I Spbb[1,4]Spaa[2,4]^3Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]-2781313/1776I Spbb[1,4]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]^3-140276449/63936I Spbb[1,4]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]+33137/1776I Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[3,5]^2Spaa[3,6]-1595135/3552I Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2+128737/222I Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[2,6]Spbb[3,5]-411613/444I Spbb[1,4]Spaa[2,4]^3Spbb[2,4]Spaa[3,5]^2Spbb[3,5]^4Spaa[3,6]+1134897/592I Spbb[1,4]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]-1758239/1776I Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,5]^2Spaa[3,4]^2Spbb[3,5]^4Spaa[3,6]-1622859/1184I Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]+1598513/1184I Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]-1578781/3552I Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]^3Spbb[2,4]Spbb[3,5]^2Spaa[3,6]-2403989/10656I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^2Spbb[3,4]^2Spaa[3,5]+75233/10656I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^3Spbb[2,5]Spbb[3,4]^2Spaa[3,5]+66539/666I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[3,4]^2+5423167/10656I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,4]^4Spbb[2,5]^2Spbb[3,4]^2Spaa[3,5]+3030491/7992I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spaa[2,4]^3Spbb[2,5]Spbb[3,4]^2+1634545/3552I Spbb[1,4]Spaa[2,4]^4Spbb[2,5]^3Spaa[2,6]Spbb[3,4]^2Spaa[3,5]+198001957/127872I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,3]Spaa[2,4]^4Spbb[2,5]^2Spbb[3,4]^2-2953913/63936I Spaa[1,4]^3Spbb[1,4]Spbb[1,5]^4Spaa[1,6]Spaa[2,5]^2Spbb[3,4]+56581457/63936I Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^4Spaa[1,6]Spaa[2,4]Spaa[2,5]Spbb[3,4]-4573639/5328I Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^4Spaa[1,6]Spaa[2,4]^2Spbb[3,4]-16265779/9472I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,4]+59264681/28416I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,4]-3453293/3552I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^3Spbb[2,5]Spbb[3,4]+18815459/63936I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]Spaa[2,5]Spbb[3,4]Spaa[3,5]Spbb[3,5]+4177721/10656I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]+957571/1776I Spaa[1,2]Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]Spaa[2,5]Spbb[3,4]-5388035/10656I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^2Spbb[3,4]-523859/63936I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,3]Spaa[2,5]Spbb[3,4]+65996/111I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,3]Spaa[2,4]Spbb[3,4]-40304377/63936I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spbb[3,4]+766559/666I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[3,4]+146217589/85248I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spaa[2,5]^2Spbb[2,5]^2Spbb[3,4]-1691855/5328I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,4]^3Spbb[2,5]^2Spaa[2,6]Spbb[3,4]-88194005/85248I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^3Spaa[2,5]Spbb[2,5]^2Spbb[3,4]-9910943/7104I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spbb[3,5]+250649/2664I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^3Spbb[2,5]Spbb[3,4]Spaa[3,5]Spbb[3,5]+483009125/255744I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,4]+3802729/3552I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^3Spbb[2,5]Spbb[3,4]+3312707/1998I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spbb[3,4]+2253059/15984I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,5]Spbb[3,4]-195574121/63936I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,4]-12368431/15984I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spbb[3,4]+43/48I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2+10070575/10656I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]+93547/111I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]+403757/1184I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spbb[3,4]+733235/1776I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]Spbb[3,4]+725309/1184I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[3,4]+46333/1184I Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]^2Spbb[3,4]+6925051/10656I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[3,4]+2200495/3552I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]^2Spbb[3,4]-12881191/10656I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]^3Spaa[2,5]Spbb[2,5]^3Spaa[2,6]Spbb[3,4]+23201333/10656I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,4]^3Spaa[2,5]^2Spbb[2,5]^3Spbb[3,4]-23927791/5328I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]^3Spbb[2,5]^2Spaa[2,6]Spbb[3,4]Spaa[3,5]Spbb[3,5]+95394677/127872I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,4]^3Spaa[2,5]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]-4067555/3552I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]^3Spbb[2,5]^2Spaa[2,6]Spbb[3,4]-134818421/85248I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,4]^3Spaa[2,5]Spbb[2,5]^2Spbb[3,4]+7508617/1184I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spbb[3,4]-100866781/127872I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spaa[2,4]^3Spbb[2,5]^2Spbb[3,4]+246983405/127872I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]^3Spbb[2,5]^2Spaa[2,6]Spbb[3,4]-1955705567/255744I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]^3Spaa[2,5]Spbb[2,5]^2Spbb[3,4]+37683/1184I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,4]^3Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2-878197/10656I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]Spbb[3,5]-28026325/31968I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spbb[3,4]Spaa[3,5]Spbb[3,5]+779033/888I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,4]^3Spbb[2,5]Spbb[3,4]+6335081/15984I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,5]Spbb[3,4]-4032137/3996I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spbb[3,4]-30865189/31968I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,3]^2Spaa[2,4]Spbb[2,5]Spbb[3,4]-4460327/1776I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spbb[3,4]-26736875/31968I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]^3Spbb[2,5]Spbb[3,4]+1634545/3552I Spbb[1,4]Spaa[2,4]^3Spaa[2,5]^2Spbb[2,5]^4Spaa[2,6]Spbb[3,4]+409367/444I Spbb[1,4]Spaa[2,4]^3Spaa[2,5]Spbb[2,5]^3Spaa[2,6]Spbb[3,4]Spaa[3,5]Spbb[3,5]-387107/3552I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[2,4]^3Spaa[2,5]Spbb[2,5]^3Spaa[2,6]Spbb[3,4]-507099173/127872I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spaa[2,4]^3Spbb[2,5]^3Spaa[2,6]Spbb[3,4]+2398071529/255744I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]Spaa[2,4]^3Spaa[2,5]Spbb[2,5]^3Spbb[3,4]+1579943/15984I Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,4]^3Spaa[2,5]Spbb[2,5]^3Spaa[2,6]Spbb[3,4]+14257/1184I Spbb[1,4]Spaa[2,4]^3Spbb[2,5]^2Spaa[2,6]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2+4018249/3552I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]Spaa[2,4]^3Spbb[2,5]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]+7439273/7992I Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,4]^3Spbb[2,5]^2Spaa[2,6]Spbb[3,4]Spaa[3,5]Spbb[3,5]-403091/3552I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spaa[2,4]^3Spbb[2,5]^2Spaa[2,6]Spbb[3,4]+136598519/42624I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]Spaa[2,4]^3Spbb[2,5]^2Spbb[3,4]+421552793/127872I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,4]^3Spbb[2,5]^2Spaa[2,6]Spbb[3,4]+86579629/127872I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,5]^2Spbb[3,4]-4513873/42624I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]^3Spbb[2,5]^2Spbb[3,4]-7074763/31968I Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]^3Spbb[2,5]^2Spaa[2,6]Spbb[3,4]+1/4I Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^4Spaa[1,6]Spaa[2,5]^2Spbb[3,5]-41532067/63936I Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^4Spaa[1,6]Spaa[2,4]Spaa[2,5]Spbb[3,5]+16071719/10656I Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^4Spaa[1,6]Spaa[2,4]^2Spbb[3,5]+2905961/63936I Spaa[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^4Spaa[1,6]Spaa[2,5]-2243545/3552I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^4Spaa[1,6]Spaa[2,4]+596237/3552I Spaa[1,2]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^4Spaa[1,6]Spbb[2,3]Spaa[2,5]^2+1301495/2664I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^4Spaa[1,6]Spbb[2,3]Spaa[2,4]Spaa[2,5]-25989403/10656I Spaa[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^4Spaa[1,6]Spbb[2,3]Spaa[2,4]^2+401271/1184I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,5]^3Spbb[2,5]Spbb[3,5]-7914767/5328I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]-422923/3552I Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^3Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,5]+26139055/31968I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,5]+6039581/63936I Spaa[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,5]^2Spbb[2,5]+53257283/85248I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]Spaa[2,5]Spbb[2,5]+2554105/1332I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,5]+8089163/10656I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]^3Spaa[1,6]Spbb[2,3]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]+405755/1184I Spaa[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^3Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]+102198287/31968I Spaa[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spbb[2,3]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]-289/48I Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]^2Spbb[3,5]^2Spaa[3,6]-5/12I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,5]^2Spaa[3,5]Spbb[3,5]^2+13827019/31968I Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]Spaa[2,5]Spbb[3,5]^2Spaa[3,6]-7576493/7104I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]^2+1172161/592I Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^3Spaa[2,4]^2Spbb[3,5]^2Spaa[3,6]-5122417/10656I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^2Spaa[3,5]Spbb[3,5]^2-4895093/14208I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,3]Spaa[2,5]Spbb[3,5]-38419739/127872I Spaa[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spbb[3,5]Spaa[3,6]+3959825/14208I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,5]^2Spbb[3,5]+33988171/63936I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^3Spaa[1,6]Spaa[2,3]Spaa[2,4]Spbb[3,5]-66584657/63936I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]Spbb[3,5]Spaa[3,6]-90017/888I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,5]^2Spbb[3,5]+93535/444I Spaa[1,2]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^3Spbb[2,3]Spaa[2,5]^2Spbb[3,5]Spaa[3,6]+22067275/63936I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spbb[3,5]+156516131/63936I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spbb[2,3]Spaa[2,4]Spaa[2,5]Spbb[3,5]Spaa[3,6]+419293/1184I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^3Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[3,5]-129761207/31968I Spaa[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^3Spbb[2,3]Spaa[2,4]^2Spbb[3,5]Spaa[3,6]-3806329/63936I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,5]-479565/1184I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]-6342451/63936I Spaa[1,2]^2Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]^3Spaa[1,6]Spbb[2,3]Spaa[2,4]Spaa[2,5]-3869543/10656I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spbb[2,3]Spaa[2,4]^2-4317043/63936I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,3]-1799077/63936I Spaa[1,2]^2Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[3,6]-31375/888I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,5]+2392187/4736I Spaa[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,5]+71516627/127872I Spaa[1,2]^2Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^3Spbb[2,3]Spaa[2,5]Spaa[3,6]-4251637/31968I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]+41800849/31968I Spaa[1,2]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spbb[2,3]Spaa[2,4]Spaa[3,6]-41931983/31968I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[2,5]-183568105/63936I Spaa[1,2]^2Spaa[1,4]Spbb[1,4]Spbb[1,5]^3Spbb[2,3]^2Spaa[2,4]Spaa[2,5]Spaa[3,6]-799377/1184I Spaa[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]^2+34903745/15984I Spaa[1,2]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spbb[2,3]^2Spaa[2,4]^2Spaa[3,6]+53337847/63936I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]Spaa[2,5]^3Spbb[2,5]^2Spbb[3,5]-162184315/63936I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[3,5]-493419937/127872I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spaa[2,5]^2Spbb[2,5]^2Spbb[3,5]+88101035/85248I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^2-264348583/63936I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,4]^2Spbb[2,5]^2Spaa[2,6]-79309969/85248I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2+363561467/63936I Spaa[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,3]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]+20692817/4736I Spaa[1,2]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[2,3]Spaa[2,4]^2Spaa[2,5]^2Spbb[2,5]^2-3979877/14208I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,5]^3Spbb[2,5]Spbb[3,5]^2Spaa[3,6]-232052321/85248I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]^2Spaa[3,6]-6198475/31968I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,5]Spbb[3,5]^2+2195681/1332I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,5]^2Spaa[3,6]-16861/111I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2+108623129/255744I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[3,5]Spbb[3,5]^2+92191/1776I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]-263052773/85248I Spaa[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,5]^2Spbb[2,5]Spbb[3,5]Spaa[3,6]-24193207/31968I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spbb[3,5]-93304655/28416I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]Spbb[2,5]Spbb[3,5]Spaa[3,6]+138991/96I Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,5]Spbb[3,5]+18238687/3996I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,4]^2Spbb[2,5]Spbb[3,5]Spaa[3,6]-1155185/1776I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]+536330329/85248I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spbb[2,3]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]Spaa[3,6]-3662833/3552I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,5]+19650755/7992I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,5]-50253007/42624I Spaa[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,3]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,5]Spaa[3,6]+182848301/255744I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]Spaa[2,5]Spbb[2,5]+812223/592I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spbb[2,5]+397837/1184I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]+5717657/3552I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[2,3]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]-42883739/127872I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spaa[2,5]Spbb[2,5]-843571363/255744I Spaa[1,2]^2Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,5]Spbb[2,5]Spaa[3,6]-20174563/21312I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,5]-24113483/7104I Spaa[1,2]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spbb[2,5]Spaa[3,6]+271919657/63936I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]+2047803787/255744I Spaa[1,2]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spbb[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,6]-136967783/31968I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]-2818487/296I Spaa[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spaa[3,6]+13371935/10656I Spaa[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]^2Spaa[2,4]^2Spbb[2,5]Spaa[2,6]-310471079/255744I Spaa[1,2]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]^2Spaa[2,5]Spbb[2,5]+24158947/42624I Spaa[1,2]^2Spbb[1,4]Spbb[1,5]^2Spbb[2,3]^2Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[3,6]-107329/1776I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,5]^2Spaa[3,5]Spbb[3,5]^3Spaa[3,6]-4052611/1776I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]+1124115/1184I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]^3+42509/888I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,5]^2Spaa[3,4]Spbb[3,5]^3Spaa[3,6]+1230485/10656I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,4]^2Spaa[3,5]Spbb[3,5]^3Spaa[3,6]-1379669/10656I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spaa[3,5]^2Spbb[3,5]^3+4830409/3552I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]-9616033/10656I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spaa[2,5]Spbb[3,5]^2Spaa[3,6]+87395/1776I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,5]^2Spbb[3,5]^2Spaa[3,6]+126053/1184I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spaa[2,5]Spaa[3,5]Spbb[3,5]^2+22721843/31968I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,3]Spaa[2,4]Spbb[3,5]^2Spaa[3,6]+531793/592I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]Spaa[3,5]Spbb[3,5]^2-1069685/1332I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,5]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]+5362679/7992I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,4]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]+45881641/7992I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[2,5]^2Spbb[3,5]^2Spaa[3,6]-56702011/7992I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spbb[3,5]^2Spaa[3,6]+6907279/3552I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]^2+192975007/31968I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spbb[2,3]Spaa[2,5]^2Spaa[3,4]Spbb[3,5]^2Spaa[3,6]+12943493/7992I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[3,5]^2Spaa[3,6]-137661/592I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spaa[3,5]Spbb[3,5]^2-141660743/31968I Spaa[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,3]Spaa[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]+1305445/5328I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]^2Spbb[3,5]-3542507/7104I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[3,5]Spaa[3,6]-755543/10656I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spaa[2,5]Spbb[3,5]-42809327/127872I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,5]Spbb[3,5]Spaa[3,6]-15021967/21312I Spaa[1,2]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[3,4]Spbb[3,5]Spaa[3,6]+36595/1184I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]^2Spbb[2,3]Spaa[2,5]Spbb[3,5]+108197237/21312I Spaa[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[3,5]Spaa[3,6]+1305473/1184I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[3,5]-7071163/3996I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[3,5]Spaa[3,6]+113317163/21312I Spaa[1,2]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spbb[2,3]Spaa[2,5]Spaa[3,4]Spbb[3,5]Spaa[3,6]-8936771/5328I Spaa[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,3]Spaa[2,4]Spaa[3,4]Spbb[3,5]Spaa[3,6]+1224591/1184I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]Spaa[2,5]Spbb[3,5]+124275877/31968I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[2,5]Spbb[3,5]Spaa[3,6]-208355/1184I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]^2Spbb[3,5]-74686753/31968I Spaa[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]^2Spaa[2,4]^2Spbb[3,5]Spaa[3,6]+40355773/15984I Spaa[1,2]^2Spbb[1,4]Spbb[1,5]^2Spbb[2,3]^2Spaa[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,5]Spaa[3,6]+402203/1776I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]+2010719/3552I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[2,3]Spaa[2,4]^2-13002853/63936I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]-8794975/63936I Spaa[1,2]^3Spbb[1,2]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[3,6]+18437051/63936I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]+5684779/21312I Spaa[1,2]^3Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spbb[2,3]Spaa[2,4]Spaa[3,6]+1722973/10656I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]^2+3410909/31968I Spaa[1,2]^3Spbb[1,2]Spbb[1,4]Spbb[1,5]^2Spbb[2,3]^2Spaa[2,4]^2Spaa[3,6]-233549/3552I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]-1543333/63936I Spaa[1,2]^2Spaa[1,3]Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[3,6]-1144349/2664I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]^2Spbb[2,3]+38940553/63936I Spaa[1,2]^2Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[3,6]+64523695/63936I Spaa[1,2]^3Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spbb[2,3]Spaa[3,4]Spaa[3,6]-1577759/3552I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]+4145087/3552I Spaa[1,2]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[3,6]+16026347/15984I Spaa[1,2]^3Spbb[1,3]Spbb[1,4]Spbb[1,5]^2Spbb[2,3]^2Spaa[2,4]Spaa[3,4]Spaa[3,6]+387817/5328I Spaa[1,2]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]^2Spbb[2,3]^3Spaa[2,4]^2+3322033/3996I Spaa[1,2]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]^3Spaa[2,4]^2Spaa[3,6]-6432809/5328I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]^2Spaa[2,5]^2Spbb[2,5]^3Spaa[2,6]Spbb[3,5]-330508819/127872I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,4]^2Spaa[2,5]^3Spbb[2,5]^3Spbb[3,5]-482111755/63936I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^3Spaa[2,6]-808089349/255744I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,4]^2Spaa[2,5]^2Spbb[2,5]^3+2627977/1998I Spaa[1,2]Spbb[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,4]^2Spaa[2,5]^2Spbb[2,5]^3Spaa[2,6]-583966561/255744I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[2,5]^3Spbb[2,5]^2Spbb[3,5]^2Spaa[3,6]-75619183/14208I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]^2Spaa[2,5]^2Spbb[2,5]^2Spbb[3,5]^2Spaa[3,6]-12297413/10656I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spaa[3,5]Spbb[3,5]^2+1163568185/255744I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,4]^2Spaa[2,5]^2Spbb[2,5]^2Spaa[3,5]Spbb[3,5]^2-715049/3996I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^2Spbb[3,5]-43068475/5328I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^2Spbb[3,5]Spaa[3,6]+6537299/2664I Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,3]Spaa[2,4]^2Spbb[2,5]^2Spaa[2,6]Spbb[3,5]-130032773/31968I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spbb[3,5]-1115139863/255744I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spbb[3,5]Spaa[3,6]-35156165/10656I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[3,5]+163710073/63936I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spaa[2,5]^2Spbb[2,5]^2Spbb[3,5]+1406312593/255744I Spaa[1,2]Spbb[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,4]^2Spaa[2,5]^2Spbb[2,5]^2Spbb[3,5]Spaa[3,6]-368158667/63936I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]^2Spbb[2,5]^2Spaa[2,6]+214175617/255744I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2+26908411/15984I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]-39686189/10656I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]^2-2739085559/255744I Spaa[1,2]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[3,6]+215540579/127872I Spaa[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,5]^2+6548687/7104I Spaa[1,2]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]^2Spbb[2,5]^2Spaa[3,6]-360064607/127872I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]^2Spaa[2,6]-9602913/2368I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2-175983215/255744I Spaa[1,2]^2Spbb[1,3]Spbb[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[3,6]+203928485/63936I Spaa[1,2]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]-998946947/255744I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]+141245371/127872I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,5]^3Spbb[2,5]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]+1730117137/255744I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]-45637/888I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]^3-42779311/31968I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]^3-162535865/63936I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]-1687685875/127872I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,3]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]^2Spaa[3,6]+81142831/7104I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spbb[3,5]^2Spaa[3,6]-3917387/15984I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spbb[3,5]^2-3455102717/255744I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,5]^2Spbb[2,5]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]-13206283/7992I Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,3]Spaa[2,4]^2Spbb[2,5]Spbb[3,5]^2Spaa[3,6]-19872343/31968I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,5]Spaa[3,5]Spbb[3,5]^2+156799669/31968I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]-2329338149/255744I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]^2Spaa[3,6]+1027433255/127872I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,5]^2Spaa[3,6]-2875597/3552I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2+13511045/31968I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[3,5]Spbb[3,5]^2-175802063/42624I Spaa[1,2]Spbb[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]-120173/1776I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,3]^2Spaa[2,5]Spbb[2,5]Spbb[3,5]-3344615383/255744I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,5]Spbb[3,5]Spaa[3,6]-28914937/31968I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[2,3]^2Spaa[2,4]Spbb[2,5]Spbb[3,5]+58751123/10656I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spaa[2,4]Spbb[2,5]Spbb[3,5]Spaa[3,6]-104205775/7104I Spaa[1,2]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,5]Spbb[2,5]Spaa[3,4]Spbb[3,5]Spaa[3,6]+104590957/31968I Spaa[1,2]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,5]Spaa[3,6]-19115927/10656I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spbb[3,5]-1361415883/127872I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spbb[3,5]Spaa[3,6]-2043589/7992I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spbb[3,5]+80760989/31968I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spbb[3,5]Spaa[3,6]-266363971/42624I Spaa[1,2]^2Spbb[1,3]Spbb[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,4]Spbb[3,5]Spaa[3,6]-11428895/10656I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,5]+2293511/1776I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,5]-395295649/255744I Spaa[1,2]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,5]Spaa[3,6]+3375823/3552I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,4]^2Spbb[2,5]+400205/3552I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]-71019643/31968I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,5]-54850873/15984I Spaa[1,2]^3Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spbb[2,5]Spaa[3,6]-40764353/10656I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]-154389545/31968I Spaa[1,2]^3Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spaa[3,6]+4686449/10656I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]^2Spbb[2,5]Spaa[2,6]-81743/144I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,3]^2Spbb[2,5]-20825509/7992I Spaa[1,2]^2Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[3,6]-44291351/15984I Spaa[1,2]^3Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[2,5]Spaa[3,4]Spaa[3,6]-28055519/15984I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,5]-56447357/10656I Spaa[1,2]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[3,6]-53935283/15984I Spaa[1,2]^3Spbb[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[3,4]Spaa[3,6]-350474/999I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]^2Spbb[2,5]-759015/1184I Spaa[1,2]^2Spbb[1,3]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]^2Spbb[2,5]Spaa[3,6]+1685863/5328I Spaa[1,2]Spbb[1,4]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^3Spaa[2,4]^2Spbb[2,5]Spaa[2,6]-1484809/1184I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]^4Spaa[3,6]+233711/888I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,5]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]-217/48I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]^2Spaa[3,5]^2Spbb[3,5]^4Spaa[3,6]-173/48I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,4]^2Spaa[3,5]^3Spbb[3,5]^4+1501459/1184I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]-477967/1776I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]^2Spaa[3,4]^2Spbb[3,5]^4Spaa[3,6]-117369605/31968I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,3]Spaa[2,5]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]-15932087/15984I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spaa[2,4]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]-95/48I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spaa[2,4]Spaa[3,5]^2Spbb[3,5]^3+84708911/15984I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spaa[2,5]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]-115665491/31968I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,5]^2Spaa[3,4]Spbb[3,5]^3Spaa[3,6]+15804215/15984I Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,3]Spaa[2,4]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]+51756509/31968I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[3,4]^2Spbb[3,5]^3Spaa[3,6]-19898351/10656I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]-26839811/10656I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,5]^2Spaa[3,4]Spbb[3,5]^3Spaa[3,6]-2084753/1184I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spaa[3,5]Spbb[3,5]^3Spaa[3,6]+67/24I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spaa[3,5]^2Spbb[3,5]^3+54460253/10656I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]-13010297/10656I Spaa[1,2]Spbb[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,5]^2Spaa[3,4]^2Spbb[3,5]^3Spaa[3,6]-22808087/31968I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]^2Spbb[3,5]^2Spaa[3,6]-37994011/31968I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,3]Spaa[2,5]Spbb[3,5]^2Spaa[3,6]+46091/1776I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,3]^2Spaa[3,5]Spbb[3,5]^2-3807697/10656I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]-28791881/15984I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,5]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]+5275681/15984I Spaa[1,2]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,4]^2Spbb[3,5]^2Spaa[3,6]-48547849/31968I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]Spaa[2,5]Spbb[3,5]^2Spaa[3,6]-41771273/31968I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[3,5]^2Spaa[3,6]+21089/296I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spaa[3,5]Spbb[3,5]^2-46556735/10656I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]-13494137/31968I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]-57009395/31968I Spaa[1,2]^2Spbb[1,3]Spbb[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,5]Spaa[3,4]^2Spbb[3,5]^2Spaa[3,6]+568195/1332I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]Spaa[2,5]Spbb[3,5]^2Spaa[3,6]-1985551/1184I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]^2Spbb[3,5]^2Spaa[3,6]+11577/1184I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]^2Spaa[3,5]Spbb[3,5]^2-11405189/5328I Spaa[1,2]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]+113093/3552I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,3]^2Spbb[3,5]-222589/3996I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[3,5]Spaa[3,6]-9284009/31968I Spaa[1,2]^2Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[3,4]Spbb[3,5]Spaa[3,6]+18997/222I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,3]^3Spbb[2,3]Spbb[3,5]-17399647/31968I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]Spbb[3,5]Spaa[3,6]-10824053/10656I Spaa[1,2]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,5]Spaa[3,6]-2999645/7992I Spaa[1,2]^3Spbb[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[2,3]Spaa[3,4]^2Spbb[3,5]Spaa[3,6]+6331/32I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,3]^3Spbb[2,3]^2Spaa[2,4]Spbb[3,5]-37556651/31968I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]Spbb[3,5]Spaa[3,6]-18136271/31968I Spaa[1,2]^2Spbb[1,3]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[3,4]Spbb[3,5]Spaa[3,6]+21781/3552I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,3]^3Spbb[2,3]^3Spaa[2,4]^2Spbb[3,5]-34361/444I Spaa[1,2]Spbb[1,4]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^3Spaa[2,4]^2Spbb[3,5]Spaa[3,6]+546797/1184I Spbb[1,4]Spaa[2,4]^2Spaa[2,5]^3Spbb[2,5]^4Spaa[2,6]Spbb[3,5]-21032861/15984I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spaa[2,5]^2Spbb[2,5]^4Spaa[2,6]-6157691/2664I Spbb[1,4]Spaa[2,4]^2Spaa[2,5]^3Spbb[2,5]^3Spbb[3,5]^2Spaa[3,6]+14840125/5328I Spbb[1,4]Spaa[2,4]^2Spaa[2,5]^2Spbb[2,5]^3Spaa[2,6]Spaa[3,5]Spbb[3,5]^2-739295017/127872I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^3Spaa[2,6]Spbb[3,5]+466378109/127872I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spaa[2,5]^2Spbb[2,5]^3Spbb[3,5]-488243191/85248I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spaa[2,5]^2Spbb[2,5]^3Spbb[3,5]Spaa[3,6]-1452819/2368I Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spaa[2,5]^2Spbb[2,5]^3Spaa[2,6]Spbb[3,5]-10904893/3552I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^3Spaa[2,6]-335159929/127872I Spaa[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spaa[2,3]Spaa[2,4]^2Spbb[2,5]^3Spaa[2,6]+1806488035/255744I Spaa[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^3-183985973/63936I Spaa[1,2]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^3Spaa[3,6]-32618425/14208I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^3Spaa[2,6]+172490743/63936I Spbb[1,4]Spaa[2,4]^2Spaa[2,5]^2Spbb[2,5]^2Spaa[3,5]Spbb[3,5]^3Spaa[3,6]-5524517/3552I Spbb[1,4]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spaa[3,5]^2Spbb[3,5]^3-72279559/63936I Spbb[1,4]Spaa[2,4]Spaa[2,5]^3Spbb[2,5]^2Spaa[3,4]Spbb[3,5]^3Spaa[3,6]-551237299/127872I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^2Spbb[3,5]^2Spaa[3,6]-163137421/85248I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spbb[3,5]^2Spaa[3,6]+4106269/3552I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spaa[2,4]^2Spbb[2,5]^2Spaa[2,6]Spaa[3,5]Spbb[3,5]^2-3567907/15984I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[3,5]Spbb[3,5]^2-800326973/255744I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,4]Spbb[3,5]^2Spaa[3,6]-5653241/2664I Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spaa[2,5]^2Spbb[2,5]^2Spbb[3,5]^2Spaa[3,6]+3927473/7992I Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spaa[3,5]Spbb[3,5]^2+2671705/3996I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spbb[3,5]-685023241/255744I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spbb[3,5]Spaa[3,6]-7432003/3552I Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,5]^2Spbb[3,5]-207814049/127872I Spaa[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spaa[2,3]Spaa[2,4]^2Spbb[2,5]^2Spbb[3,5]Spaa[3,6]+16621219/63936I Spaa[1,2]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[3,4]Spbb[3,5]Spaa[3,6]-53029363/42624I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]^2Spbb[2,5]^2Spaa[2,6]Spbb[3,5]-32475253/14208I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spbb[3,5]-2127659753/255744I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spbb[3,5]Spaa[3,6]-52443769/63936I Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[3,5]-56088305/31968I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,5]^2Spaa[2,6]+26404603/15984I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,5]^2-26987431/15984I Spaa[1,2]^3Spbb[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]^2Spbb[2,5]^2Spaa[3,6]-8841125/4736I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]^2Spaa[2,6]+28697605/31968I Spaa[1,2]Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spaa[2,4]Spbb[2,5]^2+367921/592I Spaa[1,2]^2Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,5]^2Spaa[3,6]+321407/1776I Spaa[1,2]^3Spbb[1,3]^3Spbb[1,4]Spaa[2,4]Spbb[2,5]^2Spaa[3,4]Spaa[3,6]+36920315/42624I Spaa[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]^2Spbb[2,5]^2-353340767/127872I Spaa[1,2]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]^2Spaa[3,6]+44401217/127872I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]^2Spbb[2,5]^2Spaa[2,6]+25665695/15984I Spbb[1,4]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]^4Spaa[3,6]-1/8I Spbb[1,4]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spaa[3,5]^3Spbb[3,5]^4-20397689/7992I Spbb[1,4]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]+15131681/15984I Spbb[1,4]Spaa[2,5]^3Spbb[2,5]Spaa[3,4]^2Spbb[3,5]^4Spaa[3,6]+23335525/7104I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]+755333/3996I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[2,5]^2Spbb[2,5]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]+161921/444I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spaa[2,4]^2Spbb[2,5]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]-8/3I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,5]Spaa[3,5]^2Spbb[3,5]^3-50155649/21312I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]+5371355/3996I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,4]^2Spbb[3,5]^3Spaa[3,6]+163181287/63936I Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]-31/6I Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]^3-64492579/63936I Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]-324203/15984I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[2,3]^2Spaa[2,5]Spbb[2,5]Spbb[3,5]^2Spaa[3,6]-118025/592I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spaa[2,4]Spbb[2,5]Spaa[3,5]Spbb[3,5]^2+359/16I Spaa[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spaa[2,3]Spaa[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]+324191/1776I Spaa[1,2]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,5]Spbb[2,5]Spaa[3,4]^2Spbb[3,5]^2Spaa[3,6]+32501/7992I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spbb[3,5]^2Spaa[3,6]+9803/96I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spaa[3,5]Spbb[3,5]^2-121/24I Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2+1054323/1184I Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]Spaa[1,6]Spaa[2,3]^3Spbb[2,5]Spbb[3,5]+582035/3552I Spaa[1,2]^3Spbb[1,3]^3Spbb[1,4]Spbb[2,5]Spaa[3,4]^2Spbb[3,5]Spaa[3,6]+1011587/888I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[1,6]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,5]Spbb[3,5]+801703/3552I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]^3Spbb[2,3]^2Spaa[2,4]^2Spbb[2,5]Spbb[3,5]-13/6I Spbb[1,4]Spaa[2,4]^2Spaa[3,5]^3Spbb[3,5]^5Spaa[3,6]+73/24I Spbb[1,4]Spaa[2,4]Spaa[2,5]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^5Spaa[3,6]-7/8I Spbb[1,4]Spaa[2,5]^2Spaa[3,4]^2Spaa[3,5]Spbb[3,5]^5Spaa[3,6]-4939553/3552I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spaa[3,5]^2Spbb[3,5]^4Spaa[3,6]+745945/444I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]+4931857/3552I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spaa[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]-2979229/1776I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spaa[2,5]Spaa[3,4]^2Spbb[3,5]^4Spaa[3,6]+232459/3552I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,5]^2Spaa[3,4]^2Spbb[3,5]^4Spaa[3,6]-4087751/3552I Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spaa[3,5]^2Spbb[3,5]^4Spaa[3,6]+699109/296I Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]-4305923/3552I Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,5]^2Spaa[3,4]^2Spbb[3,5]^4Spaa[3,6]-382507/296I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[2,3]^2Spaa[3,5]Spbb[3,5]^3Spaa[3,6]+833443/888I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[1,5]Spaa[2,3]^2Spaa[3,4]Spbb[3,5]^3Spaa[3,6]+1147937/1776I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[2,5]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]-313523/888I Spaa[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spaa[2,3]Spaa[3,4]^2Spbb[3,5]^3Spaa[3,6]+408431/3552I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,5]Spaa[3,4]^2Spbb[3,5]^3Spaa[3,6]-9189631/3552I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]+770549/592I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spaa[2,5]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]+710191/444I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]+1143311/3552I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spaa[3,4]^2Spbb[3,5]^3Spaa[3,6]-4751915/3552I Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]^2Spaa[3,5]Spbb[3,5]^3Spaa[3,6]+1562783/1184I Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]+188731/888I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]Spaa[2,3]^2Spbb[3,5]^2Spaa[3,6]+332033/1184I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]+781/16I Spaa[1,2]^2Spaa[1,3]Spbb[1,3]^3Spbb[1,4]Spaa[3,4]^2Spbb[3,5]^2Spaa[3,6]+447703/1776I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[2,3]^3Spbb[2,3]Spbb[3,5]^2Spaa[3,6]+1909327/3552I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]+89323/296I Spaa[1,2]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,4]^2Spbb[3,5]^2Spaa[3,6]+193343/1184I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^2Spaa[2,4]Spbb[3,5]^2Spaa[3,6]-99097/444I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]-168187/888I Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^3Spaa[2,4]^2Spbb[3,5]^2Spaa[3,6]+3/16I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^4Spbb[2,4]^3Spaa[2,6]Spbb[3,5]-17/16I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^4Spbb[2,4]^3Spaa[2,5]Spbb[3,5]-1/16I Spaa[1,2]Spbb[1,5]^2Spbb[2,3]Spaa[2,4]^4Spbb[2,4]^3Spaa[2,6]+68851/222I Spbb[1,5]Spaa[2,4]^4Spbb[2,4]^3Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]+653761/3552I Spbb[1,5]Spaa[2,4]^4Spbb[2,4]^3Spaa[2,5]Spbb[3,5]^2Spaa[3,6]-653761/3552I Spbb[1,5]Spaa[2,4]^4Spbb[2,4]^3Spaa[2,6]Spaa[3,5]Spbb[3,5]^2-67499/888I Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]^4Spbb[2,4]^3Spaa[2,6]Spbb[3,5]-15/16I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^3Spbb[2,4]^2Spaa[2,5]Spbb[3,4]+39/16I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^4Spbb[2,4]^2Spbb[3,4]-3/16I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^4Spbb[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,4]+27/16I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^4Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,4]-7/8I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^4Spbb[2,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]+9/8I Spaa[1,2]Spbb[1,2]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^4Spbb[2,4]^2Spbb[3,4]-73/8I Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]^4Spbb[2,4]^2Spbb[3,4]-108995/592I Spbb[1,5]Spaa[2,4]^4Spbb[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[3,4]+68851/222I Spbb[1,5]Spaa[2,4]^4Spbb[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[3,5]Spbb[3,5]+257317/3552I Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]^4Spbb[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,4]-388805/1776I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,5]^2Spbb[3,5]+33/16I Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]^3Spbb[2,4]^2Spaa[2,6]Spbb[3,5]+592957/1776I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^3Spbb[2,4]^2Spaa[2,5]Spbb[3,5]-17/16I Spaa[1,2]Spaa[1,5]Spbb[1,5]^3Spbb[2,3]Spaa[2,4]^3Spbb[2,4]^2Spaa[2,6]+203/24I Spaa[1,2]Spbb[1,5]^3Spaa[1,6]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]^2Spaa[2,5]+94611/148I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^3Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]+77729/444I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^3Spbb[2,4]^2Spaa[2,5]^2Spbb[2,5]Spbb[3,5]+4567/222I Spaa[1,2]Spbb[1,5]^2Spbb[2,3]Spaa[2,4]^3Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]+318151/3552I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[2,5]^2Spbb[3,5]^2Spaa[3,6]+1219399/3552I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^3Spbb[2,4]^2Spaa[2,5]Spbb[3,5]^2Spaa[3,6]-215365/3552I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^3Spbb[2,4]^2Spaa[2,6]Spaa[3,5]Spbb[3,5]^2-44629/111I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^3Spbb[2,4]^2Spaa[2,5]Spaa[3,5]Spbb[3,5]^2-430591/1776I Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]^2Spaa[2,6]Spbb[3,5]+81801/1184I Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]^2Spaa[2,5]Spbb[3,5]+75979/888I Spaa[1,2]Spbb[1,5]^2Spbb[2,3]Spaa[2,4]^3Spbb[2,4]^2Spaa[2,5]Spbb[3,5]Spaa[3,6]-3/16I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]^2Spbb[2,3]Spaa[2,4]^3Spbb[2,4]^2Spaa[2,6]+493231/3552I Spaa[1,2]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]^2Spaa[2,4]^3Spbb[2,4]^2Spaa[2,6]+683891/3552I Spbb[1,5]Spaa[2,4]^3Spbb[2,4]^2Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spbb[3,5]+68629/888I Spbb[1,5]Spaa[2,4]^3Spbb[2,4]^2Spaa[2,5]^2Spbb[2,5]Spbb[3,5]^2Spaa[3,6]+213175/1776I Spbb[1,5]Spaa[2,4]^3Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2+176033/888I Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]+75055/592I Spbb[1,5]Spaa[2,4]^3Spbb[2,4]^2Spaa[2,5]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]+102167/888I Spbb[1,5]Spaa[2,4]^3Spbb[2,4]^2Spaa[2,6]Spaa[3,5]^2Spbb[3,5]^3-429499/1776I Spbb[1,5]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,5]^2Spaa[3,4]Spbb[3,5]^3Spaa[3,6]+150733/888I Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]^2Spaa[2,5]Spbb[3,5]^2Spaa[3,6]-5349/74I Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]^2Spaa[2,6]Spaa[3,5]Spbb[3,5]^2-25065/296I Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]^3Spbb[2,4]^2Spaa[2,6]Spbb[3,5]+3/2I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^3Spbb[2,4]Spbb[3,4]^2Spaa[3,5]+3/2I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^4Spbb[2,4]Spbb[2,5]Spbb[3,4]^2Spaa[3,5]-39/16I Spbb[1,2]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]Spbb[3,4]^2-108995/592I Spbb[1,5]Spaa[2,4]^4Spbb[2,4]Spbb[2,5]^2Spaa[2,6]Spbb[3,4]^2Spaa[3,5]+251995/3552I Spbb[1,2]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spaa[2,4]^4Spbb[2,4]Spbb[2,5]Spbb[3,4]^2+389623/3552I Spbb[1,2]Spaa[2,3]Spaa[2,4]^4Spbb[2,4]Spbb[2,5]^2Spaa[2,6]Spbb[3,4]^2+64385/888I Spaa[1,4]^2Spbb[1,5]^4Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,5]^2Spbb[3,4]+479777/3552I Spaa[1,4]Spaa[1,5]Spbb[1,5]^4Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[3,4]-1/8I Spaa[1,5]^2Spbb[1,5]^4Spaa[1,6]Spaa[2,4]^3Spbb[2,4]Spbb[3,4]-199655/3552I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,4]+5/16I Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[2,6]Spbb[3,4]-193237/592I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^3Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[3,4]+298841/1776I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[3,4]Spaa[3,5]Spbb[3,5]+265/48I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^3Spbb[2,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]-3/4I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[3,4]+53/16I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^3Spbb[2,4]Spbb[3,4]+309683/1184I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[3,4]-32969/592I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]Spbb[3,4]-93063/296I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^3Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[3,4]-6245/296I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^3Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spbb[3,4]-105559/1184I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[3,5]Spbb[3,5]+704719/1184I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^3Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spbb[3,5]+3/4I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[2,6]Spbb[3,4]-83061/1184I Spaa[1,2]Spbb[1,2]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^3Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[3,4]+471433/3552I Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[2,6]Spbb[3,4]+162235/3552I Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[3,4]-102835/3552I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^3Spbb[2,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2+2047/32I Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]+9/4I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^3Spbb[2,4]Spbb[3,4]-395/48I Spaa[1,2]Spbb[1,2]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]Spbb[3,4]+183415/1776I Spbb[1,5]^2Spaa[1,6]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]^3Spbb[2,4]Spbb[3,4]-109365/592I Spbb[1,5]Spaa[2,4]^3Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^3Spaa[2,6]Spbb[3,4]-1071695/3552I Spbb[1,5]Spaa[2,4]^3Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[3,4]Spaa[3,5]Spbb[3,5]+5/12I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[2,4]^3Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[3,4]-248013/592I Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[3,4]-200375/1776I Spbb[1,5]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2+152285/888I Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[3,5]Spbb[3,5]+3/16I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[2,6]Spbb[3,4]+347/6I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[2,6]Spbb[3,4]+100593/1184I Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]^3Spbb[2,4]Spbb[2,5]Spaa[2,6]Spbb[3,4]-37/8I Spaa[1,4]^2Spbb[1,5]^4Spaa[1,6]Spbb[2,4]Spaa[2,5]^3Spbb[3,5]-725477/3552I Spaa[1,4]Spaa[1,5]Spbb[1,5]^4Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,5]^2Spbb[3,5]+53/16I Spaa[1,5]^3Spbb[1,5]^4Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[3,5]+1153687/3552I Spaa[1,5]^2Spbb[1,5]^4Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[3,5]+78933/592I Spaa[1,2]Spaa[1,4]Spbb[1,5]^4Spaa[1,6]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,5]^2-7/2I Spaa[1,2]Spaa[1,5]^2Spbb[1,5]^4Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]-96341/296I Spaa[1,2]Spaa[1,5]Spbb[1,5]^4Spaa[1,6]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]-676061/444I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,5]^3Spbb[2,5]Spbb[3,5]+1912247/3552I Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]+5716219/3552I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]-306203/444I Spaa[1,2]Spaa[1,5]Spbb[1,5]^3Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]-15975/592I Spaa[1,2]Spbb[1,5]^3Spaa[1,6]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]^2Spbb[2,5]+7025/148I Spaa[1,4]^2Spbb[1,5]^3Spbb[2,4]Spaa[2,5]^3Spbb[3,5]^2Spaa[3,6]-22917/1184I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,4]Spbb[2,4]Spaa[2,5]^2Spbb[3,5]^2Spaa[3,6]-447757/1184I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,5]^2Spaa[3,5]Spbb[3,5]^2+228565/1184I Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[3,5]^2Spaa[3,6]+222251/3552I Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2+652933/3552I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]^2-249883/888I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,5]^2Spbb[3,5]-11377/3552I Spaa[1,2]Spaa[1,4]Spbb[1,5]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,5]^2Spbb[3,5]Spaa[3,6]+225707/3552I Spaa[1,5]^2Spbb[1,5]^3Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[3,5]+934529/3552I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[3,5]-79507/296I Spaa[1,2]Spaa[1,5]Spbb[1,5]^3Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[3,5]Spaa[3,6]-17/12I Spaa[1,2]^2Spbb[1,2]Spaa[1,5]Spbb[1,5]^3Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]+59/8I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]^3Spaa[1,6]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]+218225/3552I Spaa[1,2]Spaa[1,5]Spbb[1,5]^3Spaa[2,3]Spbb[2,3]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,6]-254221/888I Spaa[1,2]Spbb[1,5]^3Spaa[1,6]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,5]-78643/888I Spaa[1,2]^2Spbb[1,5]^3Spbb[2,3]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spaa[3,6]+707677/1776I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spbb[3,5]-37981/3552I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]^3Spbb[2,5]^2Spbb[3,5]+24125/3552I Spaa[1,2]Spbb[1,5]^2Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]+77237/3552I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]^3Spbb[2,5]Spbb[3,5]^2Spaa[3,6]+1734185/3552I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]^2Spaa[3,6]+4457/1776I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2-529933/3552I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,5]Spbb[3,5]^2+575741/3552I Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]-679913/3552I Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]-315997/1776I Spaa[1,2]Spbb[1,5]^2Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]Spaa[3,6]-159417/1184I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]^2Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]-88113/592I Spaa[1,2]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]+1306385/3552I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]^2Spaa[3,5]Spbb[3,5]^3Spaa[3,6]-552955/3552I Spaa[1,4]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]^3Spaa[3,4]Spbb[3,5]^3Spaa[3,6]+21903/592I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]+50429/888I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]^3-578867/3552I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]^3-152633/888I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]^2Spaa[3,4]Spbb[3,5]^3Spaa[3,6]+466427/3552I Spaa[1,4]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,5]^2Spbb[3,5]^2Spaa[3,6]+578839/3552I Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[3,5]^2Spaa[3,6]-6199/148I Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2-452753/1184I Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]^2+100699/1776I Spaa[1,2]Spbb[1,5]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,5]^2Spaa[3,4]Spbb[3,5]^2Spaa[3,6]-70119/296I Spaa[1,5]Spbb[1,5]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[3,5]+69595/888I Spbb[1,5]^2Spaa[1,6]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[3,5]+37381/1184I Spaa[1,2]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[3,5]Spaa[3,6]-1/8I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,5]^2Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]+221903/3552I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,6]+15758/111I Spaa[1,2]Spbb[1,5]^2Spaa[2,3]^2Spbb[2,3]^3Spaa[2,4]^2Spbb[2,4]Spaa[2,6]-417725/3552I Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]^3Spbb[2,5]^3Spaa[2,6]Spbb[3,5]-127821/1184I Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]^3Spbb[2,5]^2Spbb[3,5]^2Spaa[3,6]-36251/296I Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spaa[3,5]Spbb[3,5]^2-1192181/3552I Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spbb[3,5]+95909/1184I Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]+161/48I Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]^3-700391/3552I Spbb[1,5]Spaa[2,4]Spbb[2,4]Spaa[2,5]^3Spbb[2,5]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]-35747/296I Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]^2Spaa[3,6]-374147/3552I Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2-12771/296I Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]-301363/3552I Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]^4Spaa[3,6]-1/16I Spbb[1,5]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,5]^3Spbb[3,5]^4+12953/74I Spbb[1,5]Spaa[2,4]Spbb[2,4]Spaa[2,5]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]-320159/3552I Spbb[1,5]Spbb[2,4]Spaa[2,5]^3Spaa[3,4]^2Spbb[3,5]^4Spaa[3,6]-57627/296I Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]-587/48I Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]^3+70159/888I Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,5]^2Spaa[3,4]Spbb[3,5]^3Spaa[3,6]-51199/3552I Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[3,5]^2Spaa[3,6]-247/12I Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2-26/3I Spbb[1,5]Spaa[2,3]^3Spbb[2,3]^3Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[3,5]+737317/3552I Spaa[1,4]^2Spbb[1,5]^4Spaa[1,6]Spaa[2,4]Spaa[2,5]Spbb[3,4]^2Spaa[3,5]-13/8I Spaa[1,4]Spaa[1,5]Spbb[1,5]^4Spaa[1,6]Spaa[2,4]^2Spbb[3,4]^2Spaa[3,5]-1359521/3552I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,4]^2Spaa[3,5]-41/16I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^3Spbb[2,5]Spbb[3,4]^2Spaa[3,5]+96613/1776I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^2Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]-84851/592I Spbb[1,2]Spaa[1,4]^2Spbb[1,5]^3Spaa[1,6]Spaa[2,3]Spaa[2,4]Spaa[2,5]Spbb[3,4]^2+36877/3552I Spbb[1,2]Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[3,4]^2+1/2I Spbb[1,3]Spaa[1,4]^2Spbb[1,5]^3Spaa[1,6]Spaa[2,3]Spaa[2,4]Spbb[3,4]^2Spaa[3,5]+11/24I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[3,4]^2Spaa[3,5]+437173/3552I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^3Spbb[2,5]^2Spaa[2,6]Spbb[3,4]^2Spaa[3,5]-980227/3552I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^3Spaa[2,5]Spbb[2,5]^2Spbb[3,4]^2Spaa[3,5]-153/296I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^3Spbb[2,5]Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]+863803/3552I Spbb[1,2]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,4]^2-9355/1776I Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]^3Spbb[2,5]Spbb[3,4]^2+3991/1776I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,5]Spbb[3,4]^2Spaa[3,5]-372563/3552I Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spbb[3,4]^2Spaa[3,5]-17/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[3,4]^2-33325/3552I Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,5]^2Spaa[1,6]Spaa[2,3]^2Spaa[2,4]Spbb[3,4]^2+142807/3552I Spbb[1,2]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]^2Spbb[3,4]^2-5/8I Spbb[1,5]Spaa[2,4]^3Spaa[2,5]Spbb[2,5]^3Spaa[2,6]Spbb[3,4]^2Spaa[3,5]+25/16I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spaa[2,4]^3Spbb[2,5]^2Spaa[2,6]Spbb[3,4]^2+157/6I Spbb[1,2]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spaa[2,4]^3Spaa[2,5]Spbb[2,5]^2Spbb[3,4]^2+143/16I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spaa[2,4]^3Spbb[2,5]^2Spbb[3,4]^2Spaa[3,5]-3083/32I Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]^3Spbb[2,5]^2Spaa[2,6]Spbb[3,4]^2Spaa[3,5]+252809/3552I Spaa[1,2]Spbb[1,2]^2Spbb[1,5]Spaa[1,6]Spaa[2,3]Spaa[2,4]^3Spbb[2,5]Spbb[3,4]^2-26833/888I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,5]Spbb[3,4]^2-6101/1184I Spbb[1,2]Spbb[1,5]Spaa[1,6]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spbb[3,4]^2+393619/3552I Spbb[1,2]Spaa[2,3]Spaa[2,4]^3Spaa[2,5]Spbb[2,5]^3Spaa[2,6]Spbb[3,4]^2+9/4I Spbb[1,3]Spaa[2,3]Spaa[2,4]^3Spbb[2,5]^3Spaa[2,6]Spbb[3,4]^2Spaa[3,5]+402425/3552I Spaa[1,2]Spbb[1,2]^2Spaa[2,3]Spaa[2,4]^3Spbb[2,5]^2Spaa[2,6]Spbb[3,4]^2-119/48I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spaa[2,3]^2Spaa[2,4]^3Spbb[2,5]^2Spbb[3,4]^2-125/48I Spbb[1,2]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]^3Spbb[2,5]^2Spaa[2,6]Spbb[3,4]^2-3/4I Spaa[1,4]^2Spaa[1,5]Spbb[1,5]^5Spaa[1,6]Spaa[2,5]^2Spbb[3,4]+741979/3552I Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^5Spaa[1,6]Spaa[2,4]Spaa[2,5]Spbb[3,4]-35/16I Spaa[1,5]^3Spbb[1,5]^5Spaa[1,6]Spaa[2,4]^2Spbb[3,4]-399421/1184I Spaa[1,4]^2Spbb[1,5]^4Spaa[1,6]Spaa[2,5]^3Spbb[2,5]Spbb[3,4]+1628735/1184I Spaa[1,4]Spaa[1,5]Spbb[1,5]^4Spaa[1,6]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,4]-1081255/888I Spaa[1,5]^2Spbb[1,5]^4Spaa[1,6]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,4]-25/16I Spaa[1,4]^2Spbb[1,5]^4Spaa[1,6]Spaa[2,5]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]+247869/1184I Spaa[1,4]Spaa[1,5]Spbb[1,5]^4Spaa[1,6]Spaa[2,4]Spaa[2,5]Spbb[3,4]Spaa[3,5]Spbb[3,5]+47881/888I Spaa[1,5]^2Spbb[1,5]^4Spaa[1,6]Spaa[2,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]+62833/592I Spaa[1,2]Spbb[1,2]Spaa[1,4]^2Spbb[1,5]^4Spaa[1,6]Spaa[2,5]^2Spbb[3,4]+492209/3552I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spaa[1,5]Spbb[1,5]^4Spaa[1,6]Spaa[2,4]Spaa[2,5]Spbb[3,4]-15/8I Spaa[1,2]Spbb[1,2]Spaa[1,5]^2Spbb[1,5]^4Spaa[1,6]Spaa[2,4]^2Spbb[3,4]+13/16I Spbb[1,3]Spaa[1,4]^2Spaa[1,5]Spbb[1,5]^4Spaa[1,6]Spaa[2,3]Spaa[2,5]Spbb[3,4]+64757/592I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,5]^4Spaa[1,6]Spaa[2,5]^2Spbb[3,4]+3/16I Spbb[1,3]Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^4Spaa[1,6]Spaa[2,3]Spaa[2,4]Spbb[3,4]+143197/3552I Spaa[1,4]^2Spbb[1,5]^4Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,5]^2Spbb[3,4]+427829/3552I Spaa[1,4]Spaa[1,5]Spbb[1,5]^4Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spbb[3,4]-49/12I Spaa[1,5]^2Spbb[1,5]^4Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[3,4]+963445/1184I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]Spaa[2,5]^3Spbb[2,5]^2Spbb[3,4]-86029/296I Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[3,4]-117802/111I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^2Spaa[2,5]^2Spbb[2,5]^2Spbb[3,4]-117303/592I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]Spbb[3,5]-12599/96I Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[3,5]Spbb[3,5]-986167/3552I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,4]+69/16I Spaa[1,2]Spbb[1,2]Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,4]-193483/1184I Spbb[1,3]Spaa[1,4]^2Spbb[1,5]^3Spaa[1,6]Spaa[2,3]Spaa[2,5]^2Spbb[2,5]Spbb[3,4]-57781/3552I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spbb[3,4]+47/8I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^3Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,5]Spbb[3,4]+53035/592I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,4]-234047/888I Spaa[1,5]^2Spbb[1,5]^3Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,4]-95881/888I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,4]-3/8I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]Spaa[2,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2+12257/222I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2+13/8I Spbb[1,3]Spaa[1,4]^2Spbb[1,5]^3Spaa[1,6]Spaa[2,3]Spaa[2,5]Spbb[3,4]Spaa[3,5]Spbb[3,5]-131/48I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,3]Spaa[2,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]-14197/444I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spbb[3,4]Spaa[3,5]Spbb[3,5]-3295/96I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]+3/8I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]Spaa[2,5]Spbb[3,4]+3/4I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]^2Spbb[3,4]+402269/3552I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,5]^3Spaa[1,6]Spaa[2,3]Spaa[2,5]Spbb[3,4]+43537/3552I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,3]Spaa[2,4]Spbb[3,4]-34153/592I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[3,4]-1/8I Spbb[1,3]^2Spaa[1,4]^2Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,3]^2Spbb[3,4]+424247/3552I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]^3Spaa[1,6]Spaa[2,3]Spaa[2,5]Spbb[3,4]-269521/3552I Spbb[1,3]Spaa[1,4]^2Spbb[1,5]^3Spaa[1,6]Spaa[2,3]^2Spbb[2,3]Spaa[2,5]Spbb[3,4]-10253/1184I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[3,4]-73951/888I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]Spaa[2,5]Spbb[3,4]-90617/1184I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]^2Spbb[3,4]-67309/444I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spaa[2,5]^2Spbb[2,5]^3Spaa[2,6]Spbb[3,4]-3401/1776I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spaa[2,5]^3Spbb[2,5]^3Spbb[3,4]-45315/296I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[3,4]Spaa[3,5]Spbb[3,5]+91275/1184I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[3,4]+28139/222I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,3]Spaa[2,4]^2Spbb[2,5]^2Spaa[2,6]Spbb[3,4]+101129/1776I Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[3,4]+19835/1776I Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spaa[2,5]^2Spbb[2,5]^2Spbb[3,4]-387479/3552I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2+385643/3552I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2-130709/888I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]Spbb[3,5]-184475/3552I Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[3,5]Spbb[3,5]+476161/3552I Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spbb[3,5]+47/48I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,4]-249997/3552I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,4]-3623/888I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,5]Spbb[3,4]-344965/1776I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,4]+465193/3552I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]^2Spaa[1,6]Spaa[2,3]^2Spaa[2,5]Spbb[2,5]Spbb[3,4]-76583/1184I Spbb[1,3]^2Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]^2Spaa[2,4]Spbb[2,5]Spbb[3,4]-16439/444I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spbb[3,4]+15363/296I Spaa[1,5]Spbb[1,5]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,4]+25/16I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2-587/48I Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2-19/16I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]^2Spaa[1,6]Spaa[2,3]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]-1151/32I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]-385/16I Spbb[1,5]^2Spaa[1,6]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]+9/8I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,5]^2Spaa[1,6]Spaa[2,4]^2Spbb[3,4]+1/16I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]Spbb[3,4]+911/96I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]^2Spaa[1,6]Spaa[2,3]^2Spbb[3,4]-321/16I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[3,4]+195/16I Spaa[1,2]Spbb[1,2]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]^2Spbb[3,4]+1223/96I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]^2Spbb[1,5]^2Spaa[1,6]Spaa[2,3]^2Spbb[3,4]-3389/96I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]^3Spbb[2,3]^2Spaa[2,4]Spbb[3,4]-583/48I Spbb[1,5]^2Spaa[1,6]Spaa[2,3]^3Spbb[2,3]^3Spaa[2,4]^2Spbb[3,4]-5/8I Spbb[1,5]Spaa[2,4]^2Spaa[2,5]^3Spbb[2,5]^4Spaa[2,6]Spbb[3,4]-5/8I Spbb[1,5]Spaa[2,4]^2Spaa[2,5]^2Spbb[2,5]^3Spaa[2,6]Spbb[3,4]Spaa[3,5]Spbb[3,5]-35/16I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[2,4]^2Spaa[2,5]^2Spbb[2,5]^3Spaa[2,6]Spbb[3,4]-523/48I Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spaa[2,5]^2Spbb[2,5]^3Spaa[2,6]Spbb[3,4]+1/3I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2+943/48I Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2-617/32I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,3]^2Spaa[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spbb[3,5]+1331/48I Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[3,5]Spbb[3,5]+3/16I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,5]Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,4]+523/48I Spbb[1,5]Spaa[2,3]^3Spbb[2,3]^3Spaa[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[3,4]-9/8I Spbb[1,3]Spaa[2,3]Spaa[2,4]^2Spbb[2,5]^2Spaa[2,6]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2+1/16I Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^5Spaa[1,6]Spaa[2,5]^2Spbb[3,5]+31/24I Spaa[1,5]^3Spbb[1,5]^5Spaa[1,6]Spaa[2,4]Spaa[2,5]Spbb[3,5]-7/16I Spaa[1,2]Spbb[1,3]Spaa[1,5]^3Spbb[1,5]^5Spaa[1,6]Spaa[2,4]-1/2I Spaa[1,2]^2Spaa[1,5]^2Spbb[1,5]^5Spbb[2,3]Spaa[2,5]Spaa[4,6]+1/2I Spaa[1,2]Spaa[1,5]^3Spbb[1,5]^5Spbb[2,3]Spaa[2,4]Spaa[2,6]-17/24I Spaa[1,2]Spaa[1,5]^2Spbb[1,5]^4Spaa[2,5]^2Spbb[2,5]Spbb[3,5]Spaa[4,6]+181/48I Spaa[1,4]Spaa[1,5]Spbb[1,5]^4Spaa[1,6]Spaa[2,5]^3Spbb[2,5]Spbb[3,5]-203/48I Spaa[1,5]^3Spbb[1,5]^4Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,5]+185/48I Spaa[1,5]^2Spbb[1,5]^4Spaa[1,6]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]-55/48I Spaa[1,2]^2Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^4Spaa[2,5]Spbb[2,5]Spaa[4,6]+101/48I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^4Spaa[1,6]Spaa[2,5]^2Spbb[2,5]+5/8I Spaa[1,2]Spbb[1,3]Spaa[1,5]^3Spbb[1,5]^4Spaa[2,4]Spbb[2,5]Spaa[2,6]+43/12I Spaa[1,2]Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^4Spaa[1,6]Spaa[2,4]Spaa[2,5]Spbb[2,5]+31/16I Spaa[1,2]^2Spaa[1,5]Spbb[1,5]^4Spbb[2,3]Spaa[2,5]^2Spbb[2,5]Spaa[4,6]+5/48I Spaa[1,2]Spaa[1,4]Spbb[1,5]^4Spaa[1,6]Spbb[2,3]Spaa[2,5]^3Spbb[2,5]+7/3I Spaa[1,2]Spaa[1,5]^2Spbb[1,5]^4Spbb[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]+77/16I Spaa[1,2]Spaa[1,5]Spbb[1,5]^4Spaa[1,6]Spbb[2,3]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]+23/48I Spaa[1,3]Spaa[1,5]^2Spbb[1,5]^4Spaa[2,5]^2Spbb[3,5]^2Spaa[4,6]+17/16I Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^4Spaa[2,5]^2Spbb[3,5]^2Spaa[3,6]-31/16I Spaa[1,4]Spaa[1,5]Spbb[1,5]^4Spaa[1,6]Spaa[2,5]^2Spaa[3,5]Spbb[3,5]^2+41/48I Spaa[1,5]^3Spbb[1,5]^4Spaa[2,4]Spaa[2,5]Spbb[3,5]^2Spaa[3,6]+1/8I Spaa[1,5]^3Spbb[1,5]^4Spaa[2,4]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2+27/16I Spaa[1,5]^2Spbb[1,5]^4Spaa[1,6]Spaa[2,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]^2-13/12I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^4Spaa[2,5]Spbb[3,5]Spaa[4,6]-41/48I Spbb[1,3]Spaa[1,5]^3Spbb[1,5]^4Spaa[1,6]Spaa[2,3]Spaa[2,4]Spbb[3,5]+3/8I Spaa[1,2]Spbb[1,3]Spaa[1,5]^3Spbb[1,5]^4Spaa[2,4]Spbb[3,5]Spaa[3,6]+1/16I Spaa[1,2]Spaa[1,5]^2Spbb[1,5]^4Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[3,5]Spaa[4,6]+1/4I Spaa[1,5]^3Spbb[1,5]^4Spaa[2,3]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spbb[3,5]+3/16I Spaa[1,2]^3Spbb[1,2]Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^4Spaa[4,6]-1/8I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^4Spaa[1,6]Spaa[2,4]-7/8I Spaa[1,2]^3Spbb[1,2]Spaa[1,5]Spbb[1,5]^4Spbb[2,3]Spaa[2,5]Spaa[4,6]+15/16I Spaa[1,2]^2Spbb[1,2]Spaa[1,5]^2Spbb[1,5]^4Spbb[2,3]Spaa[2,4]Spaa[2,6]+1/16I Spaa[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[1,5]^2Spbb[1,5]^4Spaa[4,6]-5/8I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^4Spaa[1,6]Spaa[2,3]-9/16I Spaa[1,2]^2Spbb[1,3]^2Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^4Spaa[3,6]-41/16I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[1,5]Spbb[1,5]^4Spaa[1,6]Spaa[2,5]-5/48I Spaa[1,2]^2Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^4Spaa[2,3]Spbb[2,3]Spaa[4,6]+27/16I Spaa[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]^4Spbb[2,3]Spaa[2,5]Spaa[4,6]+3/4I Spaa[1,2]Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^4Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]+7/8I Spaa[1,2]^2Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^4Spbb[2,3]Spaa[2,4]Spaa[3,6]-7/8I Spaa[1,2]^2Spaa[1,5]Spbb[1,5]^4Spaa[2,3]Spbb[2,3]^2Spaa[2,5]Spaa[4,6]-5/48I Spaa[1,2]^2Spaa[1,3]Spbb[1,5]^4Spbb[2,3]^2Spaa[2,5]^2Spaa[4,6]+15/16I Spaa[1,2]Spaa[1,5]^2Spbb[1,5]^4Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[2,6]+23/8I Spaa[1,2]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]^3Spbb[2,5]^2Spbb[3,5]Spaa[4,6]-47/24I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,5]^4Spbb[2,5]^2Spbb[3,5]-107/48I Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spbb[3,5]+157/24I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]Spaa[2,5]^3Spbb[2,5]^2Spbb[3,5]+5/48I Spaa[1,2]^2Spbb[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]^2Spbb[2,5]^2Spaa[4,6]-5/8I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,5]^3Spbb[2,5]^2+23/8I Spaa[1,2]Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]-13/24I Spaa[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^2-5/24I Spaa[1,2]^2Spbb[1,5]^3Spbb[2,3]Spaa[2,5]^3Spbb[2,5]^2Spaa[4,6]+107/48I Spaa[1,2]Spaa[1,5]Spbb[1,5]^3Spbb[2,3]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]-25/48I Spaa[1,2]Spbb[1,5]^3Spaa[1,6]Spbb[2,3]Spaa[2,4]Spaa[2,5]^3Spbb[2,5]^2+21/8I Spaa[1,5]^2Spbb[1,5]^3Spaa[2,3]Spaa[2,5]^2Spbb[2,5]Spbb[3,5]^2Spaa[4,6]-175/24I Spaa[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]^3Spbb[2,5]Spbb[3,5]^2Spaa[4,6]+347/48I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]^3Spbb[2,5]Spbb[3,5]^2Spaa[3,6]-9/2I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,5]^3Spbb[2,5]Spaa[3,5]Spbb[3,5]^2-1/2I Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2+1/4I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,5]Spbb[3,5]^2-53/48I Spbb[1,3]Spaa[1,5]^3Spbb[1,5]^3Spaa[2,3]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spbb[3,5]+9/16I Spaa[1,2]Spaa[1,3]Spbb[1,5]^3Spbb[2,3]Spaa[2,5]^3Spbb[2,5]Spbb[3,5]Spaa[4,6]-21/8I Spaa[1,2]^3Spbb[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spbb[2,5]Spaa[4,6]-5/48I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spaa[2,5]^2Spbb[2,5]+1I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]Spbb[2,5]Spaa[2,6]-3I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]Spaa[2,5]Spbb[2,5]-23/8I Spaa[1,2]^2Spbb[1,2]Spaa[1,5]Spbb[1,5]^3Spbb[2,3]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]-5/48I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]^3Spaa[1,6]Spbb[2,3]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]-13/4I Spaa[1,2]^2Spbb[1,3]^2Spaa[1,5]^2Spbb[1,5]^3Spaa[2,3]Spbb[2,5]Spaa[4,6]-63/16I Spaa[1,2]Spbb[1,3]^2Spaa[1,5]^2Spbb[1,5]^3Spaa[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,5]+5/48I Spaa[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,5]^3Spbb[2,3]Spaa[2,5]^2Spbb[2,5]Spaa[4,6]+3I Spaa[1,5]^2Spbb[1,5]^3Spaa[2,3]Spaa[2,5]Spaa[3,5]Spbb[3,5]^3Spaa[4,6]-215/48I Spaa[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]^2Spaa[3,5]Spbb[3,5]^3Spaa[4,6]-15/16I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]^2Spaa[3,5]Spbb[3,5]^3Spaa[3,6]+1/8I Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]^3+5/4I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]^3-83/48I Spbb[1,3]Spaa[1,5]^3Spbb[1,5]^3Spaa[2,3]Spaa[2,4]Spbb[3,5]^2Spaa[3,6]+1/16I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^3Spaa[1,6]Spaa[2,3]Spaa[2,4]Spaa[3,5]Spbb[3,5]^2+7/16I Spaa[1,5]^2Spbb[1,5]^3Spaa[2,3]^2Spbb[2,3]Spaa[2,5]Spbb[3,5]^2Spaa[4,6]+1/4I Spaa[1,3]^2Spbb[1,5]^3Spbb[2,3]Spaa[2,5]^3Spbb[3,5]^2Spaa[4,6]+3/4I Spaa[1,5]^2Spbb[1,5]^3Spaa[2,3]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spaa[3,5]Spbb[3,5]^2+21/8I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spbb[3,5]Spaa[4,6]+1/16I Spaa[1,2]^2Spbb[1,3]^2Spaa[1,5]^2Spbb[1,5]^3Spaa[3,4]Spbb[3,5]Spaa[3,6]+7/24I Spaa[1,2]Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^3Spaa[2,3]^2Spbb[2,3]Spbb[3,5]Spaa[4,6]+3/16I Spaa[1,2]^4Spbb[1,2]^2Spbb[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[4,6]+1/8I Spaa[1,2]^3Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]^3Spaa[4,6]+21/4I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,3]+41/16I Spaa[1,2]^3Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[3,6]+3/16I Spaa[1,2]^3Spbb[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[2,3]Spbb[2,3]Spaa[4,6]+1/16I Spaa[1,2]^2Spaa[1,3]^2Spbb[1,3]^3Spaa[1,5]Spbb[1,5]^3Spaa[4,6]+43/16I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,3]+41/16I Spaa[1,2]^2Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[3,6]+43/16I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,3]^2Spbb[2,3]-15/16I Spaa[1,2]Spbb[1,5]^2Spaa[2,5]^4Spbb[2,5]^3Spbb[3,5]Spaa[4,6]+25/16I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]^3Spbb[2,5]^3Spaa[2,6]Spbb[3,5]-5/4I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]Spaa[2,5]^4Spbb[2,5]^3Spbb[3,5]-5/8I Spaa[1,2]^2Spbb[1,3]Spbb[1,5]^2Spaa[2,5]^3Spbb[2,5]^3Spaa[4,6]-15/16I Spaa[1,2]Spbb[1,3]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]Spaa[2,5]^3Spbb[2,5]^3-15/16I Spaa[1,2]Spbb[1,5]^2Spbb[2,3]Spaa[2,4]Spaa[2,5]^3Spbb[2,5]^3Spaa[2,6]-4I Spaa[1,3]Spbb[1,5]^2Spaa[2,5]^4Spbb[2,5]^2Spbb[3,5]^2Spaa[4,6]+49/16I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]^4Spbb[2,5]^2Spbb[3,5]^2Spaa[3,6]+5/8I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spaa[3,5]Spbb[3,5]^2-27/8I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]Spaa[2,5]^3Spbb[2,5]^2Spaa[3,5]Spbb[3,5]^2-5/8I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]^2Spaa[2,5]^3Spbb[2,5]^2Spbb[3,5]Spaa[4,6]-15/16I Spaa[1,2]Spbb[1,3]^2Spaa[1,5]^2Spbb[1,5]^2Spaa[2,3]Spaa[2,4]Spbb[2,5]^2Spaa[2,6]+1/16I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spbb[2,5]Spaa[2,6]+1/16I Spaa[1,2]^2Spaa[1,3]Spbb[1,3]^3Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[2,5]Spaa[4,6]-1/16I Spaa[1,2]^3Spbb[1,3]^3Spaa[1,5]Spbb[1,5]^2Spbb[2,5]Spaa[3,4]Spaa[3,6]+3I Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]^4Spaa[4,6])/(Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],6](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(+5/128I Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[2,3]Spaa[4,5]Spbb[4,5]Spab[2,Sp[1]+Sp[6],3]Spab[4,Sp[1]+Sp[6],5]Spab[6,Sp[2]+Sp[3],1](s[4,5,6]-s[4,5,1])(s[6,1,2]-s[6,1,3])(s[2,3,4]-s[2,3,5]))/(Spab[1,Sp[2]+Sp[3],6]Spab[3,Sp[1]+Sp[6],2]Spab[5,Sp[1]+Sp[6],4](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^3)

==> anc/AllOneLoop6Gluons/6g_pmpmpm_G/triangle_2_.m <==
0

==> anc/AllOneLoop6Gluons/6g_pmpmpm_G/triangle_3_.m <==
(+1/2I Spaa[1,2]Spbb[1,2]Spaa[1,6]^3Spbb[2,3]^3s[2,3,4]^3)/(Spbb[3,4]Spaa[5,6]Spab[1,Sp[3]+Sp[4],2]^4Spab[1,Sp[2]+Sp[3],4]Spab[5,Sp[1]+Sp[6],2])+
(-1/2I Spaa[1,2]Spbb[1,6]^3Spab[4,Sp[1]+Sp[6],2]^4)/(Spbb[2,6]^4Spaa[3,4]Spaa[4,5]Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2]s[3,4,5])+
(+1/2I Spbb[1,2]Spaa[2,3]^3Spab[1,Sp[2]+Sp[3],5]^4)/(Spaa[1,3]^4Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],6]s[1,2,3])

==> anc/AllOneLoop6Gluons/6g_pmpmpm_G/triangle_4_.m <==
(+1/2I Spaa[1,2]^3Spbb[5,6]^2Spab[1,Sp[2]+Sp[3],1]Spab[1,Sp[2]+Sp[3],5]s[1,2,3]^2)/(Spaa[1,3]Spaa[2,3]Spbb[4,5]Spab[1,Sp[2]+Sp[3],4]Spab[1,Sp[2]+Sp[3],6]^4)+
(+1/2I Spaa[1,2]^3Spbb[5,6]Spab[1,Sp[2]+Sp[3],1]Spab[1,Sp[2]+Sp[3],5]Spab[3,Sp[1]+Sp[2],5]s[1,2,3])/(Spaa[1,3]^2Spaa[2,3]Spbb[4,5]Spab[1,Sp[2]+Sp[3],4]Spab[1,Sp[2]+Sp[3],6]^3)+
(+1/2I Spaa[1,2]^3Spab[1,Sp[2]+Sp[3],1]Spab[1,Sp[2]+Sp[3],5]Spab[3,Sp[1]+Sp[2],5]^2)/(Spaa[1,3]^3Spaa[2,3]Spbb[4,5]Spab[1,Sp[2]+Sp[3],4]Spab[1,Sp[2]+Sp[3],6]^2)+
(+1/2I Spaa[1,2]^3Spab[1,Sp[2]+Sp[3],1]Spab[1,Sp[2]+Sp[3],5]Spab[3,Sp[1]+Sp[2],5]^3)/(Spaa[1,3]^4Spaa[2,3]Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],4]Spab[1,Sp[2]+Sp[3],6]s[1,2,3])

==> anc/AllOneLoop6Gluons/6g_pmpmpm_G/triangle_5_.m <==
0

==> anc/AllOneLoop6Gluons/6g_pmpmpm_G/triangle_6_.m <==
(-1/2I Spab[1,Sp[2]+Sp[3],1]Spab[1,Sp[2]+Sp[3],5]^4Spab[2,Sp[1]+Sp[3],6]^3)/(Spaa[1,3]Spaa[2,3]Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],4]Spab[1,Sp[2]+Sp[3],6]^4s[1,2,3])+
(-1/2I Spab[1,Sp[2]+Sp[3],1]Spab[1,Sp[2]+Sp[3],5]^4Spab[2,Sp[1]+Sp[3],6]^2)/(Spaa[1,3]^2Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],4]Spab[1,Sp[2]+Sp[3],6]^3s[1,2,3])+
(-1/2I Spaa[2,3]Spab[1,Sp[2]+Sp[3],1]Spab[1,Sp[2]+Sp[3],5]^4Spab[2,Sp[1]+Sp[3],6])/(Spaa[1,3]^3Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],4]Spab[1,Sp[2]+Sp[3],6]^2s[1,2,3])+
(-1/2I Spaa[2,3]^2Spab[1,Sp[2]+Sp[3],1]Spab[1,Sp[2]+Sp[3],5]^4)/(Spaa[1,3]^4Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],4]Spab[1,Sp[2]+Sp[3],6]s[1,2,3])

==> anc/AllOneLoop6Gluons/6g_ppmpmm_G/AllCutInfo <==
Format:
 I: Internal Line Label
 Number: External Line Label
each followed by:
 p: Positive Helicity Label
 n: Negative Helicity Label

box(1): Im1pIpIm2pImIp3mIpIm4p5m6mIp
box(2): Im1pImIp2pImIp3mImIp4p5m6mIp
box(3): Im1pIpIm2pImIp3m4pImIp5m6mIp
box(4): Im1pImIp2pImIp3m4pImIp5m6mIp
box(5): Im1pIpIm2pImIp3m4p5mIpIm6mIp
box(6): Im1pImIp2pImIp3m4p5mImIp6mIp
box(7): Im1pIpIm2p3mIpIm4p5mIpIm6mIp
box(8): Im1pImIp2p3mImIp4p5mImIp6mIp
box(9): Ip1pImIp2p3mImIp4p5mImIp6mIm
box(12): Im6m1pIpIm2pIpIm3mIpIm4p5mIp
box(13): Im6m1pIpIm2pImIp3mIpIm4p5mIp
box(14): Im1p2pImIp3mIpIm4pImIp5m6mIp
box(15): Im1p2pImIp3mImIp4pImIp5m6mIp
box(16): Ip6m1pImIp2pImIp3mImIp4p5mIm
box(22): Im6m1p2pIpIm3mIpIm4pIpIm5mIp
box(25): Im6m1p2pImIp3mIpIm4pImIp5mIp
box(28): Ip6m1p2pImIp3mImIp4pImIp5mIm
triangle(1): Im1pIpIm2pImIp3m4p5m6mIp
triangle(2): Im1pImIp2pImIp3m4p5m6mIp
triangle(3): Im1pIpIm2p3mIpIm4p5m6mIp
triangle(4): Im1pImIp2p3mImIp4p5m6mIp
triangle(5): Ip1pImIp2p3mImIp4p5m6mIm
triangle(6): Im1pIpIm2p3m4pImIp5m6mIp
triangle(7): Im1pImIp2p3m4pImIp5m6mIp
triangle(8): Im1pIpIm2p3m4p5mIpIm6mIp
triangle(9): Im1pImIp2p3m4p5mImIp6mIp
triangle(10): Ip1pImIp2p3m4p5mImIp6mIm
triangle(11): Im6m1pIpIm2pIpIm3m4p5mIp
triangle(12): Im6m1pIpIm2pImIp3m4p5mIp
triangle(13): Im1p2pImIp3mIpIm4p5m6mIp
triangle(14): Im1p2pImIp3mImIp4p5m6mIp
triangle(15): Ip6m1pImIp2pImIp3m4p5mIm
triangle(16): Im6m1pIpIm2p3mIpIm4p5mIp
triangle(17): Im1p2pImIp3m4pImIp5m6mIp
triangle(18): Ip6m1pImIp2p3mImIp4p5mIm
triangle(24): Im6m1p2pIpIm3mIpIm4p5mIp
triangle(25): Im5m6m1pIpIm2pIpIm3m4pIp
triangle(27): Im6m1p2pImIp3mIpIm4p5mIp
triangle(29): Ip5m6m1pIpIm2pImIp3m4pIm
triangle(30): Ip6m1p2pImIp3mImIp4p5mIm
triangle(31): Ip5m6m1pImIp2pImIp3m4pIm
triangle(41): Im6m1p2p3mIpIm4pIpIm5mIp
triangle(42): Im5m6m1p2pIpIm3mIpIm4pIp
triangle(44): Im6m1p2p3mIpIm4pImIp5mIp
triangle(48): Ip5m6m1p2pImIp3mIpIm4pIm
triangle(49): Ip6m1p2p3mImIp4pImIp5mIm
triangle(50): Ip5m6m1p2pImIp3mImIp4pIm
bubble(1): Im6m1pIpIm2p3m4p5mIp
bubble(2): Im1p2pImIp3m4p5m6mIp
bubble(3): Ip6m1pImIp2p3m4p5mIm
bubble(4): Im1p2p3mIpIm4p5m6mIp
bubble(5): Im6m1p2pIpIm3m4p5mIp
bubble(7): Im1p2p3mImIp4p5m6mIp
bubble(8): Im6m1p2pImIp3m4p5mIp
bubble(10): Ip1p2p3mImIp4p5m6mIm
bubble(11): Ip6m1p2pImIp3m4p5mIm
bubble(13): Im6m1p2p3mIpIm4p5mIp
bubble(14): Im5m6m1p2pIpIm3m4pIp
bubble(17): Ip6m1p2p3mImIp4p5mIm
bubble(18): Ip5m6m1p2pImIp3m4pIm


==> anc/AllOneLoop6Gluons/6g_ppmpmm_G/BenchmarkCheck.m <==
<< Spinors`;
On[Assert];
SetDirectory[NotebookDirectory[]];

DeclareSpinorMomentum[Sp[1], {{5.64112881713923583211*^-1+0I}, {-1.16142076352257195694+0I}}, {{5.64112881713923583211*^-1+0I, -1.16142076352257195694+0I}}]
DeclareSpinorMomentum[Sp[2], {{-4.64873538844630674696*^-20+1.85335672282795580206I}, {1.32099548452455967161-9.21202622323894240551*^-2I}}, {{-4.64873538844630674696*^-20+1.85335672282795580206I, -1.32099548452455967161-9.21202622323894239941*^-2I}}]
DeclareSpinorMomentum[Sp[3], {{9.84073342336265994776+24.5012162241276681106I}, {-8.26035705611370068419-37.076931065516607406I}}, {{-2.75038888418595501176*^-20+1.09652438845330411411I, 1.07867705577722402265*^-1+5.75982580979608616803*^-1I}}]
DeclareSpinorMomentum[Sp[4], {{-4.74492790697931048834*^-19+3.55417310336507049707I}, {6.33058642492599197397*^-2-4.78310974327741620683I}}, {{-4.74492790697931048834*^-19+3.55417310336507049707I, -6.33058642492599210204*^-2-4.78310974327741620683I}}]
DeclareSpinorMomentum[Sp[5], {{-2.81377738301297896336*^-20+1.12179610014139426362I}, {-7.79999145914050329739*^-1+5.27471949899611383022*^-3I}}, {{-2.81377738301297896336*^-20+1.12179610014139426362I, 7.79999145914050329739*^-1+5.27471949899611379126*^-3I}}]
DeclareSpinorMomentum[Sp[6], {{-5.61725829372124862027-22.8391814807276962475I}, {3.7790251619804524207+29.7585583367651368182I}}, {{-4.81833706135731732177*^-20+1.9209734775853276002I, 3.04012526364544427029*^-1-7.66730115871076791243*^-2I}}]

Assert[N[Import["tree.m"], 5] == N[(2.55238208392-59.2622060022I), 5]]
Assert[N[Import["box(1).m"], 5] == N[(21590.1792859+2452.17047139I), 5]]
Assert[N[Import["box(2).m"], 5] == N[(-25.4103531908-28.3226818304I), 5]]
Assert[N[Import["box(3).m"], 5] == N[(-8.639646271-812.252807072I), 5]]
Assert[N[Import["box(4).m"], 5] == N[(261.735725103-95.5166292286I), 5]]
Assert[N[Import["box(5).m"], 5] == N[(-1.82308714139-2.18061524652I), 5]]
Assert[N[Import["box(6).m"], 5] == N[(-1367.27933442-2968.29837426I), 5]]
Assert[N[Import["box(7).m"], 5] == N[(843093.108628+473351.884046I), 5]]
Assert[N[Import["box(8).m"], 5] == N[(173.365643028+84.2985457064I), 5]]
Assert[N[Import["box(9).m"], 5] == N[(2396126.46839-2951266.89121I), 5]]
Assert[N[Import["box(12).m"], 5] == N[(2970204.20451+4133453.58433I), 5]]
Assert[N[Import["box(13).m"], 5] == N[(480.903506474+417.291690203I), 5]]
Assert[N[Import["box(14).m"], 5] == N[(380789.224106+625892.460272I), 5]]
Assert[N[Import["box(15).m"], 5] == N[(229.536638729-1262.23979525I), 5]]
Assert[N[Import["box(16).m"], 5] == N[(3082755.05961-9323687.40712I), 5]]
Assert[N[Import["box(22).m"], 5] == N[(245279.425738+623993.01368I), 5]]
Assert[N[Import["box(25).m"], 5] == N[(79.9208390062-116.380054283I), 5]]
Assert[N[Import["box(28).m"], 5] == N[(4603202.35255+2032551.37179I), 5]]
Assert[N[Import["triangle(3).m"], 5] == N[(-1885.17135583+5509.38815038I), 5]]
Assert[N[Import["triangle(5).m"], 5] == N[(17738.6484944+11481.0176745I), 5]]
Assert[N[Import["triangle(8).m"], 5] == N[(3107.58744798-5573.28197924I), 5]]
Assert[N[Import["triangle(10).m"], 5] == N[(-19662.3267599-15928.0277053I), 5]]
Assert[N[Import["triangle(11).m"], 5] == N[(28714.9828845-21744.1683643I), 5]]
Assert[N[Import["triangle(15).m"], 5] == N[(-70731.220762-17161.5016493I), 5]]
Assert[N[Import["triangle(16).m"], 5] == N[(-46654.3346408-50224.8500106I), 5]]
Assert[N[Import["triangle(18).m"], 5] == N[(-148892.601461+89774.3311937I), 5]]
Assert[N[Import["triangle(24).m"], 5] == N[(23734.2157012-47355.0277398I), 5]]
Assert[N[Import["triangle(25).m"], 5] == N[(135.060938408-698.995428844I), 5]]
Assert[N[Import["triangle(30).m"], 5] == N[(-231668.69862-101514.086731I), 5]]
Assert[N[Import["triangle(31).m"], 5] == N[(-1741.57219014+2027.50571056I), 5]]
Assert[N[Import["triangle(41).m"], 5] == N[(-3781.03751395-2750.19335663I), 5]]
Assert[N[Import["triangle(42).m"], 5] == N[(6656.37726203+16211.8695673I), 5]]
Assert[N[Import["triangle(49).m"], 5] == N[(-29944.515258+11972.3809498I), 5]]
Assert[N[Import["triangle(50).m"], 5] == N[(119535.140872+59595.451557I), 5]]
Assert[N[Import["bubble(1).m"], 5] == N[(3.36965959881+56.134069777I), 5]]
Assert[N[Import["bubble(3).m"], 5] == N[(114.603613152+2.99364320705I), 5]]
Assert[N[Import["bubble(4).m"], 5] == N[(102.876236205+10.4085965403I), 5]]
Assert[N[Import["bubble(5).m"], 5] == N[(-383.353056093+137.171400913I), 5]]
Assert[N[Import["bubble(10).m"], 5] == N[(-360.707891825-129.992444606I), 5]]
Assert[N[Import["bubble(11).m"], 5] == N[(-478.240876665+3563.09285533I), 5]]
Assert[N[Import["bubble(13).m"], 5] == N[(-76.5124662906-12.450164844I), 5]]
Assert[N[Import["bubble(14).m"], 5] == N[(50.7963957413-338.194934828I), 5]]
Assert[N[Import["bubble(17).m"], 5] == N[(574.298071423-94.0718628167I), 5]]
Assert[N[Import["bubble(18).m"], 5] == N[(104.212277031-2746.24558667I), 5]]
Assert[N[Import["rational.m"], 5] == N[(64.4299867569+735.319442021I), 5]]


==> anc/AllOneLoop6Gluons/6g_ppmpmm_G/box_12_.m <==
(-1/2I Spaa[2,3]Spbb[2,3]Spab[2,Sp[1]+Sp[6],4]^4Spab[6,Sp[1]+Sp[2],3]^3)/(Spaa[1,2]Spaa[1,6]Spbb[3,4]Spbb[4,5]Spab[2,Sp[1]+Sp[6],3]^4Spab[2,Sp[1]+Sp[6],5])

==> anc/AllOneLoop6Gluons/6g_ppmpmm_G/box_13_.m <==
(-1/2I Spbb[1,2]^3Spaa[2,3]Spbb[2,3]Spaa[3,5]^4)/(Spbb[1,6]Spaa[3,4]Spaa[4,5]Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2])

==> anc/AllOneLoop6Gluons/6g_ppmpmm_G/box_14_.m <==
(+1/2I Spaa[3,4]Spbb[3,4]Spab[3,Sp[1]+Sp[2],4]^4)/(Spaa[1,2]Spaa[2,3]Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],6])

==> anc/AllOneLoop6Gluons/6g_ppmpmm_G/box_15_.m <==
(+1/2I Spbb[1,2]^3Spaa[3,4]Spbb[3,4]Spaa[5,6]^3)/(Spbb[2,3]Spaa[4,5]Spab[4,Sp[2]+Sp[3],1]Spab[6,Sp[1]+Sp[2],3])

==> anc/AllOneLoop6Gluons/6g_ppmpmm_G/box_16_.m <==
(-1/2I Spaa[2,3]Spbb[2,3]Spaa[2,6]^4Spbb[3,4]^3s[3,4,5]^4)/(Spaa[1,2]Spaa[1,6]Spbb[4,5]Spab[2,Sp[1]+Sp[6],3]^4Spab[2,Sp[1]+Sp[6],5]Spab[6,Sp[1]+Sp[2],3])

==> anc/AllOneLoop6Gluons/6g_ppmpmm_G/box_1_.m <==
(-1/2I Spbb[1,2]Spbb[2,3]Spab[3,Sp[1]+Sp[2],4]^4)/(Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],6]s[1,2,3])

==> anc/AllOneLoop6Gluons/6g_ppmpmm_G/box_22_.m <==
(+1/2I Spaa[3,4]Spaa[4,5]Spbb[4,5]^4Spab[6,Sp[1]+Sp[2],3]^3)/(Spaa[1,2]Spaa[1,6]Spbb[3,5]^4Spab[2,Sp[1]+Sp[6],5]s[3,4,5])

==> anc/AllOneLoop6Gluons/6g_ppmpmm_G/box_25_.m <==
(+1/2I Spbb[1,2]^3Spbb[3,4]Spaa[3,5]^4Spbb[4,5])/(Spbb[1,6]Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2]s[3,4,5])

==> anc/AllOneLoop6Gluons/6g_ppmpmm_G/box_28_.m <==
(+1/2I Spaa[3,4]Spbb[3,4]^4Spaa[4,5]Spab[6,Sp[1]+Sp[2],5]^4)/(Spaa[1,2]Spaa[1,6]Spbb[3,5]^4Spab[2,Sp[1]+Sp[6],5]Spab[6,Sp[1]+Sp[2],3]s[3,4,5])

==> anc/AllOneLoop6Gluons/6g_ppmpmm_G/box_2_.m <==
(-1/2I Spaa[1,2]Spbb[1,2]^4Spaa[2,3]Spaa[5,6]^3)/(Spaa[4,5]Spab[4,Sp[2]+Sp[3],1]Spab[6,Sp[1]+Sp[2],3]s[1,2,3])

==> anc/AllOneLoop6Gluons/6g_ppmpmm_G/box_3_.m <==
(+1/2I Spaa[1,2]Spbb[1,2]Spbb[2,4]^4Spaa[5,6]^3)/(Spaa[1,6]Spbb[2,3]Spbb[3,4]Spab[1,Sp[2]+Sp[3],4]Spab[5,Sp[1]+Sp[6],2])

==> anc/AllOneLoop6Gluons/6g_ppmpmm_G/box_4_.m <==
(+1/2I Spaa[1,2]Spbb[1,2]Spab[3,Sp[2]+Sp[4],1]^4)/(Spbb[1,6]Spaa[2,3]Spaa[3,4]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[2]+Sp[3],1])

==> anc/AllOneLoop6Gluons/6g_ppmpmm_G/box_5_.m <==
(+1/2I Spaa[1,2]Spbb[1,2]^4Spaa[1,6]Spaa[3,5]^4)/(Spaa[3,4]Spaa[4,5]Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2]s[3,4,5])

==> anc/AllOneLoop6Gluons/6g_ppmpmm_G/box_6_.m <==
(+1/2I Spbb[1,2]Spbb[1,6]Spab[6,Sp[1]+Sp[2],4]^4)/(Spbb[3,4]Spbb[4,5]Spab[2,Sp[1]+Sp[6],5]Spab[6,Sp[1]+Sp[2],3]s[3,4,5])

==> anc/AllOneLoop6Gluons/6g_ppmpmm_G/box_7_.m <==
(+1/2I Spaa[1,3]^4Spaa[1,6]Spbb[1,6]Spbb[4,6]^4s[1,2,3]^4)/(Spaa[1,2]Spaa[2,3]Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],4]Spab[1,Sp[2]+Sp[3],6]^4Spab[3,Sp[1]+Sp[2],6])

==> anc/AllOneLoop6Gluons/6g_ppmpmm_G/box_8_.m <==
(+1/2I Spbb[1,2]^3Spaa[1,6]Spbb[1,6]Spaa[5,6]^3)/(Spbb[2,3]Spaa[4,5]Spab[4,Sp[2]+Sp[3],1]Spab[6,Sp[1]+Sp[2],3])

==> anc/AllOneLoop6Gluons/6g_ppmpmm_G/box_9_.m <==
(+1/2I Spaa[1,6]Spbb[1,6]Spab[1,Sp[2]+Sp[3],4]^3Spab[3,Sp[1]+Sp[2],6]^3)/(Spaa[1,2]Spaa[2,3]Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6]^4)

==> anc/AllOneLoop6Gluons/6g_ppmpmm_G/bubble_10_.m <==
(+1/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spab[1,Sp[2]+Sp[3],4]s[1,2,3])/(Spaa[1,2]Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],1]^3Spab[1,Sp[2]+Sp[3],6])+
(-1/2I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,6]Spab[1,Sp[2]+Sp[3],4]^2)/(Spaa[1,2]Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],1]^2Spab[1,Sp[2]+Sp[3],6]^2)+
(Spaa[1,3]Spbb[1,4]Spbb[1,2]Spab[1,Sp[2]+Sp[3],4](-7/6I Spaa[1,3]Spbb[1,4]-2/3I Spaa[2,3]Spbb[2,4]))/(Spaa[1,2]Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],1]^2Spab[1,Sp[2]+Sp[3],6])+
(+1I Spbb[1,2]Spaa[2,3]^2Spbb[2,6]^2Spab[1,Sp[2]+Sp[3],4]^3)/(Spaa[1,2]Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],1]Spab[1,Sp[2]+Sp[3],6]^3s[1,2,3])+
(Spbb[1,2]Spaa[2,3]Spbb[2,6]Spab[1,Sp[2]+Sp[3],4]^2(+2I Spaa[1,3]Spbb[1,4]+1/2I Spaa[2,3]Spbb[2,4]))/(Spaa[1,2]Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],1]Spab[1,Sp[2]+Sp[3],6]^2s[1,2,3])+
(Spbb[1,2]Spab[1,Sp[2]+Sp[3],4](+11/6I Spaa[1,3]^2Spbb[1,4]^2+5/3I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]+1/3I Spaa[2,3]^2Spbb[2,4]^2))/(Spaa[1,2]Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],1]Spab[1,Sp[2]+Sp[3],6]s[1,2,3])+
(+1/3I Spaa[3,6]^2Spbb[4,6]^2Spaa[5,6]Spab[3,Sp[1]+Sp[2],6]s[1,2,3])/(Spaa[1,2]Spaa[2,3]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6]Spab[6,Sp[4]+Sp[5],6]^3)+
(-1/2I Spaa[1,5]Spaa[3,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]Spab[3,Sp[1]+Sp[2],6]^2)/(Spaa[1,2]Spaa[2,3]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6]^2Spab[6,Sp[4]+Sp[5],6]^2)+
(Spbb[4,6]Spaa[3,6]Spaa[5,6]Spab[3,Sp[1]+Sp[2],6](-7/6I Spaa[3,6]Spbb[4,6]-2/3I Spaa[3,5]Spbb[4,5]))/(Spaa[1,2]Spaa[2,3]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6]Spab[6,Sp[4]+Sp[5],6]^2)+
(+1I Spaa[1,5]^2Spbb[4,5]^2Spaa[5,6]Spab[3,Sp[1]+Sp[2],6]^3)/(Spaa[1,2]Spaa[2,3]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6]^3Spab[6,Sp[4]+Sp[5],6]s[1,2,3])+
(Spaa[5,6]Spbb[4,5]Spaa[1,5]Spab[3,Sp[1]+Sp[2],6]^2(+2I Spaa[3,6]Spbb[4,6]+1/2I Spaa[3,5]Spbb[4,5]))/(Spaa[1,2]Spaa[2,3]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6]^2Spab[6,Sp[4]+Sp[5],6]s[1,2,3])+
(Spaa[5,6]Spab[3,Sp[1]+Sp[2],6](+11/6I Spaa[3,6]^2Spbb[4,6]^2+5/3I Spaa[3,5]Spaa[3,6]Spbb[4,5]Spbb[4,6]+1/3I Spaa[3,5]^2Spbb[4,5]^2))/(Spaa[1,2]Spaa[2,3]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6]Spab[6,Sp[4]+Sp[5],6]s[1,2,3])+
(Spaa[1,3]^2Spbb[4,6]^2(-1I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spbb[2,4]Spaa[3,4]+1I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]-1I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]-2I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[3,4]Spbb[3,4]+1I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[3,4]+1I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,5]-1I Spaa[1,2]Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,4]+2I Spaa[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[3,4]+1I Spaa[1,2]Spbb[1,2]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]-1I Spaa[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]+1I Spaa[1,2]Spbb[1,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]-1I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^2+1I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[2,4]Spbb[3,4]-2I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]-1I Spbb[1,2]Spaa[1,3]^2Spbb[1,5]Spaa[2,5]Spbb[3,4]-1I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]-1I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[3,4]Spbb[3,4]-1I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spbb[3,4]Spaa[3,5]-1I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[4,5]Spbb[4,5]-1I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[3,4]Spbb[3,4]+1I Spbb[1,2]Spaa[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[3,4]+1I Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]-1I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[3,4]Spbb[4,5]+1I Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]-1I Spbb[1,2]Spaa[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[3,4]+1I Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]+1I Spbb[1,2]Spaa[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[3,4]-1I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2-2I Spaa[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]+2I Spbb[1,2]Spaa[1,3]Spaa[2,3]Spaa[3,4]Spbb[3,4]^2-2I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]-2I Spaa[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spbb[3,4]Spaa[3,5]-1I Spaa[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]-1I Spaa[1,3]Spbb[1,4]Spaa[3,4]Spbb[3,4]Spaa[4,5]Spbb[4,5]+1I Spaa[1,3]Spbb[1,4]Spaa[4,5]^2Spbb[4,5]^2-1I Spaa[1,5]^2Spbb[1,5]^2Spaa[2,3]Spbb[2,4]+1I Spaa[1,5]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]-1I Spbb[1,3]Spaa[1,5]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[4,5]-1I Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]-1I Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[3,5]Spbb[4,5]+1I Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]+1I Spaa[2,3]^2Spbb[2,3]^2Spaa[3,5]Spbb[4,5]+1I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[4,5]Spbb[4,5]+1I Spaa[2,3]Spbb[2,3]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2+1I Spaa[2,3]Spbb[2,4]Spaa[4,5]^2Spbb[4,5]^2))/(Spaa[1,2]Spaa[2,3]Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6]^3s[1,2,3])+
(Spaa[1,3]Spbb[4,6](+1I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]-1/2I Spaa[1,2]Spaa[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]+2I Spaa[1,2]Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]-1I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2+1I Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3+2I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[3,4]-2I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]+2I Spaa[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]+3/2I Spaa[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[2,4]Spaa[2,5]+1/2I Spaa[1,3]^2Spbb[1,4]^2Spaa[3,4]Spbb[3,4]-1I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[3,5]Spbb[4,5]+3/2I Spaa[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[3,4]Spaa[3,5]-1/2I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,4]+1I Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spaa[3,4]Spbb[4,5]+7/2I Spbb[1,2]Spaa[1,3]Spaa[2,3]^2Spbb[2,4]Spbb[3,4]-7/2I Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2+1I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2+3I Spaa[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,4]^2Spaa[2,5]+2I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]-1/2I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[3,5]Spbb[4,5]+1/2I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]+5/2I Spaa[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,5]-2I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[4,5]Spbb[4,5]+1/2I Spaa[1,3]Spbb[1,4]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[4,5]+1/2I Spaa[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[4,5]-1/2I Spaa[1,3]Spbb[1,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[4,5]+1/2I Spaa[1,3]Spbb[1,5]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]+3/2I Spaa[1,3]Spbb[1,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2-2I Spaa[1,5]Spbb[1,5]Spaa[2,3]^2Spbb[2,4]^2+1/2I Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[4,5]+1/2I Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,4]Spaa[3,5]Spbb[4,5]-5/2I Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2-2I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,5]Spbb[4,5]-2I Spaa[2,3]^2Spbb[2,4]^2Spaa[4,5]Spbb[4,5]+1/2I Spaa[2,3]Spbb[2,3]Spaa[3,5]^2Spbb[4,5]^2+1/2I Spaa[2,3]Spbb[2,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2))/(Spaa[1,2]Spaa[2,3]Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6]^2s[1,2,3])+
(+4/3I Spaa[1,3]^3Spbb[1,4]^3+3I Spaa[1,3]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,4]+7/2I Spaa[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^2-3/2I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,5]Spbb[4,5]+1/2I Spaa[1,3]Spbb[1,4]Spaa[3,5]^2Spbb[4,5]^2+11/6I Spaa[2,3]^3Spbb[2,4]^3)/(Spaa[1,2]Spaa[2,3]Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6]s[1,2,3])

==> anc/AllOneLoop6Gluons/6g_ppmpmm_G/bubble_11_.m <==
(+1/3I Spbb[1,2]Spbb[2,4]^2Spaa[2,6]^2Spab[2,Sp[1]+Sp[6],4]^2s[3,4,5])/(Spaa[1,2]Spbb[3,4]Spbb[4,5]Spab[2,Sp[1]+Sp[6],2]^3Spab[2,Sp[1]+Sp[6],3]Spab[2,Sp[1]+Sp[6],5])+
(-1/2I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spbb[2,4]Spaa[2,6]Spab[2,Sp[1]+Sp[6],4]^3)/(Spaa[1,2]Spbb[3,4]Spbb[4,5]Spab[2,Sp[1]+Sp[6],2]^2Spab[2,Sp[1]+Sp[6],3]^2Spab[2,Sp[1]+Sp[6],5])+
(Spbb[1,2]Spbb[2,4]Spaa[2,6]Spab[2,Sp[1]+Sp[6],4]^2(+4/3I Spbb[1,4]Spaa[1,6]+5/6I Spbb[2,4]Spaa[2,6]))/(Spaa[1,2]Spbb[3,4]Spbb[4,5]Spab[2,Sp[1]+Sp[6],2]^2Spab[2,Sp[1]+Sp[6],3]Spab[2,Sp[1]+Sp[6],5])+
(+1I Spbb[1,2]Spbb[1,3]^2Spaa[1,6]^2Spab[2,Sp[1]+Sp[6],4]^4)/(Spaa[1,2]Spbb[3,4]Spbb[4,5]Spab[2,Sp[1]+Sp[6],2]Spab[2,Sp[1]+Sp[6],3]^3Spab[2,Sp[1]+Sp[6],5]s[3,4,5])+
(Spaa[1,6]Spbb[1,2]Spbb[1,3]Spab[2,Sp[1]+Sp[6],4]^3(-7/2I Spbb[1,4]Spaa[1,6]-2I Spbb[2,4]Spaa[2,6]))/(Spaa[1,2]Spbb[3,4]Spbb[4,5]Spab[2,Sp[1]+Sp[6],2]Spab[2,Sp[1]+Sp[6],3]^2Spab[2,Sp[1]+Sp[6],5]s[3,4,5])+
(Spbb[1,2]Spab[2,Sp[1]+Sp[6],4]^2(+13/3I Spbb[1,4]^2Spaa[1,6]^2+17/3I Spbb[1,4]Spaa[1,6]Spbb[2,4]Spaa[2,6]+11/6I Spbb[2,4]^2Spaa[2,6]^2))/(Spaa[1,2]Spbb[3,4]Spbb[4,5]Spab[2,Sp[1]+Sp[6],2]Spab[2,Sp[1]+Sp[6],3]Spab[2,Sp[1]+Sp[6],5]s[3,4,5])+
(+1/3I Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^2Spab[6,Sp[1]+Sp[2],3]s[3,4,5])/(Spaa[1,2]Spaa[1,6]Spbb[3,5]Spab[2,Sp[1]+Sp[6],3]Spab[3,Sp[4]+Sp[5],3]^3)+
(-1/2I Spaa[2,6]Spbb[3,4]^3Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5])/(Spaa[1,2]Spaa[1,6]Spbb[3,5]Spab[2,Sp[1]+Sp[6],3]^2Spab[3,Sp[4]+Sp[5],3]^2)+
(Spbb[3,4]^2Spaa[3,6]Spbb[4,5]Spab[6,Sp[1]+Sp[2],3](+1/3I Spaa[3,4]Spaa[5,6]+1/2I Spaa[3,5]Spaa[4,6]))/(Spaa[1,2]Spaa[1,6]Spbb[3,5]^2Spab[2,Sp[1]+Sp[6],3]Spab[3,Sp[4]+Sp[5],3]^2)+
(+5/6I Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^2Spab[6,Sp[1]+Sp[2],3])/(Spaa[1,2]Spaa[1,6]Spbb[3,5]Spab[2,Sp[1]+Sp[6],3]Spab[3,Sp[4]+Sp[5],3]^2)+
(+1I Spaa[2,5]^2Spbb[3,4]Spaa[3,6]Spbb[4,5]Spab[6,Sp[1]+Sp[2],3]^2)/(Spaa[1,2]Spaa[1,6]Spbb[3,5]Spab[2,Sp[1]+Sp[6],3]^3Spab[3,Sp[4]+Sp[5],3])+
(Spbb[3,4]^2Spab[6,Sp[1]+Sp[2],3](-11/6I Spaa[1,2]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]^2+47/6I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[1,6]Spaa[2,6]Spbb[4,5]-11/3I Spaa[1,2]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[2,6]-7/6I Spaa[1,2]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[4,5]Spaa[4,6]+2/3I Spaa[1,2]Spbb[1,5]^2Spaa[1,6]Spbb[4,5]Spaa[5,6]-25/6I Spaa[1,2]Spbb[1,2]Spbb[2,5]Spaa[2,6]^2Spbb[4,5]-11/6I Spaa[1,2]Spbb[1,4]Spbb[2,5]^2Spaa[2,6]^2-4/3I Spaa[1,2]Spbb[1,2]Spaa[2,6]Spbb[4,5]^2Spaa[4,6]-7/6I Spaa[1,2]Spbb[1,4]Spbb[2,5]Spaa[2,6]Spbb[4,5]Spaa[4,6]+9/2I Spaa[1,2]Spbb[1,5]Spbb[2,5]Spaa[2,6]Spbb[4,5]Spaa[5,6]-1/3I Spaa[1,2]Spbb[1,4]Spbb[4,5]^2Spaa[4,6]^2-4/3I Spaa[1,2]Spbb[1,5]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]+13I Spaa[1,4]Spbb[1,5]Spaa[2,6]Spbb[4,5]^2Spaa[5,6]-23/6I Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,6]Spbb[4,5]-23/3I Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[2,6]^2Spbb[4,5]-12I Spaa[1,5]Spbb[1,5]Spaa[2,6]Spbb[4,5]^2Spaa[4,6]-47/6I Spbb[1,4]Spbb[1,5]Spaa[1,6]^2Spaa[2,6]Spbb[5,6]+6I Spbb[1,5]^2Spaa[1,6]^2Spaa[2,6]Spbb[4,6]+47/6I Spbb[1,2]Spaa[1,6]Spaa[2,6]^2Spbb[4,5]Spbb[5,6]-11/3I Spbb[1,4]Spaa[1,6]Spbb[2,5]Spaa[2,6]^2Spbb[5,6]+4/3I Spbb[1,4]Spaa[1,6]Spaa[2,6]Spbb[4,5]Spaa[4,6]Spbb[5,6]-5/2I Spbb[1,5]Spaa[1,6]Spaa[2,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]-19/6I Spbb[1,5]Spaa[1,6]Spaa[2,6]Spbb[4,5]Spaa[5,6]Spbb[5,6]+1I Spaa[2,4]Spbb[2,5]Spaa[2,6]Spbb[4,5]^2Spaa[5,6]+1I Spaa[2,4]Spbb[4,5]^3Spaa[4,6]Spaa[5,6]-23/6I Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[4,5]-11/6I Spbb[2,4]Spbb[2,5]Spaa[2,6]^3Spbb[5,6]-6I Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[4,5]-7/6I Spbb[2,4]Spaa[2,6]^2Spbb[4,5]Spaa[4,6]Spbb[5,6]-5/2I Spaa[2,6]^2Spbb[2,6]Spbb[4,5]^2Spaa[4,6]-19/6I Spbb[2,5]Spaa[2,6]^2Spbb[4,5]Spaa[5,6]Spbb[5,6]-1/3I Spaa[2,6]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]-1/3I Spaa[2,6]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]))/(Spaa[1,2]Spaa[1,6]Spbb[3,5]^3Spbb[4,5]Spab[2,Sp[1]+Sp[6],3]^2Spab[3,Sp[4]+Sp[5],3])+
(+1I Spbb[3,4]Spaa[3,6]Spbb[4,5]Spaa[5,6]Spab[6,Sp[1]+Sp[2],3])/(Spaa[1,2]Spaa[1,6]Spbb[3,5]^2Spab[2,Sp[1]+Sp[6],3]Spab[3,Sp[4]+Sp[5],3])+
(+1/3I Spaa[3,5]Spbb[4,5]^2Spaa[5,6]^2Spab[6,Sp[1]+Sp[2],5]s[3,4,5])/(Spaa[1,2]Spaa[1,6]Spbb[3,5]Spab[2,Sp[1]+Sp[6],5]Spab[5,Sp[3]+Sp[4],5]^3)+
(+1/2I Spbb[3,4]Spaa[3,5]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]Spab[6,Sp[1]+Sp[2],5])/(Spaa[1,2]Spaa[1,6]Spbb[3,5]^2Spab[2,Sp[1]+Sp[6],5]Spab[5,Sp[3]+Sp[4],5]^2)+
(Spaa[3,5]Spbb[4,5]Spaa[5,6]Spab[6,Sp[1]+Sp[2],5](-7/6I Spbb[1,4]Spaa[1,6]-7/6I Spbb[2,4]Spaa[2,6]+1/2I Spbb[3,4]Spaa[3,6]))/(Spaa[1,2]Spaa[1,6]Spbb[3,5]Spab[2,Sp[1]+Sp[6],5]Spab[5,Sp[3]+Sp[4],5]^2)+
(+1I Spbb[3,4]^2Spaa[3,5]Spbb[4,5]^2Spaa[4,6]^2Spab[6,Sp[1]+Sp[2],5])/(Spaa[1,2]Spaa[1,6]Spbb[3,5]^3Spab[2,Sp[1]+Sp[6],5]Spab[5,Sp[3]+Sp[4],5]s[3,4,5])+
(Spbb[3,4]Spaa[3,5]Spbb[4,5]Spaa[4,6]Spab[6,Sp[1]+Sp[2],5](-3/2I Spbb[1,4]Spaa[1,6]-3/2I Spbb[2,4]Spaa[2,6]+2I Spbb[3,4]Spaa[3,6]))/(Spaa[1,2]Spaa[1,6]Spbb[3,5]^2Spab[2,Sp[1]+Sp[6],5]Spab[5,Sp[3]+Sp[4],5]s[3,4,5])+
(Spaa[3,5]Spab[6,Sp[1]+Sp[2],5](+11/6I Spbb[1,4]^2Spaa[1,6]^2+11/3I Spbb[1,4]Spaa[1,6]Spbb[2,4]Spaa[2,6]-3/2I Spbb[1,4]Spaa[1,6]Spbb[3,4]Spaa[3,6]+11/6I Spbb[2,4]^2Spaa[2,6]^2-3/2I Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]+1I Spbb[3,4]^2Spaa[3,6]^2))/(Spaa[1,2]Spaa[1,6]Spbb[3,5]Spab[2,Sp[1]+Sp[6],5]Spab[5,Sp[3]+Sp[4],5]s[3,4,5])+
(Spaa[2,6]Spbb[3,4]Spab[2,Sp[1]+Sp[6],4]^2(-1I Spaa[1,2]Spbb[1,2]^2Spaa[1,6]Spaa[2,6]+4I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,6]Spaa[2,6]+1I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spaa[3,6]+2I Spbb[1,2]Spaa[1,3]Spbb[2,3]Spaa[2,6]^2-4I Spbb[1,2]Spbb[1,3]Spaa[1,6]^2Spaa[2,3]-2I Spbb[1,2]Spaa[1,6]^2Spbb[1,6]Spaa[2,6]+2I Spbb[1,3]Spaa[1,6]^2Spbb[1,6]Spaa[3,6]-2I Spbb[1,2]Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,6]+2I Spbb[1,3]Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[3,6]-1I Spbb[1,2]Spaa[1,6]Spaa[2,6]^2Spbb[2,6]+4I Spbb[1,3]Spaa[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]+1I Spbb[1,3]Spaa[1,6]Spaa[3,6]^2Spbb[3,6]+1I Spaa[2,3]Spbb[2,3]^2Spaa[2,6]Spaa[3,6]+2I Spbb[2,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]))/(Spaa[1,2]Spaa[1,6]Spbb[4,5]Spab[2,Sp[1]+Sp[6],3]^3Spab[2,Sp[1]+Sp[6],5]s[3,4,5])+
(Spbb[3,4]^2(-1/2I Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[3,5]^2Spaa[3,6]-1/2I Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^2Spbb[3,5]^2Spaa[4,6]-1/2I Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,5]^2Spaa[5,6]+1/2I Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]^2-1/2I Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]Spaa[4,6]-3/2I Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[3,5]^3Spaa[3,6]Spaa[5,6]+1I Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]Spaa[5,6]+12I Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[3,4]Spbb[3,5]Spbb[4,5]Spaa[4,6]^2-3/2I Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[3,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]+24I Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[3,4]Spbb[3,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]+21/2I Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[3,5]^2Spbb[4,5]Spaa[5,6]^2-13/3I Spaa[2,3]Spbb[3,4]^2Spbb[3,5]^2Spaa[3,6]^2Spaa[4,6]-13/3I Spaa[2,3]Spbb[3,4]Spbb[3,5]^3Spaa[3,6]^2Spaa[5,6]+16/3I Spaa[2,3]Spbb[3,4]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]^2+55/3I Spaa[2,3]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]Spaa[5,6]+13I Spaa[2,3]Spbb[3,5]^3Spaa[3,6]Spbb[4,5]Spaa[5,6]^2-23/6I Spaa[2,3]Spbb[3,4]^2Spbb[4,5]^2Spaa[4,6]^3+49/6I Spaa[2,3]Spbb[3,4]Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^2Spaa[5,6]+12I Spaa[2,3]Spbb[3,5]^2Spbb[4,5]^2Spaa[4,6]Spaa[5,6]^2-1/2I Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spbb[3,5]^2Spaa[3,6]+1/2I Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]-1/2I Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spbb[3,5]Spbb[4,5]Spaa[4,6]-1/2I Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,5]Spbb[4,5]Spaa[5,6]+1/2I Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]^2-1/2I Spaa[2,4]Spbb[2,5]Spaa[2,6]Spbb[3,4]^2Spbb[3,5]Spaa[3,6]^2-1/2I Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]-3/2I Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[5,6]+1I Spaa[2,4]Spbb[2,5]Spaa[2,6]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[5,6]+12I Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[3,4]Spbb[4,5]^2Spaa[4,6]^2-3/2I Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[3,5]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]+24I Spaa[2,4]Spbb[2,5]Spaa[2,6]Spbb[3,4]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]+21/2I Spaa[2,4]Spbb[2,5]Spaa[2,6]Spbb[3,5]Spbb[4,5]^2Spaa[5,6]^2-16/3I Spaa[2,4]Spbb[3,4]^2Spbb[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[4,6]-16/3I Spaa[2,4]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]^2Spbb[4,5]Spaa[5,6]+19/3I Spaa[2,4]Spbb[3,4]^2Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^2+64/3I Spaa[2,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]+15I Spaa[2,4]Spbb[3,5]^2Spaa[3,6]Spbb[4,5]^2Spaa[5,6]^2+49/6I Spaa[2,4]Spbb[3,4]Spbb[4,5]^3Spaa[4,6]^2Spaa[5,6]+12I Spaa[2,4]Spbb[3,5]Spbb[4,5]^3Spaa[4,6]Spaa[5,6]^2+23/6I Spaa[2,5]Spbb[3,4]Spbb[4,5]^3Spaa[4,6]^3-12I Spbb[2,4]Spaa[2,6]^2Spbb[3,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+12I Spbb[2,4]Spaa[2,6]^2Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^2+12I Spbb[2,5]Spaa[2,6]^2Spbb[3,4]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+12I Spaa[2,6]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^2+12I Spaa[2,6]Spbb[3,4]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]+12I Spaa[2,6]Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-12I Spaa[2,6]Spbb[3,6]Spbb[4,5]^3Spaa[4,6]^2Spaa[5,6]))/(Spaa[1,2]Spaa[1,6]Spbb[3,5]^3Spbb[4,5]Spab[2,Sp[1]+Sp[6],3]^2s[3,4,5])+
(-1I Spaa[2,3]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,4]^3Spbb[4,5]Spaa[4,6]-1I Spaa[2,3]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,4]^2Spbb[3,5]Spbb[4,5]Spaa[5,6]+10I Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[3,4]^3Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]+10I Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[3,4]^2Spbb[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[5,6]-2I Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[3,4]^3Spbb[4,5]^2Spaa[4,6]^2+6I Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[3,4]^2Spbb[3,5]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]-4I Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[3,4]Spbb[3,5]^2Spbb[4,5]^2Spaa[5,6]^2-13/3I Spaa[2,3]Spbb[3,4]^3Spbb[3,5]^3Spaa[3,6]^3+1I Spaa[2,3]Spbb[3,4]^3Spbb[3,5]^2Spaa[3,6]^2Spbb[4,5]Spaa[4,6]+14I Spaa[2,3]Spbb[3,4]^2Spbb[3,5]^3Spaa[3,6]^2Spbb[4,5]Spaa[5,6]+3/2I Spaa[2,3]Spbb[3,4]^3Spbb[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^2+23I Spaa[2,3]Spbb[3,4]^2Spbb[3,5]^2Spaa[3,6]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]-3I Spaa[2,3]Spbb[3,4]Spbb[3,5]^3Spaa[3,6]Spbb[4,5]^2Spaa[5,6]^2-1I Spaa[2,3]Spbb[3,4]^3Spbb[4,5]^3Spaa[4,6]^3+7I Spaa[2,3]Spbb[3,4]^2Spbb[3,5]Spbb[4,5]^3Spaa[4,6]^2Spaa[5,6]-4I Spaa[2,3]Spbb[3,4]Spbb[3,5]^2Spbb[4,5]^3Spaa[4,6]Spaa[5,6]^2-73/8I Spaa[2,4]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,4]^3Spaa[3,6]Spbb[4,5]+1I Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[3,4]Spbb[4,5]^3Spaa[4,6]-1I Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,4]^2Spbb[4,5]^2Spaa[4,6]-1I Spaa[2,4]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,4]^2Spbb[4,5]^2Spaa[5,6]+10I Spaa[2,4]Spbb[2,5]Spaa[2,6]Spbb[3,4]^3Spaa[3,6]Spbb[4,5]^2Spaa[4,6]+10I Spaa[2,4]Spbb[2,5]Spaa[2,6]Spbb[3,4]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[5,6]+99/16I Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[3,4]^2Spbb[4,5]^3Spaa[4,6]^2+6I Spaa[2,4]Spbb[2,5]Spaa[2,6]Spbb[3,4]^2Spbb[4,5]^3Spaa[4,6]Spaa[5,6]-4I Spaa[2,4]Spbb[2,5]Spaa[2,6]Spbb[3,4]Spbb[3,5]Spbb[4,5]^3Spaa[5,6]^2-13/3I Spaa[2,4]Spbb[3,4]^3Spbb[3,5]^2Spaa[3,6]^3Spbb[4,5]+1I Spaa[2,4]Spbb[3,4]^3Spbb[3,5]Spaa[3,6]^2Spbb[4,5]^2Spaa[4,6]+14I Spaa[2,4]Spbb[3,4]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[4,5]^2Spaa[5,6]+5/2I Spaa[2,4]Spbb[3,4]^3Spaa[3,6]Spbb[4,5]^3Spaa[4,6]^2+25I Spaa[2,4]Spbb[3,4]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]^3Spaa[4,6]Spaa[5,6]-2I Spaa[2,4]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]Spbb[4,5]^3Spaa[5,6]^2+7I Spaa[2,4]Spbb[3,4]^2Spbb[4,5]^4Spaa[4,6]^2Spaa[5,6]-4I Spaa[2,4]Spbb[3,4]Spbb[3,5]Spbb[4,5]^4Spaa[4,6]Spaa[5,6]^2-73/8I Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,4]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]+1I Spbb[2,3]^2Spaa[2,5]Spaa[2,6]^2Spbb[4,5]^4Spaa[4,6]+99/16I Spbb[2,3]Spaa[2,5]Spaa[2,6]Spbb[3,4]Spbb[4,5]^4Spaa[4,6]^2+131/16I Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,4]^2Spbb[4,5]^3Spaa[4,6]^2+1I Spaa[2,5]Spbb[3,4]^2Spbb[4,5]^4Spaa[4,6]^3-1I Spbb[2,3]^2Spaa[2,6]^3Spbb[3,4]Spaa[3,6]Spbb[4,5]^2Spbb[5,6]-2I Spbb[2,3]Spbb[2,5]Spaa[2,6]^3Spbb[3,4]^2Spaa[3,6]Spbb[4,5]Spbb[5,6]+1I Spbb[2,3]Spbb[2,5]Spaa[2,6]^3Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[4,5]Spbb[4,6]-1I Spbb[2,5]^2Spaa[2,6]^3Spbb[3,4]^3Spaa[3,6]Spbb[5,6]+1I Spbb[2,5]^2Spaa[2,6]^3Spbb[3,4]^2Spbb[3,5]Spaa[3,6]Spbb[4,6]-1I Spbb[2,3]Spbb[2,4]Spaa[2,6]^3Spbb[3,4]Spbb[4,5]^2Spaa[4,6]Spbb[5,6]+1I Spbb[2,3]Spbb[2,5]Spaa[2,6]^3Spbb[3,4]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]-2I Spbb[2,4]Spbb[2,5]Spaa[2,6]^3Spbb[3,4]^2Spbb[4,5]Spaa[4,6]Spbb[5,6]+2I Spbb[2,5]^2Spaa[2,6]^3Spbb[3,4]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]-1I Spbb[2,3]Spbb[2,5]Spaa[2,6]^3Spbb[3,4]Spbb[4,5]^2Spaa[5,6]Spbb[5,6]-1I Spbb[2,5]^2Spaa[2,6]^3Spbb[3,4]^2Spbb[4,5]Spaa[5,6]Spbb[5,6]+1I Spbb[2,5]^2Spaa[2,6]^3Spbb[3,4]Spbb[3,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]+1I Spbb[2,3]Spaa[2,6]^2Spbb[3,4]Spbb[3,5]^2Spaa[3,6]^2Spbb[4,5]Spbb[4,6]-3I Spbb[2,3]Spaa[2,6]^2Spbb[3,4]^2Spaa[3,6]Spbb[4,5]^2Spaa[4,6]Spbb[5,6]+2I Spbb[2,3]Spaa[2,6]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]-4I Spbb[2,5]Spaa[2,6]^2Spbb[3,4]^3Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[5,6]+5I Spbb[2,5]Spaa[2,6]^2Spbb[3,4]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]-3I Spbb[2,3]Spaa[2,6]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[5,6]Spbb[5,6]-4I Spbb[2,5]Spaa[2,6]^2Spbb[3,4]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[5,6]Spbb[5,6]+5I Spbb[2,5]Spaa[2,6]^2Spbb[3,4]Spbb[3,5]^2Spaa[3,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]+1I Spbb[2,3]Spaa[2,6]^2Spbb[3,4]Spbb[4,5]^3Spaa[4,6]^2Spbb[4,6]-1I Spbb[2,4]Spaa[2,6]^2Spbb[3,4]^2Spbb[4,5]^2Spaa[4,6]^2Spbb[5,6]+3I Spbb[2,5]Spaa[2,6]^2Spbb[3,4]^2Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]-3I Spbb[2,3]Spaa[2,6]^2Spbb[3,4]Spbb[4,5]^3Spaa[4,6]Spaa[5,6]Spbb[5,6]-2I Spbb[2,5]Spaa[2,6]^2Spbb[3,4]^2Spbb[4,5]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]+5I Spbb[2,5]Spaa[2,6]^2Spbb[3,4]Spbb[3,5]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]+1I Spbb[2,5]Spaa[2,6]^2Spbb[3,4]Spbb[3,5]Spbb[4,5]^2Spaa[5,6]^2Spbb[5,6]+1I Spaa[2,6]Spbb[3,4]^3Spbb[3,5]^2Spaa[3,6]^3Spbb[5,6]-1I Spaa[2,6]Spbb[3,4]^2Spbb[3,5]^3Spaa[3,6]^3Spbb[4,6]-2I Spaa[2,6]Spbb[3,4]^3Spbb[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[4,6]Spbb[5,6]+1I Spaa[2,6]Spbb[3,4]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]-5I Spaa[2,6]Spbb[3,4]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[4,5]Spaa[5,6]Spbb[5,6]+4I Spaa[2,6]Spbb[3,4]Spbb[3,5]^3Spaa[3,6]^2Spbb[4,5]Spbb[4,6]Spaa[5,6]-1I Spaa[2,6]Spbb[3,4]^3Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^2Spbb[5,6]+3I Spaa[2,6]Spbb[3,4]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]-2I Spaa[2,6]Spbb[3,4]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]+8I Spaa[2,6]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]+4I Spaa[2,6]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]Spbb[4,5]^2Spaa[5,6]^2Spbb[5,6]+1I Spaa[2,6]Spbb[3,4]^2Spbb[4,5]^3Spaa[4,6]^3Spbb[4,6]+1I Spaa[2,6]Spbb[3,4]^2Spbb[4,5]^3Spaa[4,6]^2Spaa[5,6]Spbb[5,6]+4I Spaa[2,6]Spbb[3,4]Spbb[3,5]Spbb[4,5]^3Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+4I Spaa[2,6]Spbb[3,4]Spbb[3,5]Spbb[4,5]^3Spaa[4,6]Spaa[5,6]^2Spbb[5,6])/(Spaa[1,2]Spaa[1,6]Spbb[3,5]^3Spbb[4,5]Spab[2,Sp[1]+Sp[6],3]Spab[2,Sp[1]+Sp[6],5]s[3,4,5])+
(Spbb[4,5]^2(+73/8I Spbb[1,3]^2Spaa[1,6]^2Spaa[3,6]-3I Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spaa[4,6]-1I Spbb[1,3]Spbb[1,5]Spaa[1,6]^2Spaa[5,6]-73/4I Spbb[1,3]Spaa[1,6]Spbb[3,4]Spaa[3,6]Spaa[4,6]+131/16I Spbb[1,4]Spaa[1,6]Spbb[3,4]Spaa[4,6]^2+6I Spbb[1,3]Spaa[1,6]Spbb[4,5]Spaa[4,6]Spaa[5,6]+261/16I Spbb[3,4]^2Spaa[3,6]Spaa[4,6]^2-147/16I Spbb[3,4]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]))/(Spaa[1,2]Spaa[1,6]Spbb[3,5]^3Spab[2,Sp[1]+Sp[6],5]s[3,4,5])+
(-7/2I Spbb[1,4]^2Spbb[1,5]Spaa[1,6]^3+3/2I Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spaa[2,6]Spbb[4,5]-11/2I Spbb[1,4]^2Spaa[1,6]^2Spbb[2,5]Spaa[2,6]+4I Spbb[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[4,5]Spaa[5,6]+1/2I Spbb[1,2]Spaa[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[4,5]-87/4I Spbb[1,4]Spaa[1,6]Spbb[2,4]Spbb[2,5]Spaa[2,6]^2+4I Spbb[1,2]Spaa[1,6]Spaa[2,6]Spbb[4,5]^2Spaa[5,6]+65/4I Spbb[1,4]Spaa[1,6]Spbb[2,5]Spaa[2,6]Spbb[4,5]Spaa[5,6]+2I Spbb[1,5]Spaa[1,6]Spbb[4,5]^2Spaa[5,6]^2-79/4I Spbb[2,4]^2Spbb[2,5]Spaa[2,6]^3+65/2I Spbb[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[4,5]Spaa[5,6]-53/4I Spbb[2,5]Spaa[2,6]Spbb[4,5]^2Spaa[5,6]^2)/(Spaa[1,2]Spaa[1,6]Spbb[3,5]^2Spab[2,Sp[1]+Sp[6],5]s[3,4,5])+
(-11/6I Spbb[1,4]^3Spaa[1,6]^3-11/2I Spbb[1,4]^2Spaa[1,6]^2Spbb[2,4]Spaa[2,6]-49/8I Spbb[1,4]^2Spaa[1,6]^2Spbb[3,4]Spaa[3,6]-11/2I Spbb[1,4]Spaa[1,6]Spbb[2,4]^2Spaa[2,6]^2+6I Spbb[1,4]Spaa[1,6]Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]-41/4I Spbb[1,4]Spaa[1,6]Spbb[3,4]^2Spaa[3,6]^2-11/6I Spbb[2,4]^3Spaa[2,6]^3+1I Spbb[2,4]^2Spaa[2,6]^2Spbb[3,4]Spaa[3,6]+3I Spbb[2,4]Spaa[2,6]Spbb[3,4]^2Spaa[3,6]^2-49/8I Spbb[3,4]^3Spaa[3,6]^3)/(Spaa[1,2]Spaa[1,6]Spbb[3,4]Spbb[3,5]Spab[2,Sp[1]+Sp[6],5]s[3,4,5])

==> anc/AllOneLoop6Gluons/6g_ppmpmm_G/bubble_13_.m <==
(+1/3I Spbb[3,4]^3Spaa[3,6]^3Spaa[4,5]s[3,4,5])/(Spaa[1,2]Spaa[1,6]Spbb[3,5]Spab[2,Sp[1]+Sp[6],3]Spab[3,Sp[4]+Sp[5],3]^3)+
(+1/2I Spaa[2,5]Spbb[3,4]^2Spaa[3,6]^2Spab[6,Sp[1]+Sp[2],3]s[3,4,5])/(Spaa[1,2]Spaa[1,6]Spbb[3,5]Spab[2,Sp[1]+Sp[6],3]^2Spab[3,Sp[4]+Sp[5],3]^2)+
(+1/2I Spbb[3,4]^3Spaa[3,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6])/(Spaa[1,2]Spaa[1,6]Spbb[3,5]^2Spab[2,Sp[1]+Sp[6],3]Spab[3,Sp[4]+Sp[5],3]^2)+
(Spbb[3,4]^2Spaa[3,6]^2Spaa[4,5](+3/2I Spbb[1,4]Spaa[1,6]+3/2I Spbb[2,4]Spaa[2,6]+1/3I Spbb[3,4]Spaa[3,6]))/(Spaa[1,2]Spaa[1,6]Spbb[3,5]Spab[2,Sp[1]+Sp[6],3]Spab[3,Sp[4]+Sp[5],3]^2)+
(Spbb[3,4]Spaa[4,5]Spab[6,Sp[1]+Sp[2],3](-11/6I Spaa[2,3]^2Spbb[3,4]^2Spbb[3,5]^2Spaa[3,6]Spaa[5,6]+13/2I Spaa[2,3]^2Spbb[3,4]Spbb[3,5]^2Spbb[4,5]Spaa[5,6]^2-11/6I Spaa[2,3]Spaa[2,4]Spbb[3,4]^3Spbb[3,5]Spaa[3,6]^2+8I Spaa[2,3]Spaa[2,4]Spbb[3,4]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[5,6]-10I Spaa[2,3]Spaa[2,4]Spbb[3,4]Spbb[3,5]Spbb[4,5]^2Spaa[5,6]^2-6I Spaa[2,3]Spaa[2,5]Spbb[3,5]^2Spbb[4,5]^2Spaa[5,6]^2+11/6I Spaa[2,3]Spaa[2,6]Spaa[3,4]Spbb[3,4]^3Spbb[3,5]Spaa[3,6]+21/2I Spaa[2,3]Spaa[2,6]Spbb[3,4]^2Spbb[3,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]-8I Spaa[2,3]Spaa[2,6]Spbb[3,4]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]+3/2I Spaa[2,4]^2Spbb[3,4]^3Spaa[3,6]^2Spbb[4,5]-5I Spaa[2,4]^2Spbb[3,4]^2Spaa[3,6]Spbb[4,5]^2Spaa[5,6]+5I Spaa[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]Spbb[4,5]+5I Spaa[2,4]Spaa[2,6]Spbb[3,4]^2Spaa[3,5]Spbb[4,5]^2Spaa[4,6]-7I Spaa[2,4]Spaa[2,6]Spbb[3,4]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]^2-13/2I Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]^3Spbb[4,5]+3I Spaa[2,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[4,5]Spbb[4,5]^2))/(Spaa[1,2]Spaa[1,6]Spbb[3,5]^2Spab[2,Sp[1]+Sp[6],3]^3Spab[3,Sp[4]+Sp[5],3]s[3,4,5])+
(+1I Spaa[2,4]Spbb[3,4]^4Spaa[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2)/(Spaa[1,2]Spaa[1,6]Spbb[3,5]^3Spab[2,Sp[1]+Sp[6],3]^2Spab[3,Sp[4]+Sp[5],3]s[3,4,5])+
(-1/3I Spaa[3,6]^3Spaa[4,5]Spbb[4,6]^3s[1,2,3])/(Spaa[1,2]Spaa[2,3]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6]Spab[6,Sp[4]+Sp[5],6]^3)+
(Spaa[3,6]^2Spaa[4,5]Spbb[4,6]^2(+1I Spaa[1,2]Spaa[1,3]Spbb[1,4]Spbb[2,6]-1/2I Spaa[1,2]Spaa[1,3]Spbb[1,6]Spbb[2,4]+1/2I Spaa[1,2]Spaa[2,3]Spbb[2,4]Spbb[2,6]+1/2I Spaa[1,3]^2Spbb[1,3]Spbb[4,6]+1/2I Spaa[1,3]^2Spbb[1,4]Spbb[3,6]+1/3I Spaa[1,3]Spaa[1,6]Spbb[1,6]Spbb[4,6]+1I Spaa[1,3]Spaa[2,3]Spbb[2,4]Spbb[3,6]-1/2I Spaa[1,3]Spaa[2,3]Spbb[2,6]Spbb[3,4]+1/3I Spaa[1,6]Spaa[2,3]Spbb[2,6]Spbb[4,6]))/(Spaa[1,2]Spaa[2,3]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6]^2Spab[6,Sp[4]+Sp[5],6]^2)+
(Spaa[3,6]Spaa[4,5]Spbb[4,6](-3I Spaa[1,2]^2Spaa[1,3]^2Spbb[1,4]^2Spbb[2,6]^2+3I Spaa[1,2]^2Spaa[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]Spbb[2,6]-1I Spaa[1,2]^2Spaa[1,3]^2Spbb[1,6]^2Spbb[2,4]^2-3I Spaa[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,6]^2+1I Spaa[1,2]^2Spaa[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spbb[2,6]-1I Spaa[1,2]^2Spaa[2,3]^2Spbb[2,4]^2Spbb[2,6]^2-3I Spaa[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spbb[2,6]Spbb[4,6]+2I Spaa[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,6]Spbb[2,4]Spbb[4,6]-3I Spaa[1,2]Spaa[1,3]^3Spbb[1,4]^2Spbb[2,6]Spbb[3,6]+1I Spaa[1,2]Spaa[1,3]^3Spbb[1,4]Spbb[1,6]Spbb[2,4]Spbb[3,6]-4/3I Spaa[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,6]Spbb[4,6]+5/6I Spaa[1,2]Spaa[1,3]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spbb[4,6]+1I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spbb[4,6]-10I Spaa[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spbb[3,6]+3I Spaa[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,6]^2Spbb[3,4]+3I Spaa[1,2]Spaa[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spbb[3,6]-4/3I Spaa[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]Spbb[2,6]^2Spbb[4,6]+1/3I Spaa[1,2]Spaa[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spbb[4,6]-3I Spaa[1,2]Spaa[1,3]Spaa[2,3]^2Spbb[2,4]^2Spbb[2,6]Spbb[3,6]+1I Spaa[1,2]Spaa[1,3]Spaa[2,3]^2Spbb[2,4]Spbb[2,6]^2Spbb[3,4]-1/2I Spaa[1,2]Spaa[1,6]Spaa[2,3]^2Spbb[2,4]Spbb[2,6]^2Spbb[4,6]-1I Spaa[1,3]^4Spbb[1,3]^2Spbb[4,6]^2-1I Spaa[1,3]^4Spbb[1,3]Spbb[1,4]Spbb[3,6]Spbb[4,6]-1I Spaa[1,3]^4Spbb[1,4]^2Spbb[3,6]^2-5/6I Spaa[1,3]^3Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[4,6]^2-1/2I Spaa[1,3]^3Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[3,6]Spbb[4,6]-3I Spaa[1,3]^3Spbb[1,3]Spaa[2,3]Spbb[2,4]Spbb[3,6]Spbb[4,6]+2I Spaa[1,3]^3Spbb[1,3]Spaa[2,3]Spbb[2,6]Spbb[3,4]Spbb[4,6]-3I Spaa[1,3]^3Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[3,6]^2+1I Spaa[1,3]^3Spbb[1,4]Spaa[2,3]Spbb[2,6]Spbb[3,4]Spbb[3,6]-1/3I Spaa[1,3]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[4,6]^2-5/3I Spaa[1,3]^2Spbb[1,3]Spaa[1,6]Spaa[2,3]Spbb[2,6]Spbb[4,6]^2+1/3I Spaa[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,3]Spbb[2,6]Spbb[3,6]Spbb[4,6]-4/3I Spaa[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[2,4]Spbb[3,6]Spbb[4,6]-3I Spaa[1,3]^2Spaa[2,3]^2Spbb[2,4]^2Spbb[3,6]^2+3I Spaa[1,3]^2Spaa[2,3]^2Spbb[2,4]Spbb[2,6]Spbb[3,4]Spbb[3,6]-1I Spaa[1,3]^2Spaa[2,3]^2Spbb[2,6]^2Spbb[3,4]^2-2/3I Spaa[1,3]Spaa[1,6]^2Spbb[1,6]Spaa[2,3]Spbb[2,6]Spbb[4,6]^2-4/3I Spaa[1,3]Spaa[1,6]Spaa[2,3]^2Spbb[2,4]Spbb[2,6]Spbb[3,6]Spbb[4,6]+5/6I Spaa[1,3]Spaa[1,6]Spaa[2,3]^2Spbb[2,6]^2Spbb[3,4]Spbb[4,6]-1/3I Spaa[1,6]^2Spaa[2,3]^2Spbb[2,6]^2Spbb[4,6]^2))/(Spaa[1,2]Spaa[2,3]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6]^3Spab[6,Sp[4]+Sp[5],6]s[1,2,3])+
(Spaa[1,3]^2Spbb[4,6]^2(2*s[4,5]*s[2,3]-(s[4,5]+s[2,3]-s[6,1])*s[4,5,6])(+1/4I Spaa[1,4]Spbb[1,4]Spaa[3,5]+1/4I Spaa[1,5]Spbb[1,5]Spaa[3,5]+1/4I Spaa[2,3]Spbb[2,4]Spaa[4,5]+1/4I Spaa[3,5]Spaa[4,5]Spbb[4,5]))/(Spaa[1,2]Spaa[2,3]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6]^3(1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(-3I Spaa[1,3]^2Spaa[3,4]Spaa[4,6]Spbb[4,6]^4Spaa[5,6]-11/6I Spaa[1,3]^2Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^2Spbb[4,6]^2-11/3I Spaa[1,3]^2Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spbb[4,6]^3-11/6I Spaa[1,3]^2Spaa[3,6]Spaa[4,5]Spaa[4,6]Spbb[4,6]^4-11/3I Spaa[1,3]Spaa[1,5]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2Spbb[4,6]^2-17/2I Spaa[1,3]Spaa[1,5]Spaa[3,4]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spbb[4,6]^3-11/3I Spaa[1,3]Spaa[1,5]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^2Spbb[4,6]Spbb[5,6]-17/2I Spaa[1,3]Spaa[1,5]Spaa[3,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spbb[4,6]^2Spbb[5,6]-29/6I Spaa[1,3]Spaa[1,5]Spaa[3,6]^2Spaa[4,5]Spbb[4,6]^3Spbb[5,6]-3I Spaa[1,3]Spaa[1,6]Spaa[3,4]^2Spbb[4,6]^4Spaa[5,6]-29/6I Spaa[1,3]Spaa[1,6]Spaa[3,4]Spaa[3,6]Spaa[4,5]Spbb[4,6]^4-11/6I Spaa[1,5]^2Spaa[3,4]^2Spaa[3,5]Spbb[4,5]^2Spbb[4,6]^2-9/2I Spaa[1,5]^2Spaa[3,4]^2Spaa[3,6]Spbb[4,5]Spbb[4,6]^3-11/3I Spaa[1,5]^2Spaa[3,4]Spaa[3,5]^2Spbb[4,5]^2Spbb[4,6]Spbb[5,6]-9I Spaa[1,5]^2Spaa[3,4]Spaa[3,5]Spaa[3,6]Spbb[4,5]Spbb[4,6]^2Spbb[5,6]-6I Spaa[1,5]^2Spaa[3,4]Spaa[3,6]^2Spbb[4,6]^3Spbb[5,6]-11/6I Spaa[1,5]^2Spaa[3,5]^3Spbb[4,5]^2Spbb[5,6]^2-9/2I Spaa[1,5]^2Spaa[3,5]^2Spaa[3,6]Spbb[4,5]Spbb[4,6]Spbb[5,6]^2-3I Spaa[1,5]^2Spaa[3,5]Spaa[3,6]^2Spbb[4,6]^2Spbb[5,6]^2-3I Spaa[1,5]Spaa[1,6]Spaa[3,4]^2Spaa[3,6]Spbb[4,6]^4)/(Spaa[1,2]Spaa[2,3]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6]^3s[1,2,3])+
(-1/2I Spaa[1,3]^2Spaa[3,6]Spaa[4,5]Spbb[4,6]^3)/(Spaa[1,2]Spaa[2,3]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6]^3)+
(Spaa[1,3]^2Spbb[4,6]^2Spab[6,Sp[2]+Sp[3],1](2*s[4,5]*s[2,3]-(s[4,5]+s[2,3]-s[6,1])*s[4,5,6])(+3/16I Spaa[1,2]Spbb[1,2]Spaa[3,5]+3/16I Spaa[1,3]Spbb[1,3]Spaa[3,5]+3/16I Spaa[2,3]Spbb[2,3]Spaa[3,5]+3/16I Spaa[2,3]Spbb[2,4]Spaa[4,5]))/(Spaa[1,2]Spaa[2,3]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6]^2(1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(Spaa[1,3]Spbb[4,6](-21/8I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[3,5]-21/8I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,4]Spaa[3,5]^2-31/8I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spaa[3,5]-1/2I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[2,4]Spaa[3,5]^2+9/8I Spaa[1,2]Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]^2-13/4I Spaa[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[3,4]Spaa[3,5]-1I Spaa[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[3,5]^2-25/8I Spaa[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]-25/8I Spaa[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2-3/8I Spaa[1,2]Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]-3/8I Spaa[1,2]Spbb[1,5]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]^2+3/8I Spaa[1,2]Spbb[1,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^2-9/8I Spaa[1,2]Spbb[1,5]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spaa[3,5]-3/2I Spaa[1,2]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]^2-19/8I Spaa[1,2]Spbb[1,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]-19/8I Spaa[1,2]Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]-5/8I Spaa[1,2]Spbb[1,5]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2-3I Spaa[1,2]Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]-5/8I Spaa[1,2]Spbb[1,5]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]+3/8I Spaa[1,2]Spbb[1,5]Spbb[2,4]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]-1/2I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[1,5]Spaa[2,4]-1/2I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]-1/2I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spaa[3,4]-1/2I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,5]-3/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[2,4]Spbb[3,4]Spaa[3,5]+25/8I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,5]-1/2I Spbb[1,2]^2Spaa[1,3]^2Spaa[2,5]^2Spbb[4,5]+1/2I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[2,5]Spaa[3,4]Spbb[3,4]-1/2I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[2,5]Spaa[3,4]-1I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]+9/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,5]Spaa[2,5]Spbb[3,4]Spaa[3,5]+21/8I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[3,5]+1/8I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]-1/2I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[3,5]^2Spbb[3,5]+5/8I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spbb[3,4]Spaa[3,5]^2+1/8I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,5]-7/8I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]-7/8I Spaa[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[3,4]Spaa[3,5]^2-13/8I Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spaa[2,4]Spbb[2,4]Spaa[3,4]-15/8I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,4]Spaa[3,5]Spbb[4,5]+1/8I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]Spbb[2,4]Spaa[3,5]+1/2I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,5]Spaa[3,4]Spbb[4,5]-13/8I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[3,4]-11/8I Spbb[1,2]Spaa[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[3,5]Spbb[4,5]-1/2I Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spaa[3,4]^2Spbb[3,4]-11/8I Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]-1/2I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]-11/8I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,5]^2Spbb[3,5]+1/2I Spbb[1,2]Spaa[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]+1/8I Spbb[1,2]Spaa[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[3,4]Spaa[3,5]+25/8I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]+1/2I Spbb[1,2]Spaa[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]+1/2I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]-1/2I Spbb[1,2]Spaa[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]+5/8I Spbb[1,2]Spaa[1,3]Spaa[2,3]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]+29/8I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]-1/8I Spbb[1,2]Spaa[1,3]Spaa[2,3]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]+1/4I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]-1/8I Spbb[1,2]Spaa[1,3]Spaa[2,3]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]-1/2I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]+3/4I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2+1I Spaa[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,5]-13/8I Spaa[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]+1/2I Spbb[1,2]Spaa[1,3]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[4,5]+15/8I Spaa[1,3]Spbb[1,5]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,5]+5/2I Spaa[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]+9/8I Spbb[1,2]Spaa[1,3]Spaa[2,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]+7/4I Spaa[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]-1I Spaa[1,3]Spbb[1,5]Spaa[2,4]Spbb[2,4]Spbb[3,4]Spaa[3,5]^2-9/8I Spbb[1,2]Spaa[1,3]Spbb[2,4]Spaa[2,5]^2Spaa[3,4]Spbb[4,5]-13/8I Spaa[1,3]Spbb[1,5]Spbb[2,4]^2Spaa[2,5]^2Spaa[3,4]+7/8I Spaa[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,5]-5/4I Spaa[1,3]Spbb[1,4]Spbb[2,4]Spaa[2,5]Spaa[3,4]^2Spbb[3,4]-13/8I Spbb[1,2]Spaa[1,3]Spaa[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[4,5]-1/2I Spaa[1,3]Spbb[1,5]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2-1/2I Spaa[1,3]Spbb[1,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]-1/2I Spaa[1,3]Spbb[1,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]-1/2I Spaa[1,3]Spbb[1,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2-1/2I Spaa[1,3]Spbb[1,5]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]+1/8I Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,5]^2Spbb[4,5]-7/4I Spbb[1,4]Spaa[1,5]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[4,5]-11/8I Spbb[1,2]Spaa[1,5]Spaa[2,4]Spaa[3,5]^2Spbb[4,5]^2+13/8I Spbb[1,4]Spaa[1,5]Spbb[2,4]Spaa[2,5]Spaa[3,4]^2Spbb[4,5]+11/8I Spbb[1,2]Spaa[1,5]Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[4,5]^2+1/2I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]+1/2I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]+1/8I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]+1/8I Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2+3/8I Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,5]+3/4I Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[3,5]+3/8I Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]-3/8I Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]^2Spbb[3,5]+3/4I Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2+3/8I Spaa[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,5]+3/4I Spaa[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]-3/8I Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]+3/8I Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]+3/8I Spaa[2,4]^2Spbb[2,4]^2Spaa[3,5]^2Spbb[4,5]-3/4I Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[4,5]-3/8I Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]-3/8I Spaa[2,4]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]+3/8I Spbb[2,4]^2Spaa[2,5]^2Spaa[3,4]^2Spbb[4,5]+3/8I Spbb[2,4]Spaa[2,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[4,5]+3/8I Spbb[2,4]Spaa[2,5]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]))/(Spaa[1,2]Spaa[2,3]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6]^2(1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(Spaa[1,3]Spaa[3,5]Spbb[4,6](-3/2I Spaa[1,3]Spbb[1,4]+1/2I Spaa[2,3]Spbb[2,4]+1/2I Spaa[3,5]Spbb[4,5]))/(Spaa[1,2]Spaa[2,3]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6]^2)+
(Spaa[1,3]^2Spbb[4,6]^2Spab[6,Sp[2]+Sp[3],1]^2(2*s[4,5]*s[2,3]-(s[4,5]+s[2,3]-s[6,1])*s[4,5,6])(+5/32I Spaa[1,2]Spbb[1,2]Spaa[3,5]+5/32I Spaa[1,3]Spbb[1,3]Spaa[3,5]+5/32I Spaa[2,3]Spbb[2,3]Spaa[3,5]+5/32I Spaa[2,3]Spbb[2,4]Spaa[4,5]))/(Spaa[1,2]Spaa[2,3]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^3)+
(Spaa[1,3]Spbb[4,6]Spab[6,Sp[2]+Sp[3],1](-1/8I Spaa[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]-1/8I Spaa[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2+1/2I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,5]+9/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[2,4]Spbb[3,4]Spaa[3,5]-1/16I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,5]+1/16I Spbb[1,2]^2Spaa[1,3]^2Spaa[2,5]^2Spbb[4,5]+1/2I Spbb[1,2]Spaa[1,3]^2Spbb[1,5]Spbb[2,4]Spaa[2,5]^2-1/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[2,5]Spaa[3,4]Spbb[3,4]+9/16I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[2,5]Spaa[3,4]+1/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]+3/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,5]Spaa[2,5]Spbb[3,4]Spaa[3,5]+1/2I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[3,5]+1/2I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]+1/16I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[3,5]^2Spbb[3,5]+7/16I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spbb[3,4]Spaa[3,5]^2+1/4I Spbb[1,2]Spaa[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]+5/16I Spbb[1,2]Spaa[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[3,4]Spaa[3,5]+1/4I Spbb[1,2]Spaa[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]-3/8I Spbb[1,2]Spaa[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,4]+5/8I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]-1/4I Spbb[1,2]Spaa[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]+3/16I Spbb[1,2]Spaa[1,3]Spaa[2,3]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]+5/8I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]-5/16I Spbb[1,2]Spaa[1,3]Spaa[2,3]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]+1/2I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]-5/16I Spbb[1,2]Spaa[1,3]Spaa[2,3]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]+1/2I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2+1/16I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]+1/16I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]+1/16I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]+1/16I Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2))/(Spaa[1,2]Spaa[2,3]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(+1/48I Spaa[1,3]^2Spaa[3,5]Spbb[4,6]^2Spab[6,Sp[2]+Sp[3],1]^2(s[4,5,6]-s[4,5,1]))/(Spaa[1,2]Spaa[2,3]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
((s[4,5,6]-s[4,5,1])(-11/48I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[2,4]+1/6I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[2,4]^2Spaa[2,5]-1/8I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,5]Spaa[2,3]Spbb[2,4]^2-3/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[2,4]-7/48I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^2Spaa[1,5]Spbb[2,3]+17/24I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[2,4]^2Spaa[2,5]-7/24I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spbb[2,3]Spbb[2,4]Spaa[2,5]+1/4I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]Spbb[2,4]^2Spaa[2,5]-5/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,4]-11/48I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,4]Spbb[2,4]^2+7/48I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]+19/48I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[2,5]+5/24I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]+11/48I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[2,4]^2Spaa[2,5]^2Spbb[2,5]+1/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spaa[2,3]Spbb[2,4]^3Spaa[2,5]-5/48I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2-1/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3+1/24I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[2,4]-7/48I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[2,3]+13/24I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[2,4]^2Spaa[2,5]-35/48I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spbb[2,3]Spbb[2,4]Spaa[2,5]-7/48I Spbb[1,2]Spaa[1,3]^3Spbb[1,4]^2Spbb[2,3]^2Spaa[2,5]-7/16I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spbb[2,3]Spbb[2,4]Spaa[3,5]-7/48I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spbb[2,3]^2Spaa[3,5]-1/12I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spbb[2,4]^2Spaa[4,5]+1/8I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spbb[2,3]Spbb[2,4]Spaa[4,5]-7/48I Spaa[1,3]^3Spbb[1,4]^3Spbb[2,3]^2Spaa[4,5]+1/6I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[2,4]^2Spaa[2,5]+1/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,5]Spaa[2,3]Spbb[2,4]^2+19/48I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,4]+7/24I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]+7/48I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[2,4]^2Spaa[3,4]+7/48I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[2,4]Spbb[2,5]Spaa[3,5]+13/24I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[2,5]-3/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spbb[2,4]Spaa[2,5]-11/48I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[3,5]-25/48I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spbb[2,4]Spaa[3,5]-7/48I Spaa[1,3]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,3]^3Spaa[3,5]-19/48I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,4]^3Spaa[4,5]+1/16I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[4,5]-1/6I Spaa[1,3]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,3]^2Spbb[2,4]Spaa[4,5]+23/48I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]-1/24I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]+13/48I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,5]-7/48I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]-1/12I Spaa[1,3]^2Spbb[1,4]^2Spbb[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[3,5]-1/6I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]^3Spaa[4,5]+1/8I Spaa[1,3]^2Spbb[1,4]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[4,5]+1/2I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[2,4]^2Spaa[2,5]^2Spbb[2,5]-1/24I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spbb[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]+13/48I Spaa[1,3]^2Spbb[1,3]^2Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[3,5]-7/48I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]-1/12I Spaa[1,3]^2Spbb[1,4]^2Spbb[2,3]^2Spaa[2,5]Spbb[2,5]Spaa[3,5]-1/3I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[4,5]+1/24I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spbb[2,4]^3Spaa[2,5]Spaa[4,5]+1/4I Spaa[1,3]^2Spbb[1,4]^2Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[4,5]-5/48I Spaa[1,3]^2Spbb[1,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,5]^2Spbb[4,5]-1/12I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[2,3]^2Spaa[3,5]^2Spbb[4,5]-1/48I Spaa[1,3]^2Spbb[1,3]^2Spbb[2,4]^2Spaa[3,5]Spaa[4,5]Spbb[4,5]-1/8I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[2,5]-1/6I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]^3Spaa[4,5]+1/8I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[4,5]-1/8I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]-7/24I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]Spbb[2,4]^2Spaa[2,5]^2Spbb[2,5]+1/48I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,5]Spbb[2,4]^3Spaa[2,5]^2+3/8I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,5]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2-1/6I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]+1/8I Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]-1/3I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,4]Spbb[2,4]^2Spbb[2,5]Spaa[3,5]+1/4I Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]-7/48I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2-1/6I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]+1/8I Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]-1/48I Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]Spbb[4,5]+1/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[2,3]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[4,5]-1/48I Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]+1/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[2,3]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]+7/24I Spbb[1,2]Spaa[1,3]Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]^2Spaa[2,5]-1/6I Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]^2Spaa[3,5]-1/12I Spaa[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^3Spbb[2,4]Spaa[3,5]-7/24I Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^3Spaa[4,5]+1/16I Spaa[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]^2Spaa[4,5]+1/3I Spbb[1,2]Spaa[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]+7/24I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,5]-1/4I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,5]-1/24I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,4]^4Spaa[4,5]+1/24I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[4,5]+17/48I Spbb[1,2]Spaa[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[2,5]^2Spbb[2,5]+7/24I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[3,5]-1/4I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]-1/24I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]^3Spaa[2,5]Spbb[2,5]Spaa[4,5]+1/24I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[4,5]-1/6I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]^2Spbb[2,4]Spaa[3,5]^2Spbb[4,5]+5/48I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]^3Spaa[3,5]^2Spbb[4,5]+1/24I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]^3Spaa[4,5]^2Spbb[4,5]+1/24I Spbb[1,2]Spaa[1,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,5]+1/24I Spaa[1,3]Spbb[1,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[3,5]-1/24I Spaa[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,5]+1/12I Spbb[1,2]Spaa[1,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]^2Spbb[2,5]+1/12I Spaa[1,3]Spbb[1,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spbb[2,5]Spaa[3,5]-1/12I Spaa[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[3,5]-1/24I Spaa[1,3]Spbb[1,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]^2Spbb[4,5]+1/24I Spaa[1,3]Spbb[1,4]Spbb[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[3,5]^2Spbb[4,5]-1/24I Spaa[1,3]Spbb[1,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,5]Spaa[4,5]Spbb[4,5]+1/24I Spbb[1,2]Spaa[1,3]Spbb[2,4]^2Spaa[2,5]^3Spbb[2,5]^2+1/24I Spaa[1,3]Spbb[1,3]Spbb[2,4]^2Spaa[2,5]^2Spbb[2,5]^2Spaa[3,5]-1/24I Spaa[1,3]Spbb[1,4]Spbb[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,5]-1/48I Spaa[1,3]Spbb[1,4]Spbb[2,4]^2Spaa[2,5]^2Spbb[2,5]^2Spaa[4,5]+1/48I Spaa[1,3]Spbb[1,5]Spbb[2,4]^3Spaa[2,5]^2Spbb[2,5]Spaa[4,5]-1/24I Spaa[1,3]Spbb[1,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]+1/24I Spaa[1,3]Spbb[1,4]Spbb[2,3]^2Spaa[2,5]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]-1/24I Spaa[1,3]Spbb[1,3]Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]+1/24I Spaa[1,3]Spbb[1,3]Spbb[2,3]^2Spaa[3,5]^3Spbb[4,5]^2-1/24I Spbb[1,2]Spaa[1,5]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]^2+1/16I Spaa[2,3]^3Spbb[2,3]^3Spbb[2,4]^2Spaa[3,5]+1/48I Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]^3Spaa[4,5]+1/16I Spaa[2,3]^2Spbb[2,3]^3Spbb[2,4]Spaa[3,5]^2Spbb[4,5]+1/48I Spaa[2,3]Spbb[2,3]^3Spaa[3,5]^3Spbb[4,5]^2))/(Spaa[1,2]Spbb[2,3]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(-53/24I Spaa[1,2]Spaa[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spaa[3,5]-11/24I Spaa[1,2]Spaa[1,3]Spbb[1,4]^2Spbb[2,5]Spaa[3,5]^2+5/2I Spaa[1,2]Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]+5/2I Spaa[1,2]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2-11/8I Spaa[1,2]Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[4,5]-11/8I Spaa[1,2]Spbb[1,4]Spbb[2,5]Spaa[3,5]^3Spbb[4,5]-1/4I Spbb[1,2]Spaa[1,3]^3Spbb[1,4]^2Spaa[2,5]-1/4I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[3,5]+11/8I Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[3,5]+1/2I Spaa[1,3]^2Spbb[1,4]^3Spaa[1,5]Spaa[3,4]+15/8I Spaa[1,3]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[3,5]-41/24I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,5]-7/24I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[3,4]Spaa[3,5]+4/3I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,5]-1/8I Spaa[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,5]+1I Spaa[1,3]^2Spbb[1,4]^2Spbb[2,4]Spaa[2,5]Spaa[3,4]-43/24I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[2,5]Spaa[3,5]Spbb[4,5]+19/8I Spaa[1,3]^2Spbb[1,4]^2Spaa[2,5]Spbb[2,5]Spaa[3,5]+17/12I Spaa[1,3]^2Spbb[1,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]+1/8I Spaa[1,3]^2Spbb[1,4]^2Spaa[3,5]^2Spbb[3,5]+31/24I Spaa[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[3,4]Spaa[3,5]^2+11/8I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[3,5]^2Spbb[4,5]+11/8I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,5]^2Spbb[4,5]+5/8I Spbb[1,2]Spaa[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,5]-1/12I Spbb[1,2]Spaa[1,3]Spaa[2,3]^2Spbb[2,4]Spbb[3,4]Spaa[3,5]+21/8I Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,5]-10/3I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]+47/24I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]-3/2I Spbb[1,2]Spaa[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[4,5]+1/8I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]+109/24I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]+5/4I Spbb[1,2]Spaa[1,3]Spaa[2,3]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]+15/4I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]-23/24I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2-13/24I Spaa[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,5]^2Spbb[4,5]-11/12I Spaa[1,3]Spbb[1,4]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[4,5]-5/12I Spbb[1,2]Spaa[1,3]Spaa[2,5]Spaa[3,5]^2Spbb[4,5]^2+43/24I Spaa[1,3]Spbb[1,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]-1/12I Spaa[1,3]Spbb[1,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]-1/12I Spaa[1,3]Spbb[1,5]Spbb[3,4]Spaa[3,5]^3Spbb[4,5]+1/12I Spaa[1,4]Spbb[1,4]Spaa[3,5]^3Spbb[4,5]^2+1/12I Spaa[1,5]Spbb[1,5]Spaa[3,5]^3Spbb[4,5]^2-5/24I Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[3,5]-5/6I Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,5]+9/8I Spaa[2,3]^2Spbb[2,4]^3Spaa[2,5]Spaa[3,4]+7/24I Spaa[2,3]^2Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[3,5]+7/24I Spaa[2,3]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]+1/12I Spaa[2,3]^2Spbb[2,4]^2Spaa[3,5]^2Spbb[3,5]+5/24I Spaa[2,3]^2Spbb[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2+11/24I Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]^2Spbb[4,5]-13/24I Spaa[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[4,5]-1/12I Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]-1/12I Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]-1/12I Spaa[2,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spbb[4,5]+1/12I Spbb[2,4]Spaa[2,5]Spaa[3,4]Spaa[3,5]^2Spbb[4,5]^2+1/12I Spaa[2,5]Spbb[2,5]Spaa[3,5]^3Spbb[4,5]^2+1/12I Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[4,5]^2+1/12I Spaa[3,5]^4Spbb[3,5]Spbb[4,5]^2+1/12I Spaa[3,5]^3Spaa[4,5]Spbb[4,5]^3)/(Spaa[1,2]Spaa[2,3]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(Spbb[2,4](-11/24I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,5]+5/6I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[2,4]Spaa[2,5]-11/24I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spaa[2,3]Spbb[2,4]+1/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]+31/12I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[2,4]Spaa[2,5]+2/3I Spaa[1,3]^2Spbb[1,3]^2Spbb[2,4]Spaa[3,5]-2/3I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[4,5]+1/6I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]Spbb[2,4]Spaa[2,5]-9/8I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,5]Spaa[2,3]Spbb[2,4]+1/6I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,5]Spbb[2,5]+2/3I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[2,4]Spaa[3,4]+2/3I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[2,5]Spaa[3,5]-5/6I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]^2Spaa[4,5]+5/6I Spbb[1,2]Spaa[1,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]+3/2I Spaa[1,3]Spbb[1,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]-11/24I Spaa[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[4,5]+11/12I Spbb[1,2]Spaa[1,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]+3/2I Spaa[1,3]Spbb[1,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]-11/24I Spaa[1,3]Spbb[1,4]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[4,5]+2/3I Spaa[1,3]Spbb[1,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]-11/24I Spaa[1,3]Spbb[1,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,5]+2/3I Spaa[1,3]Spbb[1,3]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]-11/24I Spaa[1,3]Spbb[1,3]Spbb[2,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]-11/24I Spaa[1,3]Spbb[1,5]Spbb[2,4]Spbb[3,4]Spaa[3,5]Spaa[4,5]-11/24I Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[4,5]-11/24I Spaa[2,3]Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[4,5]-11/24I Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[4,5]-11/24I Spaa[2,3]Spbb[2,4]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]))/(Spaa[1,2]Spbb[2,3]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(-9/2I Spaa[1,2]^2Spbb[1,3]^3Spbb[1,4]^2Spaa[1,6]^3-2I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^2Spaa[2,6]Spbb[3,4]-27/2I Spaa[1,2]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]^2Spbb[2,3]Spaa[2,6]-8I Spaa[1,2]^2Spbb[1,3]^3Spbb[1,4]Spaa[1,6]^2Spbb[3,4]Spaa[3,6]-1/2I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spaa[1,6]Spaa[2,6]^2Spbb[3,4]^2-4I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[2,3]Spaa[2,6]^2Spbb[3,4]-27/2I Spaa[1,2]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[2,3]^2Spaa[2,6]^2+5I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spaa[1,6]Spaa[2,6]Spbb[3,4]^2Spaa[3,6]-22I Spaa[1,2]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[2,3]Spaa[2,6]Spbb[3,4]Spaa[3,6]-7/2I Spaa[1,2]^2Spbb[1,3]^3Spaa[1,6]Spbb[3,4]^2Spaa[3,6]^2-9/2I Spaa[1,2]^2Spbb[1,2]^2Spbb[2,3]Spaa[2,6]^3Spbb[3,4]^2+9/2I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[2,3]Spaa[2,6]^2Spbb[3,4]^2Spaa[3,6]+4I Spaa[1,2]^2Spbb[1,3]Spbb[1,4]Spbb[2,3]^2Spaa[2,6]^2Spbb[3,4]Spaa[3,6]-45/2I Spaa[1,2]^2Spbb[1,3]^2Spbb[2,3]Spaa[2,6]Spbb[3,4]^2Spaa[3,6]^2+6I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spbb[1,4]Spaa[1,6]^2Spaa[2,6]Spbb[3,4]-13/2I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spaa[2,6]^2Spbb[3,4]^2+18I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[2,3]Spaa[2,6]^2Spbb[3,4]+12I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spaa[2,6]Spbb[3,4]^2Spaa[3,6]+18I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[2,3]Spaa[2,6]^3Spbb[3,4]^2+18I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,3]^2Spaa[2,6]^3Spbb[3,4]+36I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[2,3]Spaa[2,6]^2Spbb[3,4]^2Spaa[3,6]+3/2I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spaa[2,6]^3Spbb[3,4]^3+37I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[2,6]^2Spbb[3,4]^3Spaa[3,6]-6I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[2,6]Spbb[3,4]^3Spaa[3,6]^2-7I Spaa[1,2]Spbb[1,3]^3Spbb[1,4]Spaa[1,6]^3Spaa[2,6]Spbb[4,6]-2I Spaa[1,2]Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]^3Spaa[2,6]Spbb[3,6]-1I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,6]^2Spaa[2,6]^2Spbb[3,4]Spbb[4,6]-24I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spaa[2,6]^2Spbb[3,4]Spbb[3,6]+21I Spaa[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,4]-27I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[2,3]Spaa[2,6]^2Spbb[3,6]-13I Spaa[1,2]Spbb[1,3]^3Spaa[1,6]^2Spaa[2,6]Spbb[3,4]Spaa[3,6]Spbb[4,6]+3I Spaa[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^2Spaa[2,6]Spbb[3,4]Spaa[3,6]Spbb[3,6]+12I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,6]Spaa[2,6]^3Spbb[2,6]Spbb[3,4]^2-55/2I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,6]Spbb[2,3]Spaa[2,6]^3Spbb[3,4]Spbb[3,6]+21I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[2,3]Spaa[2,6]^3Spbb[2,6]Spbb[3,4]-27I Spaa[1,2]Spbb[1,4]^2Spaa[1,6]Spbb[2,3]^2Spaa[2,6]^3Spbb[3,6]+39I Spaa[1,2]Spbb[1,3]^2Spaa[1,6]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]^2Spaa[3,6]-53/2I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[2,3]Spaa[2,6]^2Spbb[3,4]Spaa[3,6]Spbb[3,6]-25/2I Spaa[1,2]Spbb[1,2]Spaa[2,3]Spbb[2,3]^2Spaa[2,6]^3Spbb[3,4]^2+57/2I Spaa[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,3]^2Spaa[2,6]^2Spbb[3,4]^2Spaa[3,6]+9/2I Spaa[1,2]Spbb[1,2]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]^3Spbb[3,4]^2+53/2I Spaa[1,2]Spbb[1,2]Spbb[2,3]Spaa[2,4]Spaa[2,6]^2Spbb[3,4]^3Spaa[3,6]+22I Spaa[1,2]Spbb[1,4]Spbb[2,3]^2Spaa[2,4]Spaa[2,6]^2Spbb[3,4]^2Spaa[3,6]-13I Spaa[1,2]Spbb[1,3]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spbb[3,4]^3Spaa[3,6]^2+14I Spaa[1,2]Spbb[1,2]Spbb[2,3]Spaa[2,6]^4Spbb[2,6]Spbb[3,4]^2+77/2I Spaa[1,2]Spbb[1,3]Spbb[2,3]Spaa[2,6]^3Spbb[2,6]Spbb[3,4]^2Spaa[3,6]-19/2I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,6]Spaa[2,6]^2Spbb[3,4]^2-29/2I Spaa[1,3]^2Spbb[1,3]^2Spbb[2,3]Spaa[2,6]^3Spbb[3,4]^2-31I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spaa[2,6]^3Spbb[3,4]^3+7I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[2,6]^2Spbb[3,4]^3Spaa[3,6]+25/2I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]^2Spaa[2,6]^2Spbb[3,4]Spbb[4,6]-13/2I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^2Spaa[2,6]^2Spbb[3,4]Spbb[3,6]-75/2I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spaa[2,6]^3Spbb[2,6]Spbb[3,4]^2+18I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[2,3]Spaa[2,6]^3Spbb[3,4]Spbb[3,6]-29/2I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]^2Spaa[2,6]^3Spbb[3,4]^2+49/2I Spbb[1,2]Spaa[1,3]Spbb[2,3]Spaa[2,6]^4Spbb[3,4]^2Spbb[3,6]-75/2I Spaa[1,3]Spbb[1,3]Spbb[2,3]Spaa[2,6]^4Spbb[2,6]Spbb[3,4]^2+18I Spaa[1,3]Spbb[1,4]Spbb[2,3]^2Spaa[2,6]^4Spbb[3,4]Spbb[3,6]+14I Spaa[1,3]Spbb[1,3]Spbb[2,3]Spaa[2,6]^3Spaa[3,4]Spbb[3,4]^3+10I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[1,6]Spaa[2,6]^3Spbb[3,4]^2Spbb[4,6]-7/2I Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spaa[2,6]^2Spbb[3,4]^2Spaa[3,6]Spbb[4,6]-23/2I Spbb[1,2]Spaa[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,6]^3Spbb[3,4]^3+3/2I Spbb[1,2]Spaa[1,4]Spaa[2,4]Spaa[2,6]^2Spbb[3,4]^4Spaa[3,6]-1I Spbb[1,3]Spaa[1,4]Spaa[2,4]Spaa[2,6]Spbb[3,4]^4Spaa[3,6]^2-20I Spbb[1,2]Spaa[1,4]Spaa[2,6]^4Spbb[2,6]Spbb[3,4]^3+3I Spbb[1,3]Spaa[1,4]Spaa[2,6]^3Spbb[2,6]Spbb[3,4]^3Spaa[3,6]+4I Spbb[1,3]Spaa[1,4]Spaa[2,6]^2Spbb[3,4]^3Spaa[3,6]Spaa[4,6]Spbb[4,6]-3I Spbb[1,3]^3Spaa[1,6]^3Spaa[2,6]^2Spbb[4,6]^2-1I Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^3Spaa[2,6]^2Spbb[3,6]Spbb[4,6]-1/2I Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^3Spaa[2,6]^2Spbb[3,6]^2-13I Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spaa[2,6]^3Spbb[3,4]Spbb[3,6]^2+9I Spbb[1,3]^2Spaa[1,6]^2Spaa[2,6]^3Spbb[2,6]Spbb[3,4]Spbb[4,6]+12I Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spaa[2,6]^3Spbb[2,6]Spbb[3,4]Spbb[3,6]-27/2I Spbb[1,4]^2Spaa[1,6]^2Spbb[2,3]Spaa[2,6]^3Spbb[3,6]^2-3/2I Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spaa[2,6]^2Spbb[3,4]Spaa[3,6]Spbb[3,6]^2-9I Spbb[1,3]Spaa[1,6]Spaa[2,6]^4Spbb[2,6]^2Spbb[3,4]^2-27/2I Spbb[1,4]Spaa[1,6]Spbb[2,3]Spbb[2,4]Spaa[2,6]^4Spbb[3,6]^2+21I Spbb[1,4]Spaa[1,6]Spbb[2,3]Spaa[2,6]^4Spbb[2,6]Spbb[3,4]Spbb[3,6]-19/2I Spaa[2,3]^2Spbb[2,3]^3Spaa[2,6]^3Spbb[3,4]^2-6I Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]^3Spbb[3,4]^2+7I Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[2,6]^2Spbb[3,4]^3Spaa[3,6]-25/2I Spaa[2,3]Spbb[2,3]^2Spaa[2,6]^4Spbb[2,6]Spbb[3,4]^2-9/2I Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]^3Spbb[3,4]^2-2I Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]^2Spbb[3,4]^3Spaa[3,6]-1I Spbb[2,3]Spaa[2,4]^2Spaa[2,6]Spbb[3,4]^4Spaa[3,6]^2-7I Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]^4Spbb[2,6]Spbb[3,4]^2-1/2I Spbb[2,3]Spaa[2,4]Spaa[2,6]^3Spbb[2,6]Spbb[3,4]^3Spaa[3,6]-3I Spbb[2,3]Spaa[2,6]^5Spbb[2,6]^2Spbb[3,4]^2)/(Spaa[1,2]Spaa[1,6]Spbb[3,5]^2Spab[2,Sp[1]+Sp[6],3]^3s[3,4,5])+
(-11/6I Spaa[2,3]Spbb[2,3]^2Spbb[2,4]Spaa[2,5]Spaa[2,6]^3Spbb[3,4]+53/6I Spaa[2,3]Spbb[2,3]^2Spaa[2,5]Spaa[2,6]^2Spbb[3,4]^2Spaa[3,6]+89/6I Spaa[2,3]Spbb[2,3]^2Spaa[2,6]^3Spbb[3,4]^2Spaa[3,5]+211/6I Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,6]^3Spbb[3,4]^2Spaa[4,5]-77/3I Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[3,4]^3Spaa[3,6]Spaa[4,5]-29/6I Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]^3Spbb[3,4]-83/3I Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[3,4]^2Spaa[3,6]+7/2I Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]^2Spbb[3,4]^2Spaa[4,6]-14/3I Spbb[2,3]Spaa[2,4]Spaa[2,5]Spaa[2,6]Spbb[3,4]^3Spaa[3,6]^2-35/3I Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[3,4]^3Spaa[3,6]Spaa[4,6]-1/2I Spaa[2,4]Spaa[2,5]Spbb[3,4]^4Spaa[3,6]^2Spaa[4,6]-20I Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]^3Spbb[3,4]^2Spaa[3,5]-41/3I Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^3Spbb[3,4]^2Spaa[4,5]-17/6I Spbb[2,3]Spaa[2,4]Spaa[2,6]^2Spbb[3,4]^3Spaa[3,5]Spaa[3,6]+50/3I Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[3,4]^3Spaa[3,5]Spaa[4,6]-229/6I Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[3,4]^3Spaa[3,6]Spaa[4,5]-29/3I Spaa[2,4]Spaa[2,6]Spbb[3,4]^4Spaa[3,5]Spaa[3,6]Spaa[4,6]+14I Spaa[2,4]Spaa[2,6]Spbb[3,4]^4Spaa[3,6]^2Spaa[4,5]-25/6I Spbb[2,3]^2Spbb[2,4]Spaa[2,5]^2Spaa[2,6]^3Spbb[4,5]+9/2I Spbb[2,3]^2Spaa[2,5]^2Spaa[2,6]^2Spbb[3,4]Spaa[3,6]Spbb[4,5]-25/6I Spbb[2,3]Spbb[2,4]Spaa[2,5]^2Spaa[2,6]^2Spbb[3,4]Spbb[4,5]Spaa[4,6]+2/3I Spbb[2,3]^2Spaa[2,5]^2Spaa[2,6]^2Spbb[4,5]^2Spaa[5,6]+29/2I Spbb[2,3]Spaa[2,5]^2Spaa[2,6]Spbb[3,4]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]+17/6I Spbb[2,4]Spaa[2,5]^2Spaa[2,6]Spbb[3,4]^2Spbb[4,5]Spaa[4,6]^2-17/6I Spbb[2,3]Spaa[2,5]^2Spaa[2,6]Spbb[3,4]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]+5/2I Spaa[2,5]^2Spbb[3,4]^3Spaa[3,6]Spbb[4,5]Spaa[4,6]^2+7/6I Spaa[2,5]^2Spbb[3,4]^2Spbb[4,5]^2Spaa[4,6]^2Spaa[5,6]-17/6I Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[2,6]^4Spbb[2,6]Spbb[3,4]+17/6I Spbb[2,3]^2Spaa[2,5]Spaa[2,6]^3Spbb[3,4]Spaa[3,5]Spbb[4,5]-109/6I Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[2,6]^3Spbb[3,4]Spaa[3,6]Spbb[3,6]-34I Spbb[2,3]Spaa[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,4]^2Spaa[3,6]+22/3I Spbb[2,4]^2Spaa[2,5]Spaa[2,6]^3Spbb[3,4]Spbb[3,6]Spaa[4,6]+20I Spbb[2,4]Spaa[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,4]^2Spaa[4,6]-22/3I Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[2,6]^3Spbb[3,6]Spbb[4,5]Spaa[5,6]-17/6I Spbb[2,3]Spaa[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,4]Spbb[4,5]Spaa[5,6]-50/3I Spbb[2,3]Spaa[2,5]Spaa[2,6]^2Spbb[3,4]^2Spaa[3,5]Spbb[4,5]Spaa[4,6]+127/6I Spbb[2,3]Spaa[2,5]Spaa[2,6]^2Spbb[3,4]^2Spaa[3,6]^2Spbb[3,6]-1/6I Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[3,4]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]+161/6I Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]^3Spaa[3,6]Spaa[4,6]-3/2I Spbb[2,3]Spaa[2,5]Spaa[2,6]^2Spbb[3,4]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[5,6]+25/6I Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[3,4]^2Spaa[4,6]^2Spbb[4,6]-11/2I Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]Spaa[5,6]+25/6I Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]+4/3I Spbb[2,3]Spaa[2,5]Spaa[2,6]^2Spbb[3,6]Spbb[4,5]^2Spaa[5,6]^2+1/3I Spaa[2,5]Spaa[2,6]Spbb[3,4]^3Spaa[3,5]Spbb[4,5]Spaa[4,6]^2-47/3I Spaa[2,5]Spaa[2,6]Spbb[3,4]^3Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-35/3I Spaa[2,5]Spaa[2,6]Spbb[3,4]^3Spaa[3,6]Spaa[4,6]^2Spbb[4,6]+29/2I Spaa[2,5]Spaa[2,6]Spbb[3,4]^2Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]Spaa[5,6]+17/6I Spaa[2,5]Spaa[2,6]Spbb[3,4]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-17/6I Spaa[2,5]Spaa[2,6]Spbb[3,4]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]^2-26/3I Spbb[2,3]Spbb[2,4]Spaa[2,6]^4Spbb[3,4]Spaa[3,5]Spbb[3,6]+50/3I Spbb[2,3]Spaa[2,6]^4Spbb[2,6]Spbb[3,4]^2Spaa[3,5]-26/3I Spbb[2,4]^2Spaa[2,6]^4Spbb[3,4]Spbb[3,6]Spaa[4,5]-155/6I Spbb[2,4]Spaa[2,6]^4Spbb[2,6]Spbb[3,4]^2Spaa[4,5]+26/3I Spbb[2,4]Spaa[2,6]^4Spbb[2,6]Spbb[3,4]Spbb[3,6]Spaa[5,6]+73/6I Spaa[2,6]^4Spbb[2,6]^2Spbb[3,4]^2Spaa[5,6]+19/6I Spbb[2,3]Spaa[2,6]^3Spaa[3,4]Spbb[3,4]^3Spaa[3,5]+203/6I Spbb[2,4]Spaa[2,6]^3Spaa[3,4]Spbb[3,4]^3Spaa[4,5]-57/2I Spbb[2,3]Spaa[2,6]^3Spbb[3,4]^2Spaa[3,5]Spaa[3,6]Spbb[3,6]+22/3I Spbb[2,4]Spaa[2,6]^3Spbb[3,4]^2Spaa[3,5]Spbb[3,6]Spaa[4,6]-155/6I Spaa[2,6]^3Spbb[2,6]Spbb[3,4]^3Spaa[3,5]Spaa[4,6]+4/3I Spbb[2,3]Spaa[2,6]^3Spbb[3,4]Spaa[3,5]Spbb[3,6]Spbb[4,5]Spaa[5,6]+4/3I Spbb[2,4]Spaa[2,6]^3Spbb[3,4]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]-53/6I Spaa[2,6]^3Spbb[2,6]Spbb[3,4]^3Spaa[3,6]Spaa[4,5]-29/6I Spbb[2,4]Spaa[2,6]^3Spbb[3,4]Spaa[3,6]Spbb[3,6]^2Spaa[5,6]+8I Spaa[2,6]^3Spbb[2,6]Spbb[3,4]^2Spaa[3,6]Spbb[3,6]Spaa[5,6]+26/3I Spbb[2,4]Spaa[2,6]^3Spbb[3,4]^2Spaa[4,5]Spaa[4,6]Spbb[4,6]-4/3I Spbb[2,4]Spaa[2,6]^3Spbb[3,4]Spbb[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]-26/3I Spaa[2,6]^3Spbb[2,6]Spbb[3,4]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]+4/3I Spbb[2,4]Spaa[2,6]^3Spbb[3,6]^2Spbb[4,5]Spaa[5,6]^2-4/3I Spaa[2,6]^3Spbb[2,6]Spbb[3,4]Spbb[3,6]Spbb[4,5]Spaa[5,6]^2+73/6I Spaa[2,6]^2Spaa[3,4]Spbb[3,4]^4Spaa[3,5]Spaa[4,6]-16I Spaa[2,6]^2Spaa[3,4]Spbb[3,4]^4Spaa[3,6]Spaa[4,5]+21I Spaa[2,6]^2Spbb[3,4]^3Spaa[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]+83/6I Spaa[2,6]^2Spbb[3,4]^3Spaa[3,5]Spaa[4,6]^2Spbb[4,6]-83/6I Spaa[2,6]^2Spbb[3,4]^2Spaa[3,5]Spbb[3,6]Spbb[4,5]Spaa[4,6]Spaa[5,6]-3I Spaa[2,6]^2Spbb[3,4]^3Spaa[3,6]^2Spbb[3,6]Spaa[4,5]+11/6I Spaa[2,6]^2Spbb[3,4]^2Spaa[3,6]^2Spbb[3,6]^2Spaa[5,6]+2/3I Spaa[2,6]^2Spbb[3,4]^3Spaa[3,6]Spaa[4,5]Spaa[4,6]Spbb[4,6]-3I Spaa[2,6]^2Spbb[3,4]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]-3/2I Spaa[2,6]^2Spbb[3,4]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]Spaa[5,6]^2+2/3I Spaa[2,6]^2Spbb[3,4]^2Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]-4/3I Spaa[2,6]^2Spbb[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+2/3I Spaa[2,6]^2Spbb[3,6]^2Spbb[4,5]^2Spaa[5,6]^3)/(Spaa[1,2]Spaa[1,6]Spbb[3,5]Spab[2,Sp[1]+Sp[6],3]^3s[3,4,5])+
(+1/4I Spaa[2,5]Spaa[2,6]Spbb[3,4]Spab[2,Sp[1]+Sp[6],4]Spab[6,Sp[2]+Sp[3],1](2*s[6,1]*s[4,5]-(s[6,1]+s[4,5]-s[2,3])*s[6,1,2]))/(Spaa[1,2]Spab[2,Sp[1]+Sp[6],3]^3Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(+15/2I Spaa[2,3]^2Spbb[2,3]Spaa[2,6]Spbb[3,4]^2Spaa[5,6]^2-1I Spaa[2,3]^2Spbb[3,4]^3Spaa[4,6]Spaa[5,6]^2-1/2I Spaa[2,3]^2Spbb[3,4]^2Spbb[3,5]Spaa[5,6]^3-67/6I Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[3,4]^2Spaa[5,6]^2+5I Spaa[2,3]Spaa[2,4]Spbb[3,4]^2Spbb[4,5]Spaa[5,6]^3-128/3I Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[3,4]Spaa[5,6]+1/2I Spaa[2,3]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[3,4]Spbb[3,5]Spaa[5,6]^2+5/2I Spaa[2,3]Spaa[2,5]Spbb[3,4]Spbb[3,5]Spbb[4,5]Spaa[5,6]^3-46/3I Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[3,4]^2Spaa[3,5]Spaa[5,6]-29/2I Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[3,4]Spbb[4,6]Spaa[5,6]^2+70/3I Spaa[2,3]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]^2Spaa[5,6]^2-35/6I Spaa[2,3]Spaa[2,6]Spbb[3,4]^3Spaa[3,5]Spaa[4,6]Spaa[5,6]+29/6I Spaa[2,3]Spaa[2,6]Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[5,6]^2-9/2I Spaa[2,3]Spaa[2,6]Spbb[3,4]^2Spaa[3,6]Spbb[3,6]Spaa[5,6]^2-67/6I Spaa[2,3]Spaa[2,6]Spbb[3,4]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+1/2I Spaa[2,3]Spaa[2,6]Spbb[3,4]Spbb[3,5]Spbb[4,6]Spaa[5,6]^3-10I Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]^2Spbb[3,4]Spaa[5,6]+10/3I Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[3,4]Spbb[4,5]Spaa[5,6]^2+4/3I Spaa[2,4]Spaa[2,5]Spbb[3,4]Spbb[4,5]^2Spaa[5,6]^3-43I Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[3,4]^2Spaa[3,5]Spaa[5,6]-10I Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[3,4]Spbb[4,6]Spaa[5,6]^2+157/6I Spaa[2,4]Spaa[2,6]Spbb[3,4]^2Spaa[3,5]Spbb[4,5]Spaa[5,6]^2+10/3I Spaa[2,4]Spaa[2,6]Spbb[3,4]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3-1/3I Spbb[2,3]Spbb[2,4]^2Spaa[2,5]^2Spaa[2,6]^3-2/3I Spbb[2,4]^2Spaa[2,5]^2Spaa[2,6]^2Spbb[3,5]Spaa[5,6]-77/6I Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]^2Spbb[3,4]Spaa[5,6]+1/2I Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[3,4]Spbb[4,5]Spaa[5,6]^2+1/6I Spaa[2,5]^2Spbb[3,5]Spbb[4,5]^2Spaa[5,6]^3-205/6I Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[2,6]^3Spbb[3,4]Spaa[3,5]+4/3I Spbb[2,4]^2Spaa[2,5]Spaa[2,6]^3Spbb[3,4]Spaa[4,5]+22/3I Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[2,6]^3Spbb[4,6]Spaa[5,6]-7/6I Spbb[2,4]Spaa[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,4]Spaa[5,6]-97/2I Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[5,6]+1/2I Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[3,4]^2Spaa[3,5]Spaa[5,6]-137/3I Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[3,4]Spaa[4,5]Spbb[4,5]Spaa[5,6]-77/6I Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[3,4]Spaa[5,6]^2Spbb[5,6]-4/3I Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[3,5]Spbb[4,6]Spaa[5,6]^2+1/2I Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spbb[4,5]Spaa[5,6]^2+70/3I Spaa[2,5]Spaa[2,6]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]Spaa[5,6]^2+131/6I Spaa[2,5]Spaa[2,6]Spbb[3,4]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]^2+1/2I Spaa[2,5]Spaa[2,6]Spbb[3,4]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]-35/6I Spbb[2,3]Spaa[2,6]^3Spbb[3,4]^2Spaa[3,5]^2-5/6I Spbb[2,4]Spaa[2,6]^3Spbb[3,4]^2Spaa[3,5]Spaa[4,5]-35/6I Spbb[2,3]Spaa[2,6]^3Spbb[3,4]Spaa[3,5]Spbb[4,6]Spaa[5,6]-9I Spaa[2,6]^3Spbb[2,6]Spbb[3,4]^2Spaa[3,5]Spaa[5,6]-4/3I Spbb[2,3]Spaa[2,6]^3Spbb[4,6]^2Spaa[5,6]^2-34/3I Spaa[2,6]^3Spbb[2,6]Spbb[3,4]Spbb[4,6]Spaa[5,6]^2+1I Spaa[2,6]^2Spbb[3,4]^3Spaa[3,5]^2Spaa[4,6]-1I Spaa[2,6]^2Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]Spaa[5,6]+8/3I Spaa[2,6]^2Spbb[3,4]^2Spaa[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]+8/3I Spaa[2,6]^2Spbb[3,4]^2Spaa[3,5]Spaa[4,5]Spbb[4,5]Spaa[5,6]-2/3I Spaa[2,6]^2Spbb[3,4]^2Spaa[3,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]-17/6I Spaa[2,6]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,6]Spaa[5,6]^2-1/3I Spaa[2,6]^2Spbb[3,4]Spaa[3,6]Spbb[3,6]Spbb[4,6]Spaa[5,6]^2-2/3I Spaa[2,6]^2Spbb[3,5]Spbb[4,6]^2Spaa[5,6]^3)/(Spaa[1,2]Spaa[1,6]Spab[2,Sp[1]+Sp[6],3]^3s[3,4,5])+
(Spaa[2,6]Spbb[3,4]Spaa[5,6](+1I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]-1I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[2,4]Spaa[2,6]+1I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spbb[2,3]Spaa[2,6]+137/6I Spaa[1,2]Spbb[1,4]^2Spaa[1,6]Spbb[2,3]Spaa[2,4]+2I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,6]Spbb[2,6]-1I Spaa[1,2]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[2,6]-23/2I Spaa[1,2]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]-1I Spaa[1,2]Spbb[1,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]+2I Spaa[1,2]Spbb[1,4]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]+43/2I Spaa[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spbb[3,4]-14/3I Spbb[1,3]Spaa[1,6]Spaa[2,3]^2Spbb[2,3]Spbb[3,4]-157/6I Spbb[1,4]Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[3,4]+2I Spbb[1,3]Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[4,6]+149/6I Spbb[1,4]Spaa[1,6]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spbb[4,6]+1I Spbb[1,3]Spaa[1,6]Spaa[2,6]^2Spbb[2,6]Spbb[4,6]-14/3I Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]Spbb[3,4]-14/3I Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[3,4]+2I Spaa[2,3]Spbb[2,3]^2Spaa[2,6]^2Spbb[4,6]-14/3I Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2+43/2I Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[3,4]Spaa[4,6]Spbb[4,6]-19/2I Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[4,6]+1I Spbb[2,3]Spaa[2,6]^3Spbb[2,6]Spbb[4,6]+47/2I Spbb[2,3]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spbb[4,6]))/(Spaa[1,2]Spaa[1,6]Spbb[2,3]Spab[2,Sp[1]+Sp[6],3]^3Spab[2,Sp[1]+Sp[6],5])+
(Spaa[4,6]^2Spbb[3,4]^3Spbb[4,5]^2(-1I Spaa[2,5]Spaa[4,6]+1I Spaa[2,6]Spaa[4,5]))/(Spaa[1,2]Spaa[1,6]Spbb[3,5]^3Spab[2,Sp[1]+Sp[6],3]^2s[3,4,5])+
(+3/16I Spaa[2,5]Spaa[2,6]Spbb[3,4]Spab[2,Sp[1]+Sp[6],4]Spab[3,Sp[1]+Sp[6],2]Spab[6,Sp[2]+Sp[3],1](2*s[6,1]*s[4,5]-(s[6,1]+s[4,5]-s[2,3])*s[6,1,2]))/(Spaa[1,2]Spab[2,Sp[1]+Sp[6],3]^2Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(Spaa[2,6]Spbb[3,4](+71/4I Spaa[1,2]^2Spbb[1,4]Spbb[1,5]Spbb[2,4]^2Spaa[4,5]Spaa[4,6]Spaa[5,6]+45/8I Spaa[1,2]^2Spbb[1,5]^2Spbb[2,4]^2Spaa[4,5]Spaa[5,6]^2+1/4I Spaa[1,2]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]^2Spaa[4,6]^2Spaa[5,6]+1/2I Spaa[1,2]^2Spbb[1,5]Spbb[1,6]Spbb[2,4]^2Spaa[4,6]Spaa[5,6]^2+1/4I Spaa[1,2]^2Spbb[1,5]Spbb[1,6]Spbb[2,4]Spbb[2,5]Spaa[5,6]^3+37/4I Spaa[1,2]Spaa[1,4]^2Spbb[1,4]^3Spbb[2,4]Spaa[4,6]Spaa[5,6]+205/4I Spaa[1,2]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spbb[2,4]Spaa[5,6]^2-1/4I Spaa[1,2]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[2,4]Spaa[4,6]^2-97/4I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[4,6]Spaa[5,6]+235/8I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[5,6]^2+9I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[4,6]Spaa[5,6]+287/8I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[5,6]^2+71/4I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[4,6]Spaa[5,6]+447/8I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spbb[2,4]^2Spaa[5,6]^2+33/4I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]+475/8I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[2,4]Spaa[4,5]Spbb[4,5]Spaa[5,6]^2+109/4I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+165/4I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+55I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[2,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+521/8I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[2,4]Spaa[5,6]^3Spbb[5,6]-167/8I Spaa[1,2]Spaa[1,4]Spbb[1,5]^2Spbb[2,4]Spbb[4,6]Spaa[5,6]^3-19/8I Spaa[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,4]Spaa[4,6]Spaa[5,6]+9I Spaa[1,2]Spaa[1,5]^2Spbb[1,5]^3Spbb[2,4]Spaa[5,6]^2-1/4I Spaa[1,2]Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[4,6]^2-147/8I Spaa[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[4,6]Spaa[5,6]+35/4I Spaa[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[5,6]^2-305/8I Spaa[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]Spbb[2,4]^2Spaa[4,6]Spaa[5,6]+439/8I Spaa[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spbb[2,4]^2Spaa[5,6]^2-45/8I Spaa[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]^2Spaa[2,5]Spaa[4,6]Spaa[5,6]+197/4I Spaa[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[5,6]^2-91/8I Spaa[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]+195/4I Spaa[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[4,5]Spbb[4,5]Spaa[5,6]^2-1/2I Spaa[1,2]Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[4,6]^3Spbb[4,6]-57/4I Spaa[1,2]Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]-7/4I Spaa[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-91/8I Spaa[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+379/8I Spaa[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+107/4I Spaa[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[5,6]^3Spbb[5,6]-53/2I Spaa[1,2]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[4,6]Spaa[5,6]+119/8I Spaa[1,2]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[5,6]^2-53/2I Spaa[1,2]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,4]^2Spaa[2,5]Spaa[4,6]Spaa[5,6]+119/8I Spaa[1,2]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[5,6]^2+69/4I Spaa[1,2]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+35/2I Spaa[1,2]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+17I Spaa[1,2]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+69/4I Spaa[1,2]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[5,6]^3Spbb[5,6]-53/4I Spaa[1,2]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]^3Spaa[5,6]^2+79/8I Spaa[1,2]Spbb[1,5]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[5,6]^2-33/4I Spaa[1,2]Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[4,6]Spaa[5,6]-23/8I Spaa[1,2]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spbb[2,5]Spaa[2,6]Spaa[5,6]^2+63I Spaa[1,2]Spbb[1,5]Spaa[2,4]Spbb[2,4]^2Spaa[4,5]Spbb[4,5]Spaa[5,6]^2+26I Spaa[1,2]Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-89/8I Spaa[1,2]Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+273/8I Spaa[1,2]Spbb[1,5]Spaa[2,4]Spbb[2,4]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+371/8I Spaa[1,2]Spbb[1,5]Spaa[2,4]Spbb[2,4]^2Spaa[5,6]^3Spbb[5,6]+13/4I Spaa[1,2]Spbb[1,5]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spbb[4,6]Spaa[5,6]^3+185/8I Spaa[1,2]Spbb[1,5]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[5,6]^2-33/4I Spaa[1,2]Spbb[1,6]Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[4,6]Spaa[5,6]-23/8I Spaa[1,2]Spbb[1,6]Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spaa[5,6]^2+63I Spaa[1,2]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[4,5]Spbb[4,5]Spaa[5,6]^2+26I Spaa[1,2]Spbb[1,4]Spbb[2,4]^2Spaa[2,5]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]+23I Spaa[1,2]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+197/4I Spaa[1,2]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[5,6]^3Spbb[5,6]+3/8I Spaa[1,2]Spbb[1,5]Spaa[2,5]Spbb[2,5]^2Spbb[4,6]Spaa[5,6]^3+1/4I Spaa[1,2]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+1/2I Spaa[1,2]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+1/4I Spaa[1,2]Spbb[1,6]Spbb[2,4]Spbb[2,5]Spaa[2,6]Spaa[5,6]^3Spbb[5,6]+159/4I Spaa[1,2]Spbb[1,5]Spbb[2,4]Spaa[4,5]^2Spbb[4,5]^2Spaa[5,6]^2+33/2I Spaa[1,2]Spbb[1,4]Spbb[2,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+59/2I Spaa[1,2]Spbb[1,4]Spbb[2,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+311/8I Spaa[1,2]Spbb[1,5]Spbb[2,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+115/2I Spaa[1,2]Spbb[1,5]Spbb[2,4]Spaa[4,5]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]-129/8I Spaa[1,2]Spbb[1,5]Spbb[2,5]Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3+53/2I Spaa[1,2]Spbb[1,4]Spbb[2,4]Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]+213/4I Spaa[1,2]Spbb[1,4]Spbb[2,4]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+105/4I Spaa[1,2]Spbb[1,5]Spbb[2,4]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2+107/4I Spaa[1,2]Spbb[1,4]Spbb[2,4]Spaa[4,6]Spaa[5,6]^3Spbb[5,6]^2+211/4I Spaa[1,2]Spbb[1,5]Spbb[2,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+53/2I Spaa[1,2]Spbb[1,5]Spbb[2,4]Spaa[5,6]^4Spbb[5,6]^2-1/3I Spaa[1,4]^3Spbb[1,4]^4Spaa[1,6]Spaa[5,6]-127/24I Spaa[1,4]^3Spbb[1,4]^3Spbb[4,5]Spaa[5,6]^2+1/2I Spaa[1,4]^2Spbb[1,4]^4Spaa[1,5]Spaa[1,6]Spaa[4,6]+83/8I Spaa[1,4]^2Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[5,6]-7/12I Spaa[1,4]^2Spbb[1,4]^3Spaa[1,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]-227/6I Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[4,5]Spaa[5,6]^2-1/3I Spaa[1,4]^2Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[5,6]-42I Spaa[1,4]^2Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[5,6]-1/2I Spaa[1,4]^2Spbb[1,4]^3Spaa[1,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]-25/6I Spaa[1,4]^2Spbb[1,4]^3Spaa[1,6]Spaa[5,6]^2Spbb[5,6]-101/24I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spbb[4,6]Spaa[5,6]^2+78I Spaa[1,4]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[4,5]Spaa[5,6]^2-1/2I Spaa[1,4]^2Spbb[1,4]^2Spaa[4,5]Spbb[4,5]^2Spaa[5,6]^2-593/24I Spaa[1,4]^2Spbb[1,4]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+341/24I Spaa[1,4]^2Spbb[1,4]^2Spbb[4,5]Spaa[5,6]^3Spbb[5,6]-937/24I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3-79/8I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spaa[4,6]+87/8I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]Spaa[5,6]+5/8I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]^2Spbb[4,5]Spaa[4,6]^2+97/3I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]-323/12I Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[4,5]Spaa[5,6]^2+87/8I Spbb[1,2]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spaa[1,6]^2Spaa[2,4]+1/2I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[4,6]+257/24I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[5,6]+1/4I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[4,6]-65/2I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spaa[2,4]Spbb[4,5]Spaa[5,6]-425/8I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[5,6]+1I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spaa[4,6]^2Spbb[4,6]+235/24I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]+239/24I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]+137/6I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[5,6]^2Spbb[5,6]-119/6I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[4,6]Spaa[5,6]^2-185/4I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spaa[2,4]Spbb[2,4]Spbb[4,5]Spaa[4,6]Spaa[5,6]+211/8I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spaa[2,4]Spbb[4,5]^2Spaa[5,6]^2+58I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]Spbb[2,4]Spbb[4,5]Spaa[5,6]^2+43/4I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]-89/8I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]^2+25/3I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-233/8I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-175/8I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-259/12I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]-38I Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[4,5]Spbb[4,6]Spaa[5,6]^3-63/8I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]^2Spaa[2,4]Spbb[4,6]Spaa[5,6]-215/8I Spaa[1,4]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[5,6]-1/6I Spaa[1,4]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]-227/24I Spaa[1,4]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]Spaa[5,6]^2Spbb[5,6]+17/12I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spbb[4,6]Spaa[5,6]^2-201/4I Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]^2Spbb[2,4]^2Spaa[5,6]-167/4I Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]+39/8I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,6]Spaa[2,4]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2-285/4I Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[5,6]^2Spbb[5,6]+217/4I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,4]Spbb[2,4]Spbb[4,6]Spaa[5,6]^2+233/24I Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-211/12I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2-355/24I Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spaa[5,6]^3Spbb[5,6]^2+473/12I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-65/2I Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[4,6]^2Spaa[5,6]^3+291/8I Spaa[1,4]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spbb[4,5]Spaa[5,6]^2+145/4I Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]^2+99/8I Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-21/8I Spbb[1,2]Spaa[1,4]Spaa[2,4]Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^3+139/4I Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]-43/2I Spaa[1,4]Spbb[1,5]Spaa[2,4]Spbb[2,4]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3-1/8I Spaa[1,4]Spbb[1,4]Spaa[4,5]^2Spbb[4,5]^3Spaa[5,6]^2-71/8I Spaa[1,4]Spbb[1,4]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+83/8I Spaa[1,4]Spbb[1,4]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]^3Spbb[5,6]-109/4I Spaa[1,4]Spbb[1,5]Spaa[4,5]Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^3-74/3I Spaa[1,4]Spbb[1,4]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2-58/3I Spaa[1,4]Spbb[1,4]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-38I Spaa[1,4]Spbb[1,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3+16/3I Spaa[1,4]Spbb[1,4]Spbb[4,5]Spaa[5,6]^4Spbb[5,6]^2-38I Spaa[1,4]Spbb[1,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]-83/8I Spbb[1,4]^2Spaa[1,5]^3Spbb[1,5]^2Spaa[1,6]Spaa[4,6]+1/6I Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^3Spaa[1,6]Spaa[5,6]-41/4I Spbb[1,4]^2Spaa[1,5]^3Spbb[1,5]Spbb[4,5]Spaa[4,6]^2+67/6I Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]-21/4I Spaa[1,5]^3Spbb[1,5]^3Spbb[4,5]Spaa[5,6]^2+85/8I Spbb[1,2]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[1,6]^2Spaa[2,4]-1/4I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]^2Spaa[2,5]-83/8I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[4,6]+1/6I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spaa[5,6]+27I Spbb[1,2]Spbb[1,4]^2Spaa[1,5]^2Spaa[1,6]Spaa[2,4]Spbb[4,5]Spaa[4,6]-81/8I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[4,6]-21/2I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spaa[2,4]Spbb[4,5]Spaa[5,6]-19/8I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[5,6]+5I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spaa[2,5]Spbb[4,5]Spaa[4,6]-83/8I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]Spbb[2,4]Spaa[2,5]Spaa[4,6]+35/4I Spaa[1,5]^2Spbb[1,5]^3Spaa[1,6]Spbb[2,4]Spaa[2,5]Spaa[5,6]-1/8I Spbb[1,4]^3Spaa[1,5]^2Spaa[1,6]Spaa[4,6]^2Spbb[5,6]-39/4I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spaa[4,6]^2Spbb[4,6]-71/6I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]+31/3I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]+11/2I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]Spaa[5,6]^2Spbb[5,6]-5I Spaa[1,5]^2Spbb[1,5]^3Spaa[1,6]Spbb[4,6]Spaa[5,6]^2-1/8I Spbb[1,4]^2Spaa[1,5]^2Spaa[2,4]Spbb[2,4]Spbb[4,5]Spaa[4,6]^2-95/2I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spaa[2,4]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]-53/2I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,4]Spbb[2,4]Spbb[4,5]Spaa[4,6]Spaa[5,6]-43/8I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]Spaa[2,4]Spbb[4,5]^2Spaa[5,6]^2-35/4I Spaa[1,5]^2Spbb[1,5]^2Spaa[2,4]Spbb[2,4]Spbb[4,5]Spaa[5,6]^2+63/4I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spaa[2,5]Spbb[4,5]^2Spaa[4,6]^2+1/8I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[4,5]Spaa[4,6]^2+35/4I Spaa[1,5]^2Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]+1/8I Spbb[1,4]^2Spaa[1,5]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2+43/2I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]+5/8I Spbb[1,4]^2Spaa[1,5]^2Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-5/6I Spbb[1,4]^2Spaa[1,5]^2Spbb[4,5]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]+353/12I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-119/12I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+89/4I Spaa[1,5]^2Spbb[1,5]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-63/4I Spaa[1,5]^2Spbb[1,5]^2Spbb[4,5]Spaa[5,6]^3Spbb[5,6]-83/8I Spbb[1,2]Spbb[1,4]^2Spaa[1,5]Spaa[1,6]^3Spbb[1,6]Spaa[2,4]-83/8I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]^3Spbb[1,6]Spaa[2,5]-67/4I Spbb[1,2]Spbb[1,4]^2Spaa[1,5]Spaa[1,6]^2Spaa[2,4]^2Spbb[2,4]+63/4I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]^2Spaa[2,4]Spaa[2,5]Spbb[4,5]-71/4I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]+153/8I Spbb[1,2]Spbb[1,4]^2Spaa[1,5]Spaa[1,6]^2Spaa[2,4]Spaa[4,6]Spbb[4,6]+1/2I Spbb[1,4]^2Spaa[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[4,6]-77/8I Spbb[1,2]Spbb[1,4]^2Spaa[1,5]Spaa[1,6]^2Spaa[2,4]Spaa[5,6]Spbb[5,6]+71/4I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spaa[2,4]Spbb[4,6]Spaa[5,6]-29/4I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[5,6]+37/8I Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spaa[2,5]^2Spbb[4,5]-1I Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]^2Spbb[2,4]Spaa[2,5]^2+83/4I Spbb[1,2]Spbb[1,4]^2Spaa[1,5]Spaa[1,6]^2Spaa[2,5]Spaa[4,6]Spbb[5,6]-25/2I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spaa[2,5]Spaa[4,6]Spbb[4,6]-83/8I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spbb[2,4]Spaa[2,5]Spaa[4,6]+41/8I Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]^2Spaa[2,5]Spbb[4,6]Spaa[5,6]+35/4I Spaa[1,5]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spbb[2,4]Spaa[2,5]Spaa[5,6]+1/2I Spbb[1,4]^2Spaa[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[4,6]^2Spbb[4,6]+229/24I Spbb[1,4]^2Spaa[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]-5/6I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]+1/12I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[5,6]^2Spbb[5,6]+1/4I Spaa[1,5]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spbb[4,6]Spaa[5,6]^2-1/4I Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spaa[2,4]^2Spbb[2,4]^2Spaa[4,6]-31/4I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spbb[4,5]Spaa[5,6]-357/4I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[2,4]^2Spbb[2,4]^2Spaa[5,6]-49/4I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[4,5]Spaa[4,6]-1/4I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[4,6]-211/8I Spbb[1,2]^2Spaa[1,5]Spaa[1,6]Spaa[2,4]Spaa[2,5]Spbb[4,5]^2Spaa[5,6]-95/4I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[4,5]Spaa[5,6]-39I Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[5,6]-193/8I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[1,6]Spaa[2,4]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+21/2I Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[4,6]Spaa[5,6]Spbb[5,6]-51I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]-11/2I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[1,6]Spaa[2,4]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]-167/8I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[2,4]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2-133/8I Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]Spbb[2,4]Spbb[4,6]Spaa[5,6]^2+41/2I Spbb[1,2]^2Spaa[1,5]Spaa[1,6]Spaa[2,5]^2Spbb[4,5]^2Spaa[4,6]+119/8I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[2,4]Spaa[2,5]^2Spbb[4,5]Spaa[4,6]-3/8I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[2,5]^2Spbb[2,5]Spbb[4,5]Spaa[5,6]+33/4I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[1,6]Spaa[2,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+63/4I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[2,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+5/4I Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[2,4]Spaa[2,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+3/8I Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,5]Spbb[2,5]Spbb[4,6]Spaa[5,6]^2+1/2I Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spaa[4,6]^3Spbb[4,6]^2+31/24I Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]+97/12I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]+607/24I Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2-461/12I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+45/2I Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2+21/2I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[5,6]^3Spbb[5,6]^2-10I Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-19/4I Spbb[1,4]Spaa[1,5]Spaa[2,4]^2Spbb[2,4]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]+5I Spbb[1,2]Spaa[1,5]Spaa[2,4]^2Spbb[2,4]Spbb[4,5]^2Spaa[5,6]^2+375/8I Spaa[1,5]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]^2Spbb[4,5]Spaa[5,6]^2+85/4I Spbb[1,2]Spaa[1,5]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]-61/4I Spaa[1,5]Spbb[1,5]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]+5I Spbb[1,2]Spaa[1,5]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spbb[4,5]^2Spaa[5,6]^2+21/2I Spaa[1,5]Spbb[1,5]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[4,5]Spaa[5,6]^2+23/4I Spbb[1,4]Spaa[1,5]Spaa[2,4]Spbb[2,4]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]+5I Spbb[1,2]Spaa[1,5]Spaa[2,4]Spaa[4,5]Spbb[4,5]^3Spaa[5,6]^2+83/8I Spaa[1,5]Spbb[1,5]Spaa[2,4]Spbb[2,4]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]^2+11/4I Spbb[1,4]Spaa[1,5]Spaa[2,4]Spbb[2,4]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-117/4I Spbb[1,2]Spaa[1,5]Spaa[2,4]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-25/8I Spbb[1,4]Spaa[1,5]Spaa[2,4]Spbb[2,4]Spbb[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-25/8I Spaa[1,5]Spbb[1,5]Spaa[2,4]Spbb[2,4]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-43/8I Spbb[1,2]Spaa[1,5]Spaa[2,4]Spbb[4,5]^2Spaa[5,6]^3Spbb[5,6]-175/8I Spaa[1,5]Spbb[1,5]Spaa[2,4]Spbb[2,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3-83/8I Spbb[1,2]Spaa[1,5]Spaa[2,5]^2Spbb[2,5]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]-21/2I Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]+169/8I Spbb[1,2]Spaa[1,5]Spaa[2,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+11/4I Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+33/2I Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[2,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+21/2I Spbb[1,4]Spaa[1,5]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]Spaa[5,6]+77/4I Spbb[1,4]Spaa[1,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+109/4I Spaa[1,5]Spbb[1,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+107/12I Spbb[1,4]Spaa[1,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]-73/6I Spbb[1,4]Spaa[1,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+89/4I Spaa[1,5]Spbb[1,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2-253/12I Spbb[1,4]Spaa[1,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]^3Spbb[5,6]^2+13/2I Spaa[1,5]Spbb[1,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-63/4I Spaa[1,5]Spbb[1,5]Spbb[4,5]Spaa[5,6]^4Spbb[5,6]^2-33/4I Spbb[1,2]^2Spbb[1,4]Spaa[1,6]^3Spaa[2,4]Spaa[2,5]Spbb[4,6]-149/8I Spbb[1,2]Spbb[1,4]Spaa[1,6]^3Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,5]-1/8I Spbb[1,2]Spbb[1,4]Spaa[1,6]^3Spbb[1,6]Spaa[2,4]Spbb[4,6]Spaa[5,6]+39/4I Spbb[1,4]Spaa[1,6]^3Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spaa[5,6]+83/8I Spbb[1,2]^2Spbb[1,4]Spaa[1,6]^3Spaa[2,5]^2Spbb[5,6]-149/8I Spbb[1,2]^2Spbb[1,5]Spaa[1,6]^3Spaa[2,5]^2Spbb[4,6]-149/8I Spbb[1,2]Spbb[1,5]Spaa[1,6]^3Spbb[1,6]Spbb[2,4]Spaa[2,5]^2-83/8I Spbb[1,2]Spbb[1,4]Spaa[1,6]^3Spbb[1,6]Spaa[2,5]Spaa[5,6]Spbb[5,6]+41/4I Spbb[1,2]Spbb[1,5]Spaa[1,6]^3Spbb[1,6]Spaa[2,5]Spbb[4,6]Spaa[5,6]+39/4I Spbb[1,5]Spaa[1,6]^3Spbb[1,6]^2Spbb[2,4]Spaa[2,5]Spaa[5,6]-221/8I Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[2,5]-297/8I Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spaa[2,4]^2Spbb[2,4]Spbb[4,6]Spaa[5,6]-281/8I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^2Spaa[5,6]-91/4I Spbb[1,2]^2Spaa[1,6]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]^2Spbb[4,5]-227/8I Spbb[1,2]Spbb[1,5]Spaa[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,5]^2-33/4I Spbb[1,2]^2Spaa[1,6]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[4,6]-33/4I Spbb[1,2]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]+33/4I Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[4,6]Spbb[4,6]+27/8I Spbb[1,2]^2Spaa[1,6]^2Spaa[2,4]Spaa[2,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]-273/8I Spbb[1,2]Spbb[1,5]Spaa[1,6]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[4,6]Spaa[5,6]-281/8I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[5,6]+33/4I Spbb[1,2]^2Spaa[1,6]^2Spaa[2,4]Spaa[2,6]Spbb[4,6]^2Spaa[5,6]+3/4I Spbb[1,2]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[4,6]Spaa[5,6]-8I Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[5,6]-63/8I Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spaa[2,4]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]-59/8I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]+5/8I Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spaa[2,4]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-17/2I Spbb[1,2]Spbb[1,5]Spaa[1,6]^2Spaa[2,4]Spbb[4,6]^2Spaa[5,6]^2-81/4I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[5,6]^2Spbb[5,6]+7I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[4,6]Spaa[5,6]^2+39/8I Spbb[1,2]^2Spaa[1,6]^2Spaa[2,5]^3Spbb[2,5]Spbb[4,5]-3/4I Spbb[1,2]Spbb[1,5]Spaa[1,6]^2Spbb[2,4]Spaa[2,5]^3Spbb[2,5]-33/4I Spbb[1,2]^2Spaa[1,6]^2Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[4,6]-33/4I Spbb[1,2]Spaa[1,6]^2Spbb[1,6]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]+33/4I Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spbb[2,4]Spaa[2,5]^2Spaa[4,6]Spbb[5,6]+43/8I Spbb[1,2]^2Spaa[1,6]^2Spaa[2,5]^2Spbb[4,5]Spaa[5,6]Spbb[5,6]+3I Spbb[1,2]Spbb[1,5]Spaa[1,6]^2Spaa[2,5]^2Spbb[2,5]Spbb[4,6]Spaa[5,6]+33/4I Spbb[1,2]^2Spaa[1,6]^2Spaa[2,5]Spaa[2,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]-71/4I Spbb[1,2]Spaa[1,6]^2Spbb[1,6]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spaa[5,6]Spbb[5,6]+37/2I Spbb[1,2]Spaa[1,6]^2Spbb[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[4,6]Spaa[5,6]-8I Spaa[1,6]^2Spbb[1,6]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[5,6]-1/4I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spbb[2,4]Spaa[2,5]Spaa[4,6]^2Spbb[4,6]-45/8I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,5]Spbb[2,5]Spbb[4,6]Spaa[5,6]^2+1/6I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]+1/12I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+1/4I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2-1/12I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[5,6]^3Spbb[5,6]^2+1/4I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+73/2I Spbb[1,2]Spaa[1,6]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,5]Spbb[4,5]Spaa[5,6]-15/8I Spbb[1,2]Spaa[1,6]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spbb[4,6]Spaa[5,6]+117/4I Spbb[1,2]Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2-149/8I Spbb[1,4]Spaa[1,6]Spaa[2,4]^2Spbb[2,4]^2Spaa[5,6]^2Spbb[5,6]+149/8I Spbb[1,5]Spaa[1,6]Spaa[2,4]^2Spbb[2,4]^2Spbb[4,6]Spaa[5,6]^2+293/8I Spbb[1,2]Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[4,5]Spaa[5,6]-15/4I Spbb[1,2]Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[4,6]Spaa[5,6]-47/8I Spbb[1,2]Spaa[1,6]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2-26I Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[5,6]+23/8I Spbb[1,2]Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-23/8I Spbb[1,2]Spaa[1,6]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spbb[4,6]^2Spaa[5,6]^2-169/8I Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[5,6]^2Spbb[5,6]+169/8I Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[2,6]Spbb[4,6]Spaa[5,6]^2+3/4I Spbb[1,4]Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]-87/8I Spbb[1,2]Spaa[1,6]Spaa[2,4]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2+7I Spbb[1,4]Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-25/4I Spbb[1,5]Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2-11/2I Spbb[1,2]Spaa[1,6]Spaa[2,4]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-10I Spbb[1,4]Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[5,6]^3Spbb[5,6]^2+125/8I Spbb[1,5]Spaa[1,6]Spaa[2,4]Spbb[2,4]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-43/8I Spbb[1,5]Spaa[1,6]Spaa[2,4]Spbb[2,5]Spbb[4,6]^2Spaa[5,6]^3+1/8I Spbb[1,2]Spaa[1,6]Spaa[2,5]^3Spbb[2,5]^2Spbb[4,5]Spaa[5,6]-15/8I Spbb[1,2]Spaa[1,6]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spbb[4,6]Spaa[5,6]-33/4I Spbb[1,2]Spaa[1,6]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[5,6]Spbb[5,6]+33/4I Spbb[1,2]Spaa[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[4,6]Spaa[5,6]-26I Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[5,6]-1/4I Spbb[1,4]Spaa[1,6]Spbb[2,4]Spaa[2,5]Spaa[4,6]^3Spbb[4,6]^2+17/2I Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]+17I Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+17/2I Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[5,6]^3Spbb[5,6]^2+1/6I Spbb[1,4]Spaa[1,6]Spaa[4,6]^3Spbb[4,6]^3Spaa[5,6]+11/2I Spbb[1,4]Spaa[1,6]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]-5I Spbb[1,5]Spaa[1,6]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]^2+21/2I Spbb[1,4]Spaa[1,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2-10I Spbb[1,5]Spaa[1,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]+31/6I Spbb[1,4]Spaa[1,6]Spaa[5,6]^4Spbb[5,6]^3-5I Spbb[1,5]Spaa[1,6]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]^2+1/8I Spaa[2,4]^3Spbb[2,4]^3Spbb[4,5]Spaa[5,6]^2+3/8I Spaa[2,4]^2Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[4,5]Spaa[5,6]^2+33/2I Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[4,6]Spaa[5,6]^2-5I Spaa[2,4]^2Spbb[2,4]^2Spaa[4,5]Spbb[4,5]^2Spaa[5,6]^2-33/2I Spaa[2,4]^2Spbb[2,4]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-175/8I Spaa[2,4]^2Spbb[2,4]Spbb[2,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3+3/8I Spaa[2,4]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spbb[4,5]Spaa[5,6]^2+33/2I Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[4,6]Spaa[5,6]^2-10I Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]^2-43/8I Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spbb[4,5]Spbb[4,6]Spaa[5,6]^3-33/4I Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]^2Spaa[5,6]+33/4I Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]-33/4I Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[5,6]^2Spbb[5,6]+109/8I Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[4,6]Spaa[5,6]^2+109/8I Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-109/8I Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[2,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2-23/8I Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[5,6]^3Spbb[5,6]^2+33/4I Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[2,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-43/8I Spaa[2,4]Spbb[2,5]^2Spaa[2,6]Spbb[4,6]^2Spaa[5,6]^3-83/8I Spaa[2,4]Spbb[2,4]Spaa[4,5]^2Spbb[4,5]^3Spaa[5,6]^2-33/2I Spaa[2,4]Spbb[2,4]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-43/8I Spaa[2,4]Spbb[2,5]Spaa[4,5]Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^3-33/2I Spaa[2,4]Spbb[2,4]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2-33/2I Spaa[2,4]Spbb[2,4]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-43/8I Spaa[2,4]Spbb[2,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3-43/8I Spaa[2,4]Spbb[2,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]+1/8I Spaa[2,5]^3Spbb[2,5]^3Spbb[4,5]Spaa[5,6]^2-5I Spaa[2,5]^2Spbb[2,5]^2Spaa[4,5]Spbb[4,5]^2Spaa[5,6]^2-33/4I Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]^2Spaa[5,6]+33/4I Spbb[2,4]^2Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]+43/8I Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[2,6]Spbb[4,6]Spaa[5,6]^2-83/8I Spaa[2,5]Spbb[2,5]Spaa[4,5]^2Spbb[4,5]^3Spaa[5,6]^2+35/4I Spbb[2,4]Spaa[2,6]Spaa[4,6]^3Spbb[4,6]^3Spaa[5,6]+105/4I Spbb[2,4]Spaa[2,6]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]+105/4I Spbb[2,4]Spaa[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2+35/4I Spbb[2,4]Spaa[2,6]Spaa[5,6]^4Spbb[5,6]^3-21/4I Spaa[4,5]^3Spbb[4,5]^4Spaa[5,6]^2-21/4I Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^3Spaa[5,6]^2-63/4I Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]-63/4I Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]^2-21/4I Spbb[4,5]Spaa[5,6]^5Spbb[5,6]^3))/(Spaa[1,2]Spaa[1,6]Spbb[2,3]Spab[2,Sp[1]+Sp[6],3]^2Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(+5/32I Spaa[2,5]Spaa[2,6]Spbb[3,4]Spab[2,Sp[1]+Sp[6],4]Spab[3,Sp[1]+Sp[6],2]^2Spab[6,Sp[2]+Sp[3],1](2*s[6,1]*s[4,5]-(s[6,1]+s[4,5]-s[2,3])*s[6,1,2]))/(Spaa[1,2]Spab[2,Sp[1]+Sp[6],3]Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^3)+
(Spaa[2,6]Spbb[3,4](+1/2I Spaa[2,3]^4Spaa[5,6]^2Spbb[2,3]^3Spbb[2,4]Spbb[2,5]+3/4I Spaa[2,3]^3Spaa[2,5]Spaa[3,6]^2Spbb[2,3]^4Spbb[2,4]+1/2I Spaa[2,3]^3Spaa[2,6]Spaa[5,6]^2Spbb[2,3]^2Spbb[2,4]Spbb[2,5]Spbb[2,6]-1I Spaa[2,3]^3Spaa[3,4]Spaa[5,6]^2Spbb[2,3]^3Spbb[2,4]Spbb[4,5]+3/4I Spaa[2,3]^3Spaa[3,4]Spaa[5,6]^2Spbb[2,3]^2Spbb[2,4]^2Spbb[3,5]+1/4I Spaa[2,3]^3Spaa[3,5]Spaa[3,6]Spaa[5,6]Spbb[2,3]^4Spbb[4,5]-1I Spaa[2,3]^3Spaa[3,5]Spaa[3,6]Spaa[5,6]Spbb[2,3]^3Spbb[2,4]Spbb[3,5]-1/4I Spaa[2,3]^3Spaa[3,5]Spaa[5,6]^2Spbb[2,3]^3Spbb[2,5]Spbb[4,5]+1I Spaa[2,3]^3Spaa[3,5]Spaa[5,6]^2Spbb[2,3]^2Spbb[2,4]Spbb[2,5]Spbb[3,5]-3/2I Spaa[2,3]^3Spaa[3,6]^2Spaa[4,5]Spbb[2,3]^3Spbb[2,4]Spbb[3,4]-5/4I Spaa[2,3]^3Spaa[3,6]Spaa[4,5]Spaa[5,6]Spbb[2,3]^3Spbb[2,4]Spbb[4,5]-1/4I Spaa[2,3]^3Spaa[3,6]Spaa[4,5]Spaa[5,6]Spbb[2,3]^2Spbb[2,4]^2Spbb[3,5]-1I Spaa[2,3]^3Spaa[3,6]Spaa[5,6]^2Spbb[2,3]^3Spbb[2,4]Spbb[5,6]-1/4I Spaa[2,3]^3Spaa[3,6]Spaa[5,6]^2Spbb[2,3]^3Spbb[2,6]Spbb[4,5]+3/2I Spaa[2,3]^3Spaa[3,6]Spaa[5,6]^2Spbb[2,3]^2Spbb[2,4]Spbb[2,5]Spbb[3,6]+1/2I Spaa[2,3]^3Spaa[4,5]Spaa[5,6]^2Spbb[2,3]^2Spbb[2,4]Spbb[2,5]Spbb[4,5]-1/2I Spaa[2,3]^3Spaa[4,5]Spaa[5,6]^2Spbb[2,3]Spbb[2,4]^2Spbb[2,5]Spbb[3,5]+1/2I Spaa[2,3]^3Spaa[5,6]^3Spbb[2,3]^2Spbb[2,4]Spbb[2,5]Spbb[5,6]+1/4I Spaa[2,3]^3Spaa[5,6]^3Spbb[2,3]^2Spbb[2,5]Spbb[2,6]Spbb[4,5]+3/4I Spaa[2,3]^2Spaa[2,5]Spaa[2,6]Spaa[3,6]^2Spbb[2,3]^3Spbb[2,4]Spbb[2,6]-1/4I Spaa[2,3]^2Spaa[2,5]Spaa[3,5]Spaa[3,6]^2Spbb[2,3]^3Spbb[2,4]Spbb[3,5]+1/4I Spaa[2,3]^2Spaa[2,5]Spaa[3,5]Spaa[3,6]Spaa[5,6]Spbb[2,3]^3Spbb[2,5]Spbb[4,5]-1/4I Spaa[2,3]^2Spaa[2,5]Spaa[3,5]Spaa[3,6]Spaa[5,6]Spbb[2,3]^2Spbb[2,4]Spbb[2,5]Spbb[3,5]-1I Spaa[2,3]^2Spaa[2,5]Spaa[3,5]Spaa[5,6]^2Spbb[2,3]^2Spbb[2,5]^2Spbb[4,5]+3/4I Spaa[2,3]^2Spaa[2,5]Spaa[3,6]^3Spbb[2,3]^3Spbb[2,4]Spbb[3,6]+1/4I Spaa[2,3]^2Spaa[2,5]Spaa[3,6]^2Spaa[4,5]Spbb[2,3]^3Spbb[2,4]Spbb[4,5]+3/4I Spaa[2,3]^2Spaa[2,5]Spaa[3,6]^2Spaa[5,6]Spbb[2,3]^3Spbb[2,4]Spbb[5,6]+1/2I Spaa[2,3]^2Spaa[2,5]Spaa[3,6]^2Spaa[5,6]Spbb[2,3]^3Spbb[2,6]Spbb[4,5]-3/4I Spaa[2,3]^2Spaa[2,5]Spaa[3,6]^2Spaa[5,6]Spbb[2,3]^2Spbb[2,4]Spbb[2,5]Spbb[3,6]-3/2I Spaa[2,3]^2Spaa[2,5]Spaa[3,6]Spaa[4,5]Spaa[5,6]Spbb[2,3]^2Spbb[2,4]Spbb[2,5]Spbb[4,5]-3/4I Spaa[2,3]^2Spaa[2,5]Spaa[3,6]Spaa[5,6]^2Spbb[2,3]^2Spbb[2,4]Spbb[2,5]Spbb[5,6]-1/4I Spaa[2,3]^2Spaa[2,5]Spaa[3,6]Spaa[5,6]^2Spbb[2,3]^2Spbb[2,5]Spbb[2,6]Spbb[4,5]+1/4I Spaa[2,3]^2Spaa[2,5]Spaa[3,6]Spaa[5,6]^2Spbb[2,3]Spbb[2,4]Spbb[2,5]^2Spbb[3,6]-3/2I Spaa[2,3]^2Spaa[2,6]Spaa[3,4]Spaa[4,5]Spaa[5,6]Spbb[2,3]^2Spbb[2,4]^2Spbb[4,5]+1I Spaa[2,3]^2Spaa[2,6]Spaa[3,4]Spaa[4,5]Spaa[5,6]Spbb[2,3]Spbb[2,4]^3Spbb[3,5]-1/4I Spaa[2,3]^2Spaa[2,6]Spaa[3,4]Spaa[5,6]^2Spbb[2,3]^2Spbb[2,4]^2Spbb[5,6]-1/2I Spaa[2,3]^2Spaa[2,6]Spaa[3,4]Spaa[5,6]^2Spbb[2,3]^2Spbb[2,4]Spbb[2,6]Spbb[4,5]-1/4I Spaa[2,3]^2Spaa[2,6]Spaa[3,4]Spaa[5,6]^2Spbb[2,3]Spbb[2,4]^2Spbb[2,5]Spbb[3,6]+3/4I Spaa[2,3]^2Spaa[2,6]Spaa[3,6]^2Spaa[4,5]Spbb[2,3]^2Spbb[2,4]^2Spbb[3,6]-3/4I Spaa[2,3]^2Spaa[2,6]Spaa[3,6]^2Spaa[4,5]Spbb[2,3]^2Spbb[2,4]Spbb[2,6]Spbb[3,4]-11/8I Spaa[2,3]^2Spaa[2,6]Spaa[3,6]Spaa[4,5]^2Spbb[2,3]^2Spbb[2,4]^2Spbb[4,5]+1I Spaa[2,3]^2Spaa[2,6]Spaa[3,6]Spaa[4,5]^2Spbb[2,3]Spbb[2,4]^3Spbb[3,5]+1/4I Spaa[2,3]^2Spaa[2,6]Spaa[3,6]Spaa[4,5]Spaa[5,6]Spbb[2,3]^2Spbb[2,4]^2Spbb[5,6]-1/4I Spaa[2,3]^2Spaa[2,6]Spaa[3,6]Spaa[4,5]Spaa[5,6]Spbb[2,3]Spbb[2,4]^2Spbb[2,5]Spbb[3,6]+9/16I Spaa[2,3]^2Spaa[2,6]Spaa[4,5]^2Spaa[5,6]Spbb[2,3]Spbb[2,4]^2Spbb[2,5]Spbb[4,5]+5/4I Spaa[2,3]^2Spaa[3,4]^2Spaa[3,6]Spaa[5,6]Spbb[2,3]^2Spbb[2,4]Spbb[3,4]^2-3/2I Spaa[2,3]^2Spaa[3,4]^2Spaa[5,6]^2Spbb[2,3]^2Spbb[2,4]Spbb[3,4]Spbb[4,5]+1/2I Spaa[2,3]^2Spaa[3,4]^2Spaa[5,6]^2Spbb[2,3]Spbb[2,4]^2Spbb[3,4]Spbb[3,5]+5/4I Spaa[2,3]^2Spaa[3,4]Spaa[3,5]Spaa[3,6]Spaa[5,6]Spbb[2,3]^2Spbb[2,4]Spbb[3,4]Spbb[3,5]-3/2I Spaa[2,3]^2Spaa[3,4]Spaa[3,5]Spaa[5,6]^2Spbb[2,3]^2Spbb[2,4]Spbb[3,5]Spbb[4,5]+1/2I Spaa[2,3]^2Spaa[3,4]Spaa[3,5]Spaa[5,6]^2Spbb[2,3]Spbb[2,4]^2Spbb[3,5]^2-1/2I Spaa[2,3]^2Spaa[3,4]Spaa[3,6]^2Spaa[4,5]Spbb[2,3]^2Spbb[2,4]Spbb[3,4]^2+3/4I Spaa[2,3]^2Spaa[3,4]Spaa[3,6]^2Spaa[5,6]Spbb[2,3]^2Spbb[2,4]Spbb[3,4]Spbb[3,6]+1/4I Spaa[2,3]^2Spaa[3,4]Spaa[3,6]^2Spaa[5,6]Spbb[2,3]^2Spbb[2,6]Spbb[3,4]^2-5/4I Spaa[2,3]^2Spaa[3,4]Spaa[3,6]Spaa[4,5]Spaa[5,6]Spbb[2,3]^2Spbb[2,4]Spbb[3,4]Spbb[4,5]-1/2I Spaa[2,3]^2Spaa[3,4]Spaa[3,6]Spaa[4,5]Spaa[5,6]Spbb[2,3]Spbb[2,4]^2Spbb[3,4]Spbb[3,5]-1/2I Spaa[2,3]^2Spaa[3,4]Spaa[3,6]Spaa[5,6]^2Spbb[2,3]^2Spbb[2,4]Spbb[3,4]Spbb[5,6]-3/4I Spaa[2,3]^2Spaa[3,4]Spaa[3,6]Spaa[5,6]^2Spbb[2,3]^2Spbb[2,4]Spbb[3,6]Spbb[4,5]-1/4I Spaa[2,3]^2Spaa[3,4]Spaa[3,6]Spaa[5,6]^2Spbb[2,3]Spbb[2,4]^2Spbb[3,5]Spbb[3,6]-27/16I Spaa[2,3]^2Spaa[3,4]Spaa[4,5]Spaa[5,6]^2Spbb[2,3]^2Spbb[2,4]Spbb[4,5]^2+2I Spaa[2,3]^2Spaa[3,4]Spaa[4,5]Spaa[5,6]^2Spbb[2,3]Spbb[2,4]^2Spbb[3,5]Spbb[4,5]-1/4I Spaa[2,3]^2Spaa[3,4]Spaa[5,6]^3Spbb[2,3]^2Spbb[2,4]Spbb[4,5]Spbb[5,6]-1/4I Spaa[2,3]^2Spaa[3,4]Spaa[5,6]^3Spbb[2,3]^2Spbb[2,6]Spbb[4,5]^2-1/4I Spaa[2,3]^2Spaa[3,4]Spaa[5,6]^3Spbb[2,3]Spbb[2,4]^2Spbb[3,5]Spbb[5,6]-1/4I Spaa[2,3]^2Spaa[3,5]Spaa[3,6]^2Spaa[5,6]Spbb[2,3]^3Spbb[3,4]Spbb[5,6]+5/8I Spaa[2,3]^2Spaa[3,5]Spaa[3,6]Spaa[4,5]Spaa[5,6]Spbb[2,3]^3Spbb[4,5]^2-7/4I Spaa[2,3]^2Spaa[3,5]Spaa[3,6]Spaa[4,5]Spaa[5,6]Spbb[2,3]^2Spbb[2,4]Spbb[3,5]Spbb[4,5]-1/2I Spaa[2,3]^2Spaa[3,5]Spaa[3,6]Spaa[5,6]^2Spbb[2,3]^2Spbb[2,4]Spbb[3,5]Spbb[5,6]-13/16I Spaa[2,3]^2Spaa[3,5]Spaa[4,5]Spaa[5,6]^2Spbb[2,3]^2Spbb[2,5]Spbb[4,5]^2+9/8I Spaa[2,3]^2Spaa[3,5]Spaa[4,5]Spaa[5,6]^2Spbb[2,3]Spbb[2,4]Spbb[2,5]Spbb[3,5]Spbb[4,5]-1/4I Spaa[2,3]^2Spaa[3,5]Spaa[5,6]^3Spbb[2,3]^2Spbb[2,5]Spbb[4,5]Spbb[5,6]-5/4I Spaa[2,3]^2Spaa[3,6]^2Spaa[4,5]^2Spbb[2,3]^2Spbb[2,4]Spbb[3,4]Spbb[4,5]+1/2I Spaa[2,3]^2Spaa[3,6]^2Spaa[4,5]^2Spbb[2,3]Spbb[2,4]^2Spbb[3,4]Spbb[3,5]-1/4I Spaa[2,3]^2Spaa[3,6]^2Spaa[4,5]Spaa[5,6]Spbb[2,3]^2Spbb[2,4]Spbb[3,4]Spbb[5,6]-3/4I Spaa[2,3]^2Spaa[3,6]^2Spaa[4,5]Spaa[5,6]Spbb[2,3]Spbb[2,4]^2Spbb[3,5]Spbb[3,6]-23/8I Spaa[2,3]^2Spaa[3,6]Spaa[4,5]^2Spaa[5,6]Spbb[2,3]^2Spbb[2,4]Spbb[4,5]^2+23/8I Spaa[2,3]^2Spaa[3,6]Spaa[4,5]^2Spaa[5,6]Spbb[2,3]Spbb[2,4]^2Spbb[3,5]Spbb[4,5]-1/4I Spaa[2,3]^2Spaa[3,6]Spaa[4,5]Spaa[5,6]^2Spbb[2,3]Spbb[2,4]^2Spbb[3,5]Spbb[5,6]+1/16I Spaa[2,3]^2Spaa[4,5]^2Spaa[5,6]^2Spbb[2,3]Spbb[2,4]Spbb[2,5]Spbb[4,5]^2-1/16I Spaa[2,3]^2Spaa[4,5]^2Spaa[5,6]^2Spbb[2,4]^2Spbb[2,5]Spbb[3,5]Spbb[4,5]+1/4I Spaa[2,3]Spaa[2,4]Spaa[3,5]Spaa[3,6]^3Spbb[2,3]^2Spbb[2,6]Spbb[3,4]^2+1/4I Spaa[2,3]Spaa[2,4]Spaa[3,5]Spaa[3,6]^2Spaa[5,6]Spbb[2,3]^2Spbb[2,6]Spbb[3,4]Spbb[4,5]-1/4I Spaa[2,3]Spaa[2,4]Spaa[3,5]Spaa[3,6]Spaa[5,6]^2Spbb[2,3]^2Spbb[2,6]Spbb[4,5]^2+1/4I Spaa[2,3]Spaa[2,5]^2Spaa[3,6]^3Spbb[2,3]^3Spbb[2,4]Spbb[5,6]-1/4I Spaa[2,3]Spaa[2,5]^2Spaa[3,6]^3Spbb[2,3]^2Spbb[2,4]Spbb[2,5]Spbb[3,6]+1/2I Spaa[2,3]Spaa[2,5]^2Spaa[3,6]^2Spaa[4,5]Spbb[2,3]Spbb[2,4]^2Spbb[2,5]Spbb[3,5]+1/4I Spaa[2,3]Spaa[2,5]^2Spaa[3,6]^2Spaa[5,6]Spbb[2,3]^2Spbb[2,4]Spbb[2,5]Spbb[5,6]-1/4I Spaa[2,3]Spaa[2,5]^2Spaa[3,6]^2Spaa[5,6]Spbb[2,3]Spbb[2,4]Spbb[2,5]^2Spbb[3,6]-9/16I Spaa[2,3]Spaa[2,5]Spaa[2,6]Spaa[3,6]Spaa[4,5]^2Spbb[2,3]Spbb[2,4]^2Spbb[2,5]Spbb[4,5]-1/4I Spaa[2,3]Spaa[2,5]Spaa[3,5]Spaa[3,6]^3Spbb[2,3]^3Spbb[3,4]Spbb[5,6]-1/4I Spaa[2,3]Spaa[2,5]Spaa[3,5]Spaa[3,6]^3Spbb[2,3]^3Spbb[3,6]Spbb[4,5]-3/8I Spaa[2,3]Spaa[2,5]Spaa[3,5]Spaa[3,6]^2Spaa[4,5]Spbb[2,3]^3Spbb[4,5]^2-1/4I Spaa[2,3]Spaa[2,5]Spaa[3,5]Spaa[3,6]^2Spaa[4,5]Spbb[2,3]^2Spbb[2,4]Spbb[3,5]Spbb[4,5]-1/4I Spaa[2,3]Spaa[2,5]Spaa[3,5]Spaa[3,6]^2Spaa[5,6]Spbb[2,3]^3Spbb[4,5]Spbb[5,6]-1/4I Spaa[2,3]Spaa[2,5]Spaa[3,5]Spaa[3,6]^2Spaa[5,6]Spbb[2,3]Spbb[2,4]Spbb[2,5]Spbb[3,5]Spbb[3,6]+5/8I Spaa[2,3]Spaa[2,5]Spaa[3,5]Spaa[3,6]Spaa[4,5]Spaa[5,6]Spbb[2,3]^2Spbb[2,5]Spbb[4,5]^2+7/8I Spaa[2,3]Spaa[2,5]Spaa[3,5]Spaa[3,6]Spaa[4,5]Spaa[5,6]Spbb[2,3]Spbb[2,4]Spbb[2,5]Spbb[3,5]Spbb[4,5]-1/4I Spaa[2,3]Spaa[2,5]Spaa[3,5]Spaa[3,6]Spaa[5,6]^2Spbb[2,3]^2Spbb[2,5]Spbb[4,5]Spbb[5,6]-1/4I Spaa[2,3]Spaa[2,5]Spaa[3,5]Spaa[3,6]Spaa[5,6]^2Spbb[2,3]Spbb[2,4]Spbb[2,5]Spbb[3,5]Spbb[5,6]-1/16I Spaa[2,3]Spaa[2,5]Spaa[3,5]Spaa[4,5]Spaa[5,6]^2Spbb[2,3]Spbb[2,5]^2Spbb[4,5]^2-1/4I Spaa[2,3]Spaa[2,5]Spaa[3,6]^3Spaa[4,5]Spbb[2,3]^2Spbb[2,4]Spbb[3,4]Spbb[5,6]-1/4I Spaa[2,3]Spaa[2,5]Spaa[3,6]^3Spaa[4,5]Spbb[2,3]^2Spbb[2,4]Spbb[3,6]Spbb[4,5]+19/16I Spaa[2,3]Spaa[2,5]Spaa[3,6]^2Spaa[4,5]^2Spbb[2,3]^2Spbb[2,4]Spbb[4,5]^2-7/8I Spaa[2,3]Spaa[2,5]Spaa[3,6]^2Spaa[4,5]^2Spbb[2,3]Spbb[2,4]^2Spbb[3,5]Spbb[4,5]-1/4I Spaa[2,3]Spaa[2,5]Spaa[3,6]^2Spaa[4,5]Spaa[5,6]Spbb[2,3]^2Spbb[2,4]Spbb[4,5]Spbb[5,6]-1/4I Spaa[2,3]Spaa[2,5]Spaa[3,6]^2Spaa[4,5]Spaa[5,6]Spbb[2,3]^2Spbb[2,6]Spbb[4,5]^2-1/8I Spaa[2,3]Spaa[2,5]Spaa[3,6]Spaa[4,5]^2Spaa[5,6]Spbb[2,3]Spbb[2,4]Spbb[2,5]Spbb[4,5]^2-1/2I Spaa[2,3]Spaa[2,6]^2Spaa[3,4]^2Spaa[4,5]Spbb[2,3]Spbb[2,4]^3Spbb[3,4]-9/16I Spaa[2,3]Spaa[2,6]^2Spaa[3,4]Spaa[4,5]^2Spbb[2,3]Spbb[2,4]^3Spbb[4,5]-9/8I Spaa[2,3]Spaa[2,6]Spaa[3,4]^2Spaa[4,5]Spaa[5,6]Spbb[2,3]Spbb[2,4]^2Spbb[3,4]Spbb[4,5]+1/4I Spaa[2,3]Spaa[2,6]Spaa[3,4]^2Spaa[5,6]^2Spbb[2,3]Spbb[2,4]^2Spbb[3,4]Spbb[5,6]+1/4I Spaa[2,3]Spaa[2,6]Spaa[3,4]^2Spaa[5,6]^2Spbb[2,3]Spbb[2,4]^2Spbb[3,6]Spbb[4,5]-7/8I Spaa[2,3]Spaa[2,6]Spaa[3,4]Spaa[3,6]Spaa[4,5]^2Spbb[2,3]Spbb[2,4]^2Spbb[3,4]Spbb[4,5]+1/4I Spaa[2,3]Spaa[2,6]Spaa[3,4]Spaa[3,6]Spaa[4,5]Spaa[5,6]Spbb[2,3]Spbb[2,4]^2Spbb[3,4]Spbb[5,6]+1/4I Spaa[2,3]Spaa[2,6]Spaa[3,4]Spaa[3,6]Spaa[4,5]Spaa[5,6]Spbb[2,3]Spbb[2,4]^2Spbb[3,6]Spbb[4,5]-3/16I Spaa[2,3]Spaa[2,6]Spaa[3,4]Spaa[4,5]^2Spaa[5,6]Spbb[2,3]Spbb[2,4]^2Spbb[4,5]^2+1/8I Spaa[2,3]Spaa[2,6]Spaa[3,4]Spaa[4,5]^2Spaa[5,6]Spbb[2,4]^3Spbb[3,5]Spbb[4,5]-1/16I Spaa[2,3]Spaa[2,6]Spaa[3,6]Spaa[4,5]^3Spbb[2,3]Spbb[2,4]^2Spbb[4,5]^2+1/8I Spaa[2,3]Spaa[2,6]Spaa[3,6]Spaa[4,5]^3Spbb[2,4]^3Spbb[3,5]Spbb[4,5]-1/8I Spaa[2,3]Spaa[3,4]^2Spaa[4,5]Spaa[5,6]^2Spbb[2,3]Spbb[2,4]Spbb[3,4]Spbb[4,5]^2+1/16I Spaa[2,3]Spaa[3,4]^2Spaa[4,5]Spaa[5,6]^2Spbb[2,4]^2Spbb[3,4]Spbb[3,5]Spbb[4,5]-1/8I Spaa[2,3]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spaa[5,6]^2Spbb[2,3]Spbb[2,4]Spbb[3,5]Spbb[4,5]^2+1/16I Spaa[2,3]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spaa[5,6]^2Spbb[2,4]^2Spbb[3,5]^2Spbb[4,5]+1/16I Spaa[2,3]Spaa[3,4]Spaa[3,6]Spaa[4,5]^2Spaa[5,6]Spbb[2,4]^2Spbb[3,4]Spbb[3,5]Spbb[4,5]+5/16I Spaa[2,3]Spaa[3,5]Spaa[3,6]^2Spaa[4,5]^2Spbb[2,3]^2Spbb[3,4]Spbb[4,5]^2+1/16I Spaa[2,3]Spaa[3,5]Spaa[3,6]Spaa[4,5]^2Spaa[5,6]Spbb[2,4]^2Spbb[3,5]^2Spbb[4,5]+1/16I Spaa[2,3]Spaa[3,6]^2Spaa[4,5]^3Spbb[2,3]Spbb[2,4]Spbb[3,4]Spbb[4,5]^2+1/16I Spaa[2,3]Spaa[3,6]^2Spaa[4,5]^3Spbb[2,4]^2Spbb[3,4]Spbb[3,5]Spbb[4,5]+1/16I Spaa[2,5]^2Spaa[3,6]^2Spaa[4,5]^2Spbb[2,4]^2Spbb[2,5]Spbb[3,5]Spbb[4,5]+1/16I Spaa[2,5]Spaa[3,5]Spaa[3,6]^2Spaa[4,5]^2Spbb[2,3]^2Spbb[4,5]^3-1/16I Spaa[2,6]^2Spaa[3,4]^2Spaa[4,5]^2Spbb[2,4]^3Spbb[3,4]Spbb[4,5]))/(Spaa[1,2]Spaa[1,6]Spbb[2,3]Spab[2,Sp[1]+Sp[6],3]Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(Spaa[2,6]Spbb[3,4](s[6,1,2]-s[6,1,3])(+3/4I Spaa[2,3]^3Spbb[2,3]^3Spbb[2,4]Spaa[3,6]Spaa[5,6]+7/8I Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spbb[2,5]Spaa[5,6]^2+3/4I Spaa[2,3]^2Spbb[2,3]^3Spbb[2,4]Spaa[2,5]Spaa[3,6]^2+3/16I Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[5,6]+3/16I Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,6]Spaa[4,5]+3/4I Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[5,6]+1/16I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spbb[2,5]Spaa[2,6]Spaa[4,5]Spaa[5,6]+3/8I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[5,6]^2+11/4I Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[5,6]-33/16I Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[3,4]Spbb[4,5]Spaa[5,6]^2+13/16I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spaa[3,4]Spbb[3,5]Spaa[5,6]^2-1/16I Spaa[2,3]^2Spbb[2,3]^3Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[5,6]+25/16I Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]+3/16I Spaa[2,3]^2Spbb[2,3]^2Spbb[2,5]Spaa[3,5]Spbb[4,5]Spaa[5,6]^2+11/16I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[5,6]^2-1/2I Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]^2Spaa[4,5]+3/2I Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]+1/4I Spaa[2,3]^2Spbb[2,3]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^2Spaa[5,6]+11/16I Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[5,6]-35/16I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spbb[3,5]Spaa[3,6]Spaa[4,5]Spaa[5,6]+5/16I Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]+1/16I Spaa[2,3]^2Spbb[2,3]^2Spbb[2,6]Spaa[3,6]Spbb[4,5]Spaa[5,6]^2+21/16I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]^2+5/8I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spbb[2,5]Spaa[4,5]Spbb[4,5]Spaa[5,6]^2-1/16I Spaa[2,3]^2Spbb[2,4]^2Spbb[2,5]Spbb[3,5]Spaa[4,5]Spaa[5,6]^2+3/8I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spbb[2,5]Spaa[5,6]^3Spbb[5,6]+3/16I Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spbb[2,6]Spbb[4,5]Spaa[5,6]^3-1/16I Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,6]Spaa[4,5]-5/8I Spaa[2,3]Spbb[2,3]^2Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2-1/4I Spaa[2,3]Spbb[2,3]^2Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[5,6]-7/8I Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]-19/16I Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]Spbb[4,5]Spaa[5,6]^2-9/8I Spaa[2,3]Spbb[2,3]^2Spbb[2,4]Spaa[2,5]Spaa[3,6]^2Spaa[4,5]Spbb[4,5]+3/4I Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[2,5]Spbb[3,5]Spaa[3,6]^2Spaa[4,5]-11/16I Spaa[2,3]Spbb[2,3]^2Spbb[2,4]Spaa[2,5]Spaa[3,6]^2Spaa[5,6]Spbb[5,6]+1/8I Spaa[2,3]Spbb[2,3]^2Spaa[2,5]Spbb[2,6]Spaa[3,6]^2Spbb[4,5]Spaa[5,6]-1/16I Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]-9/8I Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[5,6]-3/4I Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]-3/16I Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spbb[2,6]Spaa[3,6]Spbb[4,5]Spaa[5,6]^2+3/16I Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[3,6]Spbb[3,6]Spaa[5,6]^2-1/16I Spaa[2,3]Spbb[2,3]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spaa[4,5]+3/16I Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spaa[5,6]+3/16I Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spaa[4,5]+1/4I Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[5,6]+17/16I Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,5]-9/16I Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[3,6]Spbb[3,6]Spaa[5,6]+3/4I Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[5,6]-27/16I Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[4,5]Spbb[4,5]Spaa[5,6]+1/8I Spaa[2,3]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spbb[3,5]Spaa[4,5]Spaa[5,6]-3/8I Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[4,5]Spaa[5,6]^2-3/16I Spaa[2,3]Spbb[2,4]^2Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,6]Spaa[5,6]^2+3/16I Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]-3/16I Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]+1/8I Spaa[2,3]Spbb[2,4]^3Spaa[2,6]Spbb[3,5]Spaa[3,6]Spaa[4,5]^2+9/16I Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,6]Spaa[4,5]Spaa[5,6]Spbb[5,6]-3/16I Spaa[2,3]Spbb[2,4]^2Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spaa[5,6]+1/12I Spaa[2,3]Spbb[2,4]^2Spbb[2,5]Spaa[2,6]Spaa[4,5]^2Spbb[4,5]Spaa[5,6]+13/16I Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spaa[5,6]-2I Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spbb[4,5]Spaa[5,6]^2+7/16I Spaa[2,3]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spaa[5,6]^2+13/16I Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]-2I Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]Spaa[5,6]^2+7/16I Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[5,6]^2-3/4I Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spaa[4,5]+3/4I Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]+3/16I Spaa[2,3]Spbb[2,3]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spaa[5,6]-3/8I Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[5,6]-3/4I Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spaa[4,5]Spaa[5,6]-3/8I Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]-3/4I Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[5,6]^2-3/8I Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]^2-9/8I Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]^2+23/24I Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[5,6]^2-3/16I Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]-3/16I Spaa[2,3]Spbb[2,3]Spbb[2,6]Spaa[3,4]Spbb[4,5]^2Spaa[5,6]^3-3/16I Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spbb[3,5]Spaa[5,6]^3Spbb[5,6]-3/8I Spaa[2,3]Spbb[2,3]^2Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spaa[4,5]Spbb[4,5]-3/16I Spaa[2,3]Spbb[2,3]^2Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spaa[5,6]Spbb[5,6]-1/16I Spaa[2,3]Spbb[2,3]^2Spaa[3,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]-15/16I Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[5,6]-3/8I Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]-31/48I Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]^2+13/24I Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[5,6]^2-3/16I Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]+3/8I Spaa[2,3]Spbb[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]-5/16I Spaa[2,3]Spbb[2,4]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]^2Spaa[4,5]^2-15/16I Spaa[2,3]Spbb[2,4]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spaa[5,6]-7/8I Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[5,6]+15/16I Spaa[2,3]Spbb[2,4]^2Spbb[3,5]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[5,6]-3/16I Spaa[2,3]Spbb[2,4]^2Spbb[3,5]Spaa[3,6]Spaa[4,5]Spaa[5,6]^2Spbb[5,6]+3/8I Spbb[2,3]Spaa[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^3+3/16I Spbb[2,3]Spaa[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[5,6]-3/16I Spbb[2,3]Spaa[2,4]Spbb[2,6]Spaa[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[5,6]^2+3/8I Spbb[2,3]^2Spbb[2,4]Spaa[2,5]^2Spaa[3,6]^3Spbb[5,6]-3/8I Spbb[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,6]^3Spbb[3,6]+1/16I Spbb[2,4]^2Spaa[2,5]^2Spbb[2,5]Spbb[3,5]Spaa[3,6]^2Spaa[4,5]+3/8I Spbb[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,6]^2Spaa[5,6]Spbb[5,6]-3/16I Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[5,6]-3/16I Spbb[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spaa[3,6]^2Spaa[4,5]Spbb[5,6]-1/12I Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]-3/8I Spbb[2,3]^2Spaa[2,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]^3Spbb[5,6]-3/8I Spbb[2,3]^2Spaa[2,5]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]Spbb[4,5]-3/8I Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spaa[4,5]Spbb[4,5]-3/16I Spbb[2,3]^2Spaa[2,5]Spaa[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[5,6]Spbb[5,6]-3/8I Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]+1/6I Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]+17/48I Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[5,6]-3/16I Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]-3/16I Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]-3/8I Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[3,4]Spaa[3,6]^3Spaa[4,5]Spbb[5,6]-3/8I Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,6]^3Spbb[3,6]Spaa[4,5]Spbb[4,5]+3/16I Spbb[2,4]^2Spaa[2,5]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]Spaa[4,5]-1/24I Spbb[2,4]^2Spaa[2,5]Spbb[3,5]Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]-3/16I Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,6]^2Spaa[4,5]Spbb[4,5]Spaa[5,6]Spbb[5,6]-3/16I Spbb[2,3]Spaa[2,5]Spbb[2,6]Spaa[3,6]^2Spaa[4,5]Spbb[4,5]^2Spaa[5,6]-1/16I Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]Spaa[4,5]-3/16I Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^2Spbb[3,6]Spaa[5,6]-3/16I Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,5]-1/12I Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spaa[4,5]^2Spbb[4,5]-35/48I Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[4,5]Spbb[4,5]Spaa[5,6]-3/16I Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]+3/16I Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,6]Spbb[4,5]Spaa[5,6]^2-1/6I Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]-3/16I Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,5]Spaa[4,6]Spbb[4,6]+3/16I Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[5,6]+1/48I Spbb[2,3]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]^2))/(Spaa[1,2]Spaa[1,6]Spbb[2,3]Spab[2,Sp[1]+Sp[6],3]Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(Spaa[2,6](-735/8I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spbb[2,4]^2Spaa[4,6]Spaa[5,6]-29/8I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[2,4]^2Spaa[5,6]^2+261/8I Spaa[1,2]Spbb[1,4]^2Spaa[1,5]Spbb[2,4]^2Spaa[4,6]^2-509/12I Spaa[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,4]^2Spaa[4,6]Spaa[5,6]-1453/24I Spaa[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]^2Spaa[5,6]^2-249/4I Spaa[1,2]Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spbb[2,6]Spaa[4,6]Spaa[5,6]-325/8I Spaa[1,2]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[2,4]Spbb[2,6]Spaa[5,6]^2-319/24I Spaa[1,2]Spbb[1,4]Spaa[2,4]Spbb[2,4]^3Spaa[4,6]Spaa[5,6]+23I Spaa[1,2]Spbb[1,5]Spaa[2,4]Spbb[2,4]^3Spaa[5,6]^2-9/2I Spaa[1,2]Spbb[1,4]Spbb[2,4]^3Spaa[2,5]Spaa[4,6]^2+7I Spaa[1,2]Spbb[1,5]Spbb[2,4]^3Spaa[2,5]Spaa[4,6]Spaa[5,6]+97/6I Spaa[1,2]Spbb[1,5]Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[5,6]^2-467/12I Spaa[1,2]Spbb[1,4]Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[4,6]Spaa[5,6]-215/12I Spaa[1,2]Spbb[1,5]Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[5,6]^2+3I Spaa[1,2]Spbb[1,4]Spbb[2,4]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]+35/4I Spaa[1,2]Spbb[1,5]Spbb[2,4]^2Spaa[4,5]Spbb[4,5]Spaa[5,6]^2-83/6I Spaa[1,2]Spbb[1,4]Spbb[2,4]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-715/24I Spaa[1,2]Spbb[1,4]Spbb[2,4]^2Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+45/2I Spaa[1,2]Spbb[1,5]Spbb[2,4]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+41/2I Spaa[1,2]Spbb[1,5]Spbb[2,4]^2Spaa[5,6]^3Spbb[5,6]-371/6I Spaa[1,2]Spbb[1,5]Spbb[2,4]Spbb[2,5]Spbb[4,6]Spaa[5,6]^3+215/4I Spaa[1,4]^2Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spaa[5,6]+663/8I Spaa[1,4]^2Spbb[1,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[5,6]-122I Spaa[1,4]^2Spbb[1,4]^2Spbb[2,4]Spbb[4,5]Spaa[5,6]^2-85/8I Spbb[1,2]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spaa[1,6]^2+18I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spbb[2,4]Spaa[2,6]+14I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spbb[2,4]Spaa[4,6]+217/8I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spbb[4,5]Spaa[5,6]+43I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[2,4]Spaa[5,6]+1373/24I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[2,4]^2Spaa[2,6]^2+95/6I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[2,4]^2Spaa[2,6]Spaa[4,6]-1525/24I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[2,4]Spaa[2,6]Spbb[4,5]Spaa[5,6]+447/4I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,4]^2Spaa[2,6]Spaa[5,6]+629/24I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spbb[4,5]Spaa[4,6]Spaa[5,6]-779/24I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[4,5]^2Spaa[5,6]^2-2413/24I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spbb[4,5]Spaa[5,6]^2-327/8I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]^2Spbb[4,6]Spaa[5,6]+58I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]^2Spbb[2,6]Spaa[5,6]-101/2I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[2,4]Spaa[2,6]Spbb[4,6]Spaa[5,6]+221/2I Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[5,6]+50I Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]-151/8I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2+417/4I Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[5,6]^2Spbb[5,6]-785/8I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[2,4]Spbb[4,6]Spaa[5,6]^2+769/24I Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[5,6]-1103/12I Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spbb[4,5]Spaa[5,6]^2-77/8I Spbb[1,2]Spaa[1,4]Spbb[2,4]^2Spaa[2,6]^2Spbb[4,6]Spaa[5,6]+167/3I Spaa[1,4]Spbb[1,4]Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[5,6]+65/24I Spaa[1,4]Spbb[1,4]Spbb[2,4]^2Spaa[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]+55/12I Spbb[1,2]Spaa[1,4]Spbb[2,4]Spaa[2,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2+637/6I Spaa[1,4]Spbb[1,4]Spbb[2,4]^2Spaa[2,6]Spaa[5,6]^2Spbb[5,6]-473/6I Spaa[1,4]Spbb[1,5]Spbb[2,4]^2Spaa[2,6]Spbb[4,6]Spaa[5,6]^2-155/3I Spaa[1,4]Spbb[1,4]Spbb[2,4]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]^2-1183/24I Spaa[1,4]Spbb[1,4]Spbb[2,4]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-37/12I Spbb[1,2]Spaa[1,4]Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^3-110/3I Spaa[1,4]Spbb[1,4]Spbb[2,4]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]-383/24I Spaa[1,4]Spbb[1,5]Spbb[2,4]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3+1/2I Spbb[1,2]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[1,6]^2-35/8I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spaa[1,6]Spaa[2,6]Spbb[4,5]+3/4I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spbb[2,4]Spaa[2,6]-203/8I Spbb[1,2]Spbb[1,4]^2Spaa[1,5]^2Spaa[1,6]Spbb[4,5]Spaa[4,6]+55/4I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spbb[2,4]Spaa[4,6]-15/4I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spbb[4,5]Spaa[5,6]+1/2I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]Spbb[2,4]Spaa[5,6]-43/8I Spbb[1,2]^2Spaa[1,5]^2Spbb[2,4]Spaa[2,6]^2Spbb[4,5]+82/3I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]Spbb[2,4]^2Spaa[2,6]^2+15/8I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[2,4]Spaa[2,6]Spbb[4,5]Spaa[4,6]+211/12I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[2,4]^2Spaa[2,6]Spaa[4,6]-31/8I Spbb[1,2]^2Spaa[1,5]^2Spaa[2,6]Spbb[4,5]^2Spaa[5,6]-1063/24I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]Spbb[2,4]Spaa[2,6]Spbb[4,5]Spaa[5,6]+325/8I Spaa[1,5]^2Spbb[1,5]^2Spbb[2,4]^2Spaa[2,6]Spaa[5,6]+53/4I Spbb[1,4]^2Spaa[1,5]^2Spbb[2,4]Spbb[4,5]Spaa[4,6]^2+199/6I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[4,5]^2Spaa[4,6]Spaa[5,6]+41/6I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[2,4]Spbb[4,5]Spaa[4,6]Spaa[5,6]-14/3I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]Spbb[4,5]^2Spaa[5,6]^2+155/24I Spaa[1,5]^2Spbb[1,5]^2Spbb[2,4]Spbb[4,5]Spaa[5,6]^2+83/8I Spbb[1,2]Spbb[1,4]^2Spaa[1,5]Spaa[1,6]^3Spbb[1,6]-83/8I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]^2Spaa[2,6]Spbb[4,6]+149/8I Spbb[1,2]Spbb[1,4]^2Spaa[1,5]Spaa[1,6]^2Spaa[2,6]Spbb[2,6]-263/8I Spbb[1,2]Spbb[1,4]^2Spaa[1,5]Spaa[1,6]^2Spaa[4,6]Spbb[4,6]+14I Spbb[1,4]^3Spaa[1,5]Spaa[1,6]^2Spbb[2,6]Spaa[4,6]+35/8I Spbb[1,2]Spbb[1,4]^2Spaa[1,5]Spaa[1,6]^2Spaa[5,6]Spbb[5,6]-161/8I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spbb[4,6]Spaa[5,6]+161/8I Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spbb[2,6]Spaa[5,6]+33/4I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]-1361/24I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[1,6]Spbb[2,4]Spaa[2,6]Spaa[4,6]Spbb[4,6]+1595/24I Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[4,6]-49/8I Spbb[1,2]^2Spaa[1,5]Spaa[1,6]Spaa[2,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]+7/4I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[1,6]Spbb[2,4]Spaa[2,6]Spaa[5,6]Spbb[5,6]-1181/24I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[2,4]Spaa[2,6]Spbb[4,6]Spaa[5,6]+413/6I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[5,6]+14I Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spbb[2,4]Spaa[4,6]^2Spbb[4,6]+91/4I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[1,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]-83/24I Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spbb[2,4]Spaa[4,6]Spaa[5,6]Spbb[5,6]+355/12I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[2,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]+9/8I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[1,6]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]-69/8I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2+37/24I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[2,4]Spaa[5,6]^2Spbb[5,6]-23/3I Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[2,4]Spbb[4,6]Spaa[5,6]^2+343/12I Spbb[1,2]Spaa[1,5]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2+9/2I Spbb[1,4]Spaa[1,5]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[4,6]-1819/24I Spbb[1,2]Spaa[1,5]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spbb[4,5]Spaa[5,6]+327/4I Spaa[1,5]Spbb[1,5]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[5,6]-55/6I Spbb[1,4]Spaa[1,5]Spaa[2,4]Spbb[2,4]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]+697/24I Spbb[1,2]Spaa[1,5]Spaa[2,4]Spbb[2,4]Spbb[4,5]^2Spaa[5,6]^2-320/3I Spaa[1,5]Spbb[1,5]Spaa[2,4]Spbb[2,4]^2Spbb[4,5]Spaa[5,6]^2+325/12I Spbb[1,2]Spaa[1,5]Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]^2+437/12I Spbb[1,2]Spaa[1,5]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spbb[4,5]Spaa[4,6]+17/2I Spaa[1,5]Spbb[1,5]Spbb[2,4]^3Spaa[2,5]Spaa[2,6]Spaa[4,6]-1045/24I Spbb[1,2]Spaa[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[4,5]Spaa[5,6]+1217/24I Spaa[1,5]Spbb[1,5]Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[5,6]-1897/24I Spbb[1,2]Spaa[1,5]Spbb[2,4]Spaa[2,5]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]-79/24I Spbb[1,2]Spaa[1,5]Spaa[2,5]Spbb[2,5]Spbb[4,5]^2Spaa[5,6]^2-83/6I Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[4,5]Spaa[5,6]^2+19/4I Spbb[1,2]Spaa[1,5]Spbb[2,4]^2Spaa[2,6]^2Spaa[4,6]Spbb[4,6]+1277/24I Spbb[1,4]Spaa[1,5]Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[4,6]-53/8I Spbb[1,2]Spaa[1,5]Spbb[2,4]^2Spaa[2,6]^2Spaa[5,6]Spbb[5,6]+2I Spbb[1,2]Spaa[1,5]Spbb[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[4,6]Spaa[5,6]+415/8I Spaa[1,5]Spbb[1,5]Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[5,6]+1181/24I Spbb[1,4]Spaa[1,5]Spbb[2,4]^2Spaa[2,6]Spaa[4,6]^2Spbb[4,6]-1645/24I Spbb[1,2]Spaa[1,5]Spbb[2,4]Spaa[2,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+357/8I Spbb[1,4]Spaa[1,5]Spbb[2,4]^2Spaa[2,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]-17/2I Spbb[1,2]Spaa[1,5]Spbb[2,5]Spaa[2,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2+523/24I Spaa[1,5]Spbb[1,5]Spbb[2,4]Spbb[2,5]Spaa[2,6]Spbb[4,6]Spaa[5,6]^2-353/24I Spbb[1,4]Spaa[1,5]Spbb[2,4]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]-19/4I Spbb[1,2]Spaa[1,5]Spaa[4,5]Spbb[4,5]^3Spaa[5,6]^2+11/4I Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]^2-445/24I Spbb[1,4]Spaa[1,5]Spbb[2,4]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+21/4I Spbb[1,2]Spaa[1,5]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-503/24I Spbb[1,4]Spaa[1,5]Spbb[2,4]Spbb[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-25/24I Spaa[1,5]Spbb[1,5]Spbb[2,4]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-14/3I Spbb[1,2]Spaa[1,5]Spbb[4,5]^2Spaa[5,6]^3Spbb[5,6]-85/24I Spaa[1,5]Spbb[1,5]Spbb[2,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3-1/2I Spbb[1,2]Spbb[1,4]Spaa[1,6]^3Spbb[1,6]Spbb[4,6]Spaa[5,6]+77/8I Spbb[1,4]^2Spaa[1,6]^3Spbb[1,6]Spbb[2,6]Spaa[5,6]+1/2I Spbb[1,2]^2Spaa[1,6]^2Spaa[2,6]Spbb[4,6]^2Spaa[5,6]-319/8I Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spaa[2,6]Spbb[2,6]Spbb[4,6]Spaa[5,6]+315/8I Spbb[1,4]^2Spaa[1,6]^2Spaa[2,6]Spbb[2,6]^2Spaa[5,6]-49/8I Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]+93/4I Spbb[1,4]^2Spaa[1,6]^2Spbb[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]-13/2I Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+23/4I Spbb[1,2]Spbb[1,5]Spaa[1,6]^2Spbb[4,6]^2Spaa[5,6]^2+37/4I Spbb[1,4]^2Spaa[1,6]^2Spbb[2,6]Spaa[5,6]^2Spbb[5,6]+3/4I Spbb[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[2,6]Spbb[4,6]Spaa[5,6]^2-119/4I Spbb[1,2]Spaa[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[4,6]Spaa[5,6]+38I Spbb[1,4]Spaa[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[5,6]-49/8I Spbb[1,2]Spaa[1,6]Spbb[2,4]Spaa[2,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]-35/8I Spbb[1,4]Spaa[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]-15/8I Spbb[1,2]Spaa[1,6]Spbb[2,4]Spaa[2,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+9/8I Spbb[1,2]Spaa[1,6]Spbb[2,5]Spaa[2,6]Spbb[4,6]^2Spaa[5,6]^2+24I Spbb[1,4]Spaa[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[5,6]^2Spbb[5,6]-173/4I Spbb[1,5]Spaa[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spbb[4,6]Spaa[5,6]^2+9/2I Spbb[1,4]Spaa[1,6]Spbb[2,4]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]-3/4I Spbb[1,2]Spaa[1,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2-67/12I Spbb[1,4]Spaa[1,6]Spbb[2,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+49/12I Spbb[1,5]Spaa[1,6]Spbb[2,4]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2+3/4I Spbb[1,2]Spaa[1,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+5I Spbb[1,4]Spaa[1,6]Spbb[2,4]Spaa[5,6]^3Spbb[5,6]^2-7/4I Spbb[1,5]Spaa[1,6]Spbb[2,4]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-19/2I Spbb[1,5]Spaa[1,6]Spbb[2,5]Spbb[4,6]^2Spaa[5,6]^3+35/12I Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[5,6]+35/24I Spaa[2,4]^2Spbb[2,4]^3Spbb[4,5]Spaa[5,6]^2+8/3I Spaa[2,4]Spbb[2,4]^4Spaa[2,5]Spaa[2,6]Spaa[4,6]+13I Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[5,6]+79/24I Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[4,5]Spaa[5,6]^2+19/6I Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2Spbb[2,6]Spaa[5,6]+31/4I Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]+127/12I Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[5,6]^2Spbb[5,6]+201/4I Spaa[2,4]Spbb[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[4,6]Spaa[5,6]^2+159/8I Spaa[2,4]Spbb[2,4]^2Spaa[4,5]Spbb[4,5]^2Spaa[5,6]^2+101/12I Spaa[2,4]Spbb[2,4]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-1451/24I Spaa[2,4]Spbb[2,4]Spbb[2,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3+14/3I Spbb[2,4]^3Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spaa[4,6]+127/12I Spbb[2,4]^2Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spaa[5,6]+79/12I Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spbb[4,5]Spaa[5,6]^2+3/4I Spbb[2,4]^3Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]+19/6I Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[5,6]-15/4I Spbb[2,4]^3Spaa[2,5]Spaa[2,6]Spaa[4,6]^2Spbb[4,6]+901/12I Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[4,6]Spaa[5,6]^2+83/4I Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]^2+232/3I Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-79/24I Spaa[2,5]Spbb[2,5]^2Spbb[4,5]Spbb[4,6]Spaa[5,6]^3+33/4I Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]^2Spaa[5,6]-3/8I Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]+23/8I Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[5,6]^2Spbb[5,6]-25/4I Spbb[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[4,6]Spaa[5,6]^2+55/8I Spbb[2,4]^2Spaa[2,6]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]-167/24I Spbb[2,4]^2Spaa[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+34/3I Spbb[2,4]Spbb[2,5]Spaa[2,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2+3/4I Spbb[2,5]^2Spaa[2,6]Spbb[4,6]^2Spaa[5,6]^3+31/2I Spbb[2,4]Spaa[4,5]^2Spbb[4,5]^3Spaa[5,6]^2+245/8I Spbb[2,4]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+89/12I Spbb[2,4]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]^3Spbb[5,6]+51/8I Spbb[2,5]Spaa[4,5]Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^3+155/24I Spbb[2,4]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2-47/12I Spbb[2,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3-155/24I Spbb[2,4]Spbb[4,5]Spaa[5,6]^4Spbb[5,6]^2-47/12I Spbb[2,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]))/(Spaa[1,2]Spaa[1,6]Spbb[2,3]Spab[2,Sp[1]+Sp[6],3]Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(+1/4I Spbb[1,5]^3Spaa[3,4]^2Spab[3,Sp[1]+Sp[6],5]Spab[5,Sp[1]+Sp[6],4](2*s[2,3]*s[6,1]-(s[2,3]+s[6,1]-s[4,5])*s[2,3,4]))/(Spbb[1,6]Spaa[2,3]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5]^3(1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(+3/16I Spbb[1,5]^3Spaa[3,4]^2Spab[3,Sp[1]+Sp[6],5]Spab[5,Sp[1]+Sp[6],4]^2(2*s[2,3]*s[6,1]-(s[2,3]+s[6,1]-s[4,5])*s[2,3,4]))/(Spbb[1,6]Spaa[2,3]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5]^2(1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(Spbb[1,5]^2Spaa[3,4]Spab[3,Sp[1]+Sp[6],5]Spab[5,Sp[1]+Sp[6],4](-3/4I Spbb[1,2]Spaa[2,3]Spaa[2,4]Spbb[2,4]+3/4I Spbb[1,2]Spaa[2,3]Spaa[2,5]Spbb[2,5]-3/4I Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[3,4]+3/4I Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,4]+3/4I Spbb[1,3]Spaa[2,3]Spbb[2,5]Spaa[3,5]-3/4I Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[3,5]+1/8I Spbb[1,4]Spaa[2,3]Spbb[2,5]Spaa[4,5]+3/4I Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,4]-5/8I Spbb[1,2]Spaa[2,5]Spaa[3,4]Spbb[4,5]+3/4I Spbb[1,4]Spaa[3,4]^2Spbb[3,4]-5/8I Spbb[1,3]Spaa[3,4]Spaa[3,5]Spbb[4,5]))/(Spbb[1,6]Spaa[2,3]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5]^2(1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(+5/32I Spbb[1,5]^3Spaa[3,4]^2Spab[3,Sp[1]+Sp[6],5]Spab[5,Sp[1]+Sp[6],4]^3(2*s[2,3]*s[6,1]-(s[2,3]+s[6,1]-s[4,5])*s[2,3,4]))/(Spbb[1,6]Spaa[2,3]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^3)+
(+7/16I Spbb[1,5]^3Spaa[3,4]^2Spab[3,Sp[1]+Sp[6],5]Spab[5,Sp[1]+Sp[6],4]^3)/(Spbb[1,6]Spaa[2,3]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(Spbb[1,5]^2Spab[5,Sp[1]+Sp[6],4]^2(s[2,3,4]-s[2,3,5])(+9/16I Spbb[1,2]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,4]-9/8I Spbb[1,2]Spaa[2,3]Spbb[2,5]^2Spaa[4,5]-9/16I Spbb[1,5]Spbb[2,3]Spbb[2,4]Spaa[3,4]^2+9/16I Spbb[1,2]Spbb[2,5]Spaa[3,4]Spaa[4,5]Spbb[4,5]+13/24I Spbb[1,5]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spaa[4,5]-1/48I Spbb[1,5]Spbb[2,5]^2Spaa[3,5]Spaa[4,5]))/(Spbb[1,6]Spbb[2,3]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(Spbb[1,5]Spab[3,Sp[1]+Sp[6],5]Spab[5,Sp[1]+Sp[6],4](+9/8I Spbb[1,2]^2Spaa[2,3]^2+27/8I Spbb[1,2]Spbb[1,4]Spaa[2,3]Spaa[3,4]-9/4I Spbb[1,2]Spbb[1,5]Spaa[2,3]Spaa[3,5]-3/4I Spbb[1,4]^2Spaa[3,4]^2+7/4I Spbb[1,4]Spbb[1,5]Spaa[3,4]Spaa[3,5]-1/12I Spbb[1,5]^2Spaa[3,5]^2))/(Spbb[1,6]Spaa[2,3]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(Spbb[1,5]Spab[5,Sp[1]+Sp[6],4](-3/4I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]Spbb[2,5]+3/2I Spaa[1,2]Spbb[1,2]^3Spaa[3,4]Spbb[4,5]+33/8I Spaa[1,2]Spbb[1,2]^2Spbb[1,5]Spbb[2,4]Spaa[3,4]+3/4I Spaa[1,2]Spbb[1,2]^2Spbb[1,5]Spbb[2,5]Spaa[3,5]-3/4I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,5]-3/4I Spbb[1,2]^3Spaa[1,3]Spaa[2,4]Spbb[4,5]-3/4I Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spaa[2,4]Spbb[2,4]-3/4I Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spaa[2,5]Spbb[2,5]+3/4I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[3,4]Spbb[4,5]+27/8I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,4]Spaa[3,4]+3/4I Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[3,4]Spbb[4,5]+27/8I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[2,4]Spaa[3,4]+3/4I Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spaa[3,4]Spbb[4,5]+27/8I Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[3,4]-15/8I Spbb[1,2]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,5]-9/4I Spbb[1,2]^2Spaa[2,3]Spbb[2,5]Spaa[3,5]Spbb[3,5]+9/4I Spbb[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,5]^2Spaa[3,5]+3/8I Spbb[1,2]Spbb[1,5]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[4,5]-15/8I Spbb[1,2]^2Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[4,5]+3/4I Spbb[1,2]Spbb[1,5]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]-15/8I Spbb[1,2]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,4]-15/8I Spbb[1,2]^2Spaa[3,4]^2Spbb[3,4]Spbb[4,5]+3/4I Spbb[1,3]Spbb[1,5]Spbb[2,4]^2Spaa[3,4]^2-15/8I Spbb[1,3]Spbb[1,5]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spaa[3,5]-21/8I Spbb[1,5]^2Spbb[2,4]^2Spaa[3,4]Spaa[4,5]-1/12I Spbb[1,2]Spbb[1,5]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]+1/12I Spbb[1,3]Spbb[1,5]Spbb[2,5]^2Spaa[3,5]^2+1/12I Spbb[1,5]^2Spbb[2,4]Spbb[2,5]Spaa[3,5]Spaa[4,5]))/(Spbb[1,6]Spbb[2,3]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(Spab[6,Sp[2]+Sp[3],1](+2245/16I Spaa[1,3]^6Spbb[1,3]^4Spbb[1,4]^2+15485/32I Spaa[1,3]^5Spaa[1,4]Spbb[1,3]^3Spbb[1,4]^3+2245/8I Spaa[1,3]^5Spaa[1,5]Spbb[1,3]^3Spbb[1,4]^2Spbb[1,5]-6415/16I Spaa[1,3]^5Spaa[2,3]Spbb[1,2]Spbb[1,3]^3Spbb[1,4]Spbb[3,4]+9015/32I Spaa[1,3]^5Spaa[2,3]Spbb[1,3]^4Spbb[1,4]Spbb[2,4]-27675/32I Spaa[1,3]^5Spaa[2,4]Spbb[1,2]Spbb[1,3]^2Spbb[1,4]^2Spbb[3,4]+10145/16I Spaa[1,3]^5Spaa[2,4]Spbb[1,3]^3Spbb[1,4]^2Spbb[2,4]-4255/8I Spaa[1,3]^5Spaa[2,5]Spbb[1,2]Spbb[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[3,4]+9065/32I Spaa[1,3]^5Spaa[2,5]Spbb[1,3]^3Spbb[1,4]Spbb[1,5]Spbb[2,4]-20I Spaa[1,3]^5Spaa[3,4]Spbb[1,3]^3Spbb[1,4]^2Spbb[3,4]+5/32I Spaa[1,3]^5Spaa[3,5]Spbb[1,3]^4Spbb[1,4]Spbb[4,5]-155/16I Spaa[1,3]^5Spaa[3,5]Spbb[1,3]^3Spbb[1,4]Spbb[1,5]Spbb[3,4]+5385/16I Spaa[1,3]^5Spaa[4,5]Spbb[1,3]^3Spbb[1,4]^2Spbb[4,5]+9175/32I Spaa[1,3]^5Spaa[4,5]Spbb[1,3]^2Spbb[1,4]^2Spbb[1,5]Spbb[3,4]+15945/32I Spaa[1,3]^4Spaa[1,4]^2Spbb[1,3]^2Spbb[1,4]^4+10645/16I Spaa[1,3]^4Spaa[1,4]Spaa[1,5]Spbb[1,3]^2Spbb[1,4]^3Spbb[1,5]-7405/16I Spaa[1,3]^4Spaa[1,4]Spaa[2,4]Spbb[1,2]Spbb[1,3]Spbb[1,4]^3Spbb[3,4]+6215/16I Spaa[1,3]^4Spaa[1,4]Spaa[2,4]Spbb[1,3]^2Spbb[1,4]^3Spbb[2,4]-2305/4I Spaa[1,3]^4Spaa[1,4]Spaa[2,5]Spbb[1,2]Spbb[1,3]Spbb[1,4]^2Spbb[1,5]Spbb[3,4]+5325/16I Spaa[1,3]^4Spaa[1,4]Spaa[2,5]Spbb[1,3]^2Spbb[1,4]^2Spbb[1,5]Spbb[2,4]+915/32I Spaa[1,3]^4Spaa[1,4]Spaa[3,4]Spbb[1,3]^2Spbb[1,4]^3Spbb[3,4]+15715/32I Spaa[1,3]^4Spaa[1,4]Spaa[4,5]Spbb[1,3]^2Spbb[1,4]^3Spbb[4,5]+13645/32I Spaa[1,3]^4Spaa[1,4]Spaa[4,5]Spbb[1,3]Spbb[1,4]^3Spbb[1,5]Spbb[3,4]+2245/16I Spaa[1,3]^4Spaa[1,5]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[1,5]^2+445/8I Spaa[1,3]^4Spaa[1,5]Spaa[2,4]Spbb[1,3]^2Spbb[1,4]^3Spbb[2,5]-2265/16I Spaa[1,3]^4Spaa[1,5]Spaa[2,5]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,5]^2Spbb[3,4]+65/32I Spaa[1,3]^4Spaa[1,5]Spaa[2,5]Spbb[1,3]^2Spbb[1,4]Spbb[1,5]^2Spbb[2,4]+895/16I Spaa[1,3]^4Spaa[1,5]Spaa[3,4]Spbb[1,3]^3Spbb[1,4]^2Spbb[4,5]+5/32I Spaa[1,3]^4Spaa[1,5]Spaa[3,5]Spbb[1,3]^3Spbb[1,4]Spbb[1,5]Spbb[4,5]-35/2I Spaa[1,3]^4Spaa[1,5]Spaa[3,5]Spbb[1,3]^2Spbb[1,4]Spbb[1,5]^2Spbb[3,4]+10065/32I Spaa[1,3]^4Spaa[1,5]Spaa[4,5]Spbb[1,3]^2Spbb[1,4]^2Spbb[1,5]Spbb[4,5]+8875/32I Spaa[1,3]^4Spaa[1,5]Spaa[4,5]Spbb[1,3]Spbb[1,4]^2Spbb[1,5]^2Spbb[3,4]+5415/16I Spaa[1,3]^4Spaa[2,3]^2Spbb[1,2]^2Spbb[1,3]^2Spbb[3,4]^2-7585/16I Spaa[1,3]^4Spaa[2,3]^2Spbb[1,2]Spbb[1,3]^3Spbb[2,4]Spbb[3,4]+4625/32I Spaa[1,3]^4Spaa[2,3]^2Spbb[1,3]^4Spbb[2,4]^2+9235/32I Spaa[1,3]^4Spaa[2,3]Spaa[2,4]Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spbb[3,4]^2-13625/32I Spaa[1,3]^4Spaa[2,3]Spaa[2,4]Spbb[1,2]Spbb[1,3]^2Spbb[1,4]Spbb[2,4]Spbb[3,4]+625/4I Spaa[1,3]^4Spaa[2,3]Spaa[2,4]Spbb[1,3]^3Spbb[1,4]Spbb[2,4]^2+1415/8I Spaa[1,3]^4Spaa[2,3]Spaa[2,5]Spbb[1,2]^2Spbb[1,3]Spbb[1,5]Spbb[3,4]^2-1315/8I Spaa[1,3]^4Spaa[2,3]Spaa[2,5]Spbb[1,2]Spbb[1,3]^2Spbb[1,5]Spbb[2,4]Spbb[3,4]+255/32I Spaa[1,3]^4Spaa[2,3]Spaa[2,5]Spbb[1,3]^3Spbb[1,5]Spbb[2,4]^2+2275/16I Spaa[1,3]^4Spaa[2,3]Spaa[3,4]Spbb[1,2]Spbb[1,3]^2Spbb[1,4]Spbb[3,4]^2-1945/32I Spaa[1,3]^4Spaa[2,3]Spaa[3,4]Spbb[1,3]^3Spbb[1,4]Spbb[2,4]Spbb[3,4]+225/8I Spaa[1,3]^4Spaa[2,3]Spaa[3,5]Spbb[1,2]Spbb[1,3]^2Spbb[1,5]Spbb[3,4]^2+5/16I Spaa[1,3]^4Spaa[2,3]Spaa[3,5]Spbb[1,3]^4Spbb[2,4]Spbb[4,5]+15/8I Spaa[1,3]^4Spaa[2,3]Spaa[3,5]Spbb[1,3]^3Spbb[1,4]Spbb[2,5]Spbb[3,4]-515/16I Spaa[1,3]^4Spaa[2,3]Spaa[3,5]Spbb[1,3]^3Spbb[1,5]Spbb[2,4]Spbb[3,4]-385/4I Spaa[1,3]^4Spaa[2,3]Spaa[4,5]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spbb[3,4]^2-8905/32I Spaa[1,3]^4Spaa[2,3]Spaa[4,5]Spbb[1,3]^3Spbb[1,4]Spbb[2,4]Spbb[4,5]+1425/32I Spaa[1,3]^4Spaa[2,3]Spaa[4,5]Spbb[1,3]^2Spbb[1,4]^2Spbb[2,5]Spbb[3,4]+765/32I Spaa[1,3]^4Spaa[2,3]Spaa[4,5]Spbb[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[2,4]Spbb[3,4]-75/32I Spaa[1,3]^4Spaa[2,4]^2Spbb[1,2]^2Spbb[1,4]^2Spbb[3,4]^2-675/32I Spaa[1,3]^4Spaa[2,4]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spbb[3,4]+565/16I Spaa[1,3]^4Spaa[2,4]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[2,4]^2-1255/16I Spaa[1,3]^4Spaa[2,4]Spaa[2,5]Spbb[1,2]^2Spbb[1,4]Spbb[1,5]Spbb[3,4]^2+1495/16I Spaa[1,3]^4Spaa[2,4]Spaa[2,5]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spbb[2,4]Spbb[3,4]+355/32I Spaa[1,3]^4Spaa[2,4]Spaa[2,5]Spbb[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[2,4]^2+255I Spaa[1,3]^4Spaa[2,4]Spaa[3,4]Spbb[1,2]Spbb[1,3]Spbb[1,4]^2Spbb[3,4]^2-1645/16I Spaa[1,3]^4Spaa[2,4]Spaa[3,4]Spbb[1,3]^2Spbb[1,4]^2Spbb[2,4]Spbb[3,4]-3435/32I Spaa[1,3]^4Spaa[2,4]Spaa[4,5]Spbb[1,2]Spbb[1,4]^2Spbb[1,5]Spbb[3,4]^2-3295/8I Spaa[1,3]^4Spaa[2,4]Spaa[4,5]Spbb[1,3]^2Spbb[1,4]^2Spbb[2,4]Spbb[4,5]+5295/32I Spaa[1,3]^4Spaa[2,4]Spaa[4,5]Spbb[1,3]Spbb[1,4]^3Spbb[2,5]Spbb[3,4]+595/4I Spaa[1,3]^4Spaa[2,4]Spaa[4,5]Spbb[1,3]Spbb[1,4]^2Spbb[1,5]Spbb[2,4]Spbb[3,4]-85/4I Spaa[1,3]^4Spaa[2,5]^2Spbb[1,2]^2Spbb[1,5]^2Spbb[3,4]^2+495/16I Spaa[1,3]^4Spaa[2,5]^2Spbb[1,2]Spbb[1,3]Spbb[1,5]^2Spbb[2,4]Spbb[3,4]+145/32I Spaa[1,3]^4Spaa[2,5]^2Spbb[1,3]^2Spbb[1,5]^2Spbb[2,4]^2+2245/8I Spaa[1,3]^4Spaa[2,5]Spaa[3,4]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spbb[3,4]^2-4645/32I Spaa[1,3]^4Spaa[2,5]Spaa[3,4]Spbb[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[2,4]Spbb[3,4]+1175/32I Spaa[1,3]^4Spaa[2,5]Spaa[3,5]Spbb[1,2]Spbb[1,3]Spbb[1,5]^2Spbb[3,4]^2-5/16I Spaa[1,3]^4Spaa[2,5]Spaa[3,5]Spbb[1,3]^3Spbb[1,5]Spbb[2,4]Spbb[4,5]-205/4I Spaa[1,3]^4Spaa[2,5]Spaa[3,5]Spbb[1,3]^2Spbb[1,5]^2Spbb[2,4]Spbb[3,4]+2015/16I Spaa[1,3]^4Spaa[2,5]Spaa[4,5]Spbb[1,2]Spbb[1,4]Spbb[1,5]^2Spbb[3,4]^2+65/32I Spaa[1,3]^4Spaa[2,5]Spaa[4,5]Spbb[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[2,4]Spbb[4,5]+745/8I Spaa[1,3]^4Spaa[2,5]Spaa[4,5]Spbb[1,3]Spbb[1,4]Spbb[1,5]^2Spbb[2,4]Spbb[3,4]-10I Spaa[1,3]^4Spaa[3,4]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[3,4]^2-85/16I Spaa[1,3]^4Spaa[3,4]Spaa[3,5]Spbb[1,3]^3Spbb[1,4]Spbb[3,4]Spbb[4,5]-345/32I Spaa[1,3]^4Spaa[3,4]Spaa[3,5]Spbb[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[3,4]^2-395/32I Spaa[1,3]^4Spaa[3,4]Spaa[4,5]Spbb[1,3]^2Spbb[1,4]^2Spbb[3,4]Spbb[4,5]+965/16I Spaa[1,3]^4Spaa[3,4]Spaa[4,5]Spbb[1,3]Spbb[1,4]^2Spbb[1,5]Spbb[3,4]^2-155/32I Spaa[1,3]^4Spaa[3,5]^2Spbb[1,3]^3Spbb[1,5]Spbb[3,4]Spbb[4,5]-355/32I Spaa[1,3]^4Spaa[3,5]^2Spbb[1,3]^2Spbb[1,5]^2Spbb[3,4]^2+5/32I Spaa[1,3]^4Spaa[3,5]Spaa[4,5]Spbb[1,3]^3Spbb[1,4]Spbb[4,5]^2+7555/32I Spaa[1,3]^4Spaa[3,5]Spaa[4,5]Spbb[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[3,4]Spbb[4,5]+7665/32I Spaa[1,3]^4Spaa[3,5]Spaa[4,5]Spbb[1,3]Spbb[1,4]Spbb[1,5]^2Spbb[3,4]^2+9155/32I Spaa[1,3]^4Spaa[4,5]^2Spbb[1,3]Spbb[1,4]^2Spbb[1,5]Spbb[3,4]Spbb[4,5]+5945/32I Spaa[1,3]^4Spaa[4,5]^2Spbb[1,4]^2Spbb[1,5]^2Spbb[3,4]^2+4555/32I Spaa[1,3]^3Spaa[1,4]^3Spbb[1,3]Spbb[1,4]^5+11005/32I Spaa[1,3]^3Spaa[1,4]^2Spaa[1,5]Spbb[1,3]Spbb[1,4]^4Spbb[1,5]-1125/32I Spaa[1,3]^3Spaa[1,4]^2Spaa[2,4]Spbb[1,2]Spbb[1,4]^4Spbb[3,4]+305/8I Spaa[1,3]^3Spaa[1,4]^2Spaa[2,4]Spbb[1,3]Spbb[1,4]^4Spbb[2,4]-1875/32I Spaa[1,3]^3Spaa[1,4]^2Spaa[2,5]Spbb[1,2]Spbb[1,4]^3Spbb[1,5]Spbb[3,4]+2285/32I Spaa[1,3]^3Spaa[1,4]^2Spaa[2,5]Spbb[1,3]Spbb[1,4]^3Spbb[1,5]Spbb[2,4]+395/32I Spaa[1,3]^3Spaa[1,4]^2Spaa[3,4]Spbb[1,3]Spbb[1,4]^4Spbb[3,4]+4555/32I Spaa[1,3]^3Spaa[1,4]^2Spaa[4,5]Spbb[1,3]Spbb[1,4]^4Spbb[4,5]+665/4I Spaa[1,3]^3Spaa[1,4]^2Spaa[4,5]Spbb[1,4]^4Spbb[1,5]Spbb[3,4]+5805/32I Spaa[1,3]^3Spaa[1,4]Spaa[1,5]^2Spbb[1,3]Spbb[1,4]^3Spbb[1,5]^2-695/32I Spaa[1,3]^3Spaa[1,4]Spaa[1,5]Spaa[2,4]Spbb[1,3]Spbb[1,4]^4Spbb[2,5]-445/32I Spaa[1,3]^3Spaa[1,4]Spaa[1,5]Spaa[2,5]Spbb[1,2]Spbb[1,4]^2Spbb[1,5]^2Spbb[3,4]+5/4I Spaa[1,3]^3Spaa[1,4]Spaa[1,5]Spaa[2,5]Spbb[1,3]Spbb[1,4]^2Spbb[1,5]^2Spbb[2,4]-115/8I Spaa[1,3]^3Spaa[1,4]Spaa[1,5]Spaa[3,4]Spbb[1,3]^2Spbb[1,4]^3Spbb[4,5]+6055/32I Spaa[1,3]^3Spaa[1,4]Spaa[1,5]Spaa[4,5]Spbb[1,3]Spbb[1,4]^3Spbb[1,5]Spbb[4,5]+6305/32I Spaa[1,3]^3Spaa[1,4]Spaa[1,5]Spaa[4,5]Spbb[1,4]^3Spbb[1,5]^2Spbb[3,4]-1115/16I Spaa[1,3]^3Spaa[1,4]Spaa[2,4]^2Spbb[1,2]Spbb[1,4]^3Spbb[2,4]Spbb[3,4]+1465/32I Spaa[1,3]^3Spaa[1,4]Spaa[2,4]^2Spbb[1,3]Spbb[1,4]^3Spbb[2,4]^2+15/16I Spaa[1,3]^3Spaa[1,4]Spaa[2,4]Spaa[2,5]Spbb[1,2]Spbb[1,4]^2Spbb[1,5]Spbb[2,4]Spbb[3,4]+195/32I Spaa[1,3]^3Spaa[1,4]Spaa[2,4]Spaa[2,5]Spbb[1,3]Spbb[1,4]^2Spbb[1,5]Spbb[2,4]^2+1875/32I Spaa[1,3]^3Spaa[1,4]Spaa[2,4]Spaa[3,4]Spbb[1,2]Spbb[1,4]^3Spbb[3,4]^2+295/16I Spaa[1,3]^3Spaa[1,4]Spaa[2,4]Spaa[3,4]Spbb[1,3]Spbb[1,4]^3Spbb[2,4]Spbb[3,4]-3795/32I Spaa[1,3]^3Spaa[1,4]Spaa[2,4]Spaa[4,5]Spbb[1,3]Spbb[1,4]^3Spbb[2,4]Spbb[4,5]-345/32I Spaa[1,3]^3Spaa[1,4]Spaa[2,4]Spaa[4,5]Spbb[1,4]^4Spbb[2,5]Spbb[3,4]+7235/32I Spaa[1,3]^3Spaa[1,4]Spaa[2,4]Spaa[4,5]Spbb[1,4]^3Spbb[1,5]Spbb[2,4]Spbb[3,4]+105/32I Spaa[1,3]^3Spaa[1,4]Spaa[2,5]^2Spbb[1,2]Spbb[1,4]Spbb[1,5]^2Spbb[2,4]Spbb[3,4]+135/32I Spaa[1,3]^3Spaa[1,4]Spaa[2,5]^2Spbb[1,3]Spbb[1,4]Spbb[1,5]^2Spbb[2,4]^2+3085/16I Spaa[1,3]^3Spaa[1,4]Spaa[2,5]Spaa[3,4]Spbb[1,2]Spbb[1,4]^2Spbb[1,5]Spbb[3,4]^2+205/32I Spaa[1,3]^3Spaa[1,4]Spaa[2,5]Spaa[3,4]Spbb[1,3]^2Spbb[1,4]^2Spbb[2,4]Spbb[4,5]-985/16I Spaa[1,3]^3Spaa[1,4]Spaa[2,5]Spaa[3,4]Spbb[1,3]Spbb[1,4]^2Spbb[1,5]Spbb[2,4]Spbb[3,4]+25/32I Spaa[1,3]^3Spaa[1,4]Spaa[2,5]Spaa[4,5]Spbb[1,3]Spbb[1,4]^2Spbb[1,5]Spbb[2,4]Spbb[4,5]+585/32I Spaa[1,3]^3Spaa[1,4]Spaa[2,5]Spaa[4,5]Spbb[1,4]^2Spbb[1,5]^2Spbb[2,4]Spbb[3,4]-635/32I Spaa[1,3]^3Spaa[1,4]Spaa[3,4]^2Spbb[1,3]Spbb[1,4]^3Spbb[3,4]^2-4095/32I Spaa[1,3]^3Spaa[1,4]Spaa[3,4]Spaa[4,5]Spbb[1,3]Spbb[1,4]^3Spbb[3,4]Spbb[4,5]+205/16I Spaa[1,3]^3Spaa[1,4]Spaa[3,4]Spaa[4,5]Spbb[1,4]^3Spbb[1,5]Spbb[3,4]^2+5715/32I Spaa[1,3]^3Spaa[1,4]Spaa[4,5]^2Spbb[1,4]^3Spbb[1,5]Spbb[3,4]Spbb[4,5]+135/4I Spaa[1,3]^3Spaa[1,5]^2Spaa[2,4]Spbb[1,3]Spbb[1,4]^3Spbb[1,5]Spbb[2,5]-85/8I Spaa[1,3]^3Spaa[1,5]^2Spaa[2,5]Spbb[1,2]Spbb[1,4]Spbb[1,5]^3Spbb[3,4]+15/32I Spaa[1,3]^3Spaa[1,5]^2Spaa[2,5]Spbb[1,3]Spbb[1,4]Spbb[1,5]^3Spbb[2,4]+1085/32I Spaa[1,3]^3Spaa[1,5]^2Spaa[3,4]Spbb[1,3]^2Spbb[1,4]^2Spbb[1,5]Spbb[4,5]-125/16I Spaa[1,3]^3Spaa[1,5]^2Spaa[3,5]Spbb[1,3]Spbb[1,4]Spbb[1,5]^3Spbb[3,4]+85/8I Spaa[1,3]^3Spaa[1,5]^2Spaa[4,5]Spbb[1,4]^2Spbb[1,5]^3Spbb[3,4]-835/32I Spaa[1,3]^3Spaa[1,5]Spaa[2,4]^2Spbb[1,2]Spbb[1,4]^3Spbb[2,5]Spbb[3,4]-5185/32I Spaa[1,3]^3Spaa[1,5]Spaa[2,4]Spaa[4,5]Spbb[1,3]Spbb[1,4]^3Spbb[2,5]Spbb[4,5]+5405/32I Spaa[1,3]^3Spaa[1,5]Spaa[2,4]Spaa[4,5]Spbb[1,4]^3Spbb[1,5]Spbb[2,5]Spbb[3,4]+15/8I Spaa[1,3]^3Spaa[1,5]Spaa[2,5]^2Spbb[1,2]Spbb[1,5]^3Spbb[2,4]Spbb[3,4]+25/32I Spaa[1,3]^3Spaa[1,5]Spaa[2,5]^2Spbb[1,3]Spbb[1,5]^3Spbb[2,4]^2+3985/32I Spaa[1,3]^3Spaa[1,5]Spaa[2,5]Spaa[3,4]Spbb[1,2]Spbb[1,4]Spbb[1,5]^2Spbb[3,4]^2-5/4I Spaa[1,3]^3Spaa[1,5]Spaa[2,5]Spaa[3,4]Spbb[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[2,4]Spbb[4,5]-1315/16I Spaa[1,3]^3Spaa[1,5]Spaa[2,5]Spaa[3,4]Spbb[1,3]Spbb[1,4]Spbb[1,5]^2Spbb[2,4]Spbb[3,4]+335/32I Spaa[1,3]^3Spaa[1,5]Spaa[2,5]Spaa[3,5]Spbb[1,2]Spbb[1,5]^3Spbb[3,4]^2-15/32I Spaa[1,3]^3Spaa[1,5]Spaa[2,5]Spaa[3,5]Spbb[1,3]^2Spbb[1,5]^2Spbb[2,4]Spbb[4,5]-715/32I Spaa[1,3]^3Spaa[1,5]Spaa[2,5]Spaa[3,5]Spbb[1,3]Spbb[1,5]^3Spbb[2,4]Spbb[3,4]+15/32I Spaa[1,3]^3Spaa[1,5]Spaa[2,5]Spaa[4,5]Spbb[1,3]Spbb[1,4]Spbb[1,5]^2Spbb[2,4]Spbb[4,5]+215/16I Spaa[1,3]^3Spaa[1,5]Spaa[2,5]Spaa[4,5]Spbb[1,4]Spbb[1,5]^3Spbb[2,4]Spbb[3,4]+865/32I Spaa[1,3]^3Spaa[1,5]Spaa[3,4]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[3,4]Spbb[4,5]-85/8I Spaa[1,3]^3Spaa[1,5]Spaa[3,4]Spaa[3,5]Spbb[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[3,4]Spbb[4,5]-615/32I Spaa[1,3]^3Spaa[1,5]Spaa[3,4]Spaa[3,5]Spbb[1,3]Spbb[1,4]Spbb[1,5]^2Spbb[3,4]^2-2475/16I Spaa[1,3]^3Spaa[1,5]Spaa[3,4]Spaa[4,5]Spbb[1,3]^2Spbb[1,4]^2Spbb[4,5]^2-35/8I Spaa[1,3]^3Spaa[1,5]Spaa[3,5]^2Spbb[1,3]^2Spbb[1,5]^2Spbb[3,4]Spbb[4,5]-315/32I Spaa[1,3]^3Spaa[1,5]Spaa[3,5]^2Spbb[1,3]Spbb[1,5]^3Spbb[3,4]^2+5/4I Spaa[1,3]^3Spaa[1,5]Spaa[3,5]Spaa[4,5]Spbb[1,3]Spbb[1,4]Spbb[1,5]^2Spbb[3,4]Spbb[4,5]+315/32I Spaa[1,3]^3Spaa[1,5]Spaa[3,5]Spaa[4,5]Spbb[1,4]Spbb[1,5]^3Spbb[3,4]^2+85/8I Spaa[1,3]^3Spaa[1,5]Spaa[4,5]^2Spbb[1,4]^2Spbb[1,5]^2Spbb[3,4]Spbb[4,5]+565/16I Spaa[1,3]^3Spaa[2,3]^3Spbb[1,2]^2Spbb[1,3]Spbb[2,3]Spbb[3,4]^2-445/16I Spaa[1,3]^3Spaa[2,3]^3Spbb[1,2]Spbb[1,3]^2Spbb[2,3]Spbb[2,4]Spbb[3,4]+75/16I Spaa[1,3]^3Spaa[2,3]^3Spbb[1,3]^3Spbb[2,3]Spbb[2,4]^2+2955/32I Spaa[1,3]^3Spaa[2,3]^2Spaa[2,4]Spbb[1,2]^3Spbb[3,4]^3-1495/8I Spaa[1,3]^3Spaa[2,3]^2Spaa[2,4]Spbb[1,2]^2Spbb[1,3]Spbb[2,4]Spbb[3,4]^2+1395/16I Spaa[1,3]^3Spaa[2,3]^2Spaa[2,4]Spbb[1,2]Spbb[1,3]^2Spbb[2,4]^2Spbb[3,4]+205/32I Spaa[1,3]^3Spaa[2,3]^2Spaa[2,4]Spbb[1,3]^3Spbb[2,4]^3-595/8I Spaa[1,3]^3Spaa[2,3]^2Spaa[2,5]Spbb[1,2]^2Spbb[1,5]Spbb[2,3]Spbb[3,4]^2+2595/32I Spaa[1,3]^3Spaa[2,3]^2Spaa[2,5]Spbb[1,2]Spbb[1,3]Spbb[1,5]Spbb[2,3]Spbb[2,4]Spbb[3,4]+155/32I Spaa[1,3]^3Spaa[2,3]^2Spaa[2,5]Spbb[1,3]^2Spbb[1,5]Spbb[2,3]Spbb[2,4]^2-3585/16I Spaa[1,3]^3Spaa[2,3]^2Spaa[3,4]Spbb[1,2]^2Spbb[1,3]Spbb[3,4]^3+8655/32I Spaa[1,3]^3Spaa[2,3]^2Spaa[3,4]Spbb[1,2]Spbb[1,3]^2Spbb[2,4]Spbb[3,4]^2-185/4I Spaa[1,3]^3Spaa[2,3]^2Spaa[3,4]Spbb[1,3]^3Spbb[2,4]^2Spbb[3,4]-5/2I Spaa[1,3]^3Spaa[2,3]^2Spaa[3,5]Spbb[1,2]Spbb[1,3]^2Spbb[2,5]Spbb[3,4]^2+865/32I Spaa[1,3]^3Spaa[2,3]^2Spaa[3,5]Spbb[1,2]Spbb[1,3]Spbb[1,5]Spbb[2,3]Spbb[3,4]^2-45/32I Spaa[1,3]^3Spaa[2,3]^2Spaa[3,5]Spbb[1,3]^3Spbb[2,4]Spbb[2,5]Spbb[3,4]-25I Spaa[1,3]^3Spaa[2,3]^2Spaa[3,5]Spbb[1,3]^2Spbb[1,5]Spbb[2,3]Spbb[2,4]Spbb[3,4]-2155/16I Spaa[1,3]^3Spaa[2,3]^2Spaa[4,5]Spbb[1,2]^2Spbb[1,5]Spbb[3,4]^3-655/2I Spaa[1,3]^3Spaa[2,3]^2Spaa[4,5]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[2,5]Spbb[3,4]^2+18845/32I Spaa[1,3]^3Spaa[2,3]^2Spaa[4,5]Spbb[1,2]Spbb[1,3]Spbb[1,5]Spbb[2,4]Spbb[3,4]^2+25/32I Spaa[1,3]^3Spaa[2,3]^2Spaa[4,5]Spbb[1,3]^3Spbb[2,4]^2Spbb[4,5]+335I Spaa[1,3]^3Spaa[2,3]^2Spaa[4,5]Spbb[1,3]^2Spbb[1,4]Spbb[2,4]Spbb[2,5]Spbb[3,4]-1845/4I Spaa[1,3]^3Spaa[2,3]^2Spaa[4,5]Spbb[1,3]^2Spbb[1,5]Spbb[2,4]^2Spbb[3,4]+195/32I Spaa[1,3]^3Spaa[2,3]Spaa[2,4]^2Spbb[1,2]^2Spbb[1,4]Spbb[2,4]Spbb[3,4]^2-175/16I Spaa[1,3]^3Spaa[2,3]Spaa[2,4]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[2,4]^2Spbb[3,4]+45/16I Spaa[1,3]^3Spaa[2,3]Spaa[2,4]^2Spbb[1,3]^2Spbb[1,4]Spbb[2,4]^3+15/2I Spaa[1,3]^3Spaa[2,3]Spaa[2,4]Spaa[2,5]Spbb[1,2]^2Spbb[1,5]Spbb[2,4]Spbb[3,4]^2-205/16I Spaa[1,3]^3Spaa[2,3]Spaa[2,4]Spaa[2,5]Spbb[1,2]Spbb[1,3]Spbb[1,5]Spbb[2,4]^2Spbb[3,4]+105/32I Spaa[1,3]^3Spaa[2,3]Spaa[2,4]Spaa[2,5]Spbb[1,3]^2Spbb[1,5]Spbb[2,4]^3-7285/32I Spaa[1,3]^3Spaa[2,3]Spaa[2,4]Spaa[3,4]Spbb[1,2]^2Spbb[1,4]Spbb[3,4]^3+8725/32I Spaa[1,3]^3Spaa[2,3]Spaa[2,4]Spaa[3,4]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[2,4]Spbb[3,4]^2-1195/32I Spaa[1,3]^3Spaa[2,3]Spaa[2,4]Spaa[3,4]Spbb[1,3]^2Spbb[1,4]Spbb[2,4]^2Spbb[3,4]-1115/16I Spaa[1,3]^3Spaa[2,3]Spaa[2,4]Spaa[4,5]Spbb[1,2]Spbb[1,4]^2Spbb[2,5]Spbb[3,4]^2+4865/32I Spaa[1,3]^3Spaa[2,3]Spaa[2,4]Spaa[4,5]Spbb[1,2]Spbb[1,4]Spbb[1,5]Spbb[2,4]Spbb[3,4]^2+75/16I Spaa[1,3]^3Spaa[2,3]Spaa[2,4]Spaa[4,5]Spbb[1,3]^2Spbb[1,4]Spbb[2,4]^2Spbb[4,5]+155/2I Spaa[1,3]^3Spaa[2,3]Spaa[2,4]Spaa[4,5]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spbb[2,5]Spbb[3,4]-2795/16I Spaa[1,3]^3Spaa[2,3]Spaa[2,4]Spaa[4,5]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spbb[2,4]^2Spbb[3,4]-45/32I Spaa[1,3]^3Spaa[2,3]Spaa[2,5]^2Spbb[1,2]Spbb[1,5]^2Spbb[2,3]Spbb[2,4]Spbb[3,4]+15/32I Spaa[1,3]^3Spaa[2,3]Spaa[2,5]^2Spbb[1,3]Spbb[1,5]^2Spbb[2,3]Spbb[2,4]^2-7185/32I Spaa[1,3]^3Spaa[2,3]Spaa[2,5]Spaa[3,4]Spbb[1,2]^2Spbb[1,5]Spbb[3,4]^3+265I Spaa[1,3]^3Spaa[2,3]Spaa[2,5]Spaa[3,4]Spbb[1,2]Spbb[1,3]Spbb[1,5]Spbb[2,4]Spbb[3,4]^2-5/4I Spaa[1,3]^3Spaa[2,3]Spaa[2,5]Spaa[3,4]Spbb[1,3]^3Spbb[2,4]^2Spbb[4,5]-505/16I Spaa[1,3]^3Spaa[2,3]Spaa[2,5]Spaa[3,4]Spbb[1,3]^2Spbb[1,5]Spbb[2,4]^2Spbb[3,4]+305/16I Spaa[1,3]^3Spaa[2,3]Spaa[2,5]Spaa[3,5]Spbb[1,2]Spbb[1,5]^2Spbb[2,3]Spbb[3,4]^2-5/4I Spaa[1,3]^3Spaa[2,3]Spaa[2,5]Spaa[3,5]Spbb[1,3]^2Spbb[1,5]Spbb[2,3]Spbb[2,4]Spbb[4,5]-55/4I Spaa[1,3]^3Spaa[2,3]Spaa[2,5]Spaa[3,5]Spbb[1,3]Spbb[1,5]^2Spbb[2,3]Spbb[2,4]Spbb[3,4]+1225/16I Spaa[1,3]^3Spaa[2,3]Spaa[2,5]Spaa[4,5]Spbb[1,2]Spbb[1,5]^2Spbb[2,4]Spbb[3,4]^2+55/32I Spaa[1,3]^3Spaa[2,3]Spaa[2,5]Spaa[4,5]Spbb[1,3]^2Spbb[1,5]Spbb[2,4]^2Spbb[4,5]-2865/32I Spaa[1,3]^3Spaa[2,3]Spaa[2,5]Spaa[4,5]Spbb[1,3]Spbb[1,5]^2Spbb[2,4]^2Spbb[3,4]+335/32I Spaa[1,3]^3Spaa[2,3]Spaa[3,4]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[3,4]^3+65/2I Spaa[1,3]^3Spaa[2,3]Spaa[3,4]^2Spbb[1,3]^2Spbb[1,4]Spbb[2,4]Spbb[3,4]^2+65/16I Spaa[1,3]^3Spaa[2,3]Spaa[3,4]Spaa[3,5]Spbb[1,2]Spbb[1,3]Spbb[1,5]Spbb[3,4]^3+415/32I Spaa[1,3]^3Spaa[2,3]Spaa[3,4]Spaa[3,5]Spbb[1,3]^3Spbb[2,4]Spbb[3,4]Spbb[4,5]-75/32I Spaa[1,3]^3Spaa[2,3]Spaa[3,4]Spaa[3,5]Spbb[1,3]^2Spbb[1,4]Spbb[2,5]Spbb[3,4]^2+505/32I Spaa[1,3]^3Spaa[2,3]Spaa[3,4]Spaa[3,5]Spbb[1,3]^2Spbb[1,5]Spbb[2,4]Spbb[3,4]^2+5225/16I Spaa[1,3]^3Spaa[2,3]Spaa[3,4]Spaa[4,5]Spbb[1,2]Spbb[1,4]Spbb[1,5]Spbb[3,4]^3+205/32I Spaa[1,3]^3Spaa[2,3]Spaa[3,4]Spaa[4,5]Spbb[1,3]^2Spbb[1,4]Spbb[2,4]Spbb[3,4]Spbb[4,5]+1365/8I Spaa[1,3]^3Spaa[2,3]Spaa[3,4]Spaa[4,5]Spbb[1,3]Spbb[1,4]^2Spbb[2,5]Spbb[3,4]^2-6605/16I Spaa[1,3]^3Spaa[2,3]Spaa[3,4]Spaa[4,5]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spbb[2,4]Spbb[3,4]^2-45/32I Spaa[1,3]^3Spaa[2,3]Spaa[3,5]^2Spbb[1,3]^3Spbb[2,5]Spbb[3,4]Spbb[4,5]+175/16I Spaa[1,3]^3Spaa[2,3]Spaa[3,5]^2Spbb[1,3]^2Spbb[1,5]Spbb[2,3]Spbb[3,4]Spbb[4,5]+305/32I Spaa[1,3]^3Spaa[2,3]Spaa[3,5]^2Spbb[1,3]^2Spbb[1,5]Spbb[2,5]Spbb[3,4]^2-10I Spaa[1,3]^3Spaa[2,3]Spaa[3,5]^2Spbb[1,3]Spbb[1,5]^2Spbb[2,3]Spbb[3,4]^2+3715/32I Spaa[1,3]^3Spaa[2,3]Spaa[3,5]Spaa[4,5]Spbb[1,2]Spbb[1,5]^2Spbb[3,4]^3-25/32I Spaa[1,3]^3Spaa[2,3]Spaa[3,5]Spaa[4,5]Spbb[1,3]^3Spbb[2,4]Spbb[4,5]^2+15/8I Spaa[1,3]^3Spaa[2,3]Spaa[3,5]Spaa[4,5]Spbb[1,3]^2Spbb[1,4]Spbb[2,5]Spbb[3,4]Spbb[4,5]-505/4I Spaa[1,3]^3Spaa[2,3]Spaa[3,5]Spaa[4,5]Spbb[1,3]^2Spbb[1,5]Spbb[2,4]Spbb[3,4]Spbb[4,5]+1815/16I Spaa[1,3]^3Spaa[2,3]Spaa[3,5]Spaa[4,5]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spbb[2,5]Spbb[3,4]^2-7785/32I Spaa[1,3]^3Spaa[2,3]Spaa[3,5]Spaa[4,5]Spbb[1,3]Spbb[1,5]^2Spbb[2,4]Spbb[3,4]^2-3725/32I Spaa[1,3]^3Spaa[2,3]Spaa[4,5]^2Spbb[1,3]Spbb[1,4]^2Spbb[2,5]Spbb[3,4]Spbb[4,5]+2915/32I Spaa[1,3]^3Spaa[2,3]Spaa[4,5]^2Spbb[1,4]^2Spbb[1,5]Spbb[2,5]Spbb[3,4]^2-3235/32I Spaa[1,3]^3Spaa[2,3]Spaa[4,5]^2Spbb[1,4]Spbb[1,5]^2Spbb[2,4]Spbb[3,4]^2-45/32I Spaa[1,3]^3Spaa[2,4]^3Spbb[1,2]Spbb[1,4]^2Spbb[2,4]^2Spbb[3,4]+5/32I Spaa[1,3]^3Spaa[2,4]^3Spbb[1,3]Spbb[1,4]^2Spbb[2,4]^3-5/2I Spaa[1,3]^3Spaa[2,4]^2Spaa[2,5]Spbb[1,2]Spbb[1,4]Spbb[1,5]Spbb[2,4]^2Spbb[3,4]-365/32I Spaa[1,3]^3Spaa[2,4]^2Spaa[3,4]Spbb[1,2]Spbb[1,4]^2Spbb[2,4]Spbb[3,4]^2+515/32I Spaa[1,3]^3Spaa[2,4]^2Spaa[3,4]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]^2Spbb[3,4]+45/16I Spaa[1,3]^3Spaa[2,4]^2Spaa[4,5]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]^2Spbb[4,5]-65/32I Spaa[1,3]^3Spaa[2,4]^2Spaa[4,5]Spbb[1,4]^3Spbb[2,4]Spbb[2,5]Spbb[3,4]-5/16I Spaa[1,3]^3Spaa[2,4]^2Spaa[4,5]Spbb[1,4]^2Spbb[1,5]Spbb[2,4]^2Spbb[3,4]-25/32I Spaa[1,3]^3Spaa[2,4]Spaa[2,5]^2Spbb[1,2]Spbb[1,5]^2Spbb[2,4]^2Spbb[3,4]-15/32I Spaa[1,3]^3Spaa[2,4]Spaa[2,5]^2Spbb[1,3]Spbb[1,5]^2Spbb[2,4]^3-875/32I Spaa[1,3]^3Spaa[2,4]Spaa[2,5]Spaa[3,4]Spbb[1,2]Spbb[1,4]Spbb[1,5]Spbb[2,4]Spbb[3,4]^2-15/8I Spaa[1,3]^3Spaa[2,4]Spaa[2,5]Spaa[3,4]Spbb[1,3]^2Spbb[1,4]Spbb[2,4]^2Spbb[4,5]+75/2I Spaa[1,3]^3Spaa[2,4]Spaa[2,5]Spaa[3,4]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spbb[2,4]^2Spbb[3,4]+105/32I Spaa[1,3]^3Spaa[2,4]Spaa[2,5]Spaa[4,5]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spbb[2,4]^2Spbb[4,5]-155/32I Spaa[1,3]^3Spaa[2,4]Spaa[2,5]Spaa[4,5]Spbb[1,4]Spbb[1,5]^2Spbb[2,4]^2Spbb[3,4]+375/8I Spaa[1,3]^3Spaa[2,4]Spaa[3,4]^2Spbb[1,2]Spbb[1,4]^2Spbb[3,4]^3+545/32I Spaa[1,3]^3Spaa[2,4]Spaa[3,4]^2Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spbb[3,4]^2+25I Spaa[1,3]^3Spaa[2,4]Spaa[3,4]Spaa[4,5]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spbb[3,4]Spbb[4,5]+4285/32I Spaa[1,3]^3Spaa[2,4]Spaa[3,4]Spaa[4,5]Spbb[1,4]^3Spbb[2,5]Spbb[3,4]^2-1075/4I Spaa[1,3]^3Spaa[2,4]Spaa[3,4]Spaa[4,5]Spbb[1,4]^2Spbb[1,5]Spbb[2,4]Spbb[3,4]^2+255/32I Spaa[1,3]^3Spaa[2,4]Spaa[4,5]^2Spbb[1,4]^3Spbb[2,5]Spbb[3,4]Spbb[4,5]-5/16I Spaa[1,3]^3Spaa[2,5]^3Spbb[1,5]^3Spbb[2,3]Spbb[2,4]^2-95/4I Spaa[1,3]^3Spaa[2,5]^2Spaa[3,4]Spbb[1,2]Spbb[1,5]^2Spbb[2,4]Spbb[3,4]^2-5/2I Spaa[1,3]^3Spaa[2,5]^2Spaa[3,4]Spbb[1,3]^2Spbb[1,5]Spbb[2,4]^2Spbb[4,5]+235/8I Spaa[1,3]^3Spaa[2,5]^2Spaa[3,4]Spbb[1,3]Spbb[1,5]^2Spbb[2,4]^2Spbb[3,4]-5/8I Spaa[1,3]^3Spaa[2,5]^2Spaa[3,5]Spbb[1,3]Spbb[1,5]^2Spbb[2,3]Spbb[2,4]Spbb[4,5]+125/16I Spaa[1,3]^3Spaa[2,5]^2Spaa[3,5]Spbb[1,5]^3Spbb[2,3]Spbb[2,4]Spbb[3,4]+15/32I Spaa[1,3]^3Spaa[2,5]^2Spaa[4,5]Spbb[1,3]Spbb[1,5]^2Spbb[2,4]^2Spbb[4,5]-5/2I Spaa[1,3]^3Spaa[2,5]^2Spaa[4,5]Spbb[1,5]^3Spbb[2,4]^2Spbb[3,4]+525/32I Spaa[1,3]^3Spaa[2,5]Spaa[3,4]^2Spbb[1,2]Spbb[1,4]Spbb[1,5]Spbb[3,4]^3+195/8I Spaa[1,3]^3Spaa[2,5]Spaa[3,4]^2Spbb[1,3]^2Spbb[1,4]Spbb[2,4]Spbb[3,4]Spbb[4,5]+2465/32I Spaa[1,3]^3Spaa[2,5]Spaa[3,4]^2Spbb[1,3]Spbb[1,4]Spbb[1,5]Spbb[2,4]Spbb[3,4]^2+155/4I Spaa[1,3]^3Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[1,3]^2Spbb[1,5]Spbb[2,4]Spbb[3,4]Spbb[4,5]+905/32I Spaa[1,3]^3Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[1,3]Spbb[1,5]^2Spbb[2,4]Spbb[3,4]^2-5/4I Spaa[1,3]^3Spaa[2,5]Spaa[3,4]Spaa[4,5]Spbb[1,3]^2Spbb[1,4]Spbb[2,4]Spbb[4,5]^2-835/16I Spaa[1,3]^3Spaa[2,5]Spaa[3,4]Spaa[4,5]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spbb[2,4]Spbb[3,4]Spbb[4,5]-4095/32I Spaa[1,3]^3Spaa[2,5]Spaa[3,4]Spaa[4,5]Spbb[1,4]Spbb[1,5]^2Spbb[2,4]Spbb[3,4]^2+15I Spaa[1,3]^3Spaa[2,5]Spaa[3,5]^2Spbb[1,3]Spbb[1,5]^2Spbb[2,3]Spbb[3,4]Spbb[4,5]-5/4I Spaa[1,3]^3Spaa[2,5]Spaa[3,5]^2Spbb[1,5]^3Spbb[2,3]Spbb[3,4]^2-15/32I Spaa[1,3]^3Spaa[2,5]Spaa[3,5]Spaa[4,5]Spbb[1,3]^2Spbb[1,5]Spbb[2,4]Spbb[4,5]^2-745/32I Spaa[1,3]^3Spaa[2,5]Spaa[3,5]Spaa[4,5]Spbb[1,3]Spbb[1,5]^2Spbb[2,4]Spbb[3,4]Spbb[4,5]-385/32I Spaa[1,3]^3Spaa[2,5]Spaa[3,5]Spaa[4,5]Spbb[1,5]^3Spbb[2,4]Spbb[3,4]^2+35/8I Spaa[1,3]^3Spaa[2,5]Spaa[4,5]^2Spbb[1,4]Spbb[1,5]^2Spbb[2,4]Spbb[3,4]Spbb[4,5]+505/32I Spaa[1,3]^3Spaa[3,4]^3Spbb[1,3]Spbb[1,4]^2Spbb[3,4]^3+35/2I Spaa[1,3]^3Spaa[3,4]^2Spaa[3,5]Spbb[1,3]^2Spbb[1,4]Spbb[3,4]^2Spbb[4,5]+265/8I Spaa[1,3]^3Spaa[3,4]^2Spaa[3,5]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spbb[3,4]^3-515/16I Spaa[1,3]^3Spaa[3,4]^2Spaa[4,5]Spbb[1,3]Spbb[1,4]^2Spbb[3,4]^2Spbb[4,5]-7305/32I Spaa[1,3]^3Spaa[3,4]^2Spaa[4,5]Spbb[1,4]^2Spbb[1,5]Spbb[3,4]^3+15/4I Spaa[1,3]^3Spaa[3,4]Spaa[3,5]^2Spbb[1,3]^3Spbb[3,4]Spbb[4,5]^2+805/32I Spaa[1,3]^3Spaa[3,4]Spaa[3,5]^2Spbb[1,3]^2Spbb[1,5]Spbb[3,4]^2Spbb[4,5]+155/16I Spaa[1,3]^3Spaa[3,4]Spaa[3,5]^2Spbb[1,3]Spbb[1,5]^2Spbb[3,4]^3-75/32I Spaa[1,3]^3Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[1,3]^2Spbb[1,4]Spbb[3,4]Spbb[4,5]^2-6675/32I Spaa[1,3]^3Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spbb[3,4]^2Spbb[4,5]-6925/32I Spaa[1,3]^3Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[1,4]Spbb[1,5]^2Spbb[3,4]^3-385/2I Spaa[1,3]^3Spaa[3,4]Spaa[4,5]^2Spbb[1,4]^2Spbb[1,5]Spbb[3,4]^2Spbb[4,5]+95/32I Spaa[1,3]^3Spaa[3,5]^3Spbb[1,3]^2Spbb[1,5]Spbb[3,4]Spbb[3,5]Spbb[4,5]-115/16I Spaa[1,3]^3Spaa[3,5]^3Spbb[1,3]Spbb[1,5]^2Spbb[3,4]^2Spbb[3,5]-25/16I Spaa[1,3]^3Spaa[3,5]^2Spaa[4,5]Spbb[1,3]^2Spbb[1,5]Spbb[3,4]Spbb[4,5]^2-595/32I Spaa[1,3]^3Spaa[3,5]^2Spaa[4,5]Spbb[1,3]Spbb[1,5]^2Spbb[3,4]^2Spbb[4,5]-345/32I Spaa[1,3]^3Spaa[3,5]^2Spaa[4,5]Spbb[1,5]^3Spbb[3,4]^3-395/32I Spaa[1,3]^2Spaa[1,4]^4Spbb[1,4]^6-145/32I Spaa[1,3]^2Spaa[1,4]^3Spaa[1,5]Spbb[1,4]^5Spbb[1,5]+65/32I Spaa[1,3]^2Spaa[1,4]^3Spaa[2,4]Spbb[1,4]^5Spbb[2,4]+355/16I Spaa[1,3]^2Spaa[1,4]^3Spaa[2,5]Spbb[1,4]^4Spbb[1,5]Spbb[2,4]-395/32I Spaa[1,3]^2Spaa[1,4]^3Spaa[4,5]Spbb[1,4]^5Spbb[4,5]+125/16I Spaa[1,3]^2Spaa[1,4]^2Spaa[1,5]^2Spbb[1,4]^4Spbb[1,5]^2-1315/32I Spaa[1,3]^2Spaa[1,4]^2Spaa[1,5]Spaa[2,4]Spbb[1,4]^5Spbb[2,5]-835/32I Spaa[1,3]^2Spaa[1,4]^2Spaa[1,5]Spaa[3,4]Spbb[1,3]Spbb[1,4]^4Spbb[4,5]+125/16I Spaa[1,3]^2Spaa[1,4]^2Spaa[1,5]Spaa[4,5]Spbb[1,4]^4Spbb[1,5]Spbb[4,5]+705/32I Spaa[1,3]^2Spaa[1,4]^2Spaa[2,4]^2Spbb[1,4]^4Spbb[2,4]^2+45/32I Spaa[1,3]^2Spaa[1,4]^2Spaa[2,4]Spaa[2,5]Spbb[1,4]^3Spbb[1,5]Spbb[2,4]^2+1935/32I Spaa[1,3]^2Spaa[1,4]^2Spaa[2,4]Spaa[3,4]Spbb[1,4]^4Spbb[2,4]Spbb[3,4]+115/8I Spaa[1,3]^2Spaa[1,4]^2Spaa[2,4]Spaa[4,5]Spbb[1,4]^4Spbb[2,4]Spbb[4,5]+45/32I Spaa[1,3]^2Spaa[1,4]^2Spaa[2,5]^2Spbb[1,4]^2Spbb[1,5]^2Spbb[2,4]^2+465/32I Spaa[1,3]^2Spaa[1,4]^2Spaa[2,5]Spaa[3,4]Spbb[1,3]Spbb[1,4]^3Spbb[2,4]Spbb[4,5]+315/8I Spaa[1,3]^2Spaa[1,4]^2Spaa[2,5]Spaa[3,4]Spbb[1,4]^3Spbb[1,5]Spbb[2,4]Spbb[3,4]-105/32I Spaa[1,3]^2Spaa[1,4]^2Spaa[3,4]^2Spbb[1,4]^4Spbb[3,4]^2+395/32I Spaa[1,3]^2Spaa[1,4]^2Spaa[3,4]Spaa[4,5]Spbb[1,4]^4Spbb[3,4]Spbb[4,5]-335/16I Spaa[1,3]^2Spaa[1,4]Spaa[1,5]^2Spaa[2,4]Spbb[1,4]^4Spbb[1,5]Spbb[2,5]-55/4I Spaa[1,3]^2Spaa[1,4]Spaa[1,5]^2Spaa[3,4]Spbb[1,3]Spbb[1,4]^3Spbb[1,5]Spbb[4,5]+395/32I Spaa[1,3]^2Spaa[1,4]Spaa[1,5]Spaa[2,4]Spaa[3,4]Spbb[1,4]^4Spbb[2,5]Spbb[3,4]-115/4I Spaa[1,3]^2Spaa[1,4]Spaa[1,5]Spaa[2,4]Spaa[4,5]Spbb[1,4]^4Spbb[2,5]Spbb[4,5]+15/32I Spaa[1,3]^2Spaa[1,4]Spaa[1,5]Spaa[2,5]^2Spbb[1,4]Spbb[1,5]^3Spbb[2,4]^2-15/16I Spaa[1,3]^2Spaa[1,4]Spaa[1,5]Spaa[2,5]Spaa[3,4]Spbb[1,3]Spbb[1,4]^2Spbb[1,5]Spbb[2,4]Spbb[4,5]-65/4I Spaa[1,3]^2Spaa[1,4]Spaa[1,5]Spaa[2,5]Spaa[3,4]Spbb[1,4]^2Spbb[1,5]^2Spbb[2,4]Spbb[3,4]+535/32I Spaa[1,3]^2Spaa[1,4]Spaa[1,5]Spaa[3,4]^2Spbb[1,3]Spbb[1,4]^3Spbb[3,4]Spbb[4,5]-55/4I Spaa[1,3]^2Spaa[1,4]Spaa[1,5]Spaa[3,4]Spaa[4,5]Spbb[1,3]Spbb[1,4]^3Spbb[4,5]^2-5/32I Spaa[1,3]^2Spaa[1,4]Spaa[2,4]^3Spbb[1,4]^3Spbb[2,4]^3-15/32I Spaa[1,3]^2Spaa[1,4]Spaa[2,4]^2Spaa[2,5]Spbb[1,4]^2Spbb[1,5]Spbb[2,4]^3+35/32I Spaa[1,3]^2Spaa[1,4]Spaa[2,4]^2Spaa[3,4]Spbb[1,4]^3Spbb[2,4]^2Spbb[3,4]+15/32I Spaa[1,3]^2Spaa[1,4]Spaa[2,4]^2Spaa[4,5]Spbb[1,4]^3Spbb[2,4]^2Spbb[4,5]-15/32I Spaa[1,3]^2Spaa[1,4]Spaa[2,4]Spaa[2,5]^2Spbb[1,4]Spbb[1,5]^2Spbb[2,4]^3-5/8I Spaa[1,3]^2Spaa[1,4]Spaa[2,4]Spaa[2,5]Spaa[3,4]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]^2Spbb[4,5]+55/16I Spaa[1,3]^2Spaa[1,4]Spaa[2,4]Spaa[2,5]Spaa[3,4]Spbb[1,4]^2Spbb[1,5]Spbb[2,4]^2Spbb[3,4]+15/16I Spaa[1,3]^2Spaa[1,4]Spaa[2,4]Spaa[2,5]Spaa[4,5]Spbb[1,4]^2Spbb[1,5]Spbb[2,4]^2Spbb[4,5]-225/16I Spaa[1,3]^2Spaa[1,4]Spaa[2,4]Spaa[3,4]^2Spbb[1,4]^3Spbb[2,4]Spbb[3,4]^2+155/8I Spaa[1,3]^2Spaa[1,4]Spaa[2,4]Spaa[3,4]Spaa[4,5]Spbb[1,4]^3Spbb[2,4]Spbb[3,4]Spbb[4,5]-5/32I Spaa[1,3]^2Spaa[1,4]Spaa[2,5]^3Spbb[1,5]^3Spbb[2,4]^3-5/4I Spaa[1,3]^2Spaa[1,4]Spaa[2,5]^2Spaa[3,4]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spbb[2,4]^2Spbb[4,5]+15/4I Spaa[1,3]^2Spaa[1,4]Spaa[2,5]^2Spaa[3,4]Spbb[1,4]Spbb[1,5]^2Spbb[2,4]^2Spbb[3,4]+15/32I Spaa[1,3]^2Spaa[1,4]Spaa[2,5]^2Spaa[4,5]Spbb[1,4]Spbb[1,5]^2Spbb[2,4]^2Spbb[4,5]+105/16I Spaa[1,3]^2Spaa[1,4]Spaa[2,5]Spaa[3,4]^2Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spbb[3,4]Spbb[4,5]+1565/32I Spaa[1,3]^2Spaa[1,4]Spaa[2,5]Spaa[3,4]^2Spbb[1,4]^2Spbb[1,5]Spbb[2,4]Spbb[3,4]^2-15/32I Spaa[1,3]^2Spaa[1,4]Spaa[2,5]Spaa[3,4]Spaa[4,5]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spbb[4,5]^2-35/4I Spaa[1,3]^2Spaa[1,4]Spaa[2,5]Spaa[3,4]Spaa[4,5]Spbb[1,4]^2Spbb[1,5]Spbb[2,4]Spbb[3,4]Spbb[4,5]-185/8I Spaa[1,3]^2Spaa[1,4]Spaa[3,4]^3Spbb[1,4]^3Spbb[3,4]^3-365/16I Spaa[1,3]^2Spaa[1,4]Spaa[3,4]^2Spaa[4,5]Spbb[1,4]^3Spbb[3,4]^2Spbb[4,5]-345/16I Spaa[1,3]^2Spaa[1,5]^2Spaa[2,4]^2Spbb[1,4]^4Spbb[2,5]^2-575/16I Spaa[1,3]^2Spaa[1,5]^2Spaa[2,4]Spaa[3,4]Spbb[1,3]Spbb[1,4]^3Spbb[2,5]Spbb[4,5]-15/32I Spaa[1,3]^2Spaa[1,5]^2Spaa[2,5]Spaa[3,4]Spbb[1,3]Spbb[1,4]Spbb[1,5]^2Spbb[2,4]Spbb[4,5]-145/16I Spaa[1,3]^2Spaa[1,5]^2Spaa[2,5]Spaa[3,4]Spbb[1,4]Spbb[1,5]^3Spbb[2,4]Spbb[3,4]-25/16I Spaa[1,3]^2Spaa[1,5]^2Spaa[2,5]Spaa[3,5]Spbb[1,5]^4Spbb[2,4]Spbb[3,4]-115/8I Spaa[1,3]^2Spaa[1,5]^2Spaa[3,4]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[4,5]^2-95/16I Spaa[1,3]^2Spaa[1,5]^2Spaa[3,4]Spaa[3,5]Spbb[1,3]Spbb[1,4]Spbb[1,5]^2Spbb[3,4]Spbb[4,5]-65/16I Spaa[1,3]^2Spaa[1,5]^2Spaa[3,4]Spaa[3,5]Spbb[1,4]Spbb[1,5]^3Spbb[3,4]^2-25/16I Spaa[1,3]^2Spaa[1,5]^2Spaa[3,5]^2Spbb[1,3]Spbb[1,5]^3Spbb[3,4]Spbb[4,5]-25/32I Spaa[1,3]^2Spaa[1,5]^2Spaa[3,5]^2Spbb[1,5]^4Spbb[3,4]^2-885/32I Spaa[1,3]^2Spaa[1,5]Spaa[2,4]Spaa[3,4]^2Spbb[1,4]^3Spbb[2,5]Spbb[3,4]^2+355/16I Spaa[1,3]^2Spaa[1,5]Spaa[2,4]Spaa[3,4]Spaa[4,5]Spbb[1,4]^3Spbb[2,5]Spbb[3,4]Spbb[4,5]-5/8I Spaa[1,3]^2Spaa[1,5]Spaa[2,5]^2Spaa[3,4]Spbb[1,3]Spbb[1,5]^2Spbb[2,4]^2Spbb[4,5]+45/32I Spaa[1,3]^2Spaa[1,5]Spaa[2,5]^2Spaa[3,4]Spbb[1,5]^3Spbb[2,4]^2Spbb[3,4]+35I Spaa[1,3]^2Spaa[1,5]Spaa[2,5]Spaa[3,4]^2Spbb[1,3]Spbb[1,4]Spbb[1,5]Spbb[2,4]Spbb[3,4]Spbb[4,5]+1735/32I Spaa[1,3]^2Spaa[1,5]Spaa[2,5]Spaa[3,4]^2Spbb[1,4]Spbb[1,5]^2Spbb[2,4]Spbb[3,4]^2+215/8I Spaa[1,3]^2Spaa[1,5]Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[1,3]Spbb[1,5]^2Spbb[2,4]Spbb[3,4]Spbb[4,5]+605/32I Spaa[1,3]^2Spaa[1,5]Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[1,5]^3Spbb[2,4]Spbb[3,4]^2-15/32I Spaa[1,3]^2Spaa[1,5]Spaa[2,5]Spaa[3,4]Spaa[4,5]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spbb[2,4]Spbb[4,5]^2-95/16I Spaa[1,3]^2Spaa[1,5]Spaa[2,5]Spaa[3,4]Spaa[4,5]Spbb[1,4]Spbb[1,5]^2Spbb[2,4]Spbb[3,4]Spbb[4,5]+25/4I Spaa[1,3]^2Spaa[1,5]Spaa[2,5]Spaa[3,5]^2Spbb[1,5]^3Spbb[2,3]Spbb[3,4]Spbb[4,5]-25/16I Spaa[1,3]^2Spaa[1,5]Spaa[2,5]Spaa[3,5]Spaa[4,5]Spbb[1,5]^3Spbb[2,4]Spbb[3,4]Spbb[4,5]-605/32I Spaa[1,3]^2Spaa[1,5]Spaa[3,4]^3Spbb[1,3]Spbb[1,4]^2Spbb[3,4]^2Spbb[4,5]+125/32I Spaa[1,3]^2Spaa[1,5]Spaa[3,4]^2Spaa[3,5]Spbb[1,3]^2Spbb[1,4]Spbb[3,4]Spbb[4,5]^2+1035/32I Spaa[1,3]^2Spaa[1,5]Spaa[3,4]^2Spaa[3,5]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spbb[3,4]^2Spbb[4,5]+305/8I Spaa[1,3]^2Spaa[1,5]Spaa[3,4]^2Spaa[3,5]Spbb[1,4]Spbb[1,5]^2Spbb[3,4]^3+105/8I Spaa[1,3]^2Spaa[1,5]Spaa[3,4]^2Spaa[4,5]Spbb[1,3]Spbb[1,4]^2Spbb[3,4]Spbb[4,5]^2+25/4I Spaa[1,3]^2Spaa[1,5]Spaa[3,4]Spaa[3,5]^2Spbb[1,3]^2Spbb[1,5]Spbb[3,4]Spbb[4,5]^2+195/8I Spaa[1,3]^2Spaa[1,5]Spaa[3,4]Spaa[3,5]^2Spbb[1,3]Spbb[1,5]^2Spbb[3,4]^2Spbb[4,5]+215/16I Spaa[1,3]^2Spaa[1,5]Spaa[3,4]Spaa[3,5]^2Spbb[1,5]^3Spbb[3,4]^3-65/32I Spaa[1,3]^2Spaa[1,5]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spbb[3,4]Spbb[4,5]^2-15/16I Spaa[1,3]^2Spaa[1,5]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[1,4]Spbb[1,5]^2Spbb[3,4]^2Spbb[4,5]+75/32I Spaa[1,3]^2Spaa[1,5]Spaa[3,5]^3Spbb[1,3]Spbb[1,5]^2Spbb[3,4]Spbb[3,5]Spbb[4,5]-25/16I Spaa[1,3]^2Spaa[1,5]Spaa[3,5]^3Spbb[1,5]^3Spbb[3,4]^2Spbb[3,5]-25/32I Spaa[1,3]^2Spaa[1,5]Spaa[3,5]^2Spaa[4,5]Spbb[1,3]Spbb[1,5]^2Spbb[3,4]Spbb[4,5]^2-85/2I Spaa[1,3]^2Spaa[2,3]^4Spbb[1,2]^2Spbb[2,3]^2Spbb[3,4]^2+625/16I Spaa[1,3]^2Spaa[2,3]^4Spbb[1,2]Spbb[1,3]Spbb[2,3]^2Spbb[2,4]Spbb[3,4]+35/32I Spaa[1,3]^2Spaa[2,3]^4Spbb[1,3]^2Spbb[2,3]^2Spbb[2,4]^2+345/32I Spaa[1,3]^2Spaa[2,3]^3Spaa[2,4]Spbb[1,2]^2Spbb[2,3]Spbb[2,4]Spbb[3,4]^2-25/2I Spaa[1,3]^2Spaa[2,3]^3Spaa[2,4]Spbb[1,2]Spbb[1,3]Spbb[2,3]Spbb[2,4]^2Spbb[3,4]-5/32I Spaa[1,3]^2Spaa[2,3]^3Spaa[2,4]Spbb[1,3]^2Spbb[2,3]Spbb[2,4]^3-135/16I Spaa[1,3]^2Spaa[2,3]^3Spaa[2,5]Spbb[1,2]Spbb[1,5]Spbb[2,3]^2Spbb[2,4]Spbb[3,4]-25/32I Spaa[1,3]^2Spaa[2,3]^3Spaa[2,5]Spbb[1,3]Spbb[1,5]Spbb[2,3]^2Spbb[2,4]^2-815/8I Spaa[1,3]^2Spaa[2,3]^3Spaa[3,4]Spbb[1,2]^2Spbb[2,3]Spbb[3,4]^3+2975/32I Spaa[1,3]^2Spaa[2,3]^3Spaa[3,4]Spbb[1,2]Spbb[1,3]Spbb[2,3]Spbb[2,4]Spbb[3,4]^2+145/16I Spaa[1,3]^2Spaa[2,3]^3Spaa[3,4]Spbb[1,3]^2Spbb[2,3]Spbb[2,4]^2Spbb[3,4]+5/4I Spaa[1,3]^2Spaa[2,3]^3Spaa[3,5]Spbb[1,2]Spbb[1,3]Spbb[2,3]Spbb[2,5]Spbb[3,4]^2+275/32I Spaa[1,3]^2Spaa[2,3]^3Spaa[3,5]Spbb[1,2]Spbb[1,5]Spbb[2,3]^2Spbb[3,4]^2-5/16I Spaa[1,3]^2Spaa[2,3]^3Spaa[3,5]Spbb[1,3]^2Spbb[2,3]^2Spbb[2,4]Spbb[4,5]-135/16I Spaa[1,3]^2Spaa[2,3]^3Spaa[3,5]Spbb[1,3]^2Spbb[2,3]Spbb[2,4]Spbb[2,5]Spbb[3,4]+265/32I Spaa[1,3]^2Spaa[2,3]^3Spaa[3,5]Spbb[1,3]Spbb[1,5]Spbb[2,3]^2Spbb[2,4]Spbb[3,4]-2815/32I Spaa[1,3]^2Spaa[2,3]^3Spaa[4,5]Spbb[1,2]^2Spbb[2,5]Spbb[3,4]^3+6675/32I Spaa[1,3]^2Spaa[2,3]^3Spaa[4,5]Spbb[1,2]Spbb[1,3]Spbb[2,4]Spbb[2,5]Spbb[3,4]^2-3965/32I Spaa[1,3]^2Spaa[2,3]^3Spaa[4,5]Spbb[1,2]Spbb[1,5]Spbb[2,3]Spbb[2,4]Spbb[3,4]^2-205/32I Spaa[1,3]^2Spaa[2,3]^3Spaa[4,5]Spbb[1,3]^2Spbb[2,3]Spbb[2,4]^2Spbb[4,5]-3855/32I Spaa[1,3]^2Spaa[2,3]^3Spaa[4,5]Spbb[1,3]^2Spbb[2,4]^2Spbb[2,5]Spbb[3,4]+315/2I Spaa[1,3]^2Spaa[2,3]^3Spaa[4,5]Spbb[1,3]Spbb[1,5]Spbb[2,3]Spbb[2,4]^2Spbb[3,4]+45/32I Spaa[1,3]^2Spaa[2,3]^2Spaa[2,4]^2Spbb[1,2]^2Spbb[2,4]^2Spbb[3,4]^2-5/8I Spaa[1,3]^2Spaa[2,3]^2Spaa[2,4]^2Spbb[1,2]Spbb[1,3]Spbb[2,4]^3Spbb[3,4]-25/32I Spaa[1,3]^2Spaa[2,3]^2Spaa[2,4]^2Spbb[1,3]^2Spbb[2,4]^4-25/32I Spaa[1,3]^2Spaa[2,3]^2Spaa[2,4]Spaa[2,5]Spbb[1,2]Spbb[1,5]Spbb[2,3]Spbb[2,4]^2Spbb[3,4]-45/32I Spaa[1,3]^2Spaa[2,3]^2Spaa[2,4]Spaa[2,5]Spbb[1,3]Spbb[1,5]Spbb[2,3]Spbb[2,4]^3+975/32I Spaa[1,3]^2Spaa[2,3]^2Spaa[2,4]Spaa[3,4]Spbb[1,2]^2Spbb[2,4]Spbb[3,4]^3-275/4I Spaa[1,3]^2Spaa[2,3]^2Spaa[2,4]Spaa[3,4]Spbb[1,2]Spbb[1,3]Spbb[2,4]^2Spbb[3,4]^2+1225/32I Spaa[1,3]^2Spaa[2,3]^2Spaa[2,4]Spaa[3,4]Spbb[1,3]^2Spbb[2,4]^3Spbb[3,4]+355/32I Spaa[1,3]^2Spaa[2,3]^2Spaa[2,4]Spaa[4,5]Spbb[1,2]Spbb[1,4]Spbb[2,4]Spbb[2,5]Spbb[3,4]^2-815/32I Spaa[1,3]^2Spaa[2,3]^2Spaa[2,4]Spaa[4,5]Spbb[1,2]Spbb[1,5]Spbb[2,4]^2Spbb[3,4]^2-235/32I Spaa[1,3]^2Spaa[2,3]^2Spaa[2,4]Spaa[4,5]Spbb[1,3]^2Spbb[2,4]^3Spbb[4,5]-175/32I Spaa[1,3]^2Spaa[2,3]^2Spaa[2,4]Spaa[4,5]Spbb[1,3]Spbb[1,4]Spbb[2,4]^2Spbb[2,5]Spbb[3,4]+635/32I Spaa[1,3]^2Spaa[2,3]^2Spaa[2,4]Spaa[4,5]Spbb[1,3]Spbb[1,5]Spbb[2,4]^3Spbb[3,4]-5/8I Spaa[1,3]^2Spaa[2,3]^2Spaa[2,5]^2Spbb[1,5]^2Spbb[2,3]^2Spbb[2,4]^2-195/4I Spaa[1,3]^2Spaa[2,3]^2Spaa[2,5]Spaa[3,4]Spbb[1,2]Spbb[1,5]Spbb[2,3]Spbb[2,4]Spbb[3,4]^2-5/4I Spaa[1,3]^2Spaa[2,3]^2Spaa[2,5]Spaa[3,4]Spbb[1,3]^2Spbb[2,3]Spbb[2,4]^2Spbb[4,5]+465/8I Spaa[1,3]^2Spaa[2,3]^2Spaa[2,5]Spaa[3,4]Spbb[1,3]Spbb[1,5]Spbb[2,3]Spbb[2,4]^2Spbb[3,4]-15/16I Spaa[1,3]^2Spaa[2,3]^2Spaa[2,5]Spaa[3,5]Spbb[1,3]Spbb[1,5]Spbb[2,3]^2Spbb[2,4]Spbb[4,5]+20I Spaa[1,3]^2Spaa[2,3]^2Spaa[2,5]Spaa[3,5]Spbb[1,5]^2Spbb[2,3]^2Spbb[2,4]Spbb[3,4]-165/32I Spaa[1,3]^2Spaa[2,3]^2Spaa[2,5]Spaa[4,5]Spbb[1,3]Spbb[1,5]Spbb[2,3]Spbb[2,4]^2Spbb[4,5]+65/4I Spaa[1,3]^2Spaa[2,3]^2Spaa[2,5]Spaa[4,5]Spbb[1,5]^2Spbb[2,3]Spbb[2,4]^2Spbb[3,4]-5/32I Spaa[1,3]^2Spaa[2,3]^2Spaa[3,4]^2Spbb[1,2]^2Spbb[3,4]^4-875/16I Spaa[1,3]^2Spaa[2,3]^2Spaa[3,4]^2Spbb[1,2]Spbb[1,3]Spbb[2,4]Spbb[3,4]^3+875/16I Spaa[1,3]^2Spaa[2,3]^2Spaa[3,4]^2Spbb[1,3]^2Spbb[2,4]^2Spbb[3,4]^2+55/4I Spaa[1,3]^2Spaa[2,3]^2Spaa[3,4]Spaa[3,5]Spbb[1,2]Spbb[1,3]Spbb[2,5]Spbb[3,4]^3-115/16I Spaa[1,3]^2Spaa[2,3]^2Spaa[3,4]Spaa[3,5]Spbb[1,2]Spbb[1,5]Spbb[2,3]Spbb[3,4]^3+425/16I Spaa[1,3]^2Spaa[2,3]^2Spaa[3,4]Spaa[3,5]Spbb[1,3]^2Spbb[2,3]Spbb[2,4]Spbb[3,4]Spbb[4,5]-425/32I Spaa[1,3]^2Spaa[2,3]^2Spaa[3,4]Spaa[3,5]Spbb[1,3]^2Spbb[2,4]Spbb[2,5]Spbb[3,4]^2+625/16I Spaa[1,3]^2Spaa[2,3]^2Spaa[3,4]Spaa[3,5]Spbb[1,3]Spbb[1,5]Spbb[2,3]Spbb[2,4]Spbb[3,4]^2+7325/32I Spaa[1,3]^2Spaa[2,3]^2Spaa[3,4]Spaa[4,5]Spbb[1,2]Spbb[1,4]Spbb[2,5]Spbb[3,4]^3-10785/32I Spaa[1,3]^2Spaa[2,3]^2Spaa[3,4]Spaa[4,5]Spbb[1,2]Spbb[1,5]Spbb[2,4]Spbb[3,4]^3+4165/32I Spaa[1,3]^2Spaa[2,3]^2Spaa[3,4]Spaa[4,5]Spbb[1,3]^2Spbb[2,4]^2Spbb[3,4]Spbb[4,5]-11545/32I Spaa[1,3]^2Spaa[2,3]^2Spaa[3,4]Spaa[4,5]Spbb[1,3]Spbb[1,4]Spbb[2,4]Spbb[2,5]Spbb[3,4]^2+14955/32I Spaa[1,3]^2Spaa[2,3]^2Spaa[3,4]Spaa[4,5]Spbb[1,3]Spbb[1,5]Spbb[2,4]^2Spbb[3,4]^2-15/8I Spaa[1,3]^2Spaa[2,3]^2Spaa[3,5]^2Spbb[1,3]^2Spbb[2,3]Spbb[2,5]Spbb[3,4]Spbb[4,5]+5/8I Spaa[1,3]^2Spaa[2,3]^2Spaa[3,5]^2Spbb[1,3]^2Spbb[2,5]^2Spbb[3,4]^2+635/32I Spaa[1,3]^2Spaa[2,3]^2Spaa[3,5]^2Spbb[1,3]Spbb[1,5]Spbb[2,3]^2Spbb[3,4]Spbb[4,5]+10I Spaa[1,3]^2Spaa[2,3]^2Spaa[3,5]^2Spbb[1,3]Spbb[1,5]Spbb[2,3]Spbb[2,5]Spbb[3,4]^2+5/4I Spaa[1,3]^2Spaa[2,3]^2Spaa[3,5]^2Spbb[1,5]^2Spbb[2,3]^2Spbb[3,4]^2+1205/32I Spaa[1,3]^2Spaa[2,3]^2Spaa[3,5]Spaa[4,5]Spbb[1,2]Spbb[1,5]Spbb[2,5]Spbb[3,4]^3-25/32I Spaa[1,3]^2Spaa[2,3]^2Spaa[3,5]Spaa[4,5]Spbb[1,3]^2Spbb[2,3]Spbb[2,4]Spbb[4,5]^2-525/32I Spaa[1,3]^2Spaa[2,3]^2Spaa[3,5]Spaa[4,5]Spbb[1,3]^2Spbb[2,4]Spbb[2,5]Spbb[3,4]Spbb[4,5]+85/8I Spaa[1,3]^2Spaa[2,3]^2Spaa[3,5]Spaa[4,5]Spbb[1,3]Spbb[1,4]Spbb[2,5]^2Spbb[3,4]^2+3785/32I Spaa[1,3]^2Spaa[2,3]^2Spaa[3,5]Spaa[4,5]Spbb[1,3]Spbb[1,5]Spbb[2,3]Spbb[2,4]Spbb[3,4]Spbb[4,5]-195/4I Spaa[1,3]^2Spaa[2,3]^2Spaa[3,5]Spaa[4,5]Spbb[1,3]Spbb[1,5]Spbb[2,4]Spbb[2,5]Spbb[3,4]^2+425/8I Spaa[1,3]^2Spaa[2,3]^2Spaa[3,5]Spaa[4,5]Spbb[1,5]^2Spbb[2,3]Spbb[2,4]Spbb[3,4]^2+1215/32I Spaa[1,3]^2Spaa[2,3]^2Spaa[4,5]^2Spbb[1,3]Spbb[1,4]Spbb[2,4]Spbb[2,5]Spbb[3,4]Spbb[4,5]-605/16I Spaa[1,3]^2Spaa[2,3]^2Spaa[4,5]^2Spbb[1,4]^2Spbb[2,5]^2Spbb[3,4]^2+575/16I Spaa[1,3]^2Spaa[2,3]^2Spaa[4,5]^2Spbb[1,4]Spbb[1,5]Spbb[2,4]Spbb[2,5]Spbb[3,4]^2+5/16I Spaa[1,3]^2Spaa[2,3]Spaa[2,4]^3Spbb[1,2]Spbb[1,4]Spbb[2,4]^3Spbb[3,4]-5/16I Spaa[1,3]^2Spaa[2,3]Spaa[2,4]^3Spbb[1,3]Spbb[1,4]Spbb[2,4]^4+5/8I Spaa[1,3]^2Spaa[2,3]Spaa[2,4]^2Spaa[2,5]Spbb[1,2]Spbb[1,5]Spbb[2,4]^3Spbb[3,4]-5/8I Spaa[1,3]^2Spaa[2,3]Spaa[2,4]^2Spaa[2,5]Spbb[1,3]Spbb[1,5]Spbb[2,4]^4-55/32I Spaa[1,3]^2Spaa[2,3]Spaa[2,4]^2Spaa[3,4]Spbb[1,2]Spbb[1,4]Spbb[2,4]^2Spbb[3,4]^2+5/8I Spaa[1,3]^2Spaa[2,3]Spaa[2,4]^2Spaa[3,4]Spbb[1,3]Spbb[1,4]Spbb[2,4]^3Spbb[3,4]-105/32I Spaa[1,3]^2Spaa[2,3]Spaa[2,4]^2Spaa[4,5]Spbb[1,3]Spbb[1,4]Spbb[2,4]^3Spbb[4,5]+15/16I Spaa[1,3]^2Spaa[2,3]Spaa[2,4]^2Spaa[4,5]Spbb[1,4]^2Spbb[2,4]^2Spbb[2,5]Spbb[3,4]-45/16I Spaa[1,3]^2Spaa[2,3]Spaa[2,4]^2Spaa[4,5]Spbb[1,4]Spbb[1,5]Spbb[2,4]^3Spbb[3,4]-5/16I Spaa[1,3]^2Spaa[2,3]Spaa[2,4]Spaa[2,5]^2Spbb[1,5]^2Spbb[2,3]Spbb[2,4]^3-15/4I Spaa[1,3]^2Spaa[2,3]Spaa[2,4]Spaa[2,5]Spaa[3,4]Spbb[1,2]Spbb[1,5]Spbb[2,4]^2Spbb[3,4]^2-35/32I Spaa[1,3]^2Spaa[2,3]Spaa[2,4]Spaa[2,5]Spaa[3,4]Spbb[1,3]^2Spbb[2,4]^3Spbb[4,5]+85/32I Spaa[1,3]^2Spaa[2,3]Spaa[2,4]Spaa[2,5]Spaa[3,4]Spbb[1,3]Spbb[1,5]Spbb[2,4]^3Spbb[3,4]-135/32I Spaa[1,3]^2Spaa[2,3]Spaa[2,4]Spaa[2,5]Spaa[4,5]Spbb[1,3]Spbb[1,5]Spbb[2,4]^3Spbb[4,5]-15/8I Spaa[1,3]^2Spaa[2,3]Spaa[2,4]Spaa[2,5]Spaa[4,5]Spbb[1,5]^2Spbb[2,4]^3Spbb[3,4]-1265/32I Spaa[1,3]^2Spaa[2,3]Spaa[2,4]Spaa[3,4]^2Spbb[1,2]Spbb[1,4]Spbb[2,4]Spbb[3,4]^3+955/16I Spaa[1,3]^2Spaa[2,3]Spaa[2,4]Spaa[3,4]^2Spbb[1,3]Spbb[1,4]Spbb[2,4]^2Spbb[3,4]^2+1455/32I Spaa[1,3]^2Spaa[2,3]Spaa[2,4]Spaa[3,4]Spaa[4,5]Spbb[1,3]Spbb[1,4]Spbb[2,4]^2Spbb[3,4]Spbb[4,5]-315/8I Spaa[1,3]^2Spaa[2,3]Spaa[2,4]Spaa[3,4]Spaa[4,5]Spbb[1,4]^2Spbb[2,4]Spbb[2,5]Spbb[3,4]^2+1705/16I Spaa[1,3]^2Spaa[2,3]Spaa[2,4]Spaa[3,4]Spaa[4,5]Spbb[1,4]Spbb[1,5]Spbb[2,4]^2Spbb[3,4]^2-25/16I Spaa[1,3]^2Spaa[2,3]Spaa[2,4]Spaa[4,5]^2Spbb[1,4]^2Spbb[2,4]Spbb[2,5]Spbb[3,4]Spbb[4,5]-5/4I Spaa[1,3]^2Spaa[2,3]Spaa[2,5]^2Spaa[3,4]Spbb[1,3]Spbb[1,5]Spbb[2,3]Spbb[2,4]^2Spbb[4,5]+35/16I Spaa[1,3]^2Spaa[2,3]Spaa[2,5]^2Spaa[3,4]Spbb[1,5]^2Spbb[2,3]Spbb[2,4]^2Spbb[3,4]-5/32I Spaa[1,3]^2Spaa[2,3]Spaa[2,5]^2Spaa[3,5]Spbb[1,5]^2Spbb[2,3]^2Spbb[2,4]Spbb[4,5]-15/16I Spaa[1,3]^2Spaa[2,3]Spaa[2,5]^2Spaa[4,5]Spbb[1,5]^2Spbb[2,3]Spbb[2,4]^2Spbb[4,5]-1025/16I Spaa[1,3]^2Spaa[2,3]Spaa[2,5]Spaa[3,4]^2Spbb[1,2]Spbb[1,5]Spbb[2,4]Spbb[3,4]^3+645/32I Spaa[1,3]^2Spaa[2,3]Spaa[2,5]Spaa[3,4]^2Spbb[1,3]^2Spbb[2,4]^2Spbb[3,4]Spbb[4,5]+2695/32I Spaa[1,3]^2Spaa[2,3]Spaa[2,5]Spaa[3,4]^2Spbb[1,3]Spbb[1,5]Spbb[2,4]^2Spbb[3,4]^2+255/8I Spaa[1,3]^2Spaa[2,3]Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[1,3]Spbb[1,5]Spbb[2,3]Spbb[2,4]Spbb[3,4]Spbb[4,5]+745/32I Spaa[1,3]^2Spaa[2,3]Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[1,5]^2Spbb[2,3]Spbb[2,4]Spbb[3,4]^2-35/32I Spaa[1,3]^2Spaa[2,3]Spaa[2,5]Spaa[3,4]Spaa[4,5]Spbb[1,3]^2Spbb[2,4]^2Spbb[4,5]^2+2385/32I Spaa[1,3]^2Spaa[2,3]Spaa[2,5]Spaa[3,4]Spaa[4,5]Spbb[1,3]Spbb[1,5]Spbb[2,4]^2Spbb[3,4]Spbb[4,5]+2145/32I Spaa[1,3]^2Spaa[2,3]Spaa[2,5]Spaa[3,4]Spaa[4,5]Spbb[1,5]^2Spbb[2,4]^2Spbb[3,4]^2+345/32I Spaa[1,3]^2Spaa[2,3]Spaa[2,5]Spaa[3,5]^2Spbb[1,5]^2Spbb[2,3]^2Spbb[3,4]Spbb[4,5]-5/16I Spaa[1,3]^2Spaa[2,3]Spaa[2,5]Spaa[3,5]Spaa[4,5]Spbb[1,3]Spbb[1,5]Spbb[2,3]Spbb[2,4]Spbb[4,5]^2+205/8I Spaa[1,3]^2Spaa[2,3]Spaa[2,5]Spaa[3,5]Spaa[4,5]Spbb[1,5]^2Spbb[2,3]Spbb[2,4]Spbb[3,4]Spbb[4,5]+5/16I Spaa[1,3]^2Spaa[2,3]Spaa[2,5]Spaa[4,5]^2Spbb[1,5]^2Spbb[2,4]^2Spbb[3,4]Spbb[4,5]-145/8I Spaa[1,3]^2Spaa[2,3]Spaa[3,4]^3Spbb[1,2]Spbb[1,4]Spbb[3,4]^4+585/16I Spaa[1,3]^2Spaa[2,3]Spaa[3,4]^3Spbb[1,3]Spbb[1,4]Spbb[2,4]Spbb[3,4]^3-305/8I Spaa[1,3]^2Spaa[2,3]Spaa[3,4]^2Spaa[3,5]Spbb[1,2]Spbb[1,5]Spbb[3,4]^4+665/16I Spaa[1,3]^2Spaa[2,3]Spaa[3,4]^2Spaa[3,5]Spbb[1,3]^2Spbb[2,4]Spbb[3,4]^2Spbb[4,5]-355/16I Spaa[1,3]^2Spaa[2,3]Spaa[3,4]^2Spaa[3,5]Spbb[1,3]Spbb[1,4]Spbb[2,5]Spbb[3,4]^3+2585/32I Spaa[1,3]^2Spaa[2,3]Spaa[3,4]^2Spaa[3,5]Spbb[1,3]Spbb[1,5]Spbb[2,4]Spbb[3,4]^3+3515/32I Spaa[1,3]^2Spaa[2,3]Spaa[3,4]^2Spaa[4,5]Spbb[1,3]Spbb[1,4]Spbb[2,4]Spbb[3,4]^2Spbb[4,5]-2015/32I Spaa[1,3]^2Spaa[2,3]Spaa[3,4]^2Spaa[4,5]Spbb[1,4]^2Spbb[2,5]Spbb[3,4]^3+2255/16I Spaa[1,3]^2Spaa[2,3]Spaa[3,4]^2Spaa[4,5]Spbb[1,4]Spbb[1,5]Spbb[2,4]Spbb[3,4]^3+15/8I Spaa[1,3]^2Spaa[2,3]Spaa[3,4]Spaa[3,5]^2Spbb[1,3]^2Spbb[2,3]Spbb[3,4]Spbb[4,5]^2-25/16I Spaa[1,3]^2Spaa[2,3]Spaa[3,4]Spaa[3,5]^2Spbb[1,3]^2Spbb[2,5]Spbb[3,4]^2Spbb[4,5]+825/32I Spaa[1,3]^2Spaa[2,3]Spaa[3,4]Spaa[3,5]^2Spbb[1,3]Spbb[1,5]Spbb[2,3]Spbb[3,4]^2Spbb[4,5]-5/2I Spaa[1,3]^2Spaa[2,3]Spaa[3,4]Spaa[3,5]^2Spbb[1,3]Spbb[1,5]Spbb[2,5]Spbb[3,4]^3+135/8I Spaa[1,3]^2Spaa[2,3]Spaa[3,4]Spaa[3,5]^2Spbb[1,5]^2Spbb[2,3]Spbb[3,4]^3+295/8I Spaa[1,3]^2Spaa[2,3]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[1,3]^2Spbb[2,4]Spbb[3,4]Spbb[4,5]^2-445/16I Spaa[1,3]^2Spaa[2,3]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[1,3]Spbb[1,4]Spbb[2,5]Spbb[3,4]^2Spbb[4,5]+6215/32I Spaa[1,3]^2Spaa[2,3]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[1,3]Spbb[1,5]Spbb[2,4]Spbb[3,4]^2Spbb[4,5]-2605/32I Spaa[1,3]^2Spaa[2,3]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[1,4]Spbb[1,5]Spbb[2,5]Spbb[3,4]^3+605/4I Spaa[1,3]^2Spaa[2,3]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[1,5]^2Spbb[2,4]Spbb[3,4]^3+715/8I Spaa[1,3]^2Spaa[2,3]Spaa[3,4]Spaa[4,5]^2Spbb[1,4]^2Spbb[2,5]Spbb[3,4]^2Spbb[4,5]+5/8I Spaa[1,3]^2Spaa[2,3]Spaa[3,5]^3Spbb[1,3]^2Spbb[2,5]Spbb[3,4]Spbb[3,5]Spbb[4,5]+5/4I Spaa[1,3]^2Spaa[2,3]Spaa[3,5]^3Spbb[1,3]Spbb[1,5]Spbb[2,3]Spbb[3,4]Spbb[3,5]Spbb[4,5]-45/32I Spaa[1,3]^2Spaa[2,3]Spaa[3,5]^3Spbb[1,3]Spbb[1,5]Spbb[2,5]Spbb[3,4]^2Spbb[3,5]-85/32I Spaa[1,3]^2Spaa[2,3]Spaa[3,5]^3Spbb[1,5]^2Spbb[2,3]Spbb[3,4]^2Spbb[3,5]-35/32I Spaa[1,3]^2Spaa[2,3]Spaa[3,5]^2Spaa[4,5]Spbb[1,3]^2Spbb[2,5]Spbb[3,4]Spbb[4,5]^2+925/32I Spaa[1,3]^2Spaa[2,3]Spaa[3,5]^2Spaa[4,5]Spbb[1,3]Spbb[1,5]Spbb[2,3]Spbb[3,4]Spbb[4,5]^2+255/32I Spaa[1,3]^2Spaa[2,3]Spaa[3,5]^2Spaa[4,5]Spbb[1,3]Spbb[1,5]Spbb[2,5]Spbb[3,4]^2Spbb[4,5]-145/32I Spaa[1,3]^2Spaa[2,3]Spaa[3,5]^2Spaa[4,5]Spbb[1,5]^2Spbb[2,3]Spbb[3,4]^2Spbb[4,5]+5/16I Spaa[1,3]^2Spaa[2,3]Spaa[3,5]^2Spaa[4,5]Spbb[1,5]^2Spbb[2,5]Spbb[3,4]^3-5/32I Spaa[1,3]^2Spaa[2,4]^3Spaa[3,4]Spbb[1,4]^2Spbb[2,4]^3Spbb[3,4]-15/32I Spaa[1,3]^2Spaa[2,4]^3Spaa[4,5]Spbb[1,4]^2Spbb[2,4]^3Spbb[4,5]-5/32I Spaa[1,3]^2Spaa[2,4]^2Spaa[2,5]Spaa[3,4]Spbb[1,3]Spbb[1,4]Spbb[2,4]^3Spbb[4,5]-15/32I Spaa[1,3]^2Spaa[2,4]^2Spaa[2,5]Spaa[3,4]Spbb[1,4]Spbb[1,5]Spbb[2,4]^3Spbb[3,4]-15/16I Spaa[1,3]^2Spaa[2,4]^2Spaa[2,5]Spaa[4,5]Spbb[1,4]Spbb[1,5]Spbb[2,4]^3Spbb[4,5]+35/32I Spaa[1,3]^2Spaa[2,4]^2Spaa[3,4]^2Spbb[1,4]^2Spbb[2,4]^2Spbb[3,4]^2+65/32I Spaa[1,3]^2Spaa[2,4]^2Spaa[3,4]Spaa[4,5]Spbb[1,4]^2Spbb[2,4]^2Spbb[3,4]Spbb[4,5]-5/16I Spaa[1,3]^2Spaa[2,4]Spaa[2,5]^2Spaa[3,4]Spbb[1,3]Spbb[1,5]Spbb[2,4]^3Spbb[4,5]-5/16I Spaa[1,3]^2Spaa[2,4]Spaa[2,5]^2Spaa[3,4]Spbb[1,5]^2Spbb[2,4]^3Spbb[3,4]-15/32I Spaa[1,3]^2Spaa[2,4]Spaa[2,5]^2Spaa[4,5]Spbb[1,5]^2Spbb[2,4]^3Spbb[4,5]+35/32I Spaa[1,3]^2Spaa[2,4]Spaa[2,5]Spaa[3,4]^2Spbb[1,3]Spbb[1,4]Spbb[2,4]^2Spbb[3,4]Spbb[4,5]+105/32I Spaa[1,3]^2Spaa[2,4]Spaa[2,5]Spaa[3,4]^2Spbb[1,4]Spbb[1,5]Spbb[2,4]^2Spbb[3,4]^2-5/16I Spaa[1,3]^2Spaa[2,4]Spaa[2,5]Spaa[3,4]Spaa[4,5]Spbb[1,3]Spbb[1,4]Spbb[2,4]^2Spbb[4,5]^2+135/32I Spaa[1,3]^2Spaa[2,4]Spaa[2,5]Spaa[3,4]Spaa[4,5]Spbb[1,4]Spbb[1,5]Spbb[2,4]^2Spbb[3,4]Spbb[4,5]+155/32I Spaa[1,3]^2Spaa[2,4]Spaa[3,4]^3Spbb[1,4]^2Spbb[2,4]Spbb[3,4]^3+975/32I Spaa[1,3]^2Spaa[2,4]Spaa[3,4]^2Spaa[4,5]Spbb[1,4]^2Spbb[2,4]Spbb[3,4]^2Spbb[4,5]-5/32I Spaa[1,3]^2Spaa[2,5]^3Spaa[3,4]Spbb[1,5]^2Spbb[2,3]Spbb[2,4]^2Spbb[4,5]+35/16I Spaa[1,3]^2Spaa[2,5]^2Spaa[3,4]^2Spbb[1,3]Spbb[1,5]Spbb[2,4]^2Spbb[3,4]Spbb[4,5]+35/16I Spaa[1,3]^2Spaa[2,5]^2Spaa[3,4]^2Spbb[1,5]^2Spbb[2,4]^2Spbb[3,4]^2+5/4I Spaa[1,3]^2Spaa[2,5]^2Spaa[3,4]Spaa[3,5]Spbb[1,5]^2Spbb[2,3]Spbb[2,4]Spbb[3,4]Spbb[4,5]-5/16I Spaa[1,3]^2Spaa[2,5]^2Spaa[3,4]Spaa[4,5]Spbb[1,3]Spbb[1,5]Spbb[2,4]^2Spbb[4,5]^2+75/32I Spaa[1,3]^2Spaa[2,5]^2Spaa[3,4]Spaa[4,5]Spbb[1,5]^2Spbb[2,4]^2Spbb[3,4]Spbb[4,5]+205/32I Spaa[1,3]^2Spaa[2,5]Spaa[3,4]^3Spbb[1,3]Spbb[1,4]Spbb[2,4]Spbb[3,4]^2Spbb[4,5]+465/32I Spaa[1,3]^2Spaa[2,5]Spaa[3,4]^3Spbb[1,4]Spbb[1,5]Spbb[2,4]Spbb[3,4]^3-25/16I Spaa[1,3]^2Spaa[2,5]Spaa[3,4]^2Spaa[3,5]Spbb[1,3]^2Spbb[2,4]Spbb[3,4]Spbb[4,5]^2+65/8I Spaa[1,3]^2Spaa[2,5]Spaa[3,4]^2Spaa[3,5]Spbb[1,3]Spbb[1,5]Spbb[2,4]Spbb[3,4]^2Spbb[4,5]+155/16I Spaa[1,3]^2Spaa[2,5]Spaa[3,4]^2Spaa[3,5]Spbb[1,5]^2Spbb[2,4]Spbb[3,4]^3+145/8I Spaa[1,3]^2Spaa[2,5]Spaa[3,4]^2Spaa[4,5]Spbb[1,3]Spbb[1,4]Spbb[2,4]Spbb[3,4]Spbb[4,5]^2+195/4I Spaa[1,3]^2Spaa[2,5]Spaa[3,4]^2Spaa[4,5]Spbb[1,4]Spbb[1,5]Spbb[2,4]Spbb[3,4]^2Spbb[4,5]-25/16I Spaa[1,3]^2Spaa[2,5]Spaa[3,4]Spaa[3,5]^2Spbb[1,3]Spbb[1,5]Spbb[2,3]Spbb[3,4]Spbb[4,5]^2+65/32I Spaa[1,3]^2Spaa[2,5]Spaa[3,4]Spaa[3,5]^2Spbb[1,5]^2Spbb[2,3]Spbb[3,4]^2Spbb[4,5]+55/2I Spaa[1,3]^2Spaa[2,5]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[1,3]Spbb[1,5]Spbb[2,4]Spbb[3,4]Spbb[4,5]^2+645/32I Spaa[1,3]^2Spaa[2,5]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[1,5]^2Spbb[2,4]Spbb[3,4]^2Spbb[4,5]+75/8I Spaa[1,3]^2Spaa[2,5]Spaa[3,5]^2Spaa[4,5]Spbb[1,5]^2Spbb[2,3]Spbb[3,4]Spbb[4,5]^2+105/16I Spaa[1,3]^2Spaa[3,4]^4Spbb[1,4]^2Spbb[3,4]^4+95/16I Spaa[1,3]^2Spaa[3,4]^3Spaa[3,5]Spbb[1,3]Spbb[1,4]Spbb[3,4]^3Spbb[4,5]+455/32I Spaa[1,3]^2Spaa[3,4]^3Spaa[3,5]Spbb[1,4]Spbb[1,5]Spbb[3,4]^4+485/32I Spaa[1,3]^2Spaa[3,4]^3Spaa[4,5]Spbb[1,4]^2Spbb[3,4]^3Spbb[4,5]-5/4I Spaa[1,3]^2Spaa[3,4]^2Spaa[3,5]^2Spbb[1,3]^2Spbb[3,4]^2Spbb[4,5]^2+335/32I Spaa[1,3]^2Spaa[3,4]^2Spaa[3,5]^2Spbb[1,3]Spbb[1,5]Spbb[3,4]^3Spbb[4,5]+145/16I Spaa[1,3]^2Spaa[3,4]^2Spaa[3,5]^2Spbb[1,5]^2Spbb[3,4]^4+505/32I Spaa[1,3]^2Spaa[3,4]^2Spaa[3,5]Spaa[4,5]Spbb[1,3]Spbb[1,4]Spbb[3,4]^2Spbb[4,5]^2+1075/32I Spaa[1,3]^2Spaa[3,4]^2Spaa[3,5]Spaa[4,5]Spbb[1,4]Spbb[1,5]Spbb[3,4]^3Spbb[4,5]-35/16I Spaa[1,3]^2Spaa[3,4]Spaa[3,5]^3Spbb[1,3]^2Spbb[3,4]Spbb[3,5]Spbb[4,5]^2+15/32I Spaa[1,3]^2Spaa[3,4]Spaa[3,5]^3Spbb[1,3]Spbb[1,5]Spbb[3,4]^2Spbb[3,5]Spbb[4,5]+35/16I Spaa[1,3]^2Spaa[3,4]Spaa[3,5]^3Spbb[1,5]^2Spbb[3,4]^3Spbb[3,5]+35/32I Spaa[1,3]^2Spaa[3,4]Spaa[3,5]^2Spaa[4,5]Spbb[1,3]^2Spbb[3,4]Spbb[4,5]^3+645/32I Spaa[1,3]^2Spaa[3,4]Spaa[3,5]^2Spaa[4,5]Spbb[1,3]Spbb[1,5]Spbb[3,4]^2Spbb[4,5]^2+215/16I Spaa[1,3]^2Spaa[3,4]Spaa[3,5]^2Spaa[4,5]Spbb[1,5]^2Spbb[3,4]^3Spbb[4,5]-45/32I Spaa[1,3]^2Spaa[3,5]^4Spbb[1,3]Spbb[1,5]Spbb[3,4]Spbb[3,5]^2Spbb[4,5]+25/32I Spaa[1,3]^2Spaa[3,5]^4Spbb[1,5]^2Spbb[3,4]^2Spbb[3,5]^2+35/32I Spaa[1,3]^2Spaa[3,5]^3Spaa[4,5]Spbb[1,3]Spbb[1,5]Spbb[3,4]Spbb[3,5]Spbb[4,5]^2-95/32I Spaa[1,3]^2Spaa[3,5]^3Spaa[4,5]Spbb[1,5]^2Spbb[3,4]^2Spbb[3,5]Spbb[4,5]+125/16I Spaa[1,3]Spaa[1,4]^3Spaa[1,5]Spaa[3,4]Spbb[1,4]^5Spbb[4,5]+125/16I Spaa[1,3]Spaa[1,4]^3Spaa[2,5]Spaa[3,4]Spbb[1,4]^4Spbb[2,4]Spbb[4,5]+125/16I Spaa[1,3]Spaa[1,4]^2Spaa[1,5]^2Spaa[3,4]Spbb[1,4]^4Spbb[1,5]Spbb[4,5]+125/16I Spaa[1,3]Spaa[1,4]^2Spaa[1,5]Spaa[3,4]Spaa[4,5]Spbb[1,4]^4Spbb[4,5]^2-25/4I Spaa[1,3]Spaa[1,4]^2Spaa[2,5]Spaa[3,4]^2Spbb[1,4]^3Spbb[2,4]Spbb[3,4]Spbb[4,5]+125/16I Spaa[1,3]Spaa[1,4]Spaa[1,5]^2Spaa[2,4]Spaa[3,4]Spbb[1,4]^4Spbb[2,5]Spbb[4,5]+125/16I Spaa[1,3]Spaa[1,4]Spaa[1,5]^2Spaa[3,4]^2Spbb[1,3]Spbb[1,4]^3Spbb[4,5]^2+75/16I Spaa[1,3]Spaa[1,4]Spaa[1,5]Spaa[2,5]Spaa[3,4]^2Spbb[1,4]^2Spbb[1,5]Spbb[2,4]Spbb[3,4]Spbb[4,5]-125/32I Spaa[1,3]Spaa[1,4]Spaa[1,5]Spaa[3,4]^3Spbb[1,4]^3Spbb[3,4]^2Spbb[4,5]-125/16I Spaa[1,3]Spaa[1,4]Spaa[1,5]Spaa[3,4]^2Spaa[4,5]Spbb[1,4]^3Spbb[3,4]Spbb[4,5]^2-25/16I Spaa[1,3]Spaa[1,4]Spaa[2,5]Spaa[3,4]^3Spbb[1,4]^2Spbb[2,4]Spbb[3,4]^2Spbb[4,5]+25/16I Spaa[1,3]Spaa[1,4]Spaa[2,5]Spaa[3,4]^2Spaa[4,5]Spbb[1,4]^2Spbb[2,4]Spbb[3,4]Spbb[4,5]^2-125/16I Spaa[1,3]Spaa[1,5]^2Spaa[2,4]Spaa[3,4]^2Spbb[1,4]^3Spbb[2,5]Spbb[3,4]Spbb[4,5]+75/16I Spaa[1,3]Spaa[1,5]^2Spaa[2,5]Spaa[3,4]^2Spbb[1,4]Spbb[1,5]^2Spbb[2,4]Spbb[3,4]Spbb[4,5]+25/16I Spaa[1,3]Spaa[1,5]^2Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[1,5]^3Spbb[2,4]Spbb[3,4]Spbb[4,5]-25/4I Spaa[1,3]Spaa[1,5]^2Spaa[3,4]^3Spbb[1,3]Spbb[1,4]^2Spbb[3,4]Spbb[4,5]^2+125/32I Spaa[1,3]Spaa[1,5]^2Spaa[3,4]^2Spaa[3,5]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spbb[3,4]Spbb[4,5]^2+25/4I Spaa[1,3]Spaa[1,5]^2Spaa[3,4]^2Spaa[3,5]Spbb[1,4]Spbb[1,5]^2Spbb[3,4]^2Spbb[4,5]+25/8I Spaa[1,3]Spaa[1,5]^2Spaa[3,4]Spaa[3,5]^2Spbb[1,3]Spbb[1,5]^2Spbb[3,4]Spbb[4,5]^2+25/8I Spaa[1,3]Spaa[1,5]^2Spaa[3,4]Spaa[3,5]^2Spbb[1,5]^3Spbb[3,4]^2Spbb[4,5]+25/32I Spaa[1,3]Spaa[1,5]^2Spaa[3,5]^3Spbb[1,5]^3Spbb[3,4]Spbb[3,5]Spbb[4,5]-25/16I Spaa[1,3]Spaa[1,5]Spaa[2,5]Spaa[3,4]^3Spbb[1,3]Spbb[1,4]Spbb[2,4]Spbb[3,4]Spbb[4,5]^2-75/16I Spaa[1,3]Spaa[1,5]Spaa[2,5]Spaa[3,4]^3Spbb[1,4]Spbb[1,5]Spbb[2,4]Spbb[3,4]^2Spbb[4,5]-25/8I Spaa[1,3]Spaa[1,5]Spaa[2,5]Spaa[3,4]^2Spaa[3,5]Spbb[1,3]Spbb[1,5]Spbb[2,4]Spbb[3,4]Spbb[4,5]^2-25/8I Spaa[1,3]Spaa[1,5]Spaa[2,5]Spaa[3,4]^2Spaa[3,5]Spbb[1,5]^2Spbb[2,4]Spbb[3,4]^2Spbb[4,5]+25/8I Spaa[1,3]Spaa[1,5]Spaa[2,5]Spaa[3,4]^2Spaa[4,5]Spbb[1,4]Spbb[1,5]Spbb[2,4]Spbb[3,4]Spbb[4,5]^2-25/16I Spaa[1,3]Spaa[1,5]Spaa[2,5]Spaa[3,4]Spaa[3,5]^2Spbb[1,5]^2Spbb[2,3]Spbb[3,4]Spbb[4,5]^2+25/16I Spaa[1,3]Spaa[1,5]Spaa[2,5]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[1,5]^2Spbb[2,4]Spbb[3,4]Spbb[4,5]^2-35/16I Spaa[1,3]Spaa[1,5]Spaa[3,4]^4Spbb[1,4]^2Spbb[3,4]^3Spbb[4,5]-95/32I Spaa[1,3]Spaa[1,5]Spaa[3,4]^3Spaa[3,5]Spbb[1,3]Spbb[1,4]Spbb[3,4]^2Spbb[4,5]^2-135/32I Spaa[1,3]Spaa[1,5]Spaa[3,4]^3Spaa[3,5]Spbb[1,4]Spbb[1,5]Spbb[3,4]^3Spbb[4,5]+25/8I Spaa[1,3]Spaa[1,5]Spaa[3,4]^3Spaa[4,5]Spbb[1,4]^2Spbb[3,4]^2Spbb[4,5]^2-75/32I Spaa[1,3]Spaa[1,5]Spaa[3,4]^2Spaa[3,5]^2Spbb[1,3]^2Spbb[3,4]Spbb[4,5]^3-15/2I Spaa[1,3]Spaa[1,5]Spaa[3,4]^2Spaa[3,5]^2Spbb[1,3]Spbb[1,5]Spbb[3,4]^2Spbb[4,5]^2-85/32I Spaa[1,3]Spaa[1,5]Spaa[3,4]^2Spaa[3,5]^2Spbb[1,5]^2Spbb[3,4]^3Spbb[4,5]+25/32I Spaa[1,3]Spaa[1,5]Spaa[3,4]^2Spaa[3,5]Spaa[4,5]Spbb[1,3]Spbb[1,4]Spbb[3,4]Spbb[4,5]^3+75/32I Spaa[1,3]Spaa[1,5]Spaa[3,4]^2Spaa[3,5]Spaa[4,5]Spbb[1,4]Spbb[1,5]Spbb[3,4]^2Spbb[4,5]^2-25/8I Spaa[1,3]Spaa[1,5]Spaa[3,4]Spaa[3,5]^3Spbb[1,3]Spbb[1,5]Spbb[3,4]Spbb[3,5]Spbb[4,5]^2-45/32I Spaa[1,3]Spaa[1,5]Spaa[3,4]Spaa[3,5]^3Spbb[1,5]^2Spbb[3,4]^2Spbb[3,5]Spbb[4,5]+25/16I Spaa[1,3]Spaa[1,5]Spaa[3,4]Spaa[3,5]^2Spaa[4,5]Spbb[1,3]Spbb[1,5]Spbb[3,4]Spbb[4,5]^3+25/16I Spaa[1,3]Spaa[1,5]Spaa[3,4]Spaa[3,5]^2Spaa[4,5]Spbb[1,5]^2Spbb[3,4]^2Spbb[4,5]^2-25/32I Spaa[1,3]Spaa[1,5]Spaa[3,5]^4Spbb[1,5]^2Spbb[3,4]Spbb[3,5]^2Spbb[4,5]+25/32I Spaa[1,3]Spaa[1,5]Spaa[3,5]^3Spaa[4,5]Spbb[1,5]^2Spbb[3,4]Spbb[3,5]Spbb[4,5]^2-165/32I Spaa[1,3]Spaa[2,3]^5Spbb[1,2]Spbb[2,3]^3Spbb[2,4]Spbb[3,4]-15/32I Spaa[1,3]Spaa[2,3]^5Spbb[1,3]Spbb[2,3]^3Spbb[2,4]^2-15/32I Spaa[1,3]Spaa[2,3]^4Spaa[2,4]Spbb[1,2]Spbb[2,3]^2Spbb[2,4]^2Spbb[3,4]-15/32I Spaa[1,3]Spaa[2,3]^4Spaa[2,4]Spbb[1,3]Spbb[2,3]^2Spbb[2,4]^3-5/16I Spaa[1,3]Spaa[2,3]^4Spaa[2,5]Spbb[1,5]Spbb[2,3]^3Spbb[2,4]^2-465/32I Spaa[1,3]Spaa[2,3]^4Spaa[3,4]Spbb[1,2]Spbb[2,3]^2Spbb[2,4]Spbb[3,4]^2+115/8I Spaa[1,3]Spaa[2,3]^4Spaa[3,4]Spbb[1,3]Spbb[2,3]^2Spbb[2,4]^2Spbb[3,4]+55/32I Spaa[1,3]Spaa[2,3]^4Spaa[3,5]Spbb[1,2]Spbb[2,3]^2Spbb[2,5]Spbb[3,4]^2-5/32I Spaa[1,3]Spaa[2,3]^4Spaa[3,5]Spbb[1,3]Spbb[2,3]^3Spbb[2,4]Spbb[4,5]-35/8I Spaa[1,3]Spaa[2,3]^4Spaa[3,5]Spbb[1,3]Spbb[2,3]^2Spbb[2,4]Spbb[2,5]Spbb[3,4]+85/8I Spaa[1,3]Spaa[2,3]^4Spaa[3,5]Spbb[1,5]Spbb[2,3]^3Spbb[2,4]Spbb[3,4]-165/16I Spaa[1,3]Spaa[2,3]^4Spaa[4,5]Spbb[1,2]Spbb[2,3]Spbb[2,4]Spbb[2,5]Spbb[3,4]^2+15/32I Spaa[1,3]Spaa[2,3]^4Spaa[4,5]Spbb[1,3]Spbb[2,3]^2Spbb[2,4]^2Spbb[4,5]+85/8I Spaa[1,3]Spaa[2,3]^4Spaa[4,5]Spbb[1,3]Spbb[2,3]Spbb[2,4]^2Spbb[2,5]Spbb[3,4]-315/32I Spaa[1,3]Spaa[2,3]^4Spaa[4,5]Spbb[1,5]Spbb[2,3]^2Spbb[2,4]^2Spbb[3,4]+5/32I Spaa[1,3]Spaa[2,3]^3Spaa[2,4]^2Spbb[1,2]Spbb[2,3]Spbb[2,4]^3Spbb[3,4]-5/32I Spaa[1,3]Spaa[2,3]^3Spaa[2,4]^2Spbb[1,3]Spbb[2,3]Spbb[2,4]^4-5/32I Spaa[1,3]Spaa[2,3]^3Spaa[2,4]Spaa[2,5]Spbb[1,5]Spbb[2,3]^2Spbb[2,4]^3+5/32I Spaa[1,3]Spaa[2,3]^3Spaa[2,4]Spaa[3,4]Spbb[1,2]Spbb[2,3]Spbb[2,4]^2Spbb[3,4]^2-5/32I Spaa[1,3]Spaa[2,3]^3Spaa[2,4]Spaa[3,4]Spbb[1,3]Spbb[2,3]Spbb[2,4]^3Spbb[3,4]-25/16I Spaa[1,3]Spaa[2,3]^3Spaa[2,4]Spaa[4,5]Spbb[1,2]Spbb[2,4]^2Spbb[2,5]Spbb[3,4]^2+15/32I Spaa[1,3]Spaa[2,3]^3Spaa[2,4]Spaa[4,5]Spbb[1,3]Spbb[2,3]Spbb[2,4]^3Spbb[4,5]+25/16I Spaa[1,3]Spaa[2,3]^3Spaa[2,4]Spaa[4,5]Spbb[1,3]Spbb[2,4]^3Spbb[2,5]Spbb[3,4]-25/16I Spaa[1,3]Spaa[2,3]^3Spaa[2,4]Spaa[4,5]Spbb[1,5]Spbb[2,3]Spbb[2,4]^3Spbb[3,4]-5/16I Spaa[1,3]Spaa[2,3]^3Spaa[2,5]Spaa[3,4]Spbb[1,3]Spbb[2,3]^2Spbb[2,4]^2Spbb[4,5]+5/32I Spaa[1,3]Spaa[2,3]^3Spaa[2,5]Spaa[3,4]Spbb[1,5]Spbb[2,3]^2Spbb[2,4]^2Spbb[3,4]-5/32I Spaa[1,3]Spaa[2,3]^3Spaa[2,5]Spaa[3,5]Spbb[1,5]Spbb[2,3]^3Spbb[2,4]Spbb[4,5]+5/16I Spaa[1,3]Spaa[2,3]^3Spaa[2,5]Spaa[4,5]Spbb[1,5]Spbb[2,3]^2Spbb[2,4]^2Spbb[4,5]-375/32I Spaa[1,3]Spaa[2,3]^3Spaa[3,4]^2Spbb[1,2]Spbb[2,3]Spbb[2,4]Spbb[3,4]^3+365/32I Spaa[1,3]Spaa[2,3]^3Spaa[3,4]^2Spbb[1,3]Spbb[2,3]Spbb[2,4]^2Spbb[3,4]^2+185/32I Spaa[1,3]Spaa[2,3]^3Spaa[3,4]Spaa[3,5]Spbb[1,2]Spbb[2,3]Spbb[2,5]Spbb[3,4]^3+225/32I Spaa[1,3]Spaa[2,3]^3Spaa[3,4]Spaa[3,5]Spbb[1,3]Spbb[2,3]^2Spbb[2,4]Spbb[3,4]Spbb[4,5]-155/32I Spaa[1,3]Spaa[2,3]^3Spaa[3,4]Spaa[3,5]Spbb[1,3]Spbb[2,3]Spbb[2,4]Spbb[2,5]Spbb[3,4]^2+195/32I Spaa[1,3]Spaa[2,3]^3Spaa[3,4]Spaa[3,5]Spbb[1,5]Spbb[2,3]^2Spbb[2,4]Spbb[3,4]^2-1145/32I Spaa[1,3]Spaa[2,3]^3Spaa[3,4]Spaa[4,5]Spbb[1,2]Spbb[2,4]Spbb[2,5]Spbb[3,4]^3-1205/32I Spaa[1,3]Spaa[2,3]^3Spaa[3,4]Spaa[4,5]Spbb[1,3]Spbb[2,3]Spbb[2,4]^2Spbb[3,4]Spbb[4,5]+575/16I Spaa[1,3]Spaa[2,3]^3Spaa[3,4]Spaa[4,5]Spbb[1,3]Spbb[2,4]^2Spbb[2,5]Spbb[3,4]^2-1165/32I Spaa[1,3]Spaa[2,3]^3Spaa[3,4]Spaa[4,5]Spbb[1,5]Spbb[2,3]Spbb[2,4]^2Spbb[3,4]^2+15/32I Spaa[1,3]Spaa[2,3]^3Spaa[3,5]^2Spbb[1,3]Spbb[2,3]^2Spbb[2,5]Spbb[3,4]Spbb[4,5]+5/4I Spaa[1,3]Spaa[2,3]^3Spaa[3,5]^2Spbb[1,3]Spbb[2,3]Spbb[2,5]^2Spbb[3,4]^2+125/32I Spaa[1,3]Spaa[2,3]^3Spaa[3,5]^2Spbb[1,5]Spbb[2,3]^3Spbb[3,4]Spbb[4,5]+15/32I Spaa[1,3]Spaa[2,3]^3Spaa[3,5]^2Spbb[1,5]Spbb[2,3]^2Spbb[2,5]Spbb[3,4]^2+115/32I Spaa[1,3]Spaa[2,3]^3Spaa[3,5]Spaa[4,5]Spbb[1,2]Spbb[2,5]^2Spbb[3,4]^3+5/32I Spaa[1,3]Spaa[2,3]^3Spaa[3,5]Spaa[4,5]Spbb[1,3]Spbb[2,3]^2Spbb[2,4]Spbb[4,5]^2+245/16I Spaa[1,3]Spaa[2,3]^3Spaa[3,5]Spaa[4,5]Spbb[1,3]Spbb[2,3]Spbb[2,4]Spbb[2,5]Spbb[3,4]Spbb[4,5]-55/16I Spaa[1,3]Spaa[2,3]^3Spaa[3,5]Spaa[4,5]Spbb[1,3]Spbb[2,4]Spbb[2,5]^2Spbb[3,4]^2-895/32I Spaa[1,3]Spaa[2,3]^3Spaa[3,5]Spaa[4,5]Spbb[1,5]Spbb[2,3]^2Spbb[2,4]Spbb[3,4]Spbb[4,5]+25/8I Spaa[1,3]Spaa[2,3]^3Spaa[3,5]Spaa[4,5]Spbb[1,5]Spbb[2,3]Spbb[2,4]Spbb[2,5]Spbb[3,4]^2+15/16I Spaa[1,3]Spaa[2,3]^3Spaa[4,5]^2Spbb[1,3]Spbb[2,4]^2Spbb[2,5]Spbb[3,4]Spbb[4,5]-45/16I Spaa[1,3]Spaa[2,3]^3Spaa[4,5]^2Spbb[1,5]Spbb[2,3]Spbb[2,4]^2Spbb[3,4]Spbb[4,5]+5/32I Spaa[1,3]Spaa[2,3]^2Spaa[2,4]^2Spaa[3,4]Spbb[1,2]Spbb[2,4]^3Spbb[3,4]^2-5/32I Spaa[1,3]Spaa[2,3]^2Spaa[2,4]^2Spaa[3,4]Spbb[1,3]Spbb[2,4]^4Spbb[3,4]+5/32I Spaa[1,3]Spaa[2,3]^2Spaa[2,4]^2Spaa[4,5]Spbb[1,3]Spbb[2,4]^4Spbb[4,5]-5/32I Spaa[1,3]Spaa[2,3]^2Spaa[2,4]^2Spaa[4,5]Spbb[1,4]Spbb[2,4]^3Spbb[2,5]Spbb[3,4]+5/32I Spaa[1,3]Spaa[2,3]^2Spaa[2,4]^2Spaa[4,5]Spbb[1,5]Spbb[2,4]^4Spbb[3,4]-5/32I Spaa[1,3]Spaa[2,3]^2Spaa[2,4]Spaa[2,5]Spaa[3,4]Spbb[1,3]Spbb[2,3]Spbb[2,4]^3Spbb[4,5]-5/32I Spaa[1,3]Spaa[2,3]^2Spaa[2,4]Spaa[2,5]Spaa[3,4]Spbb[1,5]Spbb[2,3]Spbb[2,4]^3Spbb[3,4]+5/32I Spaa[1,3]Spaa[2,3]^2Spaa[2,4]Spaa[2,5]Spaa[4,5]Spbb[1,5]Spbb[2,3]Spbb[2,4]^3Spbb[4,5]+65/32I Spaa[1,3]Spaa[2,3]^2Spaa[2,4]Spaa[3,4]^2Spbb[1,2]Spbb[2,4]^2Spbb[3,4]^3-65/32I Spaa[1,3]Spaa[2,3]^2Spaa[2,4]Spaa[3,4]^2Spbb[1,3]Spbb[2,4]^3Spbb[3,4]^2-55/8I Spaa[1,3]Spaa[2,3]^2Spaa[2,4]Spaa[3,4]Spaa[4,5]Spbb[1,3]Spbb[2,4]^3Spbb[3,4]Spbb[4,5]+55/8I Spaa[1,3]Spaa[2,3]^2Spaa[2,4]Spaa[3,4]Spaa[4,5]Spbb[1,4]Spbb[2,4]^2Spbb[2,5]Spbb[3,4]^2-55/8I Spaa[1,3]Spaa[2,3]^2Spaa[2,4]Spaa[3,4]Spaa[4,5]Spbb[1,5]Spbb[2,4]^3Spbb[3,4]^2-5/32I Spaa[1,3]Spaa[2,3]^2Spaa[2,5]^2Spaa[3,4]Spbb[1,5]Spbb[2,3]^2Spbb[2,4]^2Spbb[4,5]-65/32I Spaa[1,3]Spaa[2,3]^2Spaa[2,5]Spaa[3,4]^2Spbb[1,3]Spbb[2,3]Spbb[2,4]^2Spbb[3,4]Spbb[4,5]-65/32I Spaa[1,3]Spaa[2,3]^2Spaa[2,5]Spaa[3,4]^2Spbb[1,5]Spbb[2,3]Spbb[2,4]^2Spbb[3,4]^2-15/8I Spaa[1,3]Spaa[2,3]^2Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[1,5]Spbb[2,3]^2Spbb[2,4]Spbb[3,4]Spbb[4,5]+5/16I Spaa[1,3]Spaa[2,3]^2Spaa[2,5]Spaa[3,4]Spaa[4,5]Spbb[1,3]Spbb[2,3]Spbb[2,4]^2Spbb[4,5]^2-115/16I Spaa[1,3]Spaa[2,3]^2Spaa[2,5]Spaa[3,4]Spaa[4,5]Spbb[1,5]Spbb[2,3]Spbb[2,4]^2Spbb[3,4]Spbb[4,5]+5/32I Spaa[1,3]Spaa[2,3]^2Spaa[2,5]Spaa[3,5]Spaa[4,5]Spbb[1,5]Spbb[2,3]^2Spbb[2,4]Spbb[4,5]^2+75/16I Spaa[1,3]Spaa[2,3]^2Spaa[3,4]^3Spbb[1,2]Spbb[2,4]Spbb[3,4]^4-75/16I Spaa[1,3]Spaa[2,3]^2Spaa[3,4]^3Spbb[1,3]Spbb[2,4]^2Spbb[3,4]^3+75/32I Spaa[1,3]Spaa[2,3]^2Spaa[3,4]^2Spaa[3,5]Spbb[1,2]Spbb[2,5]Spbb[3,4]^4-65/32I Spaa[1,3]Spaa[2,3]^2Spaa[3,4]^2Spaa[3,5]Spbb[1,3]Spbb[2,3]Spbb[2,4]Spbb[3,4]^2Spbb[4,5]-35/16I Spaa[1,3]Spaa[2,3]^2Spaa[3,4]^2Spaa[3,5]Spbb[1,3]Spbb[2,4]Spbb[2,5]Spbb[3,4]^3-5/16I Spaa[1,3]Spaa[2,3]^2Spaa[3,4]^2Spaa[3,5]Spbb[1,5]Spbb[2,3]Spbb[2,4]Spbb[3,4]^3-365/8I Spaa[1,3]Spaa[2,3]^2Spaa[3,4]^2Spaa[4,5]Spbb[1,3]Spbb[2,4]^2Spbb[3,4]^2Spbb[4,5]+45I Spaa[1,3]Spaa[2,3]^2Spaa[3,4]^2Spaa[4,5]Spbb[1,4]Spbb[2,4]Spbb[2,5]Spbb[3,4]^3-1445/32I Spaa[1,3]Spaa[2,3]^2Spaa[3,4]^2Spaa[4,5]Spbb[1,5]Spbb[2,4]^2Spbb[3,4]^3-45/16I Spaa[1,3]Spaa[2,3]^2Spaa[3,4]Spaa[3,5]^2Spbb[1,3]Spbb[2,3]^2Spbb[3,4]Spbb[4,5]^2-45/32I Spaa[1,3]Spaa[2,3]^2Spaa[3,4]Spaa[3,5]^2Spbb[1,3]Spbb[2,3]Spbb[2,5]Spbb[3,4]^2Spbb[4,5]+5/16I Spaa[1,3]Spaa[2,3]^2Spaa[3,4]Spaa[3,5]^2Spbb[1,3]Spbb[2,5]^2Spbb[3,4]^3-65/32I Spaa[1,3]Spaa[2,3]^2Spaa[3,4]Spaa[3,5]^2Spbb[1,5]Spbb[2,3]^2Spbb[3,4]^2Spbb[4,5]-5/2I Spaa[1,3]Spaa[2,3]^2Spaa[3,4]Spaa[3,5]^2Spbb[1,5]Spbb[2,3]Spbb[2,5]Spbb[3,4]^3-1175/32I Spaa[1,3]Spaa[2,3]^2Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[1,3]Spbb[2,3]Spbb[2,4]Spbb[3,4]Spbb[4,5]^2+555/32I Spaa[1,3]Spaa[2,3]^2Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[1,3]Spbb[2,4]Spbb[2,5]Spbb[3,4]^2Spbb[4,5]-65/4I Spaa[1,3]Spaa[2,3]^2Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[1,4]Spbb[2,5]^2Spbb[3,4]^3-1005/32I Spaa[1,3]Spaa[2,3]^2Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[1,5]Spbb[2,3]Spbb[2,4]Spbb[3,4]^2Spbb[4,5]+255/16I Spaa[1,3]Spaa[2,3]^2Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[1,5]Spbb[2,4]Spbb[2,5]Spbb[3,4]^3-25/32I Spaa[1,3]Spaa[2,3]^2Spaa[3,4]Spaa[4,5]^2Spbb[1,4]Spbb[2,4]Spbb[2,5]Spbb[3,4]^2Spbb[4,5]+5/4I Spaa[1,3]Spaa[2,3]^2Spaa[3,5]^3Spbb[1,3]Spbb[2,3]Spbb[2,5]Spbb[3,4]Spbb[3,5]Spbb[4,5]+5/32I Spaa[1,3]Spaa[2,3]^2Spaa[3,5]^3Spbb[1,3]Spbb[2,5]^2Spbb[3,4]^2Spbb[3,5]-55/32I Spaa[1,3]Spaa[2,3]^2Spaa[3,5]^3Spbb[1,5]Spbb[2,3]^2Spbb[3,4]Spbb[3,5]Spbb[4,5]-45/32I Spaa[1,3]Spaa[2,3]^2Spaa[3,5]^3Spbb[1,5]Spbb[2,3]Spbb[2,5]Spbb[3,4]^2Spbb[3,5]+235/32I Spaa[1,3]Spaa[2,3]^2Spaa[3,5]^2Spaa[4,5]Spbb[1,3]Spbb[2,3]Spbb[2,5]Spbb[3,4]Spbb[4,5]^2+55/32I Spaa[1,3]Spaa[2,3]^2Spaa[3,5]^2Spaa[4,5]Spbb[1,3]Spbb[2,5]^2Spbb[3,4]^2Spbb[4,5]-725/32I Spaa[1,3]Spaa[2,3]^2Spaa[3,5]^2Spaa[4,5]Spbb[1,5]Spbb[2,3]^2Spbb[3,4]Spbb[4,5]^2-375/32I Spaa[1,3]Spaa[2,3]^2Spaa[3,5]^2Spaa[4,5]Spbb[1,5]Spbb[2,3]Spbb[2,5]Spbb[3,4]^2Spbb[4,5]-5/32I Spaa[1,3]Spaa[2,3]^2Spaa[3,5]^2Spaa[4,5]Spbb[1,5]Spbb[2,5]^2Spbb[3,4]^3-15/16I Spaa[1,3]Spaa[2,3]^2Spaa[3,5]Spaa[4,5]^2Spbb[1,4]Spbb[2,5]^2Spbb[3,4]^2Spbb[4,5]+5/32I Spaa[1,3]Spaa[2,3]Spaa[2,4]^2Spaa[3,4]Spaa[4,5]Spbb[1,4]Spbb[2,4]^3Spbb[3,4]Spbb[4,5]+5/32I Spaa[1,3]Spaa[2,3]Spaa[2,4]Spaa[2,5]Spaa[3,4]Spaa[4,5]Spbb[1,3]Spbb[2,4]^3Spbb[4,5]^2+5/32I Spaa[1,3]Spaa[2,3]Spaa[2,4]Spaa[2,5]Spaa[3,4]Spaa[4,5]Spbb[1,5]Spbb[2,4]^3Spbb[3,4]Spbb[4,5]-25/8I Spaa[1,3]Spaa[2,3]Spaa[2,4]Spaa[3,4]^3Spbb[1,4]Spbb[2,4]^2Spbb[3,4]^3-285/32I Spaa[1,3]Spaa[2,3]Spaa[2,4]Spaa[3,4]^2Spaa[4,5]Spbb[1,4]Spbb[2,4]^2Spbb[3,4]^2Spbb[4,5]+5/32I Spaa[1,3]Spaa[2,3]Spaa[2,5]^2Spaa[3,4]Spaa[4,5]Spbb[1,5]Spbb[2,3]Spbb[2,4]^2Spbb[4,5]^2-25/8I Spaa[1,3]Spaa[2,3]Spaa[2,5]Spaa[3,4]^3Spbb[1,3]Spbb[2,4]^2Spbb[3,4]^2Spbb[4,5]-25/8I Spaa[1,3]Spaa[2,3]Spaa[2,5]Spaa[3,4]^3Spbb[1,5]Spbb[2,4]^2Spbb[3,4]^3-25/8I Spaa[1,3]Spaa[2,3]Spaa[2,5]Spaa[3,4]^2Spaa[3,5]Spbb[1,3]Spbb[2,3]Spbb[2,4]Spbb[3,4]Spbb[4,5]^2-25/8I Spaa[1,3]Spaa[2,3]Spaa[2,5]Spaa[3,4]^2Spaa[3,5]Spbb[1,5]Spbb[2,3]Spbb[2,4]Spbb[3,4]^2Spbb[4,5]-285/32I Spaa[1,3]Spaa[2,3]Spaa[2,5]Spaa[3,4]^2Spaa[4,5]Spbb[1,3]Spbb[2,4]^2Spbb[3,4]Spbb[4,5]^2-285/32I Spaa[1,3]Spaa[2,3]Spaa[2,5]Spaa[3,4]^2Spaa[4,5]Spbb[1,5]Spbb[2,4]^2Spbb[3,4]^2Spbb[4,5]-25/8I Spaa[1,3]Spaa[2,3]Spaa[2,5]Spaa[3,4]Spaa[3,5]^2Spbb[1,5]Spbb[2,3]^2Spbb[3,4]Spbb[4,5]^2-145/16I Spaa[1,3]Spaa[2,3]Spaa[2,5]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[1,5]Spbb[2,3]Spbb[2,4]Spbb[3,4]Spbb[4,5]^2-25/8I Spaa[1,3]Spaa[2,3]Spaa[3,4]^4Spbb[1,4]Spbb[2,4]Spbb[3,4]^4-205/32I Spaa[1,3]Spaa[2,3]Spaa[3,4]^3Spaa[3,5]Spbb[1,3]Spbb[2,4]Spbb[3,4]^3Spbb[4,5]+95/32I Spaa[1,3]Spaa[2,3]Spaa[3,4]^3Spaa[3,5]Spbb[1,4]Spbb[2,5]Spbb[3,4]^4-25/4I Spaa[1,3]Spaa[2,3]Spaa[3,4]^3Spaa[3,5]Spbb[1,5]Spbb[2,4]Spbb[3,4]^4-425/32I Spaa[1,3]Spaa[2,3]Spaa[3,4]^3Spaa[4,5]Spbb[1,4]Spbb[2,4]Spbb[3,4]^3Spbb[4,5]-145/32I Spaa[1,3]Spaa[2,3]Spaa[3,4]^2Spaa[3,5]^2Spbb[1,3]Spbb[2,3]Spbb[3,4]^2Spbb[4,5]^2-15/32I Spaa[1,3]Spaa[2,3]Spaa[3,4]^2Spaa[3,5]^2Spbb[1,3]Spbb[2,5]Spbb[3,4]^3Spbb[4,5]-45/32I Spaa[1,3]Spaa[2,3]Spaa[3,4]^2Spaa[3,5]^2Spbb[1,5]Spbb[2,3]Spbb[3,4]^3Spbb[4,5]-15/32I Spaa[1,3]Spaa[2,3]Spaa[3,4]^2Spaa[3,5]^2Spbb[1,5]Spbb[2,5]Spbb[3,4]^4-925/32I Spaa[1,3]Spaa[2,3]Spaa[3,4]^2Spaa[3,5]Spaa[4,5]Spbb[1,3]Spbb[2,4]Spbb[3,4]^2Spbb[4,5]^2+545/32I Spaa[1,3]Spaa[2,3]Spaa[3,4]^2Spaa[3,5]Spaa[4,5]Spbb[1,4]Spbb[2,5]Spbb[3,4]^3Spbb[4,5]-215/8I Spaa[1,3]Spaa[2,3]Spaa[3,4]^2Spaa[3,5]Spaa[4,5]Spbb[1,5]Spbb[2,4]Spbb[3,4]^3Spbb[4,5]-45/16I Spaa[1,3]Spaa[2,3]Spaa[3,4]Spaa[3,5]^3Spbb[1,3]Spbb[2,3]Spbb[3,4]Spbb[3,5]Spbb[4,5]^2-5/4I Spaa[1,3]Spaa[2,3]Spaa[3,4]Spaa[3,5]^3Spbb[1,5]Spbb[2,3]Spbb[3,4]^2Spbb[3,5]Spbb[4,5]-15/32I Spaa[1,3]Spaa[2,3]Spaa[3,4]Spaa[3,5]^3Spbb[1,5]Spbb[2,5]Spbb[3,4]^3Spbb[3,5]-485/32I Spaa[1,3]Spaa[2,3]Spaa[3,4]Spaa[3,5]^2Spaa[4,5]Spbb[1,3]Spbb[2,3]Spbb[3,4]Spbb[4,5]^3-35/16I Spaa[1,3]Spaa[2,3]Spaa[3,4]Spaa[3,5]^2Spaa[4,5]Spbb[1,3]Spbb[2,5]Spbb[3,4]^2Spbb[4,5]^2-305/32I Spaa[1,3]Spaa[2,3]Spaa[3,4]Spaa[3,5]^2Spaa[4,5]Spbb[1,5]Spbb[2,3]Spbb[3,4]^2Spbb[4,5]^2-95/32I Spaa[1,3]Spaa[2,3]Spaa[3,4]Spaa[3,5]^2Spaa[4,5]Spbb[1,5]Spbb[2,5]Spbb[3,4]^3Spbb[4,5]+5/32I Spaa[1,3]Spaa[2,3]Spaa[3,5]^4Spbb[1,3]Spbb[2,5]Spbb[3,4]Spbb[3,5]^2Spbb[4,5]-45/32I Spaa[1,3]Spaa[2,3]Spaa[3,5]^4Spbb[1,5]Spbb[2,3]Spbb[3,4]Spbb[3,5]^2Spbb[4,5]-5/32I Spaa[1,3]Spaa[2,3]Spaa[3,5]^4Spbb[1,5]Spbb[2,5]Spbb[3,4]^2Spbb[3,5]^2+35/32I Spaa[1,3]Spaa[2,3]Spaa[3,5]^3Spaa[4,5]Spbb[1,3]Spbb[2,5]Spbb[3,4]Spbb[3,5]Spbb[4,5]^2-135/16I Spaa[1,3]Spaa[2,3]Spaa[3,5]^3Spaa[4,5]Spbb[1,5]Spbb[2,3]Spbb[3,4]Spbb[3,5]Spbb[4,5]^2-55/32I Spaa[1,3]Spaa[2,3]Spaa[3,5]^3Spaa[4,5]Spbb[1,5]Spbb[2,5]Spbb[3,4]^2Spbb[3,5]Spbb[4,5]-25/16I Spaa[1,3]Spaa[2,5]Spaa[3,4]^4Spbb[1,4]Spbb[2,4]Spbb[3,4]^3Spbb[4,5]-25/16I Spaa[1,3]Spaa[2,5]Spaa[3,4]^3Spaa[3,5]Spbb[1,3]Spbb[2,4]Spbb[3,4]^2Spbb[4,5]^2-25/16I Spaa[1,3]Spaa[2,5]Spaa[3,4]^3Spaa[3,5]Spbb[1,5]Spbb[2,4]Spbb[3,4]^3Spbb[4,5]-75/16I Spaa[1,3]Spaa[2,5]Spaa[3,4]^3Spaa[4,5]Spbb[1,4]Spbb[2,4]Spbb[3,4]^2Spbb[4,5]^2-25/16I Spaa[1,3]Spaa[2,5]Spaa[3,4]^2Spaa[3,5]^2Spbb[1,3]Spbb[2,3]Spbb[3,4]Spbb[4,5]^3-25/8I Spaa[1,3]Spaa[2,5]Spaa[3,4]^2Spaa[3,5]^2Spbb[1,5]Spbb[2,3]Spbb[3,4]^2Spbb[4,5]^2-75/16I Spaa[1,3]Spaa[2,5]Spaa[3,4]^2Spaa[3,5]Spaa[4,5]Spbb[1,3]Spbb[2,4]Spbb[3,4]Spbb[4,5]^3-75/16I Spaa[1,3]Spaa[2,5]Spaa[3,4]^2Spaa[3,5]Spaa[4,5]Spbb[1,5]Spbb[2,4]Spbb[3,4]^2Spbb[4,5]^2-25/16I Spaa[1,3]Spaa[2,5]Spaa[3,4]Spaa[3,5]^3Spbb[1,5]Spbb[2,3]Spbb[3,4]Spbb[3,5]Spbb[4,5]^2-75/16I Spaa[1,3]Spaa[2,5]Spaa[3,4]Spaa[3,5]^2Spaa[4,5]Spbb[1,5]Spbb[2,3]Spbb[3,4]Spbb[4,5]^3-45/32I Spaa[1,3]Spaa[3,4]^4Spaa[3,5]Spbb[1,4]Spbb[3,4]^4Spbb[4,5]-25/16I Spaa[1,3]Spaa[3,4]^3Spaa[3,5]^2Spbb[1,3]Spbb[3,4]^3Spbb[4,5]^2-5/4I Spaa[1,3]Spaa[3,4]^3Spaa[3,5]^2Spbb[1,5]Spbb[3,4]^4Spbb[4,5]-155/32I Spaa[1,3]Spaa[3,4]^3Spaa[3,5]Spaa[4,5]Spbb[1,4]Spbb[3,4]^3Spbb[4,5]^2-15/32I Spaa[1,3]Spaa[3,4]^2Spaa[3,5]^3Spbb[1,3]Spbb[3,4]^2Spbb[3,5]Spbb[4,5]^2-85/16I Spaa[1,3]Spaa[3,4]^2Spaa[3,5]^2Spaa[4,5]Spbb[1,3]Spbb[3,4]^2Spbb[4,5]^3-95/32I Spaa[1,3]Spaa[3,4]^2Spaa[3,5]^2Spaa[4,5]Spbb[1,5]Spbb[3,4]^3Spbb[4,5]^2-5/16I Spaa[1,3]Spaa[3,4]Spaa[3,5]^4Spbb[1,3]Spbb[3,4]Spbb[3,5]^2Spbb[4,5]^2-5/16I Spaa[1,3]Spaa[3,4]Spaa[3,5]^4Spbb[1,5]Spbb[3,4]^2Spbb[3,5]^2Spbb[4,5]-65/32I Spaa[1,3]Spaa[3,4]Spaa[3,5]^3Spaa[4,5]Spbb[1,3]Spbb[3,4]Spbb[3,5]Spbb[4,5]^3-25/32I Spaa[1,3]Spaa[3,4]Spaa[3,5]^3Spaa[4,5]Spbb[1,5]Spbb[3,4]^2Spbb[3,5]Spbb[4,5]^2-5/32I Spaa[1,3]Spaa[3,5]^5Spbb[1,5]Spbb[3,4]Spbb[3,5]^3Spbb[4,5]-35/32I Spaa[1,3]Spaa[3,5]^4Spaa[4,5]Spbb[1,5]Spbb[3,4]Spbb[3,5]^2Spbb[4,5]^2-25/32I Spaa[1,5]^2Spaa[3,4]^4Spbb[1,4]^2Spbb[3,4]^2Spbb[4,5]^2-25/32I Spaa[1,5]^2Spaa[3,4]^3Spaa[3,5]Spbb[1,3]Spbb[1,4]Spbb[3,4]Spbb[4,5]^3-75/32I Spaa[1,5]^2Spaa[3,4]^3Spaa[3,5]Spbb[1,4]Spbb[1,5]Spbb[3,4]^2Spbb[4,5]^2-25/16I Spaa[1,5]^2Spaa[3,4]^2Spaa[3,5]^2Spbb[1,3]Spbb[1,5]Spbb[3,4]Spbb[4,5]^3-75/32I Spaa[1,5]^2Spaa[3,4]^2Spaa[3,5]^2Spbb[1,5]^2Spbb[3,4]^2Spbb[4,5]^2-25/32I Spaa[1,5]^2Spaa[3,4]Spaa[3,5]^3Spbb[1,5]^2Spbb[3,4]Spbb[3,5]Spbb[4,5]^2-5/32I Spaa[1,5]Spaa[3,4]^4Spaa[3,5]Spbb[1,4]Spbb[3,4]^3Spbb[4,5]^2-5/16I Spaa[1,5]Spaa[3,4]^3Spaa[3,5]^2Spbb[1,3]Spbb[3,4]^2Spbb[4,5]^3-15/32I Spaa[1,5]Spaa[3,4]^3Spaa[3,5]^2Spbb[1,5]Spbb[3,4]^3Spbb[4,5]^2-25/32I Spaa[1,5]Spaa[3,4]^3Spaa[3,5]Spaa[4,5]Spbb[1,4]Spbb[3,4]^2Spbb[4,5]^3-5/32I Spaa[1,5]Spaa[3,4]^2Spaa[3,5]^3Spbb[1,3]Spbb[3,4]Spbb[3,5]Spbb[4,5]^3-15/32I Spaa[1,5]Spaa[3,4]^2Spaa[3,5]^3Spbb[1,5]Spbb[3,4]^2Spbb[3,5]Spbb[4,5]^2-25/32I Spaa[1,5]Spaa[3,4]^2Spaa[3,5]^2Spaa[4,5]Spbb[1,3]Spbb[3,4]Spbb[4,5]^4-25/16I Spaa[1,5]Spaa[3,4]^2Spaa[3,5]^2Spaa[4,5]Spbb[1,5]Spbb[3,4]^2Spbb[4,5]^3-5/32I Spaa[1,5]Spaa[3,4]Spaa[3,5]^4Spbb[1,5]Spbb[3,4]Spbb[3,5]^2Spbb[4,5]^2-25/32I Spaa[1,5]Spaa[3,4]Spaa[3,5]^3Spaa[4,5]Spbb[1,5]Spbb[3,4]Spbb[3,5]Spbb[4,5]^3-5/32I Spaa[2,3]^5Spaa[3,4]Spbb[2,3]^3Spbb[2,4]^2Spbb[3,4]+5/8I Spaa[2,3]^5Spaa[3,5]Spbb[2,3]^3Spbb[2,4]Spbb[2,5]Spbb[3,4]+5/32I Spaa[2,3]^5Spaa[4,5]Spbb[2,3]^2Spbb[2,4]^2Spbb[2,5]Spbb[3,4]-5/32I Spaa[2,3]^4Spaa[3,4]^2Spbb[2,3]^2Spbb[2,4]^2Spbb[3,4]^2-5/8I Spaa[2,3]^4Spaa[3,4]Spaa[3,5]Spbb[2,3]^3Spbb[2,4]Spbb[3,4]Spbb[4,5]+15/32I Spaa[2,3]^4Spaa[3,4]Spaa[3,5]Spbb[2,3]^2Spbb[2,4]Spbb[2,5]Spbb[3,4]^2+5/32I Spaa[2,3]^4Spaa[3,4]Spaa[4,5]Spbb[2,3]^2Spbb[2,4]^2Spbb[3,4]Spbb[4,5]+5/32I Spaa[2,3]^4Spaa[3,4]Spaa[4,5]Spbb[2,3]Spbb[2,4]^2Spbb[2,5]Spbb[3,4]^2+15/16I Spaa[2,3]^4Spaa[3,5]^2Spbb[2,3]^3Spbb[2,5]Spbb[3,4]Spbb[4,5]+5/8I Spaa[2,3]^4Spaa[3,5]^2Spbb[2,3]^2Spbb[2,5]^2Spbb[3,4]^2-5/8I Spaa[2,3]^4Spaa[3,5]Spaa[4,5]Spbb[2,3]^2Spbb[2,4]Spbb[2,5]Spbb[3,4]Spbb[4,5]+5/32I Spaa[2,3]^4Spaa[3,5]Spaa[4,5]Spbb[2,3]Spbb[2,4]Spbb[2,5]^2Spbb[3,4]^2-5/32I Spaa[2,3]^4Spaa[4,5]^2Spbb[2,3]Spbb[2,4]^2Spbb[2,5]Spbb[3,4]Spbb[4,5]-5/8I Spaa[2,3]^3Spaa[3,4]^2Spaa[3,5]Spbb[2,3]^2Spbb[2,4]Spbb[3,4]^2Spbb[4,5]+5/32I Spaa[2,3]^3Spaa[3,4]^2Spaa[3,5]Spbb[2,3]Spbb[2,4]Spbb[2,5]Spbb[3,4]^3+5/32I Spaa[2,3]^3Spaa[3,4]^2Spaa[4,5]Spbb[2,3]Spbb[2,4]^2Spbb[3,4]^2Spbb[4,5]-15/16I Spaa[2,3]^3Spaa[3,4]Spaa[3,5]^2Spbb[2,3]^3Spbb[3,4]Spbb[4,5]^2+5/32I Spaa[2,3]^3Spaa[3,4]Spaa[3,5]^2Spbb[2,3]^2Spbb[2,5]Spbb[3,4]^2Spbb[4,5]+5/16I Spaa[2,3]^3Spaa[3,4]Spaa[3,5]^2Spbb[2,3]Spbb[2,5]^2Spbb[3,4]^3+5/8I Spaa[2,3]^3Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[2,3]^2Spbb[2,4]Spbb[3,4]Spbb[4,5]^2-15/32I Spaa[2,3]^3Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[2,3]Spbb[2,4]Spbb[2,5]Spbb[3,4]^2Spbb[4,5]-5/32I Spaa[2,3]^3Spaa[3,4]Spaa[4,5]^2Spbb[2,4]^2Spbb[2,5]Spbb[3,4]^2Spbb[4,5]+5/8I Spaa[2,3]^3Spaa[3,5]^3Spbb[2,3]^2Spbb[2,5]Spbb[3,4]Spbb[3,5]Spbb[4,5]+5/32I Spaa[2,3]^3Spaa[3,5]^3Spbb[2,3]Spbb[2,5]^2Spbb[3,4]^2Spbb[3,5]-15/16I Spaa[2,3]^3Spaa[3,5]^2Spaa[4,5]Spbb[2,3]^2Spbb[2,5]Spbb[3,4]Spbb[4,5]^2-5/8I Spaa[2,3]^3Spaa[3,5]^2Spaa[4,5]Spbb[2,3]Spbb[2,5]^2Spbb[3,4]^2Spbb[4,5]-5/32I Spaa[2,3]^3Spaa[3,5]Spaa[4,5]^2Spbb[2,4]Spbb[2,5]^2Spbb[3,4]^2Spbb[4,5]-5/32I Spaa[2,3]^2Spaa[3,4]^3Spaa[3,5]Spbb[2,3]Spbb[2,4]Spbb[3,4]^3Spbb[4,5]-25/32I Spaa[2,3]^2Spaa[3,4]^2Spaa[3,5]^2Spbb[2,3]^2Spbb[3,4]^2Spbb[4,5]^2-5/32I Spaa[2,3]^2Spaa[3,4]^2Spaa[3,5]^2Spbb[2,3]Spbb[2,5]Spbb[3,4]^3Spbb[4,5]+5/8I Spaa[2,3]^2Spaa[3,4]^2Spaa[3,5]Spaa[4,5]Spbb[2,3]Spbb[2,4]Spbb[3,4]^2Spbb[4,5]^2-5/32I Spaa[2,3]^2Spaa[3,4]^2Spaa[3,5]Spaa[4,5]Spbb[2,4]Spbb[2,5]Spbb[3,4]^3Spbb[4,5]-5/8I Spaa[2,3]^2Spaa[3,4]Spaa[3,5]^3Spbb[2,3]^2Spbb[3,4]Spbb[3,5]Spbb[4,5]^2+5/32I Spaa[2,3]^2Spaa[3,4]Spaa[3,5]^3Spbb[2,3]Spbb[2,5]Spbb[3,4]^2Spbb[3,5]Spbb[4,5]+15/16I Spaa[2,3]^2Spaa[3,4]Spaa[3,5]^2Spaa[4,5]Spbb[2,3]^2Spbb[3,4]Spbb[4,5]^3-5/32I Spaa[2,3]^2Spaa[3,4]Spaa[3,5]^2Spaa[4,5]Spbb[2,3]Spbb[2,5]Spbb[3,4]^2Spbb[4,5]^2-5/16I Spaa[2,3]^2Spaa[3,4]Spaa[3,5]^2Spaa[4,5]Spbb[2,5]^2Spbb[3,4]^3Spbb[4,5]+5/32I Spaa[2,3]^2Spaa[3,5]^4Spbb[2,3]Spbb[2,5]Spbb[3,4]Spbb[3,5]^2Spbb[4,5]-5/8I Spaa[2,3]^2Spaa[3,5]^3Spaa[4,5]Spbb[2,3]Spbb[2,5]Spbb[3,4]Spbb[3,5]Spbb[4,5]^2-5/32I Spaa[2,3]^2Spaa[3,5]^3Spaa[4,5]Spbb[2,5]^2Spbb[3,4]^2Spbb[3,5]Spbb[4,5]-5/32I Spaa[2,3]Spaa[3,4]^3Spaa[3,5]^2Spbb[2,3]Spbb[3,4]^3Spbb[4,5]^2+5/32I Spaa[2,3]Spaa[3,4]^3Spaa[3,5]Spaa[4,5]Spbb[2,4]Spbb[3,4]^3Spbb[4,5]^2-5/16I Spaa[2,3]Spaa[3,4]^2Spaa[3,5]^3Spbb[2,3]Spbb[3,4]^2Spbb[3,5]Spbb[4,5]^2+25/32I Spaa[2,3]Spaa[3,4]^2Spaa[3,5]^2Spaa[4,5]Spbb[2,3]Spbb[3,4]^2Spbb[4,5]^3+5/32I Spaa[2,3]Spaa[3,4]^2Spaa[3,5]^2Spaa[4,5]Spbb[2,5]Spbb[3,4]^3Spbb[4,5]^2-5/32I Spaa[2,3]Spaa[3,4]Spaa[3,5]^4Spbb[2,3]Spbb[3,4]Spbb[3,5]^2Spbb[4,5]^2+5/8I Spaa[2,3]Spaa[3,4]Spaa[3,5]^3Spaa[4,5]Spbb[2,3]Spbb[3,4]Spbb[3,5]Spbb[4,5]^3-5/32I Spaa[2,3]Spaa[3,4]Spaa[3,5]^3Spaa[4,5]Spbb[2,5]Spbb[3,4]^2Spbb[3,5]Spbb[4,5]^2-5/32I Spaa[2,3]Spaa[3,5]^4Spaa[4,5]Spbb[2,5]Spbb[3,4]Spbb[3,5]^2Spbb[4,5]^2+5/32I Spaa[3,4]^3Spaa[3,5]^2Spaa[4,5]Spbb[3,4]^3Spbb[4,5]^3+5/16I Spaa[3,4]^2Spaa[3,5]^3Spaa[4,5]Spbb[3,4]^2Spbb[3,5]Spbb[4,5]^3+5/32I Spaa[3,4]Spaa[3,5]^4Spaa[4,5]Spbb[3,4]Spbb[3,5]^2Spbb[4,5]^3))/(Spaa[1,2]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^3)+
(+5/32I Spbb[1,4]^2Spbb[1,5]Spaa[3,4]^2Spab[3,Sp[1]+Sp[6],5]Spab[5,Sp[1]+Sp[6],4]^2(2*s[2,3]*s[6,1]-(s[2,3]+s[6,1]-s[4,5])*s[2,3,4]))/(Spbb[1,6]Spaa[2,3]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^3)+
(Spaa[3,6](2*s[2,3]*s[6,1]-(s[2,3]+s[6,1]-s[4,5])*s[2,3,4])(+25/32I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^3Spaa[3,4]+5/16I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spbb[1,6]Spaa[3,6]+45/32I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]^2+15/32I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]^3Spbb[2,6]Spaa[3,4]Spaa[3,6]+15/32I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]^2Spbb[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,6]+5/32I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]^2Spbb[1,6]Spbb[2,6]Spaa[3,6]^2+5/16I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spbb[1,6]^2Spbb[2,4]Spaa[3,6]^2+5/8I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[3,4]+5/16I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spbb[1,6]Spaa[3,6]+15/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[3,4]^2Spbb[3,4]+45/32I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]^2+15/16I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]+5/16I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[1,6]^2Spbb[3,4]Spaa[3,6]^2+5/32I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[1,6]Spbb[2,6]Spaa[3,6]^2-5/16I Spaa[1,2]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2+75/32I Spaa[1,2]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spaa[3,6]-45/32I Spaa[1,2]Spbb[1,4]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]-5/16I Spaa[1,2]Spbb[1,4]^3Spaa[2,4]Spbb[2,6]^2Spaa[3,6]^2+15/32I Spaa[1,2]Spbb[1,4]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,6]^2-5/32I Spaa[1,2]Spbb[1,4]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,6]^2+5/32I Spaa[1,2]Spbb[1,6]^3Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^2-5/8I Spaa[1,2]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]^3Spbb[3,4]+75/32I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^2Spaa[3,6]Spbb[4,6]+15/16I Spaa[1,2]Spbb[1,4]^3Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]-25/32I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[4,6]+5/8I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,6]^2Spbb[4,6]+5/32I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,6]Spaa[3,6]^3Spbb[4,6]-5/32I Spaa[1,2]Spbb[1,4]Spbb[1,6]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^3+5/16I Spaa[1,2]Spbb[1,6]^3Spbb[2,4]Spbb[3,4]Spaa[3,6]^3-5/32I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^3Spaa[3,4]+15/32I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[3,4]^2Spbb[3,4]-15/32I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[3,4]Spaa[3,6]Spbb[4,6]-5/16I Spaa[1,3]Spbb[1,4]^3Spaa[3,4]^3Spbb[3,4]^2+15/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[4,6]-15/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[3,4]Spaa[3,6]^2Spbb[4,6]^2+5/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spaa[3,6]^3Spbb[4,6]^2-5/16I Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]Spaa[3,6]Spbb[4,6]+15/16I Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]Spbb[2,6]Spaa[3,6]^2Spbb[4,6]-15/32I Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,6]^2Spbb[4,6]-5/32I Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^2Spbb[4,6]-5/8I Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[4,6]+15/16I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spaa[3,6]^2Spbb[4,6]^2+15/32I Spbb[1,4]^2Spaa[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]-5/32I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,6]Spaa[3,6]^3Spbb[4,6]^2+5/32I Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]-5/16I Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]-5/16I Spbb[1,4]^2Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]Spbb[4,6]+15/32I Spbb[1,3]Spbb[1,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[4,6]^2-5/32I Spbb[1,3]^2Spaa[3,4]Spaa[3,6]^3Spbb[4,6]^3))/(Spaa[2,3]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^3)+
(+585/32I Spaa[1,2]^3Spbb[1,2]^4Spaa[1,3]Spbb[1,4]Spbb[1,6]Spbb[3,4]Spaa[3,6]^2-585/32I Spaa[1,2]^3Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[3,6]^2-845/64I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,6]^2+835/8I Spaa[1,2]^3Spbb[1,2]^4Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,6]-845/32I Spaa[1,2]^3Spbb[1,2]^4Spbb[1,6]Spaa[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,6]^2-2385/32I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[3,6]^2-4185/32I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,6]^2-835/16I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^2+3225/32I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-5375/16I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]^2+55/8I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,4]Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3+205/8I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,6]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]^3-55/8I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,6]^3-2415/16I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,3]Spbb[1,6]^2Spbb[2,4]^2Spaa[3,6]^3-5/32I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[3,6]+95/32I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[3,4]Spaa[3,6]+5/32I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,6]-2485/32I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[3,4]Spaa[3,6]+155/2I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,6]+1245/16I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[2,6]Spbb[3,4]Spaa[3,6]-1245/16I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]-2315/32I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]+615/8I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spaa[3,6]+2165/32I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[3,4]Spaa[3,6]^2-1335/16I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[3,6]^2-365/64I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]+3595/32I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[3,6]+495/8I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[3,6]+1405/32I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]+1095/16I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,6]+475/32I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[3,4]Spaa[3,6]^2+155/32I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,6]^2-835/8I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]-415/64I Spaa[1,2]^2Spbb[1,2]^5Spaa[1,3]Spaa[2,3]^2Spbb[3,4]^2Spaa[3,6]+845/8I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]-13695/64I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[3,6]-3595/32I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[3,4]Spaa[3,6]+10275/32I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,6]+495/4I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]+1315/16I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,6]+965/64I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]-2205/16I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]+21615/64I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]+255/8I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spbb[1,6]Spaa[2,3]Spbb[3,4]^2Spaa[3,6]^2+25/32I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2-805/8I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,6]^2+5835/16I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[3,6]^2+14235/64I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[3,6]+665/2I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,6]+485/2I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]+13205/32I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]+585/32I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2-2665/32I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[3,4]Spaa[3,6]^2-585/32I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,6]^2+4395/16I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,6]^2+835/8I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[3,6]-15915/32I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]+33285/32I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[3,6]-355/8I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]^2+9905/32I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^2+1395/32I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,4]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]+2435/16I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+15065/64I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^2Spbb[2,4]^2Spaa[3,4]^2Spaa[3,6]-1475/32I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2+685/32I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-1635/16I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-585/32I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^2Spbb[2,4]Spbb[2,6]Spaa[3,4]Spaa[3,6]^2+1015/2I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]^2-1865/64I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,6]^2Spbb[3,4]^2Spaa[3,6]^3+145/8I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3-3325/32I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,6]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]^3-175/8I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,6]^3+495/32I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,6]^2Spbb[2,4]^2Spaa[3,6]^3-675/32I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[2,4]Spaa[3,4]Spaa[3,6]-55/16I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[2,6]Spaa[3,6]^2+25/8I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[3,6]^2-1795/32I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]+625/32I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,6]^2-2195/32I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,6]^2+45/16I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[3,6]+85/16I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,6]Spbb[1,6]^3Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^2+885/8I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]-1995/32I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]^2Spaa[3,4]^2Spaa[3,6]+455/32I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+225/16I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+85/16I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spaa[3,6]^2-1375/32I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]^2Spaa[3,4]Spaa[3,6]^2+25/8I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^3+25/8I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,6]Spbb[1,6]^3Spbb[2,4]Spbb[3,4]Spaa[3,6]^3-15/8I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spbb[2,6]Spaa[3,6]^3-355/32I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]^2Spaa[3,6]^3-845/64I Spaa[1,2]^2Spbb[1,2]^4Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,6]+6955/64I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[3,6]-4185/32I Spaa[1,2]^2Spbb[1,2]^4Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]+5145/32I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,6]+835/8I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]+835/8I Spaa[1,2]^2Spbb[1,2]^4Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,6]Spbb[3,6]-675/16I Spaa[1,2]^2Spbb[1,2]^4Spaa[2,3]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]-915/16I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]+3245/8I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^3Spaa[3,4]Spaa[3,6]-1925/32I Spaa[1,2]^2Spbb[1,2]^4Spaa[2,3]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]-55/16I Spaa[1,2]^2Spbb[1,2]^4Spaa[2,3]^2Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^2+12695/32I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,6]^2Spbb[3,6]+2145/32I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spaa[2,3]^2Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2-290I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,6]^2+7525/64I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,6]+835/8I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,6]+6605/32I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]+115/4I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spaa[3,6]-625/32I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2+7415/32I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^2+3965/32I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,6]Spaa[3,6]^2-1825/32I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,6]^2-12375/32I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]+4085/8I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spaa[3,6]+55/16I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^2Spbb[3,6]+1845/64I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]+595/4I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]-60I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]^3Spaa[3,4]^2Spaa[3,6]+25/8I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,4]Spaa[2,3]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2+3125/16I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,6]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2-25I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-6065/8I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+2045/16I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]^2+9945/16I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]^3Spaa[3,4]Spaa[3,6]^2+115/32I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,6]Spaa[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]+45/8I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,6]Spaa[2,3]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^3-1045/32I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[3,6]^3Spbb[3,6]-385/32I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3+115/4I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spbb[2,6]Spaa[3,6]^3-1965/32I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spaa[3,6]+2405/32I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,6]^2-965/4I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,6]^2+2675/32I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spaa[3,6]-3085/32I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,6]^2-145/16I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]-455/4I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,4]^2Spaa[3,6]+1725/32I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-1075/4I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+6425/32I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]^2+1245/8I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spaa[3,6]^2+55/8I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3-435/8I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3+295/8I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^3-55/8I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]^2Spaa[3,6]^3+6075/32I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spbb[2,6]Spaa[3,6]^3-2055/8I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,6]^3+835/8I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spaa[3,6]+11655/32I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]-2245/8I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spaa[3,6]+635/32I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+895/4I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spaa[3,6]^2-175/32I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^3Spbb[3,6]+5/32I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]-75/8I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]Spaa[3,6]-1675/32I Spaa[1,2]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[2,4]^3Spaa[3,4]^3Spaa[3,6]-15/32I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]^2Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2-4115/32I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2+1755/32I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2+9865/16I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2+4005/32I Spaa[1,2]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,4]^2Spaa[3,6]^2-10655/16I Spaa[1,2]^2Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]^3Spaa[3,4]^2Spaa[3,6]^2-5/16I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spbb[1,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3-2185/32I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,6]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3+245/32I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]^2Spbb[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^3-1155/16I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3+1135/4I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,6]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^3-55/8I Spaa[1,2]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[2,4]Spbb[2,6]^2Spaa[3,4]Spaa[3,6]^3+6275/32I Spaa[1,2]^2Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]^3-7315/32I Spaa[1,2]^2Spbb[1,3]^2Spbb[1,6]^2Spbb[2,4]^3Spaa[3,4]Spaa[3,6]^3-5/4I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,6]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]-95/32I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,6]^2Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^4-125/32I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^4+405/32I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,6]^2Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^4+15/4I Spaa[1,2]^2Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]Spbb[2,6]^2Spaa[3,6]^4-275/32I Spaa[1,2]^2Spbb[1,3]^2Spbb[1,6]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,6]^4-2245/16I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^4Spbb[1,3]^2Spbb[1,4]^2Spaa[2,6]-4485/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]^2Spaa[3,6]-5805/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,6]+1085/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]+5/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]-4715/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^3Spaa[1,6]Spaa[3,4]-5/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[3,6]-5I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,6]Spbb[3,4]+5/16I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]-15/2I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[3,4]Spaa[3,6]+5/4I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,6]+1085/16I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]^3Spbb[1,4]^2Spaa[2,4]Spaa[2,6]Spbb[3,4]-1415/16I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]-4825/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[3,4]Spaa[3,6]+4595/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,6]-3195/32I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]^3Spbb[1,4]Spbb[1,6]Spaa[2,6]^2Spbb[3,4]+1435/16I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2+475/8I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]-865/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]+745/8I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,6]Spbb[3,4]Spaa[3,6]-2845/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]-2435/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]+705/4I Spaa[1,2]Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spaa[3,6]+6365/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[3,4]Spaa[3,6]^2-12455/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[3,6]^2-125/16I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spaa[1,4]^2Spbb[1,4]^4Spaa[2,6]-335/16I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spaa[2,4]-345/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spaa[3,4]-55/4I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spaa[2,6]Spaa[3,4]-2845/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,4]-1425/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]-2845/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[3,4]-1875/64I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]-8795/64I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]-745/4I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,6]-2335/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spaa[3,4]Spbb[3,4]-5295/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[3,4]-1905/4I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[3,4]Spaa[3,6]+5/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,6]+755I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[3,6]-3115/64I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]^2+7365/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,4]Spbb[3,4]-13305/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,4]+2205/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,6]Spbb[3,4]Spaa[3,6]+1655/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[3,6]-1875/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[3,4]^2Spbb[3,4]-3595/64I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spaa[3,4]^2-85/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]+5/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^3Spaa[1,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]+9925/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,6]+945/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[3,4]Spaa[3,6]^2+2345/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,6]^2-345/8I Spaa[1,2]Spbb[1,2]^5Spaa[1,3]^2Spaa[2,3]^2Spaa[2,6]Spbb[3,4]^2+715/16I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]^2Spbb[1,3]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spbb[3,4]-4285/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]-235/64I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]^2Spbb[1,3]Spaa[2,3]^2Spbb[3,4]^2Spaa[3,6]+525/16I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]-20825/64I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]^2Spbb[2,4]^2Spaa[3,6]+5915/32I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[3,4]-9305/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]-1045/8I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[3,4]^2Spaa[3,6]+1015/8I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[3,4]Spaa[3,6]-1975/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,6]-3165/32I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[3,4]-245/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^2+4635/64I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2+1085/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]-14085/64I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]+1285/16I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]^2Spbb[1,6]Spaa[2,3]Spaa[2,6]Spbb[3,4]^2Spaa[3,6]+7195/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]-16705/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,6]+1885/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]-4175/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]+4165/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]+4675/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[3,4]^2Spaa[3,6]^2-75/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2+4235/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,6]^2-250I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[3,6]^2-6205/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]-4175/16I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]+43005/64I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[3,6]-6455/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2-4255/16I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]-7445/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]+405I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]-5335/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,6]-4555/256I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]^2Spaa[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]+42095/128I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]+116125/256I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]+2105/16I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[3,4]^2Spaa[3,6]^2-75/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2+8315/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[3,4]Spaa[3,6]^2+395/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,6]^2-15135/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,6]^2-835/16I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]^3+3885/8I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]-6385/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]+225/16I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,6]^2Spbb[2,4]Spaa[2,6]^2Spbb[3,4]Spaa[3,6]-4585/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[3,6]-22405/256I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2-12035/128I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]-27125/256I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2-5375/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]-1835/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]+15145/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[3,6]+1335/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,6]^2Spaa[2,6]Spbb[3,4]^2Spaa[3,6]^2+1915/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]^2+795/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^2-55/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]+18075/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]-13275/64I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]^2Spbb[2,4]^2Spaa[3,4]^2Spaa[3,6]-160I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2-5/8I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-815/16I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+395/32I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]^2Spbb[2,4]Spbb[2,6]Spaa[3,4]Spaa[3,6]^2+6315/8I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spbb[1,6]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]^2-595/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,6]^2Spbb[3,4]^2Spaa[3,6]^3+425/16I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3-1785/16I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]^3-185/8I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,6]^3+905/8I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[1,6]^2Spbb[2,4]^2Spaa[3,6]^3+125/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^5Spaa[1,6]Spaa[3,4]+125/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^4Spbb[2,4]Spaa[2,6]Spaa[3,4]-125/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[3,4]+125/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spaa[3,4]^2Spbb[3,4]-125/8I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spbb[2,4]Spaa[3,4]^2-125/16I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2-505/64I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^3Spaa[1,6]^3Spbb[1,6]^2Spaa[3,4]+25/4I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[1,6]^3Spbb[1,6]^3Spaa[3,6]+1585/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[3,4]+365/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,6]+3965/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spaa[3,6]+1915/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]-20I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[2,6]Spaa[3,6]-1145/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[3,4]^2Spbb[3,4]+1365/8I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spbb[2,4]Spaa[3,4]^2-515/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]+365/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]+755/8I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[2,4]Spaa[3,4]Spaa[3,6]-335/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spbb[3,4]Spaa[3,6]^2-75/8I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[2,6]Spaa[3,6]^2+555/16I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[3,6]^2+8065/64I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]-1615/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spbb[2,6]Spaa[3,6]+725/2I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,6]+65I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]+1275/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,6]+885/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]+1385/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2+675/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]-2945/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]-3905/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spaa[3,6]+26235/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]-4945/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2+115/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spbb[3,4]Spaa[3,6]^2+6155/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,6]^2+8475/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,6]^2-295/4I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]-275/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]^2Spaa[2,6]^2Spaa[3,6]-3175/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]+5695/16I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2-3605/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]-45/8I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[3,6]+615/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]^2+555/16I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^2-25/4I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[3,4]^3Spbb[3,4]^2+885/8I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]-14225/64I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^3Spaa[1,6]Spbb[2,4]^2Spaa[3,4]^3+495/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]+675/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+1165/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]-1145/16I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,4]^2Spaa[3,6]+300I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]^2Spaa[3,4]^2Spaa[3,6]-3045/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2-1025/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-265/8I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+2555/32I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spaa[3,6]^2+13295/32I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]^2Spaa[3,4]Spaa[3,6]^2-35/2I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,6]Spbb[1,6]^3Spbb[3,4]^2Spaa[3,6]^3-385/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^3+105/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]Spbb[3,4]Spaa[3,6]^3+425/16I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spbb[2,6]Spaa[3,6]^3+5/32I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]^3Spbb[2,4]^2Spaa[3,6]^3+3065/64I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spaa[2,6]Spbb[3,4]-9095/64I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[2,6]+145/8I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[3,4]^2Spaa[3,6]+2255/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,6]-8905/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[3,6]+6455/32I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spbb[3,4]-10625/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]+595/8I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spbb[3,4]^2Spaa[3,6]-535/16I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]-1595/4I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,6]-835/8I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]^2Spbb[3,6]+4935/32I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2-5I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]-445/4I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]+2965/32I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]Spbb[3,6]-13845/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,6]Spbb[3,6]+20I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[2,3]^2Spaa[3,4]Spbb[3,4]^3Spaa[3,6]+1125/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]+4085/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]-6975/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[2,3]^2Spbb[2,4]^3Spaa[3,4]Spaa[3,6]+485/16I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[2,3]^2Spbb[3,4]^2Spaa[3,6]^2Spbb[3,6]+205I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]-615/16I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^2-13525/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[3,6]^2Spbb[3,6]-1315/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2+1285/16I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[2,3]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,6]^2-9795/64I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]-805/4I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spbb[3,4]Spaa[3,6]+1905/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,6]-835/8I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2-11555/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]+855/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]-10045/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spbb[3,4]Spaa[3,6]+3075/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,6]-785/16I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]-10005/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]+3535/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spaa[3,6]-65/16I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^2+905/8I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[3,4]^2Spaa[3,6]^2+65I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2-4715/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^2-305/2I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,6]Spaa[3,6]^2+9405/16I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,6]^2+14595/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]Spbb[3,4]-1155/2I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]-45/16I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,6]Spbb[3,6]-6555/64I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2-1225/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]+205/2I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2-4685/16I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]+7525/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]-14395/16I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spaa[3,6]+495/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+675/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^2Spbb[3,6]+10I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]-115/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]-6695/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+1855/32I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spbb[2,4]^3Spaa[3,4]^2Spaa[3,6]-505/16I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,6]Spaa[2,3]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^2+1195/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2-495/4I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2-45/2I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-4455/16I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-845/8I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]^2+3745/8I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spbb[1,6]Spaa[2,3]Spbb[2,4]^3Spaa[3,4]Spaa[3,6]^2+65/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,6]Spaa[2,3]Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]-355/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]-25/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3+3485/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[3,6]^3Spbb[3,6]+2295/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3-1915/32I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spbb[2,6]Spaa[3,6]^3+5195/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^3Spaa[3,6]+205/2I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]+5635/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,6]+865/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]+2515/8I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spaa[3,6]-3315/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2-3105/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^2+365/2I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,6]^2+9425/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,6]^2-4945/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]+185/2I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,6]+75/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]+795/4I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2+4115/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]-9135/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spaa[3,6]-6995/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spbb[3,4]Spaa[3,6]^2+3425/8I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,6]^2-2455/64I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]+2195/16I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+5985/64I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,4]^2Spaa[3,6]-5/4I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2-4125/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2+4545/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+2865/8I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-405/8I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]^2+21145/32I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spaa[3,6]^2+95/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^3-1595/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spbb[3,4]^2Spaa[3,6]^3+255/16I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3-1555/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3+8945/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^3-15I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]^2Spaa[3,6]^3+2525/8I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spbb[2,6]Spaa[3,6]^3-11215/32I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,6]^3-835/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]^3Spaa[3,4]-16605/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]+5805/16I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^2+315/4I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]-4685/16I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spaa[3,6]+995/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[3,6]^2Spbb[3,6]-425/64I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^2+425/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^3Spbb[3,4]+5735/64I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^3+365/2I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]-2805/4I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+210I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spaa[3,6]+4695/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2-14225/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+15445/32I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spaa[3,6]^2-215/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]+1275/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^3Spbb[3,6]-305/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]-685/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]+885/16I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^2Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]Spaa[3,6]-25/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^2-5/4I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2+2485/16I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2-3585/16I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spbb[1,4]Spbb[2,4]^2Spaa[3,4]^2Spaa[3,6]^2Spbb[4,6]+1965/8I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^2Spbb[2,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2-9235/32I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2+1085/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,6]^2Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^3+195/4I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3-3655/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3-15I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spbb[1,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spaa[3,6]^3Spbb[4,6]+13835/32I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spbb[1,6]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]^3Spbb[4,6]+555/32I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^2Spbb[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^3-7175/32I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3+7885/16I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,6]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^3-955/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,6]^2Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]+95/8I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]+255/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]^2Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^4+15/2I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,6]^4Spbb[4,6]-25/4I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^4-5/4I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,6]^2Spbb[2,4]^2Spaa[3,6]^4Spbb[3,6]+485/32I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,6]^2Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^4-2375/32I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spbb[2,4]^2Spaa[3,4]^3+975/8I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^3+675/32I Spaa[1,2]Spbb[1,2]Spbb[1,4]^3Spaa[1,6]^3Spbb[1,6]^2Spbb[2,4]Spaa[3,4]^2+55/16I Spaa[1,2]Spbb[1,2]Spbb[1,4]^3Spaa[1,6]^3Spbb[1,6]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]-115/16I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,6]^3Spbb[1,6]^3Spbb[2,4]Spaa[3,4]Spaa[3,6]-5/16I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,6]^3Spbb[1,6]^3Spbb[2,6]Spaa[3,6]^2-55/32I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,6]^3Spbb[1,6]^4Spbb[2,4]Spaa[3,6]^2+1645/16I Spaa[1,2]Spbb[1,2]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2+1335/32I Spaa[1,2]Spbb[1,2]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spaa[3,6]-515/32I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]+55/8I Spaa[1,2]Spbb[1,2]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,6]^2Spaa[3,6]^2-725/32I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,6]^2-65/16I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spaa[2,4]Spbb[2,4]^2Spaa[3,6]^2+1675/32I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2-45/4I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[3,6]+15/8I Spaa[1,2]Spbb[1,2]Spaa[1,6]^2Spbb[1,6]^4Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^2-25/8I Spaa[1,2]Spbb[1,2]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]+25/16I Spaa[1,2]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spbb[2,4]^2Spaa[3,4]^3+675/32I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+1335/32I Spaa[1,2]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,4]^2Spaa[3,6]+175/16I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[2,4]^2Spaa[3,4]^2Spaa[3,6]+75/16I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-15/16I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+55/8I Spaa[1,2]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spbb[2,6]^2Spaa[3,4]Spaa[3,6]^2-75/4I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[2,4]Spbb[2,6]Spaa[3,4]Spaa[3,6]^2+295/32I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]^2Spaa[3,4]Spaa[3,6]^2+5/16I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,6]Spbb[3,4]Spaa[3,6]^3+55/32I Spaa[1,2]Spbb[1,2]Spaa[1,6]^2Spbb[1,6]^4Spbb[2,4]Spbb[3,4]Spaa[3,6]^3+15/8I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[2,6]^2Spaa[3,6]^3-115/32I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spbb[2,6]Spaa[3,6]^3+215/4I Spaa[1,2]Spbb[1,2]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]^2+55I Spaa[1,2]Spbb[1,2]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]+245/4I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spaa[3,6]-405/64I Spaa[1,2]Spbb[1,2]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spbb[2,6]^2Spaa[3,6]^2+225/4I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,6]^2-11225/64I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[3,6]^2+1865/16I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2+2115/32I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spaa[3,6]+345/32I Spaa[1,2]Spbb[1,2]Spaa[1,6]Spbb[1,6]^3Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,6]^2+195/32I Spaa[1,2]Spbb[1,2]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]-8745/32I Spaa[1,2]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]^3+45/32I Spaa[1,2]Spbb[1,2]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+625/16I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+135/32I Spaa[1,2]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,4]^2Spbb[2,6]Spaa[3,4]^2Spaa[3,6]-3545/32I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]^2Spaa[3,6]+15/32I Spaa[1,2]Spbb[1,2]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-585/32I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+605/8I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-105/8I Spaa[1,2]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]^2Spaa[3,4]Spaa[3,6]^2+2485/32I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]^2-2975/32I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spaa[3,6]^2-75/16I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3+295/32I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3+95/4I Spaa[1,2]Spbb[1,2]Spaa[1,6]Spbb[1,6]^3Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^3+175/32I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]^2Spaa[3,6]^3+5/16I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spbb[2,6]Spaa[3,6]^3-30I Spaa[1,2]Spbb[1,3]Spaa[1,6]Spbb[1,6]^3Spaa[2,4]Spbb[2,4]^3Spaa[3,6]^3+2175/64I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^2-415/32I Spaa[1,2]Spbb[1,2]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spaa[3,6]+175/16I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^3Spbb[3,4]+2065/16I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^3-15I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+3225/32I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spaa[3,6]-125/16I Spaa[1,2]Spbb[1,2]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+745/32I Spaa[1,2]Spbb[1,3]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spaa[3,6]^2-15/8I Spaa[1,2]Spbb[1,2]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^3Spbb[3,6]-545/8I Spaa[1,2]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spbb[2,4]^2Spaa[3,4]^4Spbb[3,4]-125/16I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]-1625/32I Spaa[1,2]Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[2,4]^2Spaa[3,4]^3Spaa[3,6]Spbb[4,6]+45/32I Spaa[1,2]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,4]^3Spbb[3,4]Spaa[3,6]-45/2I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]Spaa[3,6]+15/8I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2-2175/64I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2-435/64I Spaa[1,2]Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,4]^2Spaa[3,6]^2Spbb[4,6]+2905/64I Spaa[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,4]^2Spaa[3,4]^2Spaa[3,6]^2Spbb[4,6]+15/32I Spaa[1,2]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spbb[2,6]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2-175/4I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2+745/8I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2-215/32I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3+45/4I Spaa[1,2]Spbb[1,2]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3+215/16I Spaa[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spaa[3,6]^3Spbb[4,6]-125/8I Spaa[1,2]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,4]^2Spaa[3,4]Spaa[3,6]^3Spbb[4,6]-85/8I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^3+595/16I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3-305/16I Spaa[1,2]Spbb[1,3]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^3+85/32I Spaa[1,2]Spbb[1,2]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]-45/16I Spaa[1,2]Spbb[1,2]Spaa[1,6]Spbb[1,6]^3Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^4-5/16I Spaa[1,2]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spbb[2,6]Spaa[3,6]^4Spbb[4,6]-45/32I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^4-55/32I Spaa[1,2]Spbb[1,3]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]^2Spaa[3,6]^4Spbb[3,6]+15/8I Spaa[1,2]Spbb[1,3]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^4-835/16I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]^2Spaa[2,6]+1005/32I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]-2545/16I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]^2Spaa[3,6]-835/8I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]+35/2I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]-10505/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,6]-515/4I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]+1785/16I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]-285/32I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,6]Spbb[3,6]+2435/32I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]-1515/4I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]+7405/32I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^3Spaa[3,4]Spaa[3,6]+115/16I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+45/16I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]^3Spbb[2,3]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^2-705/16I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[3,6]^2Spbb[3,6]-45/4I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2+635/16I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spbb[2,6]Spaa[3,6]^2-835/16I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]-2525/32I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^3Spbb[3,4]Spaa[3,6]-3645/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[3,6]-2425/16I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spbb[3,4]+2215/16I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^4Spaa[2,6]Spaa[3,4]-595/8I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,6]Spbb[3,6]+1175/32I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]-5485/16I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spbb[3,4]Spaa[3,6]+5635/32I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^4Spaa[3,4]Spaa[3,6]-1455/32I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[3,6]-1055/16I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^2-6635/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,6]^2Spbb[3,6]+2545/8I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^2-1235/16I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spbb[2,6]Spaa[3,6]^2+835/8I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]^2Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spbb[3,6]-2525/32I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2-165/8I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spbb[3,4]+1055/8I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,4]^2-10I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]+320I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spaa[3,6]Spbb[3,6]+185/32I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^2+385/8I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]-7545/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]+1775/16I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+2105/16I Spaa[1,2]Spbb[1,3]^3Spaa[2,3]^2Spbb[2,4]^4Spaa[3,4]^2Spaa[3,6]-1295/32I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spbb[3,6]+25/8I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^2+4675/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]-895/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]^2Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2+1165/32I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^3Spaa[3,4]Spaa[3,6]^2Spbb[3,6]+1835/16I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-555/32I Spaa[1,2]Spbb[1,3]^3Spaa[2,3]^2Spbb[2,4]^3Spbb[2,6]Spaa[3,4]Spaa[3,6]^2+55/32I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]^2+25/8I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]^2Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]+45/4I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,6]^3Spbb[3,6]^2-95/8I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]^2Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]-35/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]^2Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^3+5/16I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,6]^3Spbb[3,6]+25/4I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3-65/16I Spaa[1,2]Spbb[1,3]^3Spaa[2,3]^2Spbb[2,4]^2Spbb[2,6]^2Spaa[3,6]^3+65I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^4Spaa[3,6]+755/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,4]+3355/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,6]+565/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spbb[3,4]Spaa[3,6]-485/16I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[3,4]Spaa[3,6]+575/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^2+215/2I Spaa[1,2]Spbb[1,2]^2Spbb[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spbb[3,4]Spaa[3,6]^2-7125/32I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spbb[2,6]Spaa[3,6]^2+5915/32I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[3,6]^2-835/8I Spaa[1,2]Spbb[1,2]^2Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^4Spaa[2,6]^2Spaa[3,4]+25/4I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spbb[3,4]+2325/16I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^4Spaa[2,6]Spaa[3,4]^2-335/16I Spaa[1,2]Spbb[1,2]^2Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]-9045/32I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^4Spaa[2,6]Spaa[3,4]Spaa[3,6]-1025/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,6]^2Spbb[3,6]-125/16I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]+5475/32I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]Spaa[3,6]-3715/32I Spaa[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^4Spaa[3,4]^2Spaa[3,6]+3225/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2+1365/16I Spaa[1,2]Spbb[1,2]^2Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2-7955/32I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-3235/16I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-2705/32I Spaa[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spbb[2,6]Spaa[3,4]Spaa[3,6]^2+1315/8I Spaa[1,2]Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^4Spaa[3,4]Spaa[3,6]^2+85/16I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^3+465/16I Spaa[1,2]Spbb[1,2]^2Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^3Spbb[3,6]-875/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^3-45/4I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3-2315/32I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,6]^3Spbb[3,6]+915/32I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^3+185/16I Spaa[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,6]^2Spaa[3,6]^3+105/8I Spaa[1,2]Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spbb[2,6]Spaa[3,6]^3-2425/16I Spaa[1,2]Spbb[1,2]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]+4475/32I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^4Spaa[2,6]^2Spaa[3,4]^2+625/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spaa[3,6]Spbb[3,6]+105/64I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^2+95/32I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^3Spbb[3,4]+7895/64I Spaa[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]^4Spaa[2,6]Spaa[3,4]^3-15I Spaa[1,2]Spbb[1,2]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]-765/4I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+5095/32I Spaa[1,2]Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]^4Spaa[2,6]Spaa[3,4]^2Spaa[3,6]+235/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+1145/32I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]-35/8I Spaa[1,2]Spbb[1,2]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^3Spbb[3,6]^2-5/2I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]+205/32I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]+4225/32I Spaa[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]^3Spaa[3,4]^3Spbb[3,4]Spaa[3,6]+75/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[2,3]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^2+1005/16I Spaa[1,2]Spbb[1,2]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^2+705/8I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2-7905/32I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2+1935/16I Spaa[1,2]Spbb[1,3]^3Spaa[2,3]Spbb[2,4]^3Spaa[3,4]^2Spaa[3,6]^2Spbb[4,6]-7945/32I Spaa[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2+10175/32I Spaa[1,2]Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2+55/16I Spaa[1,2]Spbb[1,2]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]-145/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,6]Spaa[2,3]Spbb[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^3+55/32I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3+55/2I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]-55/32I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3+295/32I Spaa[1,2]Spbb[1,3]^3Spaa[2,3]Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]^3Spbb[4,6]-5I Spaa[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^3-615/32I Spaa[1,2]Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]^3Spaa[3,4]Spaa[3,6]^3Spbb[3,6]+385/32I Spaa[1,2]Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3+5/8I Spaa[1,2]Spbb[1,2]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]^2-5/2I Spaa[1,2]Spbb[1,2]^2Spbb[1,6]Spaa[2,3]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]-65/8I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[3,6]^4Spbb[3,6]^2+105/32I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]+15/32I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^4+35/8I Spaa[1,2]Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spbb[2,6]Spaa[3,6]^4Spbb[3,6]-75/32I Spaa[1,2]Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^4+315/8I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^4Spaa[3,4]Spaa[3,6]+485/8I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^3Spbb[2,6]Spaa[3,6]^2-6745/32I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[1,6]Spaa[2,4]^3Spbb[2,4]^4Spaa[3,6]^2+655/32I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,4]^2+2125/32I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,4]Spaa[3,6]-425/8I Spaa[1,2]Spbb[1,2]Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,6]^2+495/32I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]Spaa[3,6]-7615/32I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[3,4]^2Spaa[3,6]-985/32I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+2215/16I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-1245/32I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^3Spbb[2,6]Spaa[3,4]Spaa[3,6]^2-3235/16I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^4Spaa[3,4]Spaa[3,6]^2+1405/32I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3-65/4I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^3-1205/16I Spaa[1,2]Spbb[1,2]Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]^3Spbb[3,4]Spaa[3,6]^3-1755/16I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]^2Spaa[3,6]^3+1845/16I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^3Spbb[2,6]Spaa[3,6]^3-375/16I Spaa[1,2]Spbb[1,3]Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[3,6]^3+755/16I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^4Spaa[2,6]^2Spaa[3,4]^2+3045/32I Spaa[1,2]Spbb[1,2]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^4Spaa[2,6]^2Spaa[3,4]Spaa[3,6]+95/32I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^3Spbb[3,4]+2325/16I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^4Spaa[2,6]Spaa[3,4]^3+625/16I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]-2655/16I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^4Spaa[2,6]Spaa[3,4]^2Spaa[3,6]+2605/16I Spaa[1,2]Spbb[1,2]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+2065/32I Spaa[1,2]Spbb[1,3]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^4Spaa[2,6]Spaa[3,4]Spaa[3,6]^2-35/8I Spaa[1,2]Spbb[1,2]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,6]^3Spbb[3,6]+25/16I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]-7105/32I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,4]^3Spbb[3,4]Spaa[3,6]-425/32I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2-1385/32I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2-3225/32I Spaa[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]^2Spaa[3,6]^2Spbb[4,6]-965/32I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2-5075/32I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2+1535/16I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3-2045/32I Spaa[1,2]Spbb[1,2]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3-6395/32I Spaa[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]^3Spbb[4,6]+7175/32I Spaa[1,2]Spbb[1,3]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spaa[3,6]^3Spbb[4,6]+315/4I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^3-9475/32I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3+4545/16I Spaa[1,2]Spbb[1,3]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spbb[3,4]Spaa[3,6]^3-35/16I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^4-565/32I Spaa[1,2]Spbb[1,2]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^4Spbb[3,6]+165/32I Spaa[1,2]Spbb[1,2]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^4+15/4I Spaa[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]Spbb[2,4]Spbb[2,6]^2Spaa[3,6]^4Spbb[4,6]-345/32I Spaa[1,2]Spbb[1,3]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spbb[2,6]Spaa[3,6]^4Spbb[4,6]-125/32I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,6]^3Spbb[3,4]Spaa[3,6]^4+155/16I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^4+285/32I Spaa[1,2]Spbb[1,3]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,6]^4Spbb[3,6]-275/32I Spaa[1,2]Spbb[1,3]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^4-835/16I Spaa[1,2]Spbb[1,2]Spbb[1,6]^2Spbb[2,4]^4Spaa[2,6]^3Spaa[3,4]^2+25/4I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[1,6]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^3Spbb[3,4]+2325/16I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]^4Spaa[2,6]^2Spaa[3,4]^3-2415/32I Spaa[1,2]Spbb[1,2]Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]-1825/32I Spaa[1,2]Spbb[1,3]Spbb[1,6]^2Spbb[2,4]^4Spaa[2,6]^2Spaa[3,4]^2Spaa[3,6]+5/8I Spaa[1,2]Spbb[1,2]Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spaa[3,6]^2Spbb[3,6]+4145/32I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^4Spbb[3,4]+65/16I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]-5/32I Spaa[1,2]Spbb[1,3]^2Spbb[1,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^3Spaa[3,6]Spbb[4,6]+5615/32I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^3Spbb[3,4]Spaa[3,6]+365/32I Spaa[1,2]Spbb[1,2]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2-130I Spaa[1,2]Spbb[1,3]^2Spbb[1,6]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spaa[3,6]^2Spbb[4,6]-2185/16I Spaa[1,2]Spbb[1,3]Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2+85/16I Spaa[1,2]Spbb[1,2]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]-225/16I Spaa[1,2]Spbb[1,3]Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spaa[3,6]^3Spbb[3,6]+5/32I Spaa[1,2]Spbb[1,2]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^4Spbb[3,6]^2+15/16I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^4Spbb[3,4]^3Spaa[3,6]+25/16I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]^2Spaa[3,4]^4Spbb[3,4]^2Spaa[3,6]-75/32I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spbb[2,6]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]^2-155/16I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]^2-75/16I Spaa[1,2]Spbb[1,3]^2Spbb[1,4]Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]Spaa[3,6]^2Spbb[4,6]-115/16I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spbb[2,6]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]^2+145/16I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]^2+55/32I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[1,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^3+145/4I Spaa[1,2]Spbb[1,2]Spbb[1,6]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^3-1435/16I Spaa[1,2]Spbb[1,3]^3Spbb[2,4]^2Spaa[3,4]^2Spaa[3,6]^3Spbb[4,6]^2+1085/32I Spaa[1,2]Spbb[1,3]^2Spbb[1,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^3Spbb[4,6]-915/4I Spaa[1,2]Spbb[1,3]^2Spbb[1,6]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^3Spbb[4,6]+15/32I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spbb[2,6]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^3+2325/32I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^3-2725/16I Spaa[1,2]Spbb[1,3]Spbb[1,6]^2Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^3-245/16I Spaa[1,2]Spbb[1,2]Spbb[1,6]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]+55/8I Spaa[1,2]Spbb[1,2]Spbb[1,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^4+15/4I Spaa[1,2]Spbb[1,3]^3Spbb[2,4]Spbb[2,6]Spaa[3,4]Spaa[3,6]^4Spbb[4,6]^2-15/4I Spaa[1,2]Spbb[1,3]^2Spbb[1,4]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^4Spbb[4,6]-375/32I Spaa[1,2]Spbb[1,3]^2Spbb[1,6]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]+25/4I Spaa[1,2]Spbb[1,3]^2Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^4Spbb[4,6]+45/32I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^4+35/4I Spaa[1,2]Spbb[1,3]Spbb[1,6]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]-235/32I Spaa[1,2]Spbb[1,3]Spbb[1,6]^2Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^4+85/32I Spaa[1,2]Spbb[1,2]Spbb[1,6]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]^5Spbb[3,6]^2-5/2I Spaa[1,2]Spbb[1,2]Spbb[1,6]^2Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^5Spbb[3,6]-5/32I Spaa[1,2]Spbb[1,3]^2Spbb[1,6]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^5Spbb[4,6]+5/32I Spaa[1,2]Spbb[1,3]Spbb[1,6]^2Spbb[2,4]^2Spaa[3,6]^5Spbb[3,6]^2-25/32I Spaa[1,2]Spbb[1,3]Spbb[1,6]^2Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^5Spbb[3,6]+5/8I Spaa[1,2]Spbb[1,3]Spbb[1,6]^2Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^5-5/32I Spbb[1,2]^2Spaa[1,3]^5Spbb[1,3]^3Spbb[1,4]^2Spaa[2,6]+705/32I Spbb[1,2]Spaa[1,3]^5Spbb[1,3]^3Spbb[1,4]^3Spaa[4,6]-5105/32I Spbb[1,2]^2Spaa[1,3]^4Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[2,6]+175I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^4Spaa[4,6]-1935/16I Spbb[1,2]^2Spaa[1,3]^4Spbb[1,3]^2Spbb[1,4]^3Spaa[1,6]Spaa[2,4]-4485/16I Spbb[1,2]^2Spaa[1,3]^4Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]-8965/32I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]^3Spaa[1,6]Spaa[3,4]-8975/32I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[3,6]-8965/32I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^2Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spaa[4,6]+1945/16I Spbb[1,2]^3Spaa[1,3]^4Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,6]Spbb[3,4]-65/32I Spbb[1,2]^2Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]+1855/16I Spbb[1,2]^2Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spbb[3,4]Spaa[3,6]-35/32I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^4Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,6]+8375/16I Spbb[1,2]^3Spaa[1,3]^4Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spaa[2,6]Spbb[3,4]-14775/32I Spbb[1,2]^2Spaa[1,3]^4Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]+1165/4I Spbb[1,2]^2Spaa[1,3]^4Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[3,4]Spaa[3,6]-7155/32I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,6]+2805/32I Spbb[1,2]^2Spaa[1,3]^4Spbb[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[3,4]Spaa[4,6]-3935/32I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^2Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spaa[4,6]-295/8I Spbb[1,2]^3Spaa[1,3]^4Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,6]^2Spbb[3,4]+4675/32I Spbb[1,2]^2Spaa[1,3]^4Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2+26865/32I Spbb[1,2]^2Spaa[1,3]^4Spbb[1,3]^2Spbb[1,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]-12445/16I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]-20855/32I Spbb[1,2]^2Spaa[1,3]^4Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[2,6]Spbb[3,4]Spaa[3,6]+5115/8I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]-22735/32I Spbb[1,2]^2Spaa[1,3]^4Spbb[1,3]Spbb[1,4]^2Spbb[1,6]Spaa[2,6]Spbb[3,4]Spaa[4,6]+10315/16I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^2Spbb[1,4]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[4,6]+19495/32I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]-8655/16I Spaa[1,3]^4Spbb[1,3]^4Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spaa[3,6]+3665/8I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^2Spbb[1,4]^3Spaa[3,4]Spbb[3,4]Spaa[4,6]-3855/8I Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]^3Spbb[2,4]Spaa[3,4]Spaa[4,6]-12205/32I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]Spbb[1,6]Spbb[3,4]Spaa[3,6]^2+8635/32I Spaa[1,3]^4Spbb[1,3]^4Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[3,6]^2-11495/32I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^2Spbb[1,4]^2Spbb[1,6]Spbb[3,4]Spaa[3,6]Spaa[4,6]+5/32I Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]^3Spbb[2,6]Spaa[3,6]Spaa[4,6]+9865/32I Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]^2Spbb[1,6]Spbb[2,4]Spaa[3,6]Spaa[4,6]-5915/32I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]Spbb[1,4]^3Spbb[1,6]Spbb[3,4]Spaa[4,6]^2+2645/32I Spaa[1,3]^4Spbb[1,3]^2Spbb[1,4]^4Spbb[2,6]Spaa[4,6]^2-835/8I Spaa[1,3]^4Spbb[1,3]^2Spbb[1,4]^3Spbb[1,6]Spbb[2,4]Spaa[4,6]^2-1355/32I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[2,6]+4305/32I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^5Spaa[4,6]-19375/64I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spaa[2,4]-5805/16I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spaa[2,6]-29725/64I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spaa[3,4]-1855/32I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spbb[1,6]Spaa[4,6]+295/2I Spbb[1,2]^3Spaa[1,3]^3Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spaa[2,6]Spbb[3,4]-6475/32I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spaa[2,6]+17905/128I Spbb[1,2]^2Spaa[1,3]^3Spaa[1,4]Spbb[1,4]^4Spaa[2,4]Spbb[3,4]Spaa[4,6]-5345/128I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[2,4]Spbb[2,4]Spaa[4,6]+105/32I Spbb[1,2]^3Spaa[1,3]^3Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spaa[2,6]^2Spbb[3,4]-5/16I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]^2+6205/32I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,6]Spaa[3,4]Spbb[3,4]-3825/16I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spaa[2,6]Spaa[3,4]-7395/32I Spbb[1,2]^2Spaa[1,3]^3Spaa[1,4]Spbb[1,4]^3Spbb[1,6]Spaa[2,6]Spbb[3,4]Spaa[4,6]+8315/32I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[4,6]+24845/128I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[3,4]Spbb[3,4]Spaa[4,6]+16035/128I Spaa[1,3]^3Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^4Spbb[2,4]Spaa[3,4]Spaa[4,6]-6225/32I Spbb[1,2]Spaa[1,3]^3Spaa[1,4]Spbb[1,4]^4Spbb[1,6]Spbb[3,4]Spaa[4,6]^2+2475/16I Spaa[1,3]^3Spbb[1,3]Spaa[1,4]Spbb[1,4]^5Spbb[2,6]Spaa[4,6]^2-3595/32I Spaa[1,3]^3Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[1,6]Spbb[2,4]Spaa[4,6]^2-2495/32I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,4]-4665/64I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]-22215/32I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[3,4]-11445/64I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]-3375/16I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]^2Spaa[4,6]-8595/32I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^2Spbb[3,4]-4745/16I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]-2185/32I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spaa[2,6]Spbb[3,4]-13015/32I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,6]-25125/64I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spaa[3,4]Spbb[3,4]-68175/64I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[3,4]-8075/16I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[3,4]Spaa[3,6]+5/16I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,6]+3945/16I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[3,6]+10515/128I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[3,4]Spaa[4,6]-2585/16I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^4Spaa[1,6]Spaa[2,4]Spbb[2,6]Spaa[4,6]-11555/128I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[4,6]-1515/16I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,6]^2Spbb[3,4]-1035/16I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]^2+1355/16I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,4]Spbb[3,4]-4065/8I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,4]-435/16I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,6]Spbb[3,4]Spaa[3,6]-2215/32I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[3,6]+3215/32I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,4]^2Spaa[1,6]Spbb[1,6]^2Spaa[2,6]Spbb[3,4]Spaa[4,6]+755/8I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[4,6]-4815/64I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^3Spaa[1,6]Spaa[3,4]^2Spbb[3,4]-52455/64I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spaa[3,4]^2-5035/32I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]+5/16I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]^3Spaa[1,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]-415/16I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,6]-9715/64I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[4,6]-415I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^4Spaa[1,6]Spbb[2,6]Spaa[3,4]Spaa[4,6]+38095/64I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,4]Spaa[4,6]+120I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[3,4]Spaa[3,6]^2+385/32I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,6]^2-6465/32I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]^2Spbb[3,4]Spaa[3,6]Spaa[4,6]-1015/4I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]+10705/32I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,6]Spaa[4,6]-3105/16I Spbb[1,2]Spaa[1,3]^3Spbb[1,4]^3Spaa[1,6]Spbb[1,6]^2Spbb[3,4]Spaa[4,6]^2-3475/16I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^4Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[4,6]^2+6215/32I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[4,6]^2-6385/64I Spbb[1,2]^4Spaa[1,3]^3Spbb[1,3]Spaa[2,3]^2Spaa[2,6]Spbb[3,4]^2+2245/16I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spbb[3,4]-3735/64I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^3Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]-11015/64I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]^2Spaa[2,3]^2Spbb[3,4]^2Spaa[3,6]+4275/16I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^3Spaa[2,3]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]-10365/64I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^4Spaa[2,3]^2Spbb[2,4]^2Spaa[3,6]+1025/8I Spbb[1,2]^4Spaa[1,3]^3Spbb[1,4]Spaa[2,3]Spaa[2,4]Spaa[2,6]Spbb[3,4]^2+975/8I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[3,4]-4415/16I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]-545/8I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[3,4]^2Spaa[3,6]+18385/32I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[3,4]Spaa[3,6]-17225/32I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,6]-4005/32I Spbb[1,2]^4Spaa[1,3]^3Spbb[1,6]Spaa[2,3]Spaa[2,6]^2Spbb[3,4]^2-2405/32I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[3,4]+2915/16I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^2+915/16I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2+3485/32I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]-8355/32I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]+4335/32I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,6]Spbb[3,4]^2Spaa[3,6]-14515/32I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]+6755/32I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,6]-1065/32I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]+11095/32I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]-13415/32I Spaa[1,3]^3Spbb[1,3]^4Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]+4285/16I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[3,4]^2Spaa[3,6]^2-25/8I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2-1695/8I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spbb[1,6]Spaa[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,6]^2-1035/16I Spaa[1,3]^3Spbb[1,3]^4Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[3,6]^2+2305/32I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[3,4]-28925/64I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]-49525/256I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,4]^2Spaa[2,4]^2Spbb[3,4]^2Spaa[3,6]+62285/128I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]-147805/256I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[3,6]-6795/128I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]Spbb[3,4]Spaa[4,6]-31625/128I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^2Spaa[4,6]-15175/32I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[3,4]+5495/32I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2-26715/256I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,4]^2Spaa[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2-51345/128I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]-131195/256I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]-265/2I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,4]Spbb[1,6]Spaa[2,4]Spaa[2,6]Spbb[3,4]^2Spaa[3,6]-31145/32I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]+28125/32I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,6]+2275/16I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,4]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[4,6]+305/4I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[4,6]-4005/16I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]+3595/32I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]-22345/32I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]+745/16I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,4]^3Spaa[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[4,6]+15925/128I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]-66005/128I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[4,6]+6305/32I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[3,4]^2Spaa[3,6]^2+6985/32I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2-2075/16I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[3,4]Spaa[3,6]^2-7115/32I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,6]^2+8345/32I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,6]^2+9775/32I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,4]^2Spbb[1,6]Spaa[2,4]Spbb[3,4]^2Spaa[3,6]Spaa[4,6]+3255/32I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]Spaa[4,6]-6975/32I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]-510I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,6]Spaa[4,6]+5795/32I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,6]Spaa[4,6]+14225/128I Spbb[1,2]Spaa[1,3]^3Spbb[1,4]^4Spaa[2,4]Spbb[2,6]Spbb[3,4]Spaa[4,6]^2-36785/128I Spbb[1,2]Spaa[1,3]^3Spbb[1,4]^3Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[3,4]Spaa[4,6]^2-54105/128I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^4Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[4,6]^2+19665/128I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^3Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[4,6]^2+65/8I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,6]^2Spbb[2,4]Spaa[2,6]^3Spbb[3,4]-455/32I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]^3+6845/32I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,4]Spbb[1,6]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]^2+2035/8I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]-6985/8I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]+1525/64I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,6]^2Spaa[2,6]^2Spbb[3,4]^2Spaa[3,6]-625/8I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]^2Spbb[3,4]Spaa[3,6]-1425/32I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[3,6]+265/32I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,4]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]^2Spbb[3,4]Spaa[4,6]+125/32I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[4,6]-2585/16I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2-6015/16I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]-6335/64I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2+6715/16I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]+175/4I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]-12055/16I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[3,6]+5365/32I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,4]^2Spbb[1,6]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[4,6]+3795/32I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[4,6]+765/2I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[4,6]+1095/32I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,6]^2Spaa[2,6]Spbb[3,4]^2Spaa[3,6]^2+555/8I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]^2-885/8I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^2-1775/16I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,4]Spbb[1,6]^2Spaa[2,6]Spbb[3,4]^2Spaa[3,6]Spaa[4,6]-2955/32I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]Spaa[4,6]+195/32I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,6]Spaa[4,6]-3215/32I Spbb[1,2]Spaa[1,3]^3Spbb[1,4]^2Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[4,6]^2-25I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[4,6]^2+885/16I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]-19985/32I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]-355/32I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^3Spaa[3,4]^2Spbb[3,4]^2Spaa[4,6]+2745/32I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^3Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[4,6]+22955/32I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2-7115/32I Spaa[1,3]^3Spbb[1,3]^4Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[3,6]^2Spbb[4,6]+7015/32I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-11235/16I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+1045/4I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]Spaa[4,6]-16305/32I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]+2665/32I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^3Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]-1775/8I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spbb[1,6]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]-4495/128I Spbb[1,2]Spaa[1,3]^3Spbb[1,4]^3Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[4,6]^2+18875/128I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^3Spbb[2,4]Spaa[3,4]Spaa[4,6]^2Spbb[4,6]+2465/128I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^4Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[4,6]^2-755/64I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^3Spbb[1,6]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]^2-5/2I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,6]^2Spbb[3,4]^2Spaa[3,6]^3-65/8I Spaa[1,3]^3Spbb[1,3]^4Spbb[1,6]Spbb[2,4]Spaa[3,6]^3Spbb[4,6]+245/16I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3+5I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,6]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]^3-5435/16I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spbb[1,6]^2Spbb[3,4]^2Spaa[3,6]^2Spaa[4,6]-5/32I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+805/32I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]+1025/8I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spbb[1,6]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]-14435/64I Spbb[1,2]Spaa[1,3]^3Spbb[1,4]^2Spbb[1,6]^2Spbb[3,4]^2Spaa[3,6]Spaa[4,6]^2-1015/8I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^3Spbb[2,6]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]-1735/16I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^3Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]Spaa[4,6]^2+2215/8I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spbb[1,6]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]^2-2915/16I Spaa[1,3]^3Spbb[1,4]^4Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[4,6]^3+3085/16I Spaa[1,3]^3Spbb[1,4]^3Spbb[1,6]^2Spbb[2,4]Spbb[3,4]Spaa[4,6]^3-645/32I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]^3Spbb[1,4]^5Spaa[2,6]-3025/256I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]^3Spbb[1,4]^6Spaa[4,6]+965/16I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]^2Spbb[1,4]^5Spaa[1,6]Spaa[2,4]-125/8I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]^2Spbb[1,4]^4Spaa[1,6]Spbb[1,6]Spaa[2,6]-795/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^5Spaa[1,6]Spaa[3,4]-3805/128I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]^2Spbb[1,4]^5Spaa[1,6]Spbb[1,6]Spaa[4,6]+105/8I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]^2Spbb[1,4]^4Spaa[2,4]Spbb[2,4]Spaa[2,6]+2775/128I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]^2Spbb[1,4]^5Spaa[2,4]Spbb[2,4]Spaa[4,6]+125/16I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]^2Spbb[1,4]^4Spaa[2,6]Spaa[3,4]Spbb[3,4]-65/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^4Spbb[2,4]Spaa[2,6]Spaa[3,4]+30I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]^2Spbb[1,4]^4Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[4,6]+125/16I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]^2Spbb[1,4]^5Spaa[3,4]Spbb[3,4]Spaa[4,6]-1265/128I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^5Spbb[2,4]Spaa[3,4]Spaa[4,6]-1445/128I Spaa[1,3]^2Spaa[1,4]^2Spbb[1,4]^6Spbb[2,6]Spaa[4,6]^2+2805/128I Spaa[1,3]^2Spaa[1,4]^2Spbb[1,4]^5Spbb[1,6]Spbb[2,4]Spaa[4,6]^2+2435/32I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^4Spaa[1,6]^2Spbb[1,6]Spaa[2,4]+85/8I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]-9185/64I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]^2Spbb[1,6]Spaa[3,4]-385/256I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^4Spaa[1,6]^2Spbb[1,6]^2Spaa[4,6]-215/2I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spaa[2,4]^2Spbb[2,4]+3655/32I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,6]-8395/64I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spaa[2,4]Spaa[3,4]Spbb[3,4]-1185/4I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[3,4]+5525/32I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^5Spaa[1,6]Spaa[2,4]Spbb[2,6]Spaa[4,6]-5505/128I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[4,6]+2995/32I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]^2+18385/128I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,4]Spbb[3,4]-7345/128I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,4]-85/4I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[4,6]-6235/64I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spaa[3,4]^2Spbb[3,4]-15/2I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spbb[2,4]Spaa[3,4]^2+2905/64I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[4,6]-795/32I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^5Spaa[1,6]Spbb[2,6]Spaa[3,4]Spaa[4,6]+5975/128I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,4]Spaa[4,6]-2225/128I Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^5Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[4,6]^2+3585/128I Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[4,6]^2+85/8I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]+20775/256I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^4Spaa[2,4]^2Spbb[2,4]^2Spaa[4,6]+755/8I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2-505/128I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]-2895/128I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]-85/4I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[4,6]+55/2I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^4Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]-43445/128I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[4,6]+4355/128I Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^5Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[4,6]^2-2995/128I Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^4Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[4,6]^2+15/32I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]^3+2415/32I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]+355/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]-3055/64I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^2Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[4,6]-145/16I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2-9605/128I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]+2105/128I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^3Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2+6025/128I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[4,6]-10085/128I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[4,6]+185/16I Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[4,6]^2-2615/256I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^4Spaa[3,4]^2Spbb[3,4]^2Spaa[4,6]-13865/128I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[4,6]-1265/128I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,4]Spaa[3,4]Spaa[4,6]^2Spbb[4,6]+645/32I Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^5Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[4,6]^2-805/32I Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^4Spbb[1,6]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]^2+135/256I Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^5Spbb[2,6]Spaa[4,6]^3Spbb[4,6]+2585/256I Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^4Spbb[1,6]Spbb[2,4]Spaa[4,6]^3Spbb[4,6]-55/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^3Spaa[1,6]^3Spbb[1,6]^2Spaa[2,4]-365/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^2Spaa[1,6]^3Spbb[1,6]^3Spaa[2,6]-2475/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^3Spbb[1,6]^2Spaa[3,4]-475/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^3Spbb[1,6]^3Spaa[3,6]+885/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^3Spaa[1,6]^3Spbb[1,6]^3Spaa[4,6]+365/16I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^4Spaa[1,6]^2Spaa[2,4]^2Spbb[2,6]-10985/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,4]^2Spbb[2,4]-895/4I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]-29505/128I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spaa[3,4]Spbb[3,4]+1675/64I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^4Spaa[1,6]^2Spaa[2,4]Spbb[2,6]Spaa[3,4]-75715/128I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[3,4]-1945/8I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]Spbb[3,4]Spaa[3,6]-335/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,6]-405/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spaa[3,6]+1325/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^4Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,6]Spaa[4,6]+735/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spaa[4,6]+585/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[2,6]^2+505/4I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]-1015/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]+35/16I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spaa[2,6]Spbb[3,4]Spaa[3,6]-425/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[2,6]Spaa[3,6]+155/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[2,6]Spaa[4,6]-2755/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[3,4]^2Spbb[3,4]+215/64I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^4Spaa[1,6]^2Spbb[2,6]Spaa[3,4]^2+185/32I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spbb[2,4]Spaa[3,4]^2-4755/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]-335/8I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]+2495/16I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[2,4]Spaa[3,4]Spaa[3,6]+775/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]^2Spaa[3,4]Spbb[3,4]Spaa[4,6]-9185/64I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^4Spaa[1,6]^2Spbb[1,6]Spbb[2,6]Spaa[3,4]Spaa[4,6]+1945/32I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]^2Spbb[2,4]Spaa[3,4]Spaa[4,6]-955/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spbb[3,4]Spaa[3,6]^2-95/16I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[2,6]Spaa[3,6]^2+435/8I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[3,6]^2+375/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^3Spbb[3,4]Spaa[3,6]Spaa[4,6]-685/16I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]^2Spbb[2,6]Spaa[3,6]Spaa[4,6]+335/16I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[3,6]Spaa[4,6]+895/32I Spaa[1,3]^2Spbb[1,4]^4Spaa[1,6]^2Spbb[1,6]^2Spbb[2,6]Spaa[4,6]^2-525/32I Spaa[1,3]^2Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[4,6]^2-415/2I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^3Spbb[2,4]^2-7495/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]-56275/128I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]-42245/128I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]-905/4I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]-13415/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]+945/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spbb[2,6]Spaa[3,6]+1695/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,6]-1755/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^4Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spbb[2,6]Spaa[4,6]+3085/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^2Spaa[4,6]+1645/16I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2+7695/16I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]-5665/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]+6315/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]+215/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,6]+435/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[4,6]-5065/64I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spaa[3,4]^2Spbb[3,4]^2-14365/128I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]-58505/128I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2-12555/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]-14695/64I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]+24705/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]-17535/64I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spaa[3,6]-6815/8I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]-9405/128I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^4Spaa[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[4,6]+1755/128I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]-63165/128I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^4Spaa[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spaa[4,6]-40835/128I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[4,6]-685/8I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[3,4]^2Spaa[3,6]^2-2915/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2+610I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spbb[3,4]Spaa[3,6]^2-805/16I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,6]^2+895/16I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,6]^2-5005/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]Spaa[4,6]+5885/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]-1545/64I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^4Spaa[1,6]Spaa[2,4]Spbb[2,6]^2Spaa[3,6]Spaa[4,6]-9295/32I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,6]Spaa[4,6]+8005/64I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,6]Spaa[4,6]+2595/16I Spaa[1,3]^2Spbb[1,4]^5Spaa[1,6]Spaa[2,4]Spbb[2,6]^2Spaa[4,6]^2-1995/16I Spaa[1,3]^2Spbb[1,4]^4Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[4,6]^2+105/32I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,6]Spbb[1,6]^3Spbb[2,4]^2Spaa[2,6]^3-4545/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]-225/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]-535/32I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,6]Spbb[1,6]^3Spbb[2,4]Spaa[2,6]^2Spbb[3,4]Spaa[3,6]-365/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]^2Spaa[2,6]^2Spaa[3,6]-75/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]^2Spaa[2,6]^2Spaa[4,6]-3315/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2-1475/4I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]+22175/32I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2-1585/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]-4345/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]-6885/32I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[3,6]-2965/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[4,6]-16715/64I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[4,6]+655/32I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,6]Spbb[1,6]^3Spaa[2,6]Spbb[3,4]^2Spaa[3,6]^2-415/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]^2-85/16I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,6]Spbb[1,6]^3Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^2+15/4I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]Spaa[4,6]-1325/32I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]^2Spaa[2,6]Spaa[3,6]Spaa[4,6]+725/32I Spaa[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]^3Spbb[2,4]^2Spaa[2,6]Spaa[4,6]^2+3595/64I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[3,4]^3Spbb[3,4]^2-10815/64I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]-8185/64I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]-19425/64I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[3,4]^2Spaa[3,6]Spbb[4,6]-605/64I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^3Spaa[1,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]-685/4I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+5815/128I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[4,6]+1695/128I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spaa[3,4]^2Spaa[4,6]Spbb[4,6]-7725/128I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^4Spaa[1,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[4,6]-2295/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2-4755/32I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,6]^2Spbb[4,6]+145/8I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-365/4I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+4135/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]Spaa[4,6]-1545/64I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^3Spaa[1,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]-2825/64I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]-565/32I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]+2585/64I Spaa[1,3]^2Spbb[1,4]^4Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[4,6]^2+5/2I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,6]Spbb[1,6]^3Spbb[3,4]^2Spaa[3,6]^3+455/16I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,6]^3Spbb[4,6]-65/8I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^3+325/32I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,6]Spbb[1,6]^3Spbb[2,4]Spbb[3,4]Spaa[3,6]^3+155/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]^3Spbb[3,4]^2Spaa[3,6]^2Spaa[4,6]+30I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-155/8I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]-85/8I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]-645/32I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]+105/16I Spaa[1,3]^2Spbb[1,4]^3Spaa[1,6]Spbb[1,6]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]Spaa[4,6]^2-105/16I Spaa[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]^3Spbb[2,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]^2+805/16I Spbb[1,2]^4Spaa[1,3]^2Spaa[2,3]^3Spbb[2,3]Spaa[2,6]Spbb[3,4]^2+75/8I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spaa[2,6]Spbb[3,4]-1015/16I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[2,6]+3125/32I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[3,4]^2Spaa[3,6]-1745/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,6]-2165/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[3,6]+75/16I Spbb[1,2]^4Spaa[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[3,4]^2+885/4I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spbb[3,4]-8955/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]+1185/16I Spbb[1,2]^4Spaa[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[3,4]^3Spaa[3,6]-4995/32I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spbb[3,4]^2Spaa[3,6]+5595/16I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]-13085/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,6]-40I Spbb[1,2]^4Spaa[1,3]^2Spaa[2,3]^2Spbb[2,4]Spaa[2,6]^2Spbb[3,4]Spbb[3,6]+485/32I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]^2Spbb[3,6]+1675/16I Spbb[1,2]^4Spaa[1,3]^2Spaa[2,3]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]^3+755/4I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2-675/2I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]+1015/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]+145/8I Spbb[1,2]^4Spaa[1,3]^2Spaa[2,3]^2Spaa[2,6]Spbb[3,4]^2Spaa[3,6]Spbb[3,6]-4605/32I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]Spbb[3,6]+245/16I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,6]Spbb[3,6]+5515/32I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,3]^2Spaa[3,4]Spbb[3,4]^3Spaa[3,6]+8805/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]-1975/4I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]+1415/16I Spaa[1,3]^2Spbb[1,3]^4Spaa[2,3]^2Spbb[2,4]^3Spaa[3,4]Spaa[3,6]+2655/32I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,3]^2Spbb[3,4]^2Spaa[3,6]^2Spbb[3,6]-4615/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]-525/8I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^2Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^2+55/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]^2Spbb[2,4]^2Spaa[3,6]^2Spbb[3,6]+955/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]^2Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2-315/16I Spaa[1,3]^2Spbb[1,3]^4Spaa[2,3]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,6]^2+945/16I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spbb[3,4]-3765/16I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]+2675/32I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spbb[3,4]^2Spaa[3,6]+675/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spbb[3,4]Spaa[3,6]-5675/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,6]+55/8I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spbb[3,4]-1425/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2-405/16I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2-7805/16I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]+6225/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]-6955/32I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[3,4]^2Spaa[3,6]+1035/8I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spbb[3,4]Spaa[3,6]+15/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,6]-225/32I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]-3235/16I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]-1815/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]-1505/8I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spaa[3,6]-1295/32I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[3,4]^3Spaa[3,6]^2+75/4I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^2-2485/16I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[3,4]^2Spaa[3,6]^2+3875/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2+265/4I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^2-1385/8I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,6]Spaa[3,6]^2+7125/32I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,6]^2-5/8I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^3Spbb[3,6]+9425/32I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]^2-385/2I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]Spbb[3,4]-3615/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]+45/16I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[3,4]Spaa[3,6]Spbb[3,6]-795/16I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,6]Spbb[3,6]-435/8I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^3-7185/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2-495/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]+2255/16I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2-1395/32I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,6]Spaa[2,3]Spaa[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]+16285/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]-12905/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]-4105/32I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,6]Spaa[2,3]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spaa[3,6]+1005/32I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,6]Spaa[2,3]Spaa[2,6]Spbb[3,4]^2Spaa[3,6]^2Spbb[3,6]-555/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]-505/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^2Spbb[3,6]-1775/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]-11865/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]+7135/32I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]-2245/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^2+1895/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2+1355/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2-4165/32I Spaa[1,3]^2Spbb[1,3]^4Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]^2Spbb[4,6]+295/8I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-5815/32I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+185/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]-195/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]+355/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^3-25/32I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3-1435/32I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[3,6]^3Spbb[3,6]+1135/32I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,6]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3-115/4I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^3Spaa[2,6]-7925/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^2Spbb[3,4]Spaa[3,6]+1215/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^3Spaa[3,6]+2265/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^3Spaa[2,4]^3Spbb[2,4]^3Spaa[4,6]+2205/16I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]^2+875/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]+2965/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]+13675/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spbb[3,4]Spaa[3,6]-1945/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,6]-2335/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spaa[4,6]-8355/64I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]+6405/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]-36905/64I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spaa[3,6]-5165/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[4,6]-4785/16I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spaa[4,6]-915/16I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^2Spaa[2,4]^2Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^2-1055/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]Spbb[3,4]^2Spaa[3,6]^2+9865/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2+2755/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^2-12985/32I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,6]^2+3635/16I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,6]^2-6025/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]Spaa[4,6]+95/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^2Spbb[3,4]Spaa[3,6]Spaa[4,6]-5305/16I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,6]Spaa[4,6]+1685/8I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,6]Spaa[4,6]+5355/32I Spaa[1,3]^2Spbb[1,4]^4Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spaa[4,6]^2-1525/32I Spaa[1,3]^2Spbb[1,4]^3Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[4,6]^2+125/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^3-1005/16I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]Spbb[3,4]+135/2I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]+3065/16I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spbb[3,4]Spaa[3,6]-3125/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,6]-305/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2Spaa[4,6]+565/64I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2+2295/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]+18135/64I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2+5385/16I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]+4375/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]-4925/8I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spaa[3,6]-495/4I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[4,6]-16325/32I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spaa[4,6]-625/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[3,4]^2Spaa[3,6]^2+1105/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spbb[3,4]Spaa[3,6]^2+2255/32I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,6]^2-2875/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spbb[3,4]Spaa[3,6]Spaa[4,6]-7805/32I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,6]Spaa[4,6]+105/8I Spaa[1,3]^2Spbb[1,4]^2Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[4,6]^2-1185/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^2Spaa[2,4]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]+17645/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]-15525/32I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]-445/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[4,6]-11825/16I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[4,6]-6325/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[2,4]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^2-2085/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2+3895/4I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2-395I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]^2Spbb[4,6]+4025/32I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-9365/16I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-2615/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^3Spaa[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]Spaa[4,6]+4675/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]Spaa[4,6]-10705/16I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]+1685/32I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]-5495/8I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]-10545/32I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[4,6]^2Spbb[4,6]-165/4I Spaa[1,3]^2Spbb[1,4]^4Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[4,6]^2+335/4I Spaa[1,3]^2Spbb[1,4]^3Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[4,6]^2-3375/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,6]^2Spaa[2,4]Spbb[3,4]^3Spaa[3,6]^3-55/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^3+2925/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spbb[3,4]^2Spaa[3,6]^3-65/8I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,6]^3Spbb[4,6]+185/4I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,6]^3Spbb[4,6]+35/8I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3+435/8I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3-45I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^3-345/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spbb[1,6]Spaa[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^2Spaa[4,6]-345/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spbb[3,4]^2Spaa[3,6]^2Spaa[4,6]-475/4I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-1115/16I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+225/32I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^2Spaa[4,6]+2645/16I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]-12805/32I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^2Spaa[4,6]-7215/32I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]-525/32I Spaa[1,3]^2Spbb[1,4]^4Spaa[2,4]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]Spaa[4,6]^2+525/32I Spaa[1,3]^2Spbb[1,4]^3Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]Spaa[4,6]^2-1605/16I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]^3Spaa[3,4]Spbb[3,4]+3015/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]^3Spaa[3,4]-405/16I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]^3Spaa[3,6]Spbb[3,6]-5/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,6]^3Spbb[2,4]^3Spaa[2,6]^3Spaa[4,6]-4885/16I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]^2-1245/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]+11225/32I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^2+15/4I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,6]^2Spbb[2,4]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]+1435/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]-5165/32I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spaa[3,6]+2305/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[4,6]+355/32I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spaa[4,6]+425/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,6]^2Spbb[2,4]Spaa[2,6]^2Spbb[3,4]Spaa[3,6]^2Spbb[3,6]-1275/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[3,6]^2Spbb[3,6]-65/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,6]^3Spbb[2,4]^2Spaa[2,6]^2Spbb[3,4]Spaa[3,6]Spaa[4,6]-15/16I Spaa[1,3]^2Spbb[1,3]Spbb[1,6]^3Spbb[2,4]^3Spaa[2,6]^2Spaa[3,6]Spaa[4,6]+355/32I Spaa[1,3]^2Spbb[1,4]Spbb[1,6]^3Spbb[2,4]^3Spaa[2,6]^2Spaa[4,6]^2-905/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^2Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^3+30I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^2+845/4I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^3Spbb[3,4]-1415/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]-1915/4I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]-325/16I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spaa[3,6]Spbb[4,6]+1545/16I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+495/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[4,6]+115/8I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spaa[4,6]Spbb[4,6]-8095/32I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[4,6]+1255/16I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,6]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^2-4645/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2-5235/32I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[4,6]-3965/32I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+6725/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]Spaa[4,6]+6845/32I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]+1245/16I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]-1865/32I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[4,6]^2Spbb[4,6]+1345/32I Spaa[1,3]^2Spbb[1,4]^2Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[4,6]^2+645/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,6]^2Spaa[2,6]Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]-365/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]-245/32I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^3Spbb[3,6]-365/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,6]^3Spbb[2,4]Spaa[2,6]Spbb[3,4]^2Spaa[3,6]^2Spaa[4,6]-65/8I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+515/16I Spaa[1,3]^2Spbb[1,3]Spbb[1,6]^3Spbb[2,4]^2Spaa[2,6]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]-165/8I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]+15/16I Spaa[1,3]^2Spbb[1,4]Spbb[1,6]^3Spbb[2,4]^2Spaa[2,6]Spbb[3,4]Spaa[3,6]Spaa[4,6]^2+15/16I Spaa[1,3]^2Spbb[1,4]^2Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[4,6]^3Spbb[4,6]-485/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]+6185/32I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]-1185/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^3Spaa[3,4]^3Spbb[3,4]^3Spaa[4,6]-665/32I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[4,6]-5775/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^2-5675/32I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[4,6]-435/32I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2-1085/32I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2+3125/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]Spaa[4,6]-565/32I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]-5/4I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spaa[4,6]-2115/32I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spbb[1,6]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spaa[4,6]-1825/16I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[4,6]^2Spbb[4,6]-955/32I Spaa[1,3]^2Spbb[1,4]^4Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[4,6]^2+665/16I Spaa[1,3]^2Spbb[1,4]^3Spbb[1,6]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[4,6]^2+1475/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,6]^2Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^3-65/8I Spaa[1,3]^2Spbb[1,3]^4Spbb[2,4]Spaa[3,4]Spaa[3,6]^3Spbb[4,6]^2+5I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]-795/8I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,6]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]+555/16I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3-5205/32I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3+5995/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spbb[1,6]^2Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^2Spaa[4,6]-475/4I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2+4095/32I Spaa[1,3]^2Spbb[1,4]^3Spbb[1,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]Spaa[4,6]^2-4095/32I Spaa[1,3]^2Spbb[1,4]^2Spbb[1,6]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]Spaa[4,6]^2+185/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,6]^2Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]+15/4I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,6]Spbb[2,4]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]-75/32I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^4Spbb[4,6]+75/16I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]-105/32I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]^2Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^4-565/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,6]^3Spbb[3,4]^3Spaa[3,6]^3Spaa[4,6]+125/16I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]-245/32I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]+195/16I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]^2Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^3Spaa[4,6]+905/32I Spaa[1,3]^2Spbb[1,3]Spbb[1,6]^3Spbb[2,4]Spbb[3,4]^2Spaa[3,6]^3Spaa[4,6]+2045/32I Spbb[1,2]Spaa[1,3]Spaa[1,4]^3Spbb[1,4]^6Spaa[1,6]Spaa[3,4]-925/64I Spaa[1,3]Spaa[1,4]^3Spbb[1,4]^6Spbb[2,4]Spaa[3,4]Spaa[4,6]+8405/64I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^5Spaa[1,6]^2Spbb[1,6]Spaa[3,4]+6265/64I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^5Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[3,4]+125/8I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,4]+5265/64I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^5Spaa[1,6]Spbb[2,4]Spaa[3,4]^2+1795/16I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^6Spaa[1,6]Spbb[2,6]Spaa[3,4]Spaa[4,6]-6125/64I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^5Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,4]Spaa[4,6]+125/8I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]+935/32I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^5Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[4,6]-935/32I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^4Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2+815/32I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^4Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[4,6]-25/16I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^5Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[4,6]-425/32I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^5Spbb[2,4]Spaa[3,4]Spaa[4,6]^2Spbb[4,6]+4855/64I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]^3Spbb[1,6]^2Spaa[3,4]+3405/64I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^5Spaa[1,6]^2Spaa[2,4]Spbb[2,6]Spaa[3,4]-555/32I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[3,4]-295/16I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]+125/4I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]^2Spbb[1,6]Spaa[3,4]^2Spbb[3,4]+1005/64I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^5Spaa[1,6]^2Spbb[2,6]Spaa[3,4]^2+20I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]^2Spbb[1,6]Spbb[2,4]Spaa[3,4]^2+7405/64I Spaa[1,3]Spaa[1,4]Spbb[1,4]^5Spaa[1,6]^2Spbb[1,6]Spbb[2,6]Spaa[3,4]Spaa[4,6]-5425/64I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]^2Spbb[1,6]^2Spbb[2,4]Spaa[3,4]Spaa[4,6]-755/64I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]-4585/32I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]-6375/64I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]-14835/64I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2+4265/64I Spaa[1,3]Spaa[1,4]Spbb[1,4]^5Spaa[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spaa[4,6]+255/32I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[4,6]-5185/64I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]-3615/32I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]+765/32I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2+3785/64I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[4,6]-215/4I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spaa[3,4]^3Spbb[3,4]^2-6025/64I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]+4265/64I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spbb[2,4]Spaa[3,4]^2Spaa[4,6]Spbb[4,6]-125/8I Spaa[1,3]Spaa[1,4]Spbb[1,4]^5Spaa[1,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[4,6]+2805/64I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[4,6]+1545/32I Spaa[1,3]Spaa[1,4]Spbb[1,4]^5Spaa[1,6]Spbb[2,6]Spaa[3,4]Spaa[4,6]^2Spbb[4,6]-1035/64I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,4]Spaa[4,6]^2Spbb[4,6]-85/2I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]-2945/64I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spaa[4,6]-1315/16I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]-375/32I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]-8175/32I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2-35/8I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spaa[4,6]+915/32I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[4,6]+1435/32I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[4,6]^2Spbb[4,6]+1135/32I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]^3Spaa[3,4]+95/32I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]-205/16I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^2+345/8I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spaa[4,6]+2105/32I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^3Spbb[3,4]-1435/32I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spaa[4,6]Spbb[4,6]+365/16I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[4,6]+1315/32I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[4,6]^2Spbb[4,6]+925/64I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[4,6]+225/16I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[4,6]^2Spbb[4,6]+75/64I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,4]Spaa[3,4]Spaa[4,6]^3Spbb[4,6]^2+315/16I Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[1,6]^4Spbb[1,6]^3Spaa[3,4]+45/4I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,6]^4Spbb[1,6]^4Spaa[3,6]+2705/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]^4Spaa[1,6]^3Spbb[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,4]-725/16I Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[1,6]^3Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spaa[3,4]+25I Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[1,6]^3Spbb[1,6]^2Spaa[2,4]Spbb[2,6]Spaa[3,6]+775/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,6]^3Spbb[1,6]^3Spaa[2,4]Spbb[2,4]Spaa[3,6]+5/16I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,6]^3Spbb[1,6]^3Spbb[2,4]Spaa[2,6]Spaa[3,4]-315/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]^3Spbb[1,6]^4Spbb[2,4]Spaa[2,6]Spaa[3,6]-5/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[1,6]^3Spbb[1,6]^2Spaa[3,4]^2Spbb[3,4]+445/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^4Spaa[1,6]^3Spbb[1,6]Spbb[2,6]Spaa[3,4]^2-805/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^3Spbb[1,6]^2Spbb[2,4]Spaa[3,4]^2-1005/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,6]^3Spbb[1,6]^3Spaa[3,4]Spbb[3,4]Spaa[3,6]-45/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^3Spbb[1,6]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]-495/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^3Spbb[1,6]^3Spbb[2,4]Spaa[3,4]Spaa[3,6]+325/16I Spaa[1,3]Spbb[1,4]^4Spaa[1,6]^3Spbb[1,6]^2Spbb[2,6]Spaa[3,4]Spaa[4,6]-225/32I Spaa[1,3]Spbb[1,4]^3Spaa[1,6]^3Spbb[1,6]^3Spbb[2,4]Spaa[3,4]Spaa[4,6]+25/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^3Spbb[1,6]^3Spbb[2,6]Spaa[3,6]^2-475/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]^3Spbb[1,6]^4Spbb[2,4]Spaa[3,6]^2+365/16I Spaa[1,3]Spbb[1,4]^3Spaa[1,6]^3Spbb[1,6]^3Spbb[2,6]Spaa[3,6]Spaa[4,6]-45/4I Spaa[1,3]Spbb[1,4]^2Spaa[1,6]^3Spbb[1,6]^4Spbb[2,4]Spaa[3,6]Spaa[4,6]-235/4I Spbb[1,2]Spaa[1,3]Spbb[1,4]^4Spaa[1,6]^2Spaa[2,4]^2Spbb[2,4]Spbb[2,6]Spaa[3,4]+5115/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]-365/64I Spbb[1,2]Spaa[1,3]Spbb[1,4]^4Spaa[1,6]^2Spaa[2,4]^2Spbb[2,6]^2Spaa[3,6]-2615/16I Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,4]^2Spbb[2,4]Spbb[2,6]Spaa[3,6]+22865/64I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[3,6]-3885/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]-2205/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,6]-5875/64I Spbb[1,2]Spaa[1,3]Spbb[1,4]^4Spaa[1,6]^2Spaa[2,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]-4475/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]-55/64I Spaa[1,3]Spbb[1,3]Spbb[1,4]^4Spaa[1,6]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]^2-15765/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2+15/4I Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]-1905/8I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]-285/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^4Spaa[1,6]^2Spaa[2,4]Spbb[2,6]^2Spaa[3,4]Spaa[3,6]-2935/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spaa[3,6]+1125/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]+5085/64I Spaa[1,3]Spbb[1,4]^5Spaa[1,6]^2Spaa[2,4]Spbb[2,6]^2Spaa[3,4]Spaa[4,6]-2935/32I Spaa[1,3]Spbb[1,4]^4Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spaa[4,6]+3135/64I Spaa[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[4,6]-1725/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2-575/16I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spaa[2,4]Spbb[2,4]Spbb[3,4]Spaa[3,6]^2+95/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,6]^2Spaa[3,6]^2-1535/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,6]^2+995/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spaa[2,4]Spbb[2,4]^2Spaa[3,6]^2+1105/16I Spaa[1,3]Spbb[1,4]^4Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,6]^2Spaa[3,6]Spaa[4,6]-65/32I Spaa[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,6]Spaa[4,6]-515/32I Spaa[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^3Spaa[2,4]Spbb[2,4]^2Spaa[3,6]Spaa[4,6]+1175/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]-385/32I Spbb[1,2]Spaa[1,3]Spaa[1,6]^2Spbb[1,6]^4Spbb[2,4]^2Spaa[2,6]^2Spaa[3,6]-825/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]-2645/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2+595/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]-335/2I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[3,6]+315/32I Spaa[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[4,6]+315/32I Spbb[1,2]Spaa[1,3]Spaa[1,6]^2Spbb[1,6]^4Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]^2-315/32I Spaa[1,3]Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^4Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^2+1065/32I Spaa[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^4Spbb[2,4]^2Spaa[2,6]Spaa[3,6]Spaa[4,6]-5755/64I Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[3,4]^3Spbb[3,4]^2+3705/64I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^3Spaa[1,6]^2Spbb[2,4]Spaa[3,4]^3Spbb[4,6]-6325/64I Spaa[1,3]Spbb[1,3]Spbb[1,4]^4Spaa[1,6]^2Spbb[2,6]Spaa[3,4]^3Spbb[3,4]-1925/64I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]-205/64I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^3Spaa[1,6]^2Spbb[2,6]Spaa[3,4]^2Spaa[3,6]Spbb[4,6]-3625/64I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]Spbb[2,4]Spaa[3,4]^2Spaa[3,6]Spbb[4,6]+605/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]-1565/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+285/64I Spaa[1,3]Spbb[1,3]Spbb[1,4]^4Spaa[1,6]^2Spbb[2,6]Spaa[3,4]^2Spaa[4,6]Spbb[4,6]+775/64I Spaa[1,3]Spbb[1,4]^4Spaa[1,6]^2Spbb[1,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[4,6]-1215/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2+95/8I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[4,6]-135/2I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,4]Spaa[3,4]Spaa[3,6]^2Spbb[4,6]-875/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+55/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-55/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]-245/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[2,4]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]-905/32I Spaa[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]+1275/32I Spaa[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]+15/8I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,6]Spaa[3,6]^3Spbb[4,6]-115/32I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[3,6]^3Spbb[4,6]+15/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-115/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+5/16I Spaa[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^3Spbb[2,6]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]+45/4I Spaa[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^4Spbb[2,4]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]+185/16I Spaa[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]^2Spbb[2,6]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]+4995/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^3Spbb[2,4]^3Spaa[3,4]-3415/16I Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^3Spbb[2,4]^2Spbb[2,6]Spaa[3,6]+455I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]^3Spbb[2,4]^3Spaa[3,6]-555/16I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]-3155/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,6]-2445/16I Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]+1245/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]^2-2165/16I Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]-2025/16I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]-8035/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]+4375/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spaa[3,6]+4035/32I Spaa[1,3]Spbb[1,4]^4Spaa[1,6]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spaa[4,6]+155/4I Spaa[1,3]Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spaa[4,6]-975/16I Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^2-2535/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2-1355/16I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^2+935/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spbb[2,6]^2Spaa[3,6]^2-7245/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,6]^2+8355/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[3,6]^2-335/32I Spaa[1,3]Spbb[1,4]^4Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spbb[2,6]^2Spaa[3,6]Spaa[4,6]+12725/32I Spaa[1,3]Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,6]Spaa[4,6]-1815/8I Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[3,6]Spaa[4,6]+1575/16I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]-865/32I Spbb[1,2]Spaa[1,3]Spaa[1,6]Spbb[1,6]^3Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,6]-1565/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]-7605/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2-4055/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]-2565/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spaa[3,6]-1305/16I Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spaa[4,6]-2525/32I Spbb[1,2]Spaa[1,3]Spaa[1,6]Spbb[1,6]^3Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spbb[3,4]Spaa[3,6]^2+1945/16I Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]^3Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,6]^2+2345/32I Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^3Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,6]Spaa[4,6]-935/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2-20915/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]-155/16I Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]-2415/16I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]-5745/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spaa[3,6]Spbb[4,6]-3585/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]-13285/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]-8195/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spaa[4,6]Spbb[4,6]-1335/32I Spaa[1,3]Spbb[1,4]^4Spaa[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[4,6]+1255/32I Spaa[1,3]Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[4,6]-2925/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2-555/8I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2+155/8I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[4,6]-18345/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]^2Spbb[4,6]-1705/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+2455/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-6475/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-335/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]-2225/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]+255/16I Spaa[1,3]Spbb[1,4]^4Spaa[1,6]Spaa[2,4]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]-2705/32I Spaa[1,3]Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]+3505/32I Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]+95/4I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^3+345/16I Spbb[1,2]Spaa[1,3]Spaa[1,6]Spbb[1,6]^3Spaa[2,4]Spbb[2,4]Spbb[3,4]^2Spaa[3,6]^3-95/2I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,6]^3Spbb[4,6]+245/32I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,6]^3Spbb[4,6]+495/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3+165/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3-395/16I Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]^3Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^3+5/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,6]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-555/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+3075/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-145/8I Spaa[1,3]Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^2Spaa[4,6]+175/8I Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]+135/4I Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^3Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^2Spaa[4,6]+75/2I Spaa[1,3]Spbb[1,4]^4Spaa[1,6]Spaa[2,4]Spbb[2,6]^2Spaa[3,6]Spaa[4,6]^2Spbb[4,6]+285/32I Spbb[1,2]Spaa[1,3]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]^3Spaa[2,6]^3Spaa[3,4]+4685/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]+2085/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^2+70I Spbb[1,2]Spaa[1,3]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]-135I Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spaa[3,6]-45/32I Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spaa[4,6]+35/16I Spbb[1,2]Spaa[1,3]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]^2Spaa[2,6]^2Spaa[3,6]^2Spbb[3,6]+325/16I Spaa[1,3]Spaa[1,6]Spbb[1,6]^4Spbb[2,4]^3Spaa[2,6]^2Spaa[3,6]Spaa[4,6]+155/8I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^2-4465/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^3Spbb[4,6]-675/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^3Spbb[3,4]+315/4I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]+4575/16I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spaa[3,6]Spbb[4,6]-1815/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+2185/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spaa[4,6]Spbb[4,6]-565/16I Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[4,6]-225/32I Spbb[1,2]Spaa[1,3]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2-55/16I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[4,6]+145/8I Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-3145/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]+10I Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]-375/32I Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[4,6]^2Spbb[4,6]-315/32I Spbb[1,2]Spaa[1,3]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]+65/32I Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^3Spbb[3,6]+5/16I Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-45/32I Spaa[1,3]Spaa[1,6]Spbb[1,6]^4Spbb[2,4]^2Spaa[2,6]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]+695/32I Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]^2Spaa[2,6]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]+75/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[3,4]^4Spbb[3,4]^3-2125/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spaa[3,4]^4Spbb[3,4]^2+85/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]-4825/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]Spaa[3,6]Spbb[4,6]+805/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spbb[2,6]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]-2245/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]-1225/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]Spaa[4,6]Spbb[4,6]+375/32I Spaa[1,3]Spbb[1,4]^4Spaa[1,6]Spbb[2,6]Spaa[3,4]^3Spbb[3,4]^2Spaa[4,6]-265/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^2-625/16I Spaa[1,3]Spbb[1,3]^3Spbb[1,4]Spaa[1,6]Spbb[2,4]Spaa[3,4]^2Spaa[3,6]^2Spbb[4,6]^2+215/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[4,6]-2355/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[4,6]+235/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]+25/8I Spbb[1,2]Spaa[1,3]Spaa[1,6]Spbb[1,6]^3Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^3-1265/32I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,6]^3Spbb[4,6]^2+75/8I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]-185/32I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]+95/4I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3+65/4I Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3+5/8I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2-1405/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2-365/32I Spbb[1,2]Spaa[1,3]Spaa[1,6]Spbb[1,6]^3Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]-5/16I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]-5/8I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^4Spbb[4,6]-5/2I Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]+25/16I Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]^3Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^4-35/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]-245/32I Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]Spbb[3,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]-5/16I Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^3Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^3Spaa[4,6]-45/4I Spaa[1,3]Spaa[1,6]Spbb[1,6]^4Spbb[2,4]Spbb[3,4]^2Spaa[3,6]^3Spaa[4,6]-205/8I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]Spaa[2,6]Spbb[3,4]+65/2I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]^2Spaa[2,6]-555/64I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^4Spbb[2,3]^2Spbb[3,4]^2Spaa[3,6]-235/4I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]+1115/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]^2Spaa[3,6]-4055/32I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spbb[3,4]+405/4I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]-35/16I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]Spbb[3,4]^2Spaa[3,6]-7275/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]+4425/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,6]+175/16I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[2,6]^2Spbb[3,6]-2545/32I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2+1815/16I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]-185/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]-55/16I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]Spbb[3,6]+1265/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,6]Spbb[3,6]-195/16I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^3Spbb[2,3]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]-2075/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]+1175/8I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]-135/8I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^3Spaa[3,4]Spaa[3,6]+175/16I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[3,4]^2Spaa[3,6]^2Spbb[3,6]-655/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]-245/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^2+105/4I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[3,6]^2Spbb[3,6]+1535/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2-515/16I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spbb[2,6]Spaa[3,6]^2-4895/32I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spbb[3,4]+1955/16I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]+2815/64I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[3,4]^2Spaa[3,6]-4865/16I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^3Spbb[3,4]Spaa[3,6]+2535/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[3,6]-415/16I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2Spbb[3,6]-6475/32I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]^2+4045/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spbb[3,4]+2085/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^4Spaa[2,6]Spaa[3,4]-1575/32I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spbb[3,4]Spaa[3,6]Spbb[3,6]-1835/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,6]Spbb[3,6]-285/8I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]-2035/16I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]+4215/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spbb[3,4]Spaa[3,6]-75/4I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^4Spaa[3,4]Spaa[3,6]-1445/32I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spbb[3,4]^2Spaa[3,6]^2Spbb[3,6]+555/32I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,6]Spbb[3,4]^3Spaa[3,6]^2-1605/16I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+1355/16I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^2-35/4I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,6]^2Spbb[3,6]-65/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^2-535/16I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spbb[2,6]Spaa[3,6]^2+3305/32I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spbb[3,6]-995/16I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spbb[3,6]-125/8I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^2-1695/32I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^3-1605/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2+3525/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spbb[3,4]+25/4I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,4]^2+945/16I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]Spbb[3,6]+1795/8I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]-4475/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spaa[3,6]Spbb[3,6]+215/16I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]^2-1335/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^2+95/64I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^2Spaa[3,4]^2Spbb[3,4]^4Spaa[3,6]-1875/16I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]+1105/8I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]+685/32I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]^2Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+595/32I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^2Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^2Spbb[3,6]+4225/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spbb[3,6]-65/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^2+1055/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]-95/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2-1665/32I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]^2Spbb[2,4]^3Spaa[3,4]Spaa[3,6]^2Spbb[3,6]-75/4I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+465/16I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^2Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]^2+295/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]^2-1205/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]-565/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[3,6]^3Spbb[3,6]^2+85/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]+365/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^3+175/16I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,6]^3Spbb[3,6]-185/32I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]^2Spbb[2,4]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3+855/16I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^4Spaa[2,6]-2645/16I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^3Spbb[3,4]Spaa[3,6]+6965/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^4Spaa[3,6]-5/2I Spbb[1,2]^2Spaa[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]^2+205/4I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spbb[3,4]+1945/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,4]+7215/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spbb[3,4]Spaa[3,6]-2715/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,6]+3815/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]-6445/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spbb[3,4]Spaa[3,6]+4575/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[3,4]Spaa[3,6]+615/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^2+3045/16I Spbb[1,2]^2Spaa[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spbb[3,4]^2Spaa[3,6]^2-1725/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^2-1725/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spbb[3,4]Spaa[3,6]^2-805/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spbb[2,6]Spaa[3,6]^2+385/16I Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[3,6]^2-2565/16I Spbb[1,2]^2Spaa[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spbb[3,4]+4005/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^4Spaa[2,6]^2Spaa[3,4]+1565/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,6]Spbb[3,6]+1005/64I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2+1135/8I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spbb[3,4]+5535/64I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^4Spaa[2,6]Spaa[3,4]^2-1855/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]-15/8I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]-2115/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^4Spaa[2,6]Spaa[3,4]Spaa[3,6]-1495/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+945/8I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,6]^2Spbb[3,6]+235/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]+685/2I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]-6865/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]Spaa[3,6]-305/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^2+3665/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^2+2415/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2-3815/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2-925/32I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spaa[3,6]^2Spbb[4,6]-2285/16I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+185/2I Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-2355/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]+195/16I Spbb[1,2]^2Spaa[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,6]Spbb[3,4]^3Spaa[3,6]^3+165/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^3+985/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^3Spbb[3,6]-1025/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^3-1535/32I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,6]Spaa[3,6]^3Spbb[4,6]+1405/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3+145/4I Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,6]^3Spbb[3,6]-245/8I Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^3-495/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^3Spaa[2,6]^3Spaa[3,4]Spbb[3,6]-2485/16I Spbb[1,2]^2Spaa[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]^2+3525/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]+1855/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]^4Spaa[2,6]^2Spaa[3,4]^2+475/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]-1265/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spaa[3,6]Spbb[3,6]+155/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,6]^2Spbb[3,6]^2+45/16I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^3-15/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^2+3965/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^3Spbb[3,4]-3615/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]+745/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]+95/8I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spaa[3,6]Spbb[4,6]+805/8I Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]-25/4I Spbb[1,2]^2Spaa[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spbb[3,6]-1415/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+345/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]-55/4I Spbb[1,2]^2Spaa[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]^2+145/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^3Spbb[3,6]^2+35/16I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[3,4]^3Spbb[3,4]^4Spaa[3,6]-15/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]+2205/16I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]-235/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,6]Spaa[2,3]Spaa[3,4]^2Spbb[3,4]^4Spaa[3,6]^2-115/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^2+5/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^2-825/32I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[4,6]+1395/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2-1095/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2-255/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,6]Spaa[2,3]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^3Spbb[3,6]-2025/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]+45/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^3-805/16I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]+50I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]+55/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3-1255/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]+1845/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3-275/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,6]Spaa[2,3]Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]^2-395/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]^2+205/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]+155/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[3,6]^4Spbb[3,6]^2+55/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]-45/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^4+2045/16I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,4]^4Spbb[2,4]^4Spaa[3,6]+405/8I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^4Spaa[2,6]Spaa[3,4]-445/16I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]^3Spbb[2,4]^4Spaa[2,6]Spaa[3,6]+2045/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^3Spaa[3,4]Spbb[3,4]Spaa[3,6]+2835/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^4Spaa[3,4]Spaa[3,6]-225/4I Spaa[1,3]Spbb[1,4]^3Spaa[2,4]^3Spbb[2,4]^4Spaa[3,4]Spaa[4,6]-2955/16I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^2-1445/16I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]^3Spbb[2,4]^3Spbb[3,4]Spaa[3,6]^2+4815/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^3Spbb[2,6]Spaa[3,6]^2-1195/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]^3Spbb[2,4]^4Spaa[3,6]^2+975/4I Spaa[1,3]Spbb[1,4]^3Spaa[2,4]^3Spbb[2,4]^3Spbb[2,6]Spaa[3,6]Spaa[4,6]-4205/32I Spaa[1,3]Spbb[1,4]^2Spbb[1,6]Spaa[2,4]^3Spbb[2,4]^4Spaa[3,6]Spaa[4,6]+485/4I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]^2Spaa[3,4]-175/32I Spbb[1,2]Spaa[1,3]Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]^2Spaa[3,6]+1095/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spbb[3,4]+4245/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,4]^2-5655/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]+485/4I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,4]Spaa[3,6]-4565/32I Spaa[1,3]Spbb[1,4]^2Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,4]Spaa[4,6]-975/32I Spbb[1,2]Spaa[1,3]Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spbb[3,4]Spaa[3,6]^2+105/32I Spaa[1,3]Spbb[1,3]Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,6]^2+2055/16I Spaa[1,3]Spbb[1,4]Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,6]Spaa[4,6]-2215/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]-2295/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]Spaa[3,6]-3765/32I Spaa[1,3]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]Spaa[4,6]+45/4I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2-2835/8I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2+1185/16I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spaa[3,6]^2Spbb[4,6]-9435/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+5255/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+905/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]-5/32I Spaa[1,3]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]+565/16I Spaa[1,3]Spbb[1,4]^2Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]-1435/16I Spaa[1,3]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spaa[4,6]^2Spbb[4,6]-555/64I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^3+275/8I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^3-1125/64I Spbb[1,2]Spaa[1,3]Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[3,4]^2Spaa[3,6]^3-1055/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,6]^3Spbb[4,6]-165/8I Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,6]^3Spbb[4,6]-215/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3+785/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^3-465/8I Spaa[1,3]Spbb[1,3]Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]^3Spbb[3,4]Spaa[3,6]^3-65/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+1875/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-715/32I Spaa[1,3]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^2Spaa[4,6]-895/16I Spaa[1,3]Spbb[1,4]^2Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]+190I Spaa[1,3]Spbb[1,4]Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]^3Spbb[3,4]Spaa[3,6]^2Spaa[4,6]+1915/16I Spaa[1,3]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]+165/32I Spbb[1,2]Spaa[1,3]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^4Spaa[2,6]^3Spaa[3,4]+325/4I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]+765/4I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^4Spaa[2,6]^2Spaa[3,4]^2+595/16I Spbb[1,2]Spaa[1,3]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]-30I Spaa[1,3]Spbb[1,3]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^4Spaa[2,6]^2Spaa[3,4]Spaa[3,6]-2845/32I Spaa[1,3]Spbb[1,4]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^4Spaa[2,6]^2Spaa[3,4]Spaa[4,6]-545/32I Spbb[1,2]Spaa[1,3]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,6]^2Spbb[3,6]+595/32I Spaa[1,3]Spbb[1,6]^3Spaa[2,4]Spbb[2,4]^4Spaa[2,6]^2Spaa[3,6]Spaa[4,6]+45/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^2+475/2I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^3Spbb[3,4]+4965/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]+365/4I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spaa[3,6]Spbb[4,6]-5175/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]-1345/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spaa[4,6]Spbb[4,6]-5355/32I Spaa[1,3]Spbb[1,4]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[4,6]+1115/8I Spbb[1,2]Spaa[1,3]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2+155/4I Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[4,6]-525/32I Spaa[1,3]Spbb[1,3]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-1225/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]-1345/16I Spaa[1,3]Spbb[1,4]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]-2815/32I Spaa[1,3]Spbb[1,4]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spaa[4,6]^2Spbb[4,6]+165/16I Spbb[1,2]Spaa[1,3]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]-965/32I Spaa[1,3]Spbb[1,3]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,6]^3Spbb[3,6]+85/32I Spaa[1,3]Spbb[1,6]^3Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]+195/16I Spaa[1,3]Spbb[1,4]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]+135/8I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]-120I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]-405/16I Spaa[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]^2Spaa[4,6]-265/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^2+945/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^2-6015/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[4,6]+3345/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2-1415/4I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2-8095/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]+375/16I Spaa[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spaa[4,6]-1795/32I Spaa[1,3]Spbb[1,4]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spaa[4,6]-895/32I Spaa[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[4,6]^2Spbb[4,6]-205/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^3+3115/32I Spbb[1,2]Spaa[1,3]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^3-85/2I Spaa[1,3]Spbb[1,3]^3Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]^3Spbb[4,6]^2-1645/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]+145/16I Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]-25/2I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3+565/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3-1425/32I Spaa[1,3]Spbb[1,3]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3-25/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2-225/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-15/4I Spaa[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spaa[4,6]+245/8I Spbb[1,2]Spaa[1,3]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]-375/16I Spbb[1,2]Spaa[1,3]Spbb[1,6]^2Spaa[2,4]Spbb[2,6]Spbb[3,4]^3Spaa[3,6]^4+15/4I Spaa[1,3]Spbb[1,3]^3Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,6]^4Spbb[4,6]^2-75/16I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^4Spbb[4,6]-205/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,6]^4Spbb[3,6]Spbb[4,6]+275/16I Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^4Spbb[4,6]-335/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^4-475/16I Spaa[1,3]Spbb[1,3]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^4Spbb[3,6]+1075/32I Spaa[1,3]Spbb[1,3]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^4-655/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^2-345/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^2+25/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]+945/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]-305/8I Spaa[1,3]Spbb[1,3]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]-35/32I Spaa[1,3]Spbb[1,4]^2Spbb[1,6]Spaa[2,4]Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^3Spaa[4,6]+405/16I Spaa[1,3]Spbb[1,4]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^3Spaa[4,6]-955/32I Spaa[1,3]Spbb[1,6]^3Spaa[2,4]Spbb[2,4]^2Spbb[3,4]^2Spaa[3,6]^3Spaa[4,6]-815/32I Spbb[1,2]Spaa[1,3]Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]^3Spaa[3,4]^2Spbb[3,4]+1045/32I Spaa[1,3]Spbb[1,3]Spbb[1,6]^2Spbb[2,4]^4Spaa[2,6]^3Spaa[3,4]^2+325/16I Spbb[1,2]Spaa[1,3]Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]^3Spaa[3,4]Spaa[3,6]Spbb[3,6]+65/32I Spaa[1,3]Spbb[1,6]^3Spbb[2,4]^4Spaa[2,6]^3Spaa[3,4]Spaa[4,6]+15/16I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]^3Spbb[3,4]^2-25/4I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^3Spbb[4,6]+3245/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^3Spbb[3,4]-3245/64I Spbb[1,2]Spaa[1,3]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]-65/8I Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^2Spaa[3,6]Spbb[4,6]+395/32I Spaa[1,3]Spbb[1,3]Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+2265/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^2Spaa[4,6]Spbb[4,6]-445/8I Spaa[1,3]Spbb[1,4]Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]Spaa[4,6]-165/16I Spbb[1,2]Spaa[1,3]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+1115/32I Spaa[1,3]Spbb[1,3]Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spaa[3,6]^2Spbb[3,6]+5/8I Spaa[1,3]Spbb[1,3]Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]+115/8I Spaa[1,3]Spbb[1,6]^3Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]+65/32I Spaa[1,3]Spbb[1,4]Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spaa[4,6]^2Spbb[4,6]-5/32I Spbb[1,2]Spaa[1,3]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[3,6]^3Spbb[3,6]^2+325/32I Spaa[1,3]Spbb[1,6]^3Spbb[2,4]^3Spaa[2,6]^2Spaa[3,6]Spaa[4,6]^2Spbb[4,6]-5/16I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]^4Spbb[3,4]^3+1995/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^4Spbb[3,4]^2-25/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]+385/4I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^3Spbb[3,4]Spaa[3,6]Spbb[4,6]+8445/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]+3915/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^3Spbb[3,4]Spaa[4,6]Spbb[4,6]-1025/32I Spaa[1,3]Spbb[1,4]^2Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^2Spaa[4,6]-905/32I Spbb[1,2]Spaa[1,3]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^2+145/16I Spaa[1,3]Spbb[1,3]^3Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spaa[3,6]^2Spbb[4,6]^2-545/16I Spaa[1,3]Spbb[1,4]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spaa[4,6]-30I Spaa[1,3]Spbb[1,4]^2Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[4,6]^2Spbb[4,6]-785/32I Spbb[1,2]Spaa[1,3]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]+235/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]+5/32I Spaa[1,3]Spbb[1,3]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]-15/8I Spbb[1,2]Spaa[1,3]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]^2-5/32I Spaa[1,3]Spbb[1,3]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^4Spbb[3,6]^2+325/32I Spaa[1,3]Spbb[1,6]^3Spbb[2,4]^2Spaa[2,6]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]Spaa[4,6]-115/16I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[3,4]^4Spbb[3,4]^4Spaa[3,6]+205/2I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^4Spbb[3,4]^3Spaa[3,6]+5/16I Spaa[1,3]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]^4Spbb[3,4]^3Spaa[4,6]-235/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,4]^3Spbb[3,4]^4Spaa[3,6]^2+1615/16I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]-25/4I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,6]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]^2+425/4I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]^2+1655/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]-125/16I Spaa[1,3]Spbb[1,4]^3Spbb[2,6]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]Spaa[4,6]+65/8I Spaa[1,3]Spbb[1,4]^2Spbb[1,6]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]Spaa[4,6]+25/16I Spaa[1,3]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[4,6]^2Spbb[4,6]+15/64I Spbb[1,2]Spaa[1,3]Spbb[1,6]^2Spaa[3,4]^2Spbb[3,4]^4Spaa[3,6]^3-1215/32I Spaa[1,3]Spbb[1,3]^3Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^3Spbb[4,6]^2-275/64I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^3Spbb[4,6]-1205/64I Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^3Spbb[4,6]+35/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-645/32I Spbb[1,2]Spaa[1,3]Spbb[1,6]^2Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^4Spbb[3,6]+15/4I Spaa[1,3]Spbb[1,3]^3Spbb[2,4]Spaa[3,4]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]^2-145/32I Spaa[1,3]Spbb[1,3]^3Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^4Spbb[4,6]^2+305/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]-35/2I Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^4Spbb[4,6]+5/16I Spaa[1,3]Spbb[1,3]Spbb[1,6]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]-125/16I Spaa[1,3]Spbb[1,3]Spbb[1,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^4-655/32I Spaa[1,3]Spbb[1,3]^3Spbb[2,4]Spaa[3,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^3-85/32I Spbb[1,2]Spaa[1,3]Spbb[1,6]^2Spbb[3,4]^2Spaa[3,6]^5Spbb[3,6]^2-5/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^5Spbb[3,6]Spbb[4,6]-15/16I Spaa[1,3]Spbb[1,3]Spbb[1,6]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]^5Spbb[3,6]^2+55/32I Spaa[1,3]Spbb[1,3]Spbb[1,6]^2Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^5Spbb[3,6]+5/8I Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^4Spaa[4,6]Spbb[4,6]^2+105/32I Spaa[1,3]Spbb[1,3]Spbb[1,6]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]Spaa[4,6]Spbb[4,6]-25/4I Spaa[1,3]Spbb[1,3]Spbb[1,6]^2Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^4Spaa[4,6]Spbb[4,6]+695/32I Spaa[1,3]Spbb[1,6]^3Spbb[2,4]Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]Spaa[4,6]-185/16I Spaa[1,3]Spbb[1,6]^3Spbb[2,6]Spbb[3,4]^3Spaa[3,6]^4Spaa[4,6]+25/16I Spaa[1,4]^3Spbb[1,4]^6Spaa[1,6]Spbb[2,4]Spaa[3,4]^2+95/64I Spaa[1,4]^3Spbb[1,4]^5Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2-465/32I Spaa[1,4]^2Spbb[1,4]^5Spaa[1,6]^2Spbb[1,6]Spbb[2,4]Spaa[3,4]^2-965/32I Spaa[1,4]^2Spbb[1,4]^5Spaa[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2-1015/32I Spaa[1,4]^2Spbb[1,4]^4Spaa[1,6]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2+25/8I Spaa[1,4]^2Spbb[1,4]^5Spaa[1,6]Spbb[2,4]Spaa[3,4]^2Spaa[4,6]Spbb[4,6]-35/2I Spaa[1,4]^2Spbb[1,4]^4Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2-655/32I Spaa[1,4]^2Spbb[1,4]^3Spbb[1,6]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^2+95/32I Spaa[1,4]^2Spbb[1,4]^4Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spaa[4,6]Spbb[4,6]-55/16I Spaa[1,4]Spbb[1,4]^5Spaa[1,6]^3Spbb[1,6]Spbb[2,6]Spaa[3,4]^2-185/32I Spaa[1,4]Spbb[1,4]^4Spaa[1,6]^3Spbb[1,6]^2Spbb[2,4]Spaa[3,4]^2-275/16I Spaa[1,4]Spbb[1,4]^5Spaa[1,6]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]^2-905/32I Spaa[1,4]Spbb[1,4]^4Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2-2735/64I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2-275/16I Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]^2Spbb[2,4]Spaa[3,4]^3Spbb[4,6]-565/32I Spaa[1,4]Spbb[1,4]^4Spaa[1,6]^2Spbb[1,6]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]-465/32I Spaa[1,4]Spbb[1,4]^4Spaa[1,6]^2Spbb[1,6]Spbb[2,4]Spaa[3,4]^2Spaa[4,6]Spbb[4,6]-1625/32I Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]^2-195/2I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2-475/16I Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]-965/32I Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spaa[4,6]Spbb[4,6]-765/16I Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^2-2375/32I Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^3Spbb[4,6]-605/16I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^3Spbb[3,4]-1015/32I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spaa[4,6]Spbb[4,6]+25/16I Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spbb[2,4]Spaa[3,4]^4Spbb[3,4]^2+25/16I Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spbb[2,4]Spaa[3,4]^2Spaa[4,6]^2Spbb[4,6]^2-1165/64I Spaa[1,4]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,4]^2-605/16I Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]^4Spaa[2,6]^2Spaa[3,4]^2-445/32I Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^3Spbb[3,4]-35/2I Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spaa[4,6]Spbb[4,6]-85/4I Spaa[1,4]Spbb[1,4]Spbb[1,6]^2Spbb[2,4]^4Spaa[2,6]^3Spaa[3,4]^2+975/8I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^3Spbb[4,6]-135/8I Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^3Spbb[3,4]-655/32I Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^2Spaa[4,6]Spbb[4,6]-45/64I Spaa[1,4]Spbb[1,4]^3Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^4Spbb[3,4]^2+95/64I Spaa[1,4]Spbb[1,4]^3Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spaa[4,6]^2Spbb[4,6]^2-25/8I Spbb[1,4]^4Spaa[1,6]^4Spbb[1,6]^2Spbb[2,6]Spaa[3,4]^2+375/32I Spbb[1,4]^3Spaa[1,6]^4Spbb[1,6]^3Spbb[2,4]Spaa[3,4]^2+5/16I Spbb[1,4]^3Spaa[1,6]^4Spbb[1,6]^3Spbb[2,6]Spaa[3,4]Spaa[3,6]+45/32I Spbb[1,4]^2Spaa[1,6]^4Spbb[1,6]^4Spbb[2,4]Spaa[3,4]Spaa[3,6]-55/16I Spbb[1,4]^5Spaa[1,6]^3Spaa[2,4]Spbb[2,6]^2Spaa[3,4]^2-305/16I Spbb[1,4]^4Spaa[1,6]^3Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]^2+495/16I Spbb[1,4]^3Spaa[1,6]^3Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2-105/16I Spbb[1,4]^4Spaa[1,6]^3Spbb[1,6]Spaa[2,4]Spbb[2,6]^2Spaa[3,4]Spaa[3,6]+125/4I Spbb[1,4]^3Spaa[1,6]^3Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spaa[3,6]-175/8I Spbb[1,4]^2Spaa[1,6]^3Spbb[1,6]^3Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]+5/8I Spbb[1,4]^3Spaa[1,6]^3Spbb[1,6]^2Spaa[2,4]Spbb[2,6]^2Spaa[3,6]^2+45/16I Spbb[1,4]^2Spaa[1,6]^3Spbb[1,6]^3Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,6]^2-25/16I Spbb[1,4]Spaa[1,6]^3Spbb[1,6]^4Spaa[2,4]Spbb[2,4]^2Spaa[3,6]^2+475/32I Spbb[1,4]^2Spaa[1,6]^3Spbb[1,6]^3Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2+25/16I Spbb[1,4]Spaa[1,6]^3Spbb[1,6]^4Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[3,6]-55/16I Spbb[1,3]Spbb[1,4]^4Spaa[1,6]^3Spbb[2,6]Spaa[3,4]^3Spbb[4,6]-825/32I Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^3Spbb[1,6]Spbb[2,4]Spaa[3,4]^3Spbb[4,6]-55/16I Spbb[1,4]^4Spaa[1,6]^3Spbb[1,6]Spbb[2,6]Spaa[3,4]^3Spbb[3,4]-235/32I Spbb[1,4]^3Spaa[1,6]^3Spbb[1,6]^2Spbb[2,4]Spaa[3,4]^3Spbb[3,4]-135/16I Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^3Spbb[1,6]Spbb[2,6]Spaa[3,4]^2Spaa[3,6]Spbb[4,6]+195/8I Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^3Spbb[1,6]^2Spbb[2,4]Spaa[3,4]^2Spaa[3,6]Spbb[4,6]-25/8I Spbb[1,4]^3Spaa[1,6]^3Spbb[1,6]^2Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+375/32I Spbb[1,4]^2Spaa[1,6]^3Spbb[1,6]^3Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]-55/16I Spbb[1,4]^4Spaa[1,6]^3Spbb[1,6]Spbb[2,6]Spaa[3,4]^2Spaa[4,6]Spbb[4,6]+165/16I Spbb[1,4]^3Spaa[1,6]^3Spbb[1,6]^2Spbb[2,4]Spaa[3,4]^2Spaa[4,6]Spbb[4,6]-5/4I Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^3Spbb[1,6]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[4,6]+205/32I Spbb[1,3]Spbb[1,4]Spaa[1,6]^3Spbb[1,6]^3Spbb[2,4]Spaa[3,4]Spaa[3,6]^2Spbb[4,6]+5/16I Spbb[1,4]^2Spaa[1,6]^3Spbb[1,6]^3Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+45/32I Spbb[1,4]Spaa[1,6]^3Spbb[1,6]^4Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+5/16I Spbb[1,4]^3Spaa[1,6]^3Spbb[1,6]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]+45/32I Spbb[1,4]^2Spaa[1,6]^3Spbb[1,6]^3Spbb[2,4]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]-1805/32I Spbb[1,4]^4Spaa[1,6]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,4]^2+5585/32I Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]^2-185/16I Spbb[1,4]^4Spaa[1,6]^2Spaa[2,4]^2Spbb[2,4]Spbb[2,6]^2Spaa[3,4]Spaa[3,6]+115/32I Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]+4645/32I Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spaa[3,6]-55/16I Spbb[1,4]^4Spaa[1,6]^2Spaa[2,4]^2Spbb[2,6]^3Spaa[3,6]^2+915/32I Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,4]^2Spbb[2,4]Spbb[2,6]^2Spaa[3,6]^2-25/16I Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,6]^2-595/32I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spaa[2,4]^2Spbb[2,4]^3Spaa[3,6]^2+35/8I Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2+55/8I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spaa[3,6]+15/4I Spaa[1,6]^2Spbb[1,6]^4Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,6]^2+755/32I Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^3Spbb[4,6]-65/16I Spbb[1,4]^4Spaa[1,6]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]^3Spbb[3,4]-225/32I Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]-235/8I Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]^2Spaa[3,6]Spbb[4,6]+5/2I Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spaa[3,6]Spbb[4,6]+585/32I Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+95/32I Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]-275/16I Spbb[1,4]^4Spaa[1,6]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]^2Spaa[4,6]Spbb[4,6]+625/32I Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spaa[4,6]Spbb[4,6]-35/4I Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^2Spaa[2,4]Spbb[2,6]^2Spaa[3,4]Spaa[3,6]^2Spbb[4,6]+155/4I Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[4,6]-515/32I Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]^2Spbb[4,6]+615/32I Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-235/16I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-55/16I Spbb[1,4]^4Spaa[1,6]^2Spaa[2,4]Spbb[2,6]^2Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]+615/32I Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]-265/16I Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]-15/4I Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,6]^2Spaa[3,6]^3Spbb[4,6]+115/16I Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,6]^3Spbb[4,6]+15/8I Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^3Spaa[2,4]Spbb[2,4]^2Spaa[3,6]^3Spbb[4,6]-5/8I Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3-45/16I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3+85/16I Spaa[1,6]^2Spbb[1,6]^4Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^3+5/16I Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,6]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+45/32I Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+5/32I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spaa[2,4]Spbb[2,4]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+435/32I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^2-15/4I Spaa[1,6]^2Spbb[1,6]^4Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spaa[3,6]-425/16I Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^3Spbb[3,4]+685/32I Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spaa[3,6]Spbb[4,6]+255/32I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+65/8I Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spaa[4,6]Spbb[4,6]-15/8I Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[4,6]-115/32I Spaa[1,6]^2Spbb[1,6]^4Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-5/32I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]-35/4I Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[2,4]Spaa[3,4]^4Spbb[3,4]Spbb[4,6]+25/16I Spbb[1,4]^4Spaa[1,6]^2Spbb[2,6]Spaa[3,4]^4Spbb[3,4]^2-285/16I Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]^2Spbb[2,4]Spaa[3,4]^3Spaa[3,6]Spbb[4,6]^2-25/16I Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[2,6]Spaa[3,4]^3Spbb[3,4]Spaa[3,6]Spbb[4,6]+55/16I Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]Spaa[3,6]Spbb[4,6]+25/16I Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spbb[2,6]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]-275/16I Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[2,4]Spaa[3,4]^3Spaa[4,6]Spbb[4,6]^2-85/16I Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]^2Spbb[2,6]Spaa[3,4]^2Spaa[3,6]^2Spbb[4,6]^2+385/32I Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spbb[2,4]Spaa[3,4]^2Spaa[3,6]^2Spbb[4,6]^2-25/8I Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[4,6]+225/16I Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[4,6]-55/16I Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[2,6]Spaa[3,4]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]^2+145/16I Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]Spbb[2,4]Spaa[3,4]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]^2-15/4I Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]^3Spbb[4,6]^2+115/16I Spbb[1,3]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[2,4]Spaa[3,4]Spaa[3,6]^3Spbb[4,6]^2-35/16I Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]+35/16I Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]-5/16I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3-45/32I Spaa[1,6]^2Spbb[1,6]^4Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3-25/16I Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2+5I Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,4]Spaa[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2+115/8I Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^3Spbb[2,4]^4Spaa[3,4]^2-255/16I Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^3Spbb[2,4]^3Spbb[2,6]Spaa[3,4]Spaa[3,6]+1415/8I Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]^3Spbb[2,4]^4Spaa[3,4]Spaa[3,6]+85/8I Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^3Spbb[2,4]^2Spbb[2,6]^2Spaa[3,6]^2+1135/8I Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]^3Spbb[2,4]^3Spbb[2,6]Spaa[3,6]^2-5015/32I Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]^3Spbb[2,4]^4Spaa[3,6]^2+35/8I Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,4]^2+5545/32I Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,4]Spaa[3,6]+25/16I Spaa[1,6]Spbb[1,6]^3Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,6]^2-495/32I Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]^3Spbb[3,4]+7655/32I Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]^2Spaa[3,6]Spbb[4,6]+455/32I Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+3925/32I Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]Spaa[3,6]-305/16I Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]^2Spaa[4,6]Spbb[4,6]+695/32I Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[4,6]+3705/32I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spaa[3,6]^2Spbb[4,6]+565/16I Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+155/32I Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+795/8I Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-95/16I Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]+4505/32I Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]-145/32I Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spbb[2,6]^2Spaa[3,6]^3Spbb[4,6]+65/8I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,6]^3Spbb[4,6]+295/16I Spbb[1,3]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[3,6]^3Spbb[4,6]+5/2I Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,6]^3Spbb[3,4]Spaa[3,6]^3-35/32I Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3-55/2I Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^3+85/4I Spaa[1,6]Spbb[1,6]^3Spaa[2,4]^2Spbb[2,4]^3Spbb[3,4]Spaa[3,6]^3+145/16I Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spbb[2,6]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+175/32I Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-365/32I Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+125/16I Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^4Spaa[2,6]^2Spaa[3,4]^2-175/16I Spaa[1,6]Spbb[1,6]^3Spaa[2,4]Spbb[2,4]^4Spaa[2,6]^2Spaa[3,4]Spaa[3,6]-5995/16I Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^3Spbb[4,6]-765/32I Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^3Spbb[3,4]+215/8I Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]-385/32I Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spaa[4,6]Spbb[4,6]-495/16I Spbb[1,3]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[4,6]-385/16I Spaa[1,6]Spbb[1,6]^3Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+95/16I Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]-125/32I Spaa[1,6]Spbb[1,6]^3Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,6]^3Spbb[3,6]+15/8I Spaa[1,6]Spbb[1,6]^3Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+125/16I Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^4Spbb[3,4]^2+375/32I Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]Spaa[3,6]Spbb[4,6]+15I Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]+35/16I Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]+115/32I Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]Spaa[4,6]Spbb[4,6]+45/4I Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spaa[3,6]^2Spbb[4,6]^2+805/16I Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[4,6]+255/16I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[4,6]+185/32I Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,6]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2+305/16I Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2-5/32I Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]^2+65/4I Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]-215/32I Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spaa[3,6]^3Spbb[4,6]^2+195/16I Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]^3Spbb[4,6]^2+55/32I Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]+65/32I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]-225/16I Spbb[1,3]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]+15/8I Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3-65/16I Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3-415/32I Spaa[1,6]Spbb[1,6]^3Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3+135/16I Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2+35/4I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2+55/16I Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+5/16I Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,6]^4Spbb[4,6]^2+65/32I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^4Spbb[4,6]-5/32I Spbb[1,3]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,6]^4Spbb[3,6]Spbb[4,6]-115/32I Spbb[1,3]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^4Spbb[4,6]+25/16I Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^4-135/32I Spaa[1,6]Spbb[1,6]^3Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^4Spbb[3,6]-35/32I Spaa[1,6]Spbb[1,6]^3Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^4-15/8I Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spbb[2,6]^2Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^2+115/32I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^2-5/16I Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]-45/32I Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]+55/32I Spaa[1,6]Spbb[1,6]^3Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]+155/16I Spaa[1,6]Spbb[1,6]^3Spbb[2,4]^4Spaa[2,6]^3Spaa[3,4]^2+375/16I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^3Spbb[4,6]-395/32I Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^3Spbb[3,4]+465/32I Spbb[1,3]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^2Spaa[3,6]Spbb[4,6]+245/32I Spaa[1,6]Spbb[1,6]^3Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+235/32I Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^2Spaa[4,6]Spbb[4,6]+35/8I Spaa[1,6]Spbb[1,6]^3Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spaa[3,6]^2Spbb[3,6]-15/8I Spaa[1,6]Spbb[1,6]^3Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]-105/32I Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spaa[3,6]^2Spbb[4,6]^2+5/32I Spbb[1,3]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]+5/2I Spaa[1,6]Spbb[1,6]^3Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]+15/8I Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spaa[3,4]^5Spbb[3,4]^3+205/16I Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[3,4]^4Spbb[3,4]^2Spaa[3,6]Spbb[4,6]+5/16I Spbb[1,4]^3Spaa[1,6]Spbb[2,6]Spaa[3,4]^4Spbb[3,4]^3Spaa[3,6]+25/16I Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,4]^4Spbb[3,4]^3Spaa[3,6]+25/8I Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spaa[3,4]^4Spbb[3,4]^2Spaa[4,6]Spbb[4,6]+525/32I Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]Spaa[3,6]^2Spbb[4,6]^2+75/16I Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[2,6]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]+215/16I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]+65/32I Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]^2+185/16I Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]^2+25/16I Spbb[1,4]^3Spaa[1,6]Spbb[2,6]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]-35/16I Spbb[1,3]^3Spaa[1,6]Spbb[2,4]Spaa[3,4]^2Spaa[3,6]^3Spbb[4,6]^3-5/8I Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^3Spbb[4,6]^2+55/16I Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^3Spbb[4,6]^2+5/4I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^3Spbb[4,6]-5/8I Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[2,4]Spaa[3,4]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^3+15/8I Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2+5/16I Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]^2+65/32I Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^4Spbb[4,6]^2-65/16I Spbb[1,3]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]+115/32I Spbb[1,3]Spaa[1,6]Spbb[1,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^4Spbb[4,6]+15/32I Spaa[1,6]Spbb[1,6]^3Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]-5/32I Spaa[1,6]Spbb[1,6]^3Spbb[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^4-15/8I Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^3+115/32I Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^3-5/32I Spbb[1,3]Spaa[1,6]Spbb[1,6]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^5Spbb[3,6]Spbb[4,6]+15/16I Spaa[1,6]Spbb[1,6]^3Spbb[2,4]Spbb[3,4]Spaa[3,6]^5Spbb[3,6]^2-15/16I Spaa[1,6]Spbb[1,6]^3Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^5Spbb[3,6]+225/32I Spbb[1,2]^2Spaa[2,3]^5Spbb[2,3]^3Spbb[2,4]^2Spaa[2,6]-165/32I Spbb[1,2]^2Spaa[2,3]^5Spbb[2,3]^3Spbb[2,4]Spbb[3,4]Spaa[3,6]+145/8I Spbb[1,2]Spbb[1,3]Spaa[2,3]^5Spbb[2,3]^3Spbb[2,4]^2Spaa[3,6]+45/4I Spbb[1,2]^2Spaa[2,3]^4Spbb[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]+145/32I Spbb[1,2]^2Spaa[2,3]^4Spbb[2,3]^2Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]+845/32I Spbb[1,2]Spbb[1,3]Spaa[2,3]^4Spbb[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,6]+625/32I Spbb[1,2]^2Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]-225/32I Spbb[1,2]Spbb[1,3]Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]-35/16I Spbb[1,2]^2Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,6]Spbb[3,6]-85/8I Spbb[1,2]^2Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]+305/8I Spbb[1,2]Spbb[1,3]Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]-105/16I Spbb[1,3]^2Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]^3Spaa[3,4]Spaa[3,6]-75/32I Spbb[1,2]^2Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]-15/32I Spbb[1,2]^2Spaa[2,3]^4Spbb[2,3]^2Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^2-15/4I Spbb[1,2]Spbb[1,3]Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]^2Spaa[3,6]^2Spbb[3,6]+55/16I Spbb[1,2]Spbb[1,3]Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2-15/16I Spbb[1,3]^2Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,6]^2+45/32I Spbb[1,2]^2Spaa[2,3]^3Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]-75/8I Spbb[1,2]^2Spaa[2,3]^3Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^3Spbb[3,4]Spaa[3,6]+725/32I Spbb[1,2]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[3,6]+145/8I Spbb[1,2]^2Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spbb[3,4]-10I Spbb[1,2]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^4Spaa[2,6]Spaa[3,4]+45/8I Spbb[1,2]^2Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,6]Spbb[3,6]+185/16I Spbb[1,2]^2Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]+245/32I Spbb[1,2]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spbb[3,4]Spaa[3,6]+35/16I Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^4Spaa[3,4]Spaa[3,6]+235/32I Spbb[1,2]^2Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+105/16I Spbb[1,2]^2Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^2+355/32I Spbb[1,2]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,6]^2Spbb[3,6]-1295/32I Spbb[1,2]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^2+85/8I Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spbb[2,6]Spaa[3,6]^2-525/32I Spbb[1,2]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spbb[3,6]+375/32I Spbb[1,2]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2-375/32I Spbb[1,2]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spbb[3,4]-185/32I Spbb[1,2]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]-1175/32I Spbb[1,2]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spaa[3,6]Spbb[3,6]-5/2I Spbb[1,2]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^2-155/32I Spbb[1,2]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]+125/8I Spbb[1,2]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]-85/8I Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+25/2I Spbb[1,2]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spbb[3,6]-55/32I Spbb[1,2]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^2-575/16I Spbb[1,2]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+5/4I Spbb[1,2]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2-5/16I Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-65/32I Spbb[1,2]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]^2+15/32I Spbb[1,2]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]-155/32I Spbb[1,2]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[3,6]^3Spbb[3,6]^2+65/16I Spbb[1,2]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]-15/16I Spbb[1,2]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^3+75/32I Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spbb[2,6]Spaa[3,6]^3Spbb[3,6]-55/32I Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3-45/16I Spbb[1,2]^2Spaa[2,3]^2Spaa[2,4]^3Spbb[2,4]^5Spaa[2,6]-1695/32I Spbb[1,2]^2Spaa[2,3]^2Spaa[2,4]^3Spbb[2,4]^4Spbb[3,4]Spaa[3,6]+1545/32I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]^3Spbb[2,4]^5Spaa[3,6]-25/16I Spbb[1,2]^2Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,4]Spbb[3,4]-35/16I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^5Spaa[2,6]Spaa[3,4]-15/8I Spbb[1,2]^2Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,6]Spbb[3,6]-555/32I Spbb[1,2]^2Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spbb[3,4]^2Spaa[3,6]-395/16I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[3,4]Spbb[3,4]Spaa[3,6]+535/16I Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^5Spaa[3,4]Spaa[3,6]+605/16I Spbb[1,2]^2Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^3Spbb[3,4]Spaa[3,6]^2Spbb[3,6]-155/8I Spbb[1,2]^2Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^2-185/8I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[3,6]^2Spbb[3,6]-1065/32I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^3Spbb[2,6]Spbb[3,4]Spaa[3,6]^2+55/2I Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^4Spbb[2,6]Spaa[3,6]^2-105/8I Spbb[1,2]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^4Spaa[2,6]^2Spaa[3,4]Spbb[3,6]-75/16I Spbb[1,2]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2+15/8I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^4Spaa[2,6]Spaa[3,4]^2Spbb[3,4]-95/32I Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^5Spaa[2,6]Spaa[3,4]^2-365/32I Spbb[1,2]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]-715/32I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^4Spaa[2,6]Spaa[3,4]Spaa[3,6]Spbb[3,6]-295/32I Spbb[1,2]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^2+225/32I Spbb[1,2]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]-95/8I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]-25/4I Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^4Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+415/32I Spbb[1,2]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spbb[3,6]+195/32I Spbb[1,2]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^2-455/16I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]-1565/32I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2+145/32I Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^4Spaa[3,4]Spaa[3,6]^2Spbb[3,6]+905/32I Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-115/8I Spbb[1,2]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^3Spbb[3,6]^2+125/32I Spbb[1,2]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]+15/16I Spbb[1,2]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,6]^2Spbb[3,4]^3Spaa[3,6]^3-65/4I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,6]^3Spbb[3,6]^2+20I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]-125/16I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^3+155/32I Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spbb[2,6]Spaa[3,6]^3Spbb[3,6]-5/8I Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3-215/8I Spbb[1,2]^2Spaa[2,3]^2Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]Spbb[3,6]+225/32I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^4Spaa[2,6]^2Spaa[3,4]^2Spbb[3,6]+145/32I Spbb[1,2]^2Spaa[2,3]^2Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spaa[3,6]Spbb[3,6]^2-15/16I Spbb[1,2]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^3+25/32I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^2-75/16I Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,4]^3Spbb[3,4]-175/16I Spbb[1,2]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spbb[3,6]-675/16I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[3,6]+105/16I Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,4]^2Spaa[3,6]Spbb[3,6]+145/32I Spbb[1,2]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]^2+15/2I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]^2-5/32I Spbb[1,2]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^3Spbb[3,6]^3+35/16I Spbb[1,2]^2Spaa[2,3]^2Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^4Spaa[3,6]-115/32I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]-185/32I Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^3Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]+55/4I Spbb[1,2]^2Spaa[2,3]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^2Spbb[3,6]-45/32I Spbb[1,2]^2Spaa[2,3]^2Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^4Spaa[3,6]^2-1195/32I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2Spbb[3,6]+35/32I Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+15/16I Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2+125/32I Spbb[1,2]^2Spaa[2,3]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]^2+5/16I Spbb[1,2]^2Spaa[2,3]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^3Spbb[3,6]+95/16I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]^2-85/16I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]-5/32I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,6]^2Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^3+15/32I Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^3Spaa[3,4]Spaa[3,6]^3Spbb[3,6]^2+15/4I Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]-25/16I Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3-85/32I Spbb[1,2]^2Spaa[2,3]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]^3+85/32I Spbb[1,2]^2Spaa[2,3]^2Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]^2-5/16I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,6]^4Spbb[3,6]^3+55/16I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]^2-55/16I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]+5/32I Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,6]^4Spbb[3,6]^2-25/32I Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^4Spbb[3,6]+25/32I Spbb[1,3]^2Spaa[2,3]^2Spbb[2,6]^3Spbb[3,4]^2Spaa[3,6]^4+1085/32I Spbb[1,2]Spbb[1,4]Spaa[2,3]Spaa[2,4]^4Spbb[2,4]^5Spaa[3,6]+25/32I Spbb[1,2]Spbb[1,4]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^5Spaa[2,6]Spaa[3,4]+155/16I Spbb[1,2]Spbb[1,6]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^5Spaa[2,6]Spaa[3,6]+195/32I Spbb[1,2]Spbb[1,4]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^4Spaa[3,4]Spbb[3,4]Spaa[3,6]+465/8I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^5Spaa[3,4]Spaa[3,6]-1205/32I Spbb[1,2]Spbb[1,4]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^3Spbb[2,6]Spbb[3,4]Spaa[3,6]^2+1385/32I Spbb[1,2]Spbb[1,6]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^4Spbb[3,4]Spaa[3,6]^2+1345/32I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^4Spbb[2,6]Spaa[3,6]^2-535/16I Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^5Spaa[3,6]^2-105/32I Spbb[1,2]Spbb[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^5Spaa[2,6]^2Spaa[3,4]+105/16I Spbb[1,2]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,4]^2Spbb[3,4]-35/16I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^5Spaa[2,6]Spaa[3,4]^2-375/8I Spbb[1,2]Spbb[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]+355/8I Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^5Spaa[2,6]Spaa[3,4]Spaa[3,6]+245/32I Spbb[1,2]Spbb[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,6]^2Spbb[3,6]+105/16I Spbb[1,2]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]+55/4I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+215/16I Spbb[1,2]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2-1425/32I Spbb[1,2]Spbb[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2+55I Spbb[1,3]^2Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[3,4]Spaa[3,6]^2Spbb[4,6]-2055/32I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+1825/16I Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-15/32I Spbb[1,2]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^3-5/4I Spbb[1,2]Spbb[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spbb[3,4]Spaa[3,6]^3Spbb[3,6]+505/32I Spbb[1,2]Spbb[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^3+395/32I Spbb[1,3]^2Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spbb[2,6]Spaa[3,6]^3Spbb[4,6]-615/32I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3+355/32I Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[3,6]^3Spbb[3,6]+105/16I Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spbb[2,6]Spbb[3,4]Spaa[3,6]^3+65/16I Spbb[1,2]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^4Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]+5/32I Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^5Spaa[2,6]^2Spaa[3,4]^2+95/16I Spbb[1,2]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^4Spaa[2,6]^2Spaa[3,4]Spaa[3,6]Spbb[3,6]+25/32I Spbb[1,2]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^2-35/32I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^4Spaa[2,6]Spaa[3,4]^3Spbb[3,4]+475/32I Spbb[1,2]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]-375/32I Spbb[1,3]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^4Spaa[2,6]Spaa[3,4]^2Spaa[3,6]Spbb[4,6]-825/32I Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^4Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+435/16I Spbb[1,2]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+15/8I Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^4Spaa[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]+75/16I Spbb[1,2]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,6]^3Spbb[3,6]^2-55/32I Spbb[1,2]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]-185/16I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]+145/32I Spbb[1,2]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^2+225/32I Spbb[1,2]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^2-85/4I Spbb[1,3]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[4,6]+35/16I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2-505/32I Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2-45/32I Spbb[1,2]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^3+85/8I Spbb[1,2]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]+10I Spbb[1,2]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^3+685/32I Spbb[1,3]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]-455/16I Spbb[1,3]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]+25/4I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3+1275/32I Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]-615/16I Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3+195/16I Spbb[1,2]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^4Spbb[3,6]^2-285/32I Spbb[1,2]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]+55/32I Spbb[1,2]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,6]^2Spbb[3,4]^3Spaa[3,6]^4+15/16I Spbb[1,3]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^4Spbb[4,6]-35/32I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,6]^3Spbb[3,4]^2Spaa[3,6]^4+145/32I Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,6]^4Spbb[3,6]^2-295/32I Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]+175/32I Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^4-375/32I Spbb[1,2]Spbb[1,6]Spaa[2,3]Spbb[2,4]^4Spaa[2,6]^3Spaa[3,4]^2Spbb[3,6]-35/32I Spbb[1,2]Spbb[1,6]Spaa[2,3]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^3Spbb[3,4]^2+15/8I Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^4Spaa[2,6]^2Spaa[3,4]^3Spbb[3,4]-525/32I Spbb[1,2]Spbb[1,6]Spaa[2,3]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[3,6]-185/16I Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^4Spaa[2,6]^2Spaa[3,4]^2Spaa[3,6]Spbb[3,6]-75/16I Spbb[1,2]Spbb[1,6]Spaa[2,3]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spaa[3,6]^2Spbb[3,6]^2-125/32I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^4Spbb[3,4]^2+5/16I Spbb[1,2]Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]-5/8I Spbb[1,3]^2Spaa[2,3]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^3Spbb[3,4]Spaa[3,6]Spbb[4,6]-85/32I Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]+15/4I Spbb[1,2]Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2Spbb[3,6]-295/32I Spbb[1,3]^2Spaa[2,3]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spaa[3,6]^2Spbb[3,6]Spbb[4,6]-775/32I Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[3,6]-95/16I Spbb[1,2]Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]^2-145/32I Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spaa[3,6]^3Spbb[3,6]^2-5/16I Spbb[1,2]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,4]^4Spbb[3,4]^4Spaa[3,6]-95/32I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]^4Spbb[3,4]^3Spaa[3,6]+25/32I Spbb[1,2]Spbb[1,4]Spaa[2,3]Spbb[2,6]Spaa[3,4]^3Spbb[3,4]^4Spaa[3,6]^2+25/32I Spbb[1,2]Spbb[1,6]Spaa[2,3]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^4Spaa[3,6]^2-5I Spbb[1,3]^2Spaa[2,3]Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]+15/16I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]^2-95/16I Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]^2+155/16I Spbb[1,2]Spbb[1,6]Spaa[2,3]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^3Spbb[3,6]-5/4I Spbb[1,2]Spbb[1,6]Spaa[2,3]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^4Spaa[3,6]^3-155/16I Spbb[1,3]^2Spaa[2,3]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]+115/16I Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^3Spbb[4,6]-25/16I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,6]^2Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^3-675/32I Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]+285/32I Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^3-65/32I Spbb[1,2]Spbb[1,6]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]^2-35/32I Spbb[1,2]Spbb[1,6]Spaa[2,3]Spbb[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^4Spbb[3,6]+35/32I Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]-5/4I Spbb[1,3]^2Spaa[2,3]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^4Spbb[4,6]-45/8I Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]^2+105/32I Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]-5/16I Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^4+25/32I Spbb[1,2]Spbb[1,6]Spaa[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,6]^5Spbb[3,6]^3-25/32I Spbb[1,2]Spbb[1,6]Spaa[2,3]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^5Spbb[3,6]^2-15/16I Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^5Spbb[3,6]^2+15/16I Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^5Spbb[3,6]+535/16I Spbb[1,4]^2Spaa[2,4]^4Spbb[2,4]^5Spaa[3,4]Spaa[3,6]+1025/16I Spbb[1,4]^2Spaa[2,4]^4Spbb[2,4]^4Spbb[2,6]Spaa[3,6]^2-2285/32I Spbb[1,4]Spbb[1,6]Spaa[2,4]^4Spbb[2,4]^5Spaa[3,6]^2+25/32I Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^5Spaa[2,6]Spaa[3,4]^2+1095/16I Spbb[1,4]Spbb[1,6]Spaa[2,4]^3Spbb[2,4]^5Spaa[2,6]Spaa[3,4]Spaa[3,6]-345/32I Spbb[1,6]^2Spaa[2,4]^3Spbb[2,4]^5Spaa[2,6]Spaa[3,6]^2+535/16I Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^4Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+2685/32I Spbb[1,3]Spbb[1,4]Spaa[2,4]^3Spbb[2,4]^4Spaa[3,4]Spaa[3,6]^2Spbb[4,6]+165/4I Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^3Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-10I Spbb[1,4]Spbb[1,6]Spaa[2,4]^3Spbb[2,4]^4Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+535/16I Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^4Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]-25/32I Spbb[1,3]Spbb[1,4]Spaa[2,4]^3Spbb[2,4]^3Spbb[2,6]Spaa[3,6]^3Spbb[4,6]+115/8I Spbb[1,3]Spbb[1,6]Spaa[2,4]^3Spbb[2,4]^4Spaa[3,6]^3Spbb[4,6]+215/16I Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^2Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3-625/16I Spbb[1,4]Spbb[1,6]Spaa[2,4]^3Spbb[2,4]^3Spbb[2,6]Spbb[3,4]Spaa[3,6]^3+165/16I Spbb[1,6]^2Spaa[2,4]^3Spbb[2,4]^4Spbb[3,4]Spaa[3,6]^3+965/32I Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^3Spbb[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-75/2I Spbb[1,4]Spbb[1,6]Spaa[2,4]^3Spbb[2,4]^4Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+125/32I Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^5Spaa[2,6]^2Spaa[3,4]^2+295/32I Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]^5Spaa[2,6]^2Spaa[3,4]Spaa[3,6]+235/32I Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,4]^3Spbb[3,4]-215/8I Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,4]^2Spaa[3,6]Spbb[4,6]+1125/32I Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+25/32I Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,4]^2Spaa[4,6]Spbb[4,6]-25I Spbb[1,3]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[4,6]-145/8I Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+565/16I Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]-105/16I Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,6]^3Spbb[3,6]-125/32I Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+35/32I Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]+455/32I Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[4,6]+85/32I Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2-15/8I Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2-5/8I Spbb[1,3]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spaa[3,6]^3Spbb[4,6]^2+735/32I Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]-1055/32I Spbb[1,3]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]+25/16I Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3+5/32I Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3-1025/32I Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3+835/32I Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2+175/32I Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+5/16I Spbb[1,3]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,6]^4Spbb[4,6]^2+65/32I Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^4Spbb[4,6]-45/32I Spbb[1,3]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,6]^4Spbb[3,6]Spbb[4,6]+125/16I Spbb[1,3]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^4Spbb[4,6]-15/32I Spbb[1,4]^2Spaa[2,4]^2Spbb[2,6]^3Spbb[3,4]^2Spaa[3,6]^4-75/32I Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^4-575/32I Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]^3Spbb[3,4]Spaa[3,6]^4Spbb[3,6]+115/8I Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^4+145/32I Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^2+15/8I Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]-365/32I Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]+35/32I Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]^3Spbb[3,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]+15/8I Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^5Spaa[2,6]^3Spaa[3,4]^2+95/32I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]^4Spaa[2,6]^2Spaa[3,4]^3Spbb[4,6]+65/4I Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^4Spaa[2,6]^2Spaa[3,4]^3Spbb[3,4]+85/8I Spbb[1,3]Spbb[1,6]Spaa[2,4]Spbb[2,4]^4Spaa[2,6]^2Spaa[3,4]^2Spaa[3,6]Spbb[4,6]+5/4I Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^4Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+25/8I Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^4Spaa[2,6]^2Spaa[3,4]^2Spaa[4,6]Spbb[4,6]+145/16I Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^4Spaa[2,6]^2Spaa[3,4]Spaa[3,6]^2Spbb[3,6]+15/8I Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^4Spaa[2,6]^2Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]+235/32I Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^4Spbb[3,4]^2+205/16I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^3Spbb[3,4]Spaa[3,6]Spbb[4,6]+215/32I Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]+105/16I Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^3Spbb[3,4]Spaa[4,6]Spbb[4,6]+75/32I Spbb[1,3]Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]+425/32I Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]+5/32I Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,6]^4Spbb[3,6]^2-65/32I Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,6]^3Spbb[3,6]Spaa[4,6]Spbb[4,6]-5/32I Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^4Spbb[3,4]^3Spaa[3,6]-25/8I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]-95/16I Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]^2+55/32I Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]^2+35/32I Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]+155/16I Spbb[1,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^3Spbb[4,6]^2+115/32I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^3Spbb[4,6]+45/16I Spbb[1,3]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^3Spbb[4,6]-5/32I Spbb[1,4]^2Spaa[2,4]Spbb[2,6]^2Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^3-15/4I Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+5/16I Spbb[1,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]^2+15/4I Spbb[1,3]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^4Spbb[4,6]^2+55/8I Spbb[1,3]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]+5/4I Spbb[1,3]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^4Spbb[4,6]-55/32I Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^4+5I Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]+105/32I Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^4+75/16I Spbb[1,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^3+65/16I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^2-5/16I Spbb[1,4]^2Spaa[2,4]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spaa[4,6]Spbb[4,6]+55/32I Spbb[1,3]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^5Spbb[3,6]Spbb[4,6]-15/8I Spbb[1,3]Spbb[1,6]Spaa[2,4]Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^5Spbb[4,6]-85/32I Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^5Spbb[3,6]^2+195/32I Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^5Spbb[3,6]-105/32I Spbb[1,6]^2Spaa[2,4]Spbb[2,6]^2Spbb[3,4]^3Spaa[3,6]^5+5/8I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^4Spaa[4,6]Spbb[4,6]^2+15/16I Spbb[1,3]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^4Spaa[4,6]Spbb[4,6]^2-5/4I Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^4Spaa[4,6]Spbb[4,6]-5I Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^4Spbb[3,6]Spaa[4,6]Spbb[4,6]+35/8I Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^4Spaa[4,6]Spbb[4,6]+255/32I Spbb[1,6]^2Spbb[2,4]^4Spaa[2,6]^3Spaa[3,4]^3Spbb[3,4]-75/32I Spbb[1,6]^2Spbb[2,4]^4Spaa[2,6]^3Spaa[3,4]^2Spaa[3,6]Spbb[3,6]+75/32I Spbb[1,6]^2Spbb[2,4]^4Spaa[2,6]^3Spaa[3,4]^2Spaa[4,6]Spbb[4,6]+75/16I Spbb[1,3]Spbb[1,4]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^4Spbb[3,4]Spbb[4,6]+235/32I Spbb[1,4]Spbb[1,6]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^4Spbb[3,4]^2+175/32I Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]+105/16I Spbb[1,4]Spbb[1,6]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^3Spbb[3,4]Spaa[4,6]Spbb[4,6]-15/16I Spbb[1,3]Spbb[1,6]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^2Spaa[3,6]^2Spbb[3,6]Spbb[4,6]-5/32I Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[3,6]-5/32I Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spaa[3,6]^3Spbb[3,6]^2+35/16I Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]+25/32I Spbb[1,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^5Spbb[3,4]^3+5/2I Spbb[1,3]Spbb[1,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^4Spbb[3,4]^2Spaa[3,6]Spbb[4,6]-25/32I Spbb[1,4]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^4Spbb[3,4]^3Spaa[3,6]+25/32I Spbb[1,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^4Spbb[3,4]^2Spaa[4,6]Spbb[4,6]-5/32I Spbb[1,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^3Spbb[3,4]Spaa[3,6]^2Spbb[4,6]^2+15/8I Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]^2-5/4I Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^5Spbb[3,4]^4Spaa[3,6]-25/8I Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[3,4]^4Spbb[3,4]^3Spaa[3,6]^2Spbb[4,6]-5/8I Spbb[1,4]^2Spbb[2,6]Spaa[3,4]^4Spbb[3,4]^4Spaa[3,6]^2-25/16I Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[3,4]^4Spbb[3,4]^4Spaa[3,6]^2-5/4I Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^4Spbb[3,4]^3Spaa[3,6]Spaa[4,6]Spbb[4,6]+45/32I Spbb[1,3]^2Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]^3Spbb[4,6]^2+5/16I Spbb[1,3]Spbb[1,4]Spbb[2,6]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]^3Spbb[4,6]-5/8I Spbb[1,3]Spbb[1,6]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]^3Spbb[4,6]+5/32I Spbb[1,4]Spbb[1,6]Spbb[2,6]Spaa[3,4]^3Spbb[3,4]^4Spaa[3,6]^3-25/16I Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2-5/8I Spbb[1,4]^2Spbb[2,6]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+25/16I Spbb[1,3]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]^2+5/8I Spbb[1,3]^2Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^4Spbb[4,6]^2-5/32I Spbb[1,3]Spbb[1,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^4Spbb[4,6]+65/32I Spbb[1,3]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^3+5/32I Spbb[1,3]Spbb[1,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^2+55/32I Spbb[1,3]Spbb[1,6]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^5Spbb[3,6]^2Spbb[4,6]-15/8I Spbb[1,3]Spbb[1,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^5Spbb[3,6]Spbb[4,6]+155/32I Spbb[1,6]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^5Spbb[3,6]^2-45/16I Spbb[1,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^5Spbb[3,6]+25/32I Spbb[1,3]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^4Spaa[4,6]Spbb[4,6]^3+5/32I Spbb[1,6]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]^6Spbb[3,6]^3-5/32I Spbb[1,6]^2Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^6Spbb[3,6]^2-5/32I Spbb[1,3]Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^5Spbb[3,6]Spaa[4,6]Spbb[4,6]^2+15/16I Spbb[1,6]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]^5Spbb[3,6]^2Spaa[4,6]Spbb[4,6]-15/16I Spbb[1,6]^2Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^5Spbb[3,6]Spaa[4,6]Spbb[4,6])/(Spbb[5,6]Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^3)+
(+115/6I Spaa[2,3]^3Spbb[2,3]^3Spbb[2,4]^2Spaa[2,6]Spaa[3,6]Spaa[5,6]-71/96I Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]^3Spaa[2,6]Spaa[4,6]Spaa[5,6]+293/48I Spaa[2,3]^3Spbb[2,3]^3Spbb[2,4]Spbb[3,4]Spaa[3,6]^2Spaa[5,6]-1459/48I Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]^2Spbb[3,4]Spaa[3,6]Spaa[4,6]Spaa[5,6]-35/16I Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^3Spbb[3,4]Spaa[4,6]^2Spaa[5,6]+5735/96I Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,6]Spaa[5,6]-71/48I Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]^4Spaa[2,6]Spaa[4,6]Spaa[5,6]+2969/32I Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^2Spaa[5,6]-819/16I Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spbb[3,4]Spaa[3,6]Spaa[4,6]Spaa[5,6]-9/8I Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^4Spbb[3,4]Spaa[4,6]^2Spaa[5,6]-329/48I Spaa[2,3]^2Spbb[2,3]^3Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spaa[3,6]^2-1123/32I Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]^3Spaa[2,5]Spaa[2,6]Spaa[3,6]Spaa[4,6]+71/48I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^4Spaa[2,5]Spaa[2,6]Spaa[4,6]^2-49/8I Spaa[2,3]^2Spbb[2,3]^3Spbb[2,4]Spaa[2,5]Spbb[3,4]Spaa[3,6]^3-3173/96I Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]^2Spaa[2,5]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]+3431/48I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^3Spaa[2,5]Spbb[3,4]Spaa[3,6]Spaa[4,6]^2-2275/96I Spaa[2,3]^2Spbb[2,4]^4Spaa[2,5]Spbb[3,4]Spaa[4,6]^3+1627/96I Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spaa[5,6]-825/32I Spaa[2,3]^2Spbb[2,3]^3Spbb[2,4]Spaa[2,6]Spaa[3,6]^2Spbb[4,6]Spaa[5,6]+2117/96I Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]+17/3I Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]+3/16I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^3Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]Spaa[5,6]+65/48I Spaa[2,3]^2Spbb[2,3]^3Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^3+19/6I Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^2Spaa[4,6]+169/16I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spbb[3,4]^2Spaa[3,5]Spaa[3,6]Spaa[4,6]^2-119/4I Spaa[2,3]^2Spbb[2,4]^3Spbb[3,4]^2Spaa[3,5]Spaa[4,6]^3-299/12I Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spbb[3,4]^2Spaa[3,6]^3Spaa[4,5]-11/8I Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]Spaa[5,6]+317/6I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spbb[3,4]^2Spaa[3,6]^2Spaa[4,5]Spaa[4,6]+1/8I Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]+29/16I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spaa[5,6]+11/4I Spaa[2,3]^2Spbb[2,4]^3Spbb[3,4]^2Spaa[3,6]Spaa[4,5]Spaa[4,6]^2-7/16I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+2975/48I Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,6]Spaa[5,6]-71/96I Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^5Spaa[2,6]Spaa[4,6]Spaa[5,6]+2407/16I Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^3Spbb[3,4]Spaa[3,6]^2Spaa[5,6]-1223/48I Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^4Spbb[3,4]Spaa[3,6]Spaa[4,6]Spaa[5,6]-329/24I Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spaa[2,6]Spaa[3,6]^2-224/3I Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]^4Spaa[2,5]Spaa[2,6]Spaa[3,6]Spaa[4,6]+71/48I Spaa[2,3]Spaa[2,4]Spbb[2,4]^5Spaa[2,5]Spaa[2,6]Spaa[4,6]^2-1033/24I Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spbb[3,4]Spaa[3,6]^3-2411/12I Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]+625/12I Spaa[2,3]Spaa[2,4]Spbb[2,4]^4Spaa[2,5]Spbb[3,4]Spaa[3,6]Spaa[4,6]^2+1627/48I Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spaa[5,6]-2111/24I Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^2Spbb[4,6]Spaa[5,6]+161/2I Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]+553/48I Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]+3/16I Spaa[2,3]Spaa[2,4]Spbb[2,4]^4Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]Spaa[5,6]-4687/48I Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[3,4]^2Spaa[3,6]^3Spaa[4,5]-877/16I Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spbb[2,4]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]Spaa[5,6]+2219/48I Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^3Spbb[3,6]Spaa[5,6]+1623/32I Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spbb[3,4]^2Spaa[3,6]^2Spaa[4,5]Spaa[4,6]+625/48I Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]+9/8I Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spaa[5,6]-3/16I Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spbb[3,4]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+1/48I Spaa[2,3]Spbb[2,3]^3Spbb[2,4]Spaa[2,5]^2Spaa[3,6]^3Spbb[4,5]+219/16I Spaa[2,3]Spbb[2,3]^2Spbb[2,4]^2Spaa[2,5]^2Spaa[3,6]^2Spbb[4,5]Spaa[4,6]+35/6I Spaa[2,3]Spbb[2,3]Spbb[2,4]^3Spaa[2,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]^2+5/2I Spaa[2,3]Spbb[2,4]^4Spaa[2,5]^2Spbb[4,5]Spaa[4,6]^3-1627/48I Spaa[2,3]Spbb[2,3]Spbb[2,4]^3Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spaa[4,6]-27/16I Spaa[2,3]Spbb[2,3]^3Spbb[2,4]Spaa[2,5]Spaa[2,6]Spaa[3,6]^3Spbb[4,6]+27/16I Spaa[2,3]Spbb[2,3]^2Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spaa[3,6]^3Spbb[3,6]+4207/48I Spaa[2,3]Spbb[2,3]^2Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-1283/16I Spaa[2,3]Spbb[2,3]Spbb[2,4]^3Spaa[2,5]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-553/48I Spaa[2,3]Spbb[2,3]Spbb[2,4]^3Spaa[2,5]Spaa[2,6]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]-3/16I Spaa[2,3]Spbb[2,4]^4Spaa[2,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2-215/8I Spaa[2,3]Spbb[2,3]^2Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3-349/24I Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spaa[4,6]+425/8I Spaa[2,3]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]Spaa[4,6]^2-65/48I Spaa[2,3]Spbb[2,3]^3Spaa[2,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]^3Spbb[4,5]+1045/48I Spaa[2,3]Spbb[2,3]^2Spbb[2,4]Spaa[2,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[4,6]+139/48I Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[2,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]^2-1297/48I Spaa[2,3]Spbb[2,4]^3Spaa[2,5]Spbb[3,4]Spaa[3,5]Spbb[4,5]Spaa[4,6]^3+7/4I Spaa[2,3]Spbb[2,3]^2Spbb[2,4]Spaa[2,5]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]+875/16I Spaa[2,3]Spbb[2,3]^2Spbb[2,4]Spaa[2,5]Spbb[3,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]-563/12I Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[2,5]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]Spaa[4,6]-3659/96I Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[2,5]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]+2147/96I Spaa[2,3]Spbb[2,4]^3Spaa[2,5]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]^2+299/48I Spaa[2,3]Spbb[2,4]^3Spaa[2,5]Spbb[3,4]Spaa[3,6]Spaa[4,6]^3Spbb[4,6]-11/48I Spaa[2,3]Spbb[2,3]^2Spaa[3,4]Spbb[3,4]^3Spaa[3,5]Spaa[3,6]^3-83/8I Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]^3Spaa[3,5]Spaa[3,6]^2Spaa[4,6]+233/8I Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^3Spaa[3,5]Spaa[3,6]Spaa[4,6]^2-47/4I Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^3Spaa[4,5]+119/4I Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^2Spaa[4,5]Spaa[4,6]-1/2I Spaa[2,3]Spbb[2,3]^2Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^3-9/4I Spaa[2,3]Spbb[2,3]^2Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]^2Spbb[4,5]Spaa[4,6]-59/16I Spaa[2,3]Spbb[2,3]Spbb[2,5]Spbb[3,4]^3Spaa[3,5]^2Spaa[3,6]^2Spaa[4,6]+409/48I Spaa[2,3]Spbb[2,3]Spbb[2,4]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]^2-5/8I Spaa[2,3]Spbb[2,4]Spbb[2,5]Spbb[3,4]^3Spaa[3,5]^2Spaa[3,6]Spaa[4,6]^2-29I Spaa[2,3]Spbb[2,4]^2Spbb[3,4]^2Spaa[3,5]^2Spbb[4,5]Spaa[4,6]^3-9/8I Spaa[2,3]Spbb[2,3]^2Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^4Spbb[3,6]-15/8I Spaa[2,3]Spbb[2,3]Spbb[2,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^3Spbb[3,6]Spaa[4,6]-3/4I Spaa[2,3]Spbb[2,4]^2Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]^2-3/4I Spaa[2,3]Spbb[2,3]^2Spbb[3,4]^2Spaa[3,6]^4Spaa[4,5]Spbb[4,6]+3/8I Spaa[2,3]Spbb[2,3]Spbb[2,4]Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]Spaa[4,5]-9/8I Spaa[2,3]Spbb[2,3]Spbb[2,4]Spbb[3,4]^2Spaa[3,6]^3Spaa[4,5]Spaa[4,6]Spbb[4,6]+9/16I Spaa[2,3]Spbb[2,4]^2Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]Spaa[4,5]Spaa[4,6]-3/16I Spaa[2,3]Spbb[2,4]^2Spbb[3,4]^2Spaa[3,6]^2Spaa[4,5]Spaa[4,6]^2Spbb[4,6]+685/32I Spaa[2,4]^3Spbb[2,4]^5Spaa[2,6]Spaa[3,6]Spaa[5,6]+6703/96I Spaa[2,4]^3Spbb[2,4]^4Spbb[3,4]Spaa[3,6]^2Spaa[5,6]-329/48I Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,5]Spaa[2,6]Spaa[3,6]^2-3799/96I Spaa[2,4]^2Spbb[2,4]^5Spaa[2,5]Spaa[2,6]Spaa[3,6]Spaa[4,6]+77/6I Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,5]Spbb[3,4]Spaa[3,6]^3-2849/32I Spaa[2,4]^2Spbb[2,4]^4Spaa[2,5]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]+1627/96I Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spaa[5,6]-5849/96I Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,6]^2Spbb[4,6]Spaa[5,6]+5491/96I Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]+281/48I Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]-2221/48I Spaa[2,4]^2Spbb[2,4]^3Spbb[3,4]^2Spaa[3,6]^3Spaa[4,5]-6817/96I Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^3Spbb[4,6]Spaa[5,6]+6101/96I Spaa[2,4]^2Spbb[2,4]^3Spbb[3,4]Spaa[3,6]^3Spbb[3,6]Spaa[5,6]+281/24I Spaa[2,4]^2Spbb[2,4]^3Spbb[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]+1/48I Spbb[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,5]^2Spaa[3,6]^3Spbb[4,5]+329/24I Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]^2Spaa[3,6]^2Spbb[4,5]Spaa[4,6]+1433/96I Spaa[2,4]Spbb[2,4]^4Spaa[2,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]^2-1627/48I Spaa[2,4]Spbb[2,4]^4Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spaa[4,6]+9/16I Spbb[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spaa[3,6]^3Spbb[4,6]-9/16I Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spaa[2,6]Spaa[3,6]^3Spbb[3,6]+365/3I Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spaa[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-2741/24I Spaa[2,4]Spbb[2,4]^4Spaa[2,5]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-281/24I Spaa[2,4]Spbb[2,4]^4Spaa[2,5]Spaa[2,6]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]+127/16I Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3+13/32I Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spaa[4,6]+15/16I Spbb[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[3,4]Spaa[3,6]^4Spbb[4,6]-21/16I Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]+917/24I Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spbb[3,4]Spaa[3,6]^3Spaa[4,5]Spbb[4,5]+1693/12I Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spbb[3,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]-6101/48I Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]Spaa[4,6]+139/3I Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spbb[3,4]Spaa[3,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]-1115/48I Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]+109/48I Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^3Spaa[4,5]+865/32I Spbb[2,3]Spaa[2,4]Spbb[2,4]Spbb[3,4]^2Spaa[3,6]^4Spaa[4,5]Spbb[4,6]-2237/96I Spaa[2,4]Spbb[2,4]^2Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]Spaa[4,5]+2935/96I Spaa[2,4]Spbb[2,4]^2Spbb[3,4]^2Spaa[3,6]^3Spaa[4,5]^2Spbb[4,5]-281/48I Spaa[2,4]Spbb[2,4]^2Spbb[3,4]^2Spaa[3,6]^3Spaa[4,5]Spaa[4,6]Spbb[4,6]-3/8I Spbb[2,3]^2Spbb[2,4]^2Spaa[2,5]^2Spaa[2,6]Spaa[3,6]^3Spbb[5,6]-3/8I Spbb[2,3]Spbb[2,4]^3Spaa[2,5]^2Spaa[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[5,6]-3/8I Spbb[2,4]^4Spaa[2,5]^2Spaa[2,6]Spaa[3,6]Spaa[4,6]^2Spbb[5,6]+47/24I Spbb[2,3]^2Spbb[2,4]Spaa[2,5]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[4,5]-1/48I Spbb[2,3]^2Spbb[2,4]Spaa[2,5]^2Spaa[3,5]Spaa[3,6]^2Spbb[4,5]^2Spaa[4,6]-329/48I Spbb[2,3]Spbb[2,4]^2Spaa[2,5]^2Spaa[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^2+311/96I Spbb[2,4]^3Spaa[2,5]^2Spaa[3,5]Spbb[4,5]^2Spaa[4,6]^3-9/16I Spbb[2,3]^2Spbb[2,4]Spaa[2,5]^2Spaa[3,6]^3Spbb[4,5]Spaa[4,6]Spbb[4,6]+9/16I Spbb[2,3]Spbb[2,4]^2Spaa[2,5]^2Spaa[3,6]^3Spbb[3,6]Spbb[4,5]Spaa[4,6]+3/8I Spbb[2,3]^2Spbb[2,4]Spaa[2,5]^2Spaa[3,6]^3Spbb[4,5]Spaa[5,6]Spbb[5,6]-265/6I Spbb[2,3]Spbb[2,4]^2Spaa[2,5]^2Spaa[3,6]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+2255/96I Spbb[2,4]^3Spaa[2,5]^2Spaa[3,6]^2Spbb[3,6]Spbb[4,5]Spaa[4,6]^2+3/8I Spbb[2,3]Spbb[2,4]^2Spaa[2,5]^2Spaa[3,6]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]-355/32I Spbb[2,4]^3Spaa[2,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-1591/96I Spbb[2,4]^3Spaa[2,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]-47/4I Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^3+139/96I Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^2Spaa[4,6]+11/48I Spbb[2,3]^2Spaa[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^3Spbb[4,5]+177/8I Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[4,6]-3/4I Spbb[2,3]^2Spaa[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^4Spbb[4,6]+3/8I Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]+829/32I Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spaa[4,6]Spbb[4,6]-2183/96I Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]Spaa[4,6]-145/24I Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]-31/16I Spbb[2,3]^2Spaa[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]^2Spbb[4,5]^2Spaa[4,6]-77/6I Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^2-211/96I Spbb[2,4]^2Spaa[2,5]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]^2Spaa[4,6]^3-3/4I Spbb[2,3]^2Spaa[2,5]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^4Spbb[4,6]+9/8I Spbb[2,3]^2Spaa[2,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]^4Spbb[3,6]Spbb[4,5]+3/2I Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]Spbb[4,5]Spaa[4,6]-829/32I Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+2255/96I Spbb[2,4]^2Spaa[2,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spbb[4,5]Spaa[4,6]^2+145/24I Spbb[2,4]^2Spaa[2,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]+1/8I Spbb[2,3]Spaa[3,4]Spbb[3,4]^3Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^3+1/4I Spbb[2,3]Spaa[3,4]Spbb[3,4]^3Spaa[3,5]^2Spaa[3,6]^2Spbb[4,5]Spaa[4,6]+1/8I Spbb[2,5]Spaa[3,4]Spbb[3,4]^4Spaa[3,5]^2Spaa[3,6]^2Spaa[4,6]+1/8I Spbb[2,4]Spaa[3,4]Spbb[3,4]^3Spaa[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]^2+41/24I Spbb[2,3]Spbb[3,4]^2Spaa[3,5]^3Spbb[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[4,6]+1/8I Spbb[2,5]Spbb[3,4]^3Spaa[3,5]^3Spbb[3,5]Spaa[3,6]^2Spaa[4,6]+59/24I Spbb[2,3]Spbb[3,4]^2Spaa[3,5]^3Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^2+7/8I Spbb[2,5]Spbb[3,4]^3Spaa[3,5]^3Spaa[3,6]Spbb[4,5]Spaa[4,6]^2+3/4I Spbb[2,4]Spbb[3,4]^2Spaa[3,5]^3Spbb[4,5]^2Spaa[4,6]^3-9/8I Spbb[2,3]Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^4Spbb[3,6]-15/8I Spbb[2,3]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]^3Spbb[3,6]Spbb[4,5]Spaa[4,6]-3/4I Spbb[2,5]Spbb[3,4]^3Spaa[3,5]^2Spaa[3,6]^3Spbb[3,6]Spaa[4,6]-3/4I Spbb[2,4]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]^2Spbb[3,6]Spbb[4,5]Spaa[4,6]^2)/(Spaa[1,2]Spaa[1,6]Spbb[2,3]Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(+3271/96I Spaa[1,2]^4Spbb[1,2]^5Spaa[1,3]Spbb[1,4]^2-59/4I Spaa[1,2]^4Spbb[1,2]^5Spbb[1,4]Spaa[2,3]Spbb[2,4]-2545/32I Spaa[1,2]^4Spbb[1,2]^5Spbb[1,4]Spaa[3,5]Spbb[4,5]+841/24I Spaa[1,2]^4Spbb[1,2]^4Spbb[1,4]^2Spbb[2,5]Spaa[3,5]+1763/96I Spaa[1,2]^3Spbb[1,2]^4Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2-763/24I Spaa[1,2]^3Spbb[1,2]^4Spaa[1,3]Spaa[1,4]Spbb[1,4]^3+1855/32I Spaa[1,2]^3Spbb[1,2]^4Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]+14729/96I Spaa[1,2]^3Spbb[1,2]^4Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]-353/16I Spaa[1,2]^3Spbb[1,2]^4Spaa[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]+6319/48I Spaa[1,2]^3Spbb[1,2]^4Spaa[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]+3865/48I Spaa[1,2]^3Spbb[1,2]^5Spaa[1,3]Spbb[1,4]Spaa[2,5]Spbb[4,5]+5739/8I Spaa[1,2]^3Spbb[1,2]^4Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[3,5]Spbb[4,5]+635/4I Spaa[1,2]^3Spbb[1,2]^4Spaa[1,3]Spbb[1,4]^2Spaa[3,5]Spbb[3,5]-22715/96I Spaa[1,2]^3Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,5]Spaa[3,5]+25613/48I Spaa[1,2]^3Spbb[1,2]^4Spaa[1,3]Spbb[1,4]^2Spaa[4,5]Spbb[4,5]-6657/32I Spaa[1,2]^3Spbb[1,2]^3Spaa[1,3]Spbb[1,4]^3Spbb[2,5]Spaa[4,5]-6755/96I Spaa[1,2]^3Spbb[1,2]^4Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]+1265/24I Spaa[1,2]^3Spbb[1,2]^4Spaa[1,4]Spbb[1,4]^2Spaa[3,5]Spbb[4,5]+77/3I Spaa[1,2]^3Spbb[1,2]^3Spaa[1,4]Spbb[1,4]^3Spbb[2,5]Spaa[3,5]-3387/32I Spaa[1,2]^3Spbb[1,2]^4Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,5]Spbb[4,5]+133/8I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]+2831/16I Spaa[1,2]^3Spbb[1,2]^4Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2-1391/16I Spaa[1,2]^3Spbb[1,2]^4Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]-3149/96I Spaa[1,2]^3Spbb[1,2]^4Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2-59/4I Spaa[1,2]^3Spbb[1,2]^5Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[4,5]+1751/32I Spaa[1,2]^3Spbb[1,2]^4Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[3,5]Spbb[4,5]-22519/96I Spaa[1,2]^3Spbb[1,2]^4Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,5]Spbb[3,5]+4303/96I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]-5471/96I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]-25235/96I Spaa[1,2]^3Spbb[1,2]^4Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,5]Spbb[4,5]+5087/48I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]-4271/96I Spaa[1,2]^3Spbb[1,2]^5Spaa[2,5]Spaa[3,5]Spbb[4,5]^2-3987/16I Spaa[1,2]^3Spbb[1,2]^4Spbb[1,3]Spaa[3,5]^2Spbb[4,5]^2-15547/48I Spaa[1,2]^3Spbb[1,2]^4Spbb[1,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]+13035/32I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,3]Spbb[1,4]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]+290/3I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,4]^2Spbb[2,5]Spaa[3,5]^2Spbb[3,5]-9835/96I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,3]Spbb[1,4]^2Spbb[2,5]^2Spaa[3,5]^2-53743/96I Spaa[1,2]^3Spbb[1,2]^4Spbb[1,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2+15717/32I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,4]^2Spbb[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]-12061/96I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,4]^3Spbb[2,5]^2Spaa[3,5]Spaa[4,5]+871/48I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2-74281/96I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3-2499/32I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]+69679/96I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]-15677/32I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]+15833/96I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]+2587/12I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]^3Spbb[2,3]Spaa[2,4]-1175/4I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,5]Spbb[4,5]+1539/16I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]^2Spbb[1,4]^2Spaa[2,5]Spbb[3,5]+46289/48I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[3,5]Spbb[4,5]-90673/96I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[3,5]Spbb[3,5]-1213/12I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[2,5]Spaa[3,5]-270I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[4,5]Spbb[4,5]+4933/96I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]^3Spbb[3,5]Spaa[4,5]-5171/16I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spbb[2,5]Spaa[4,5]-587/12I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^4-5885/96I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]+69769/96I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]-6435/32I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]+9193/96I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]-8159/96I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,5]Spbb[4,5]+103847/96I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[3,5]Spbb[4,5]-42385/96I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[3,5]Spbb[3,5]-38413/96I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,5]Spaa[3,5]-3309/32I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[4,5]Spbb[4,5]-7391/96I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,5]Spaa[4,5]+911/32I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2+2449/24I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[4,5]+24067/32I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,5]Spbb[4,5]+4355/32I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[3,5]Spbb[3,5]-10319/96I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]+6385/12I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[4,5]Spbb[4,5]-10841/96I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[4,5]+17813/48I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^2-31585/96I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]-6799/96I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2-1951/4I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2-1117/12I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]-86I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[4,5]+12399/32I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[3,5]+28307/96I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spaa[3,5]Spbb[4,5]+39665/48I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,5]Spbb[3,5]-23/48I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[3,5]Spbb[3,5]-18491/48I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]+34633/96I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]+15725/96I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2+1409/6I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[4,5]+31079/24I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,5]Spbb[4,5]+113441/96I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,5]Spbb[3,5]-1597/32I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]-5539/48I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^3Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[3,5]+98501/96I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[4,5]Spbb[4,5]-7911/32I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[4,5]+4459/96I Spaa[1,2]^2Spbb[1,2]^5Spaa[1,3]Spaa[2,5]^2Spbb[4,5]^2+4249/12I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spbb[1,3]Spaa[2,5]Spaa[3,5]Spbb[4,5]^2+1586/3I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spbb[1,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]Spbb[4,5]+885/2I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spbb[1,4]Spaa[2,5]Spaa[4,5]Spbb[4,5]^2+4765/24I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,3]^2Spaa[3,5]^2Spbb[4,5]^2+27179/16I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]+11611/96I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,4]^2Spaa[3,5]^2Spbb[3,5]^2-9087/32I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]-31289/48I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,5]Spaa[3,5]^2Spbb[3,5]+2503/96I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^2Spbb[2,5]^2Spaa[3,5]^2+253175/96I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2+202355/96I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,4]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]-225065/96I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]-57445/48I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^3Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]+32299/48I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spbb[2,5]^2Spaa[3,5]Spaa[4,5]+140165/96I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,4]^2Spaa[4,5]^2Spbb[4,5]^2-3895/4I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^3Spbb[2,5]Spaa[4,5]^2Spbb[4,5]+4343/32I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,4]^4Spbb[2,5]^2Spaa[4,5]^2-13115/96I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]Spbb[2,4]-2293/96I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,4]^2Spbb[1,4]^3Spaa[3,5]Spbb[4,5]+2327/96I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]^2Spbb[1,4]^4Spbb[2,5]Spaa[3,5]+2087/12I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[3,5]Spbb[4,5]-1039/12I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]+18017/32I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^2-623/2I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,4]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]-11803/96I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^2-2629/24I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[4,5]-14467/48I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,5]Spbb[4,5]-42421/96I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[3,5]Spbb[3,5]-3107/32I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]+4423/32I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]-3119/16I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,5]Spbb[4,5]+340/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]+2269/12I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,4]Spbb[1,4]Spaa[2,5]Spaa[3,5]Spbb[4,5]^2-41783/96I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,5]^2Spbb[4,5]^2-5249/32I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,4]Spbb[1,4]^2Spaa[3,5]^2Spbb[3,5]Spbb[4,5]+80549/96I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,5]Spaa[3,5]^2Spbb[4,5]+5099/24I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,4]^3Spbb[2,5]Spaa[3,5]^2Spbb[3,5]-20297/96I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,5]^2Spaa[3,5]^2+24209/48I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,4]Spbb[1,4]^2Spaa[3,5]Spaa[4,5]Spbb[4,5]^2-2275/48I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,4]^3Spbb[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]-4735/96I Spaa[1,2]^2Spbb[1,2]Spaa[1,4]Spbb[1,4]^4Spbb[2,5]^2Spaa[3,5]Spaa[4,5]-1499/32I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[3,5]Spbb[4,5]-103/8I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2Spbb[2,5]Spaa[3,5]-2147/48I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[3,5]Spbb[4,5]^2-15701/96I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[3,5]^2Spbb[4,5]^2-19423/96I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]+601/3I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]-375/32I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]-283/12I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,5]^2Spaa[3,5]^2-1262/3I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2+22075/96I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]-1549/24I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spbb[2,5]^2Spaa[3,5]Spaa[4,5]+5261/16I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2+273/2I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]+4351/48I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3+5989/96I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]^2+15551/96I Spaa[1,2]^2Spbb[1,2]^4Spaa[2,3]^2Spbb[2,4]^2Spaa[2,5]Spbb[3,5]+3883/32I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,5]Spbb[3,5]+6873/32I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,5]Spbb[3,5]-3997/32I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]-4629/16I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]+65/8I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spbb[2,5]Spaa[3,5]-1769/96I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3-33I Spaa[1,2]^2Spbb[1,2]^4Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spbb[4,5]-11447/48I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]Spbb[4,5]+103/6I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]Spbb[3,5]-725/32I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,5]Spaa[3,5]-3301/48I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]-6935/48I Spaa[1,2]^2Spbb[1,2]^4Spaa[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]Spbb[4,5]-8975/12I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]-1589/48I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]^2+31331/96I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]+4317/16I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]-5831/48I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]-1707/32I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,5]^2Spaa[3,5]^2-203/16I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[2,5]^2Spaa[3,5]^2-10813/32I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,5]Spbb[4,5]+3197/48I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]-3899/32I Spaa[1,2]^2Spbb[1,2]^4Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[4,5]^2-66641/96I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spaa[2,4]Spbb[2,4]Spaa[3,5]^2Spbb[4,5]^2-47945/48I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]+45427/48I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]+869/6I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]-613/48I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]^2Spaa[3,5]^2-14347/96I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]^3Spbb[2,3]Spaa[2,4]Spbb[2,5]^2Spaa[3,5]^2-12385/12I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2+64741/96I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]-4829/48I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,5]^2Spaa[3,5]Spaa[4,5]-4065/32I Spaa[1,2]^2Spbb[1,2]^4Spaa[2,5]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2-2397/16I Spaa[1,2]^2Spbb[1,2]^4Spaa[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]^3-38321/96I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^2-4561/32I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,4]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]+13225/96I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]^2Spbb[2,5]Spaa[3,5]^3Spbb[4,5]^2+20629/48I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]-467/16I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]^2Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^2-4477/32I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spbb[1,4]Spbb[2,5]^2Spaa[3,5]^3Spbb[4,5]-71/16I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]^2Spbb[2,5]^2Spaa[3,5]^3Spbb[3,5]+109/16I Spaa[1,2]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[2,5]^3Spaa[3,5]^3-12155/24I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^3-15147/16I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^2+30805/32I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spbb[2,5]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^2+66247/96I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]^2Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]-23891/48I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]^2Spbb[2,5]^2Spaa[3,5]^2Spaa[4,5]Spbb[4,5]-16019/96I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]^3Spbb[2,5]^2Spaa[3,5]^2Spbb[3,5]Spaa[4,5]+9659/96I Spaa[1,2]^2Spbb[1,3]Spbb[1,4]^3Spbb[2,5]^3Spaa[3,5]^2Spaa[4,5]-95395/96I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,4]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^3+54883/48I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]^2Spbb[2,5]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^2-42497/96I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]^3Spbb[2,5]^2Spaa[3,5]Spaa[4,5]^2Spbb[4,5]+5033/96I Spaa[1,2]^2Spbb[1,4]^4Spbb[2,5]^3Spaa[3,5]Spaa[4,5]^2-25465/48I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]^2-30095/24I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^3-5273/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]+55567/48I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spbb[2,4]-11381/24I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,3]-39295/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]+33433/48I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^3Spbb[2,3]Spaa[2,4]-77363/96I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[2,5]Spbb[4,5]+59537/96I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[2,5]Spbb[3,5]+20111/48I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spaa[3,5]Spbb[4,5]-16121/24I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[3,5]Spbb[3,5]-6729/16I Spaa[1,2]Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]^2Spbb[2,5]Spaa[3,5]-39051/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[4,5]Spbb[4,5]+5725/12I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^3Spbb[3,5]Spaa[4,5]+865/24I Spaa[1,2]Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^3Spbb[2,5]Spaa[4,5]-67823/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^4-76829/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]+55359/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]-27247/24I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]-11525/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]-27791/192I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^4Spbb[2,3]Spaa[2,4]-28031/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,5]Spbb[4,5]-1901/24I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[2,5]Spbb[3,5]+10171/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[3,5]Spbb[4,5]-1715I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[3,5]Spbb[3,5]-9853/48I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^3Spbb[2,5]Spaa[3,5]-137225/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[4,5]Spbb[4,5]-115447/192I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^4Spbb[3,5]Spaa[4,5]+15995/64I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,5]Spaa[4,5]-1961/24I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2-14887/96I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[4,5]-12685/96I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[3,5]-699/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,5]Spbb[4,5]-14821/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[3,5]Spbb[3,5]+9027/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]-55211/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[4,5]Spbb[4,5]-9431/24I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spbb[3,5]Spaa[4,5]+1137/8I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[4,5]+1775/12I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]^2Spbb[2,4]^2+9367/48I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]-949/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2-65645/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2+19435/12I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]+6109/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^3Spaa[2,3]Spbb[2,3]^2Spaa[2,4]-3677/48I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[4,5]+69581/96I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[3,5]-12003/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[3,5]+2785/24I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]Spbb[2,4]Spaa[3,5]Spbb[4,5]+107221/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,5]Spbb[3,5]-89989/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[3,5]Spbb[3,5]-6911/48I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]-2119/48I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]+21443/48I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2+16955/48I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^3Spbb[2,3]Spaa[2,4]^2Spbb[2,4]-1051/48I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[4,5]-39949/48I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[3,5]+52207/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,5]Spbb[4,5]-2657/48I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,5]Spbb[3,5]-28373/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^3Spbb[2,3]Spaa[2,4]Spaa[3,5]Spbb[3,5]-90391/96I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]-25277/48I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[3,5]-4891/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[4,5]Spbb[4,5]-1429/4I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[3,5]Spaa[4,5]-14659/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[4,5]+21823/96I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^4Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[4,5]-7103/96I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]^2Spbb[1,3]Spaa[2,5]^2Spbb[4,5]^2-4459/24I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]^2Spbb[1,4]Spaa[2,5]^2Spbb[3,5]Spbb[4,5]-391/8I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]^2Spaa[2,5]Spaa[3,5]Spbb[4,5]^2-39487/48I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]Spbb[4,5]+11I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]^2Spaa[2,5]Spaa[3,5]Spbb[3,5]^2-5263/12I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,5]Spaa[4,5]Spbb[4,5]^2-14611/24I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]^2Spaa[2,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]+643/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^3Spaa[3,5]^2Spbb[4,5]^2+1177/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]-7779/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[3,5]^2Spbb[3,5]^2+2495/48I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]+3551/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[2,5]Spaa[3,5]^2Spbb[3,5]-9421/96I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]^2Spbb[2,5]^2Spaa[3,5]^2-20137/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2-35299/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]+1267/48I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^3Spaa[3,5]Spbb[3,5]^2Spaa[4,5]+5071/24I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]+127285/96I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]-323/12I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^3Spbb[2,5]^2Spaa[3,5]Spaa[4,5]-6823/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[4,5]^2Spbb[4,5]^2-14575/24I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^3Spbb[3,5]Spaa[4,5]^2Spbb[4,5]+17015/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spbb[2,5]Spaa[4,5]^2Spbb[4,5]+32063/96I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^4Spbb[2,5]Spbb[3,5]Spaa[4,5]^2-4231/96I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^4Spbb[2,5]^2Spaa[4,5]^2+1627/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]^3Spbb[1,4]^5-229/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[1,5]Spbb[1,5]+12863/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]Spbb[2,4]+26329/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[2,3]Spbb[2,3]+4325/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[2,4]Spbb[2,4]-29I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,5]Spbb[4,5]-58627/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[3,5]Spbb[4,5]+287/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[3,5]Spbb[3,5]+1831/24I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^4Spbb[2,5]Spaa[3,5]-10663/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[4,5]Spbb[4,5]+13/96I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^5Spbb[2,5]Spaa[4,5]-1417/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]^2Spbb[1,5]^2-1841/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[4,5]-775/6I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[3,5]Spbb[4,5]-24851/48I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spaa[3,5]Spbb[3,5]+13195/48I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]-6079/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spaa[4,5]Spbb[4,5]+65/2I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[4,5]+18437/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^2-833I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]-5759/48I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,3]^2Spbb[2,3]^2-8939/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^2-4073/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]+199I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[4,5]+59035/48I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[3,5]+19679/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,5]Spbb[4,5]+57599/48I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[3,5]Spbb[3,5]-27375/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spaa[3,5]Spbb[3,5]+48005/96I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]-1185/8I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]+3179/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^2+23515/96I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[4,5]+9193/6I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,5]Spbb[4,5]+60151/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spaa[3,5]Spbb[3,5]+11971/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]-3445/6I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[3,5]+24403/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spaa[4,5]Spbb[4,5]-1961/16I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[4,5]-9317/96I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,5]^2Spbb[4,5]^2-38413/96I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,5]Spaa[3,5]Spbb[4,5]^2-7/12I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,5]Spaa[3,5]Spbb[3,5]Spbb[4,5]-45451/96I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,5]Spaa[4,5]Spbb[4,5]^2+934I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[3,5]^2Spbb[4,5]^2+151159/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[3,5]^2Spbb[3,5]Spbb[4,5]-85235/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[3,5]^2Spbb[3,5]^2-18871/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spbb[2,5]Spaa[3,5]^2Spbb[4,5]-82241/96I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,5]Spaa[3,5]^2Spbb[3,5]+863/32I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^3Spbb[2,5]^2Spaa[3,5]^2+28955/24I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[3,5]Spaa[4,5]Spbb[4,5]^2+42055/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]-20937/16I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]-13573/24I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]+4345/16I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,5]^2Spaa[3,5]Spaa[4,5]-4327/48I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[4,5]^2Spbb[4,5]^2-16423/96I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,5]Spaa[4,5]^2Spbb[4,5]+1609/48I Spaa[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^5Spbb[2,5]^2Spaa[4,5]^2+439/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[1,5]^3Spbb[1,5]^3+1741/48I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,5]Spbb[4,5]+8323/48I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[3,5]Spbb[4,5]-5051/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2Spaa[3,5]Spbb[3,5]+1201/96I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2Spbb[2,5]Spaa[3,5]+1041/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2Spaa[4,5]Spbb[4,5]-523/24I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[1,5]^2Spbb[1,5]^2Spbb[2,5]Spaa[4,5]+3043/96I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,5]^2Spbb[4,5]^2+13529/96I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[3,5]Spbb[4,5]^2+23525/96I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[3,5]Spbb[3,5]Spbb[4,5]+23041/96I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[4,5]Spbb[4,5]^2+6337/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spaa[3,5]^2Spbb[4,5]^2+26465/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]+1621/48I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[3,5]^2Spbb[3,5]^2-1947/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]-2035/16I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]-71/48I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,5]^2Spaa[3,5]^2+14319/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2+16309/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]-14727/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]-3357/16I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]+1483/24I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spbb[2,5]^2Spaa[3,5]Spaa[4,5]+19115/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[4,5]^2Spbb[4,5]^2-2921/16I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[4,5]^2Spbb[4,5]+39/2I Spaa[1,2]Spaa[1,3]Spbb[1,4]^4Spaa[1,5]Spbb[1,5]Spbb[2,5]^2Spaa[4,5]^2+7415/48I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2-983/4I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]+165/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[2,3]^3Spbb[2,3]^3+37819/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3-64819/48I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]^2-55219/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]Spbb[2,4]+3975/16I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,5]Spbb[3,5]-1281/16I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[3,5]+37243/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[3,5]Spbb[3,5]+22961/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,5]Spbb[3,5]-3609/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[3,5]Spbb[3,5]-442/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[2,3]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]+741/16I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]+493/16I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spbb[2,5]Spaa[3,5]-34457/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3-65893/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^2+2899/48I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spbb[4,5]-56657/96I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spbb[3,5]+49387/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]Spbb[4,5]+35397/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]Spbb[3,5]-69233/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,5]Spbb[3,5]-25511/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,5]Spaa[3,5]+57845/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]-24803/96I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spbb[2,5]Spaa[3,5]+5151/32I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[3,5]Spbb[4,5]+4093/6I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]Spbb[4,5]+4981/24I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]^2+20765/48I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]+117107/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]^2-20351/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[3,5]^2Spbb[3,5]^2+22I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]-38041/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]+61775/96I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]+9799/48I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,5]^2Spaa[3,5]^2-2543/48I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[2,5]^2Spaa[3,5]^2+10339/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^3+14041/48I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,5]Spbb[4,5]+2062I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,5]Spbb[4,5]-9081/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[3,5]Spbb[3,5]+76031/96I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]-7781/48I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spbb[2,5]Spaa[3,5]+13303/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[4,5]Spbb[4,5]-4397/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[4,5]+9959/96I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[2,4]Spbb[2,4]Spaa[2,5]^2Spbb[4,5]^2+37085/48I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[4,5]^2+164117/96I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]Spbb[4,5]+16865/24I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[4,5]Spbb[4,5]^2+48875/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[2,4]Spbb[2,4]Spaa[3,5]^2Spbb[4,5]^2+14995/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]+30465/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]^2-132409/96I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]-51827/48I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]+10865/48I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]-24869/96I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]^2Spaa[3,5]^2+10087/24I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spbb[2,3]Spaa[2,4]Spbb[2,5]^2Spaa[3,5]^2+163753/48I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2+280241/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]-100799/48I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]-11417/24I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]+5815/96I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,5]^2Spaa[3,5]Spaa[4,5]+4351/32I Spaa[1,2]Spaa[1,3]Spbb[1,4]^4Spbb[2,3]Spaa[2,4]Spbb[2,5]^2Spaa[3,5]Spaa[4,5]+140647/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[4,5]^2Spbb[4,5]^2-57781/96I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[4,5]^2Spbb[4,5]+4621/96I Spaa[1,2]Spaa[1,3]Spbb[1,4]^4Spaa[2,4]Spbb[2,4]Spbb[2,5]^2Spaa[4,5]^2+1491/8I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[2,5]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]^2+10037/96I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[2,5]^2Spaa[4,5]Spbb[4,5]^3+11641/24I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2+14435/48I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]+17077/48I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]^3+102463/96I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2+41767/96I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[2,5]Spaa[4,5]^2Spbb[4,5]^3+2939/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^2+24227/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]+155/12I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[3,5]^3Spbb[3,5]^3+965/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spbb[2,5]Spaa[3,5]^3Spbb[4,5]^2-1265/4I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]-5459/48I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^2-1747/96I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spbb[1,4]Spbb[2,5]^2Spaa[3,5]^3Spbb[4,5]+6043/96I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^2Spbb[2,5]^2Spaa[3,5]^3Spbb[3,5]+21805/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^3+42117/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^2+103157/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]Spbb[4,5]-37073/96I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[2,5]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^2-60665/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]-20221/48I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spbb[2,5]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]+3697/24I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^2Spbb[2,5]^2Spaa[3,5]^2Spaa[4,5]Spbb[4,5]+15065/48I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spbb[2,5]^2Spaa[3,5]^2Spbb[3,5]Spaa[4,5]+36037/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^3+106841/48I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2-32149/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,5]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^2-40175/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]+7501/32I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spbb[2,5]^2Spaa[3,5]Spaa[4,5]^2Spbb[4,5]+9925/96I Spaa[1,2]Spaa[1,3]Spbb[1,4]^4Spbb[2,5]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]^2+34271/48I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[4,5]^3Spbb[4,5]^3-7273/16I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spbb[2,5]Spaa[4,5]^3Spbb[4,5]^2+3413/48I Spaa[1,2]Spaa[1,3]Spbb[1,4]^4Spbb[2,5]^2Spaa[4,5]^3Spbb[4,5]-4325/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]^3Spbb[1,4]^4Spaa[2,3]Spbb[2,4]-16897/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]^3Spbb[1,4]^4Spaa[3,5]Spbb[4,5]+4573/96I Spaa[1,2]Spbb[1,2]Spaa[1,4]^3Spbb[1,4]^5Spbb[2,5]Spaa[3,5]-10063/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]^2Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spaa[3,5]Spbb[4,5]-3763/96I Spaa[1,2]Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^4Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]+50971/96I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]^2Spbb[2,4]^2-11825/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]^2Spbb[2,3]Spbb[2,4]-3179/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]Spaa[2,4]Spbb[2,4]^2-1239/4I Spaa[1,2]Spbb[1,2]^3Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[4,5]-14531/24I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[3,5]Spbb[4,5]-51245/48I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]Spbb[2,4]Spaa[3,5]Spbb[3,5]+32117/48I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]-37093/96I Spaa[1,2]Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^4Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]-8173/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]^2Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spaa[3,5]Spbb[4,5]+1961/16I Spaa[1,2]Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^4Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]-7075/96I Spaa[1,2]Spbb[1,2]^3Spaa[1,4]^2Spbb[1,4]^2Spaa[2,5]Spaa[3,5]Spbb[4,5]^2+27089/96I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[3,5]^2Spbb[4,5]^2-79901/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]^2Spbb[1,4]^3Spaa[3,5]^2Spbb[3,5]Spbb[4,5]+49811/96I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spbb[2,5]Spaa[3,5]^2Spbb[4,5]+10219/48I Spaa[1,2]Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^4Spbb[2,5]Spaa[3,5]^2Spbb[3,5]-4637/48I Spaa[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^4Spbb[2,5]^2Spaa[3,5]^2+17749/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]^2Spbb[1,4]^3Spaa[3,5]Spaa[4,5]Spbb[4,5]^2-2743/48I Spaa[1,2]Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^4Spbb[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]+1181/96I Spaa[1,2]Spaa[1,4]^2Spbb[1,4]^5Spbb[2,5]^2Spaa[3,5]Spaa[4,5]+2707/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2Spaa[3,5]Spbb[4,5]-4021/96I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]^2Spbb[1,5]^2Spbb[2,5]Spaa[3,5]+2935/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[3,5]Spbb[4,5]^2+6575/24I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,5]^2Spbb[4,5]^2+3839/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]+245/48I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]-7315/96I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]+391/32I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spbb[2,5]^2Spaa[3,5]^2+21239/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2-25727/96I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]+1367/96I Spaa[1,2]Spaa[1,4]Spbb[1,4]^4Spaa[1,5]Spbb[1,5]Spbb[2,5]^2Spaa[3,5]Spaa[4,5]-761/4I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]^2Spaa[1,4]Spaa[2,3]^3Spbb[2,4]^3+29943/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2+48593/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]+1127/96I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3+2551/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]^2+16975/96I Spaa[1,2]Spbb[1,2]^3Spbb[1,3]Spaa[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,5]Spbb[4,5]+14123/48I Spaa[1,2]Spbb[1,2]^3Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,5]Spbb[3,5]-601/24I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]^2Spaa[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,5]Spbb[4,5]-26167/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,5]Spbb[3,5]+13967/24I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,5]Spbb[3,5]+22799/48I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]-17855/16I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]+3015/32I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]^3Spaa[2,3]^2Spbb[2,3]^2Spbb[2,5]Spaa[3,5]-4111/48I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3-22447/96I Spaa[1,2]Spbb[1,2]^3Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spbb[4,5]-160847/96I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]Spbb[4,5]+15437/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]Spbb[3,5]-22447/96I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,5]Spaa[3,5]+27821/96I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]-3761/96I Spaa[1,2]Spbb[1,2]^4Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[4,5]^2-21013/96I Spaa[1,2]Spbb[1,2]^3Spbb[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[4,5]^2-13545/16I Spaa[1,2]Spbb[1,2]^3Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]Spbb[4,5]-13255/96I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,5]^2Spbb[4,5]^2-12491/6I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]+463/6I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]^2+2493/8I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]+68213/96I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]+2017/48I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]-14647/48I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spbb[2,5]^2Spaa[3,5]^2+20983/96I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spbb[2,5]^2Spaa[3,5]^2-6575/12I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[3,5]Spbb[4,5]+5011/48I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]-10453/96I Spaa[1,2]Spbb[1,2]^3Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[4,5]^2-26213/16I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,5]^2Spbb[4,5]^2-18247/48I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]+17137/24I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]+37739/48I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]-55769/96I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,5]^2Spaa[3,5]^2+13223/32I Spaa[1,2]Spaa[1,4]Spbb[1,4]^4Spbb[2,3]Spaa[2,4]Spbb[2,5]^2Spaa[3,5]^2-3413/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2+26155/96I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]-3569/96I Spaa[1,2]Spaa[1,4]Spbb[1,4]^4Spaa[2,4]Spbb[2,4]Spbb[2,5]^2Spaa[3,5]Spaa[4,5]+2119/32I Spaa[1,2]Spbb[1,2]^4Spaa[1,4]Spaa[2,5]^2Spaa[3,5]Spbb[4,5]^3+6955/32I Spaa[1,2]Spbb[1,2]^3Spbb[1,3]Spaa[1,4]Spaa[2,5]Spaa[3,5]^2Spbb[4,5]^3+3447/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,4]Spbb[1,4]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2+17529/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,4]Spbb[1,4]Spaa[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]^3-3751/48I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]^2Spaa[1,4]Spaa[3,5]^3Spbb[4,5]^3-47437/96I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^2+667/48I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spbb[1,4]^2Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]+3741/16I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[2,5]Spaa[3,5]^3Spbb[4,5]^2+76409/96I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]+1921/96I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]^3Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^2-17731/96I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spbb[2,5]^2Spaa[3,5]^3Spbb[4,5]-4735/96I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,5]^2Spaa[3,5]^3Spbb[3,5]+17305/96I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^3+28633/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spbb[1,4]^2Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^2+6843/32I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,5]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^2+4309/48I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]^3Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]-2213/32I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,5]^2Spaa[3,5]^2Spaa[4,5]Spbb[4,5]-455/96I Spaa[1,2]Spaa[1,4]Spbb[1,4]^4Spbb[2,5]^2Spaa[3,5]^2Spbb[3,5]Spaa[4,5]+65765/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spbb[1,4]^2Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^3-1833/8I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]^3Spbb[2,5]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^2-71/12I Spaa[1,2]Spaa[1,4]Spbb[1,4]^4Spbb[2,5]^2Spaa[3,5]Spaa[4,5]^2Spbb[4,5]-185/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^3Spaa[3,5]Spbb[4,5]-221/24I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,5]^3Spbb[1,5]^3Spbb[2,5]Spaa[3,5]-1439/96I Spaa[1,2]Spbb[1,2]^3Spaa[1,5]^2Spbb[1,5]^2Spaa[2,5]Spaa[3,5]Spbb[4,5]^2-439/12I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^2Spaa[3,5]^2Spbb[4,5]^2-313/12I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[3,5]^2Spbb[3,5]Spbb[4,5]+3389/96I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,5]Spaa[3,5]^2Spbb[4,5]-1703/96I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2Spbb[2,5]Spaa[3,5]^2Spbb[3,5]+33/32I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2Spbb[2,5]^2Spaa[3,5]^2-2909/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[3,5]Spaa[4,5]Spbb[4,5]^2+873/32I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2Spbb[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]-145/12I Spaa[1,2]Spbb[1,4]^3Spaa[1,5]^2Spbb[1,5]^2Spbb[2,5]^2Spaa[3,5]Spaa[4,5]-349/12I Spaa[1,2]Spbb[1,2]^3Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2-1943/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]^3-269/4I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^2-985/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]+1469/96I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]^3Spbb[4,5]^2+3071/48I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]-351/32I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^2-1459/96I Spaa[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]^2Spaa[3,5]^3Spbb[4,5]+63/32I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,5]^2Spaa[3,5]^3Spbb[3,5]-4517/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^3-9659/48I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^2+3989/24I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^2+3505/96I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]-80/3I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,5]^2Spaa[3,5]^2Spaa[4,5]Spbb[4,5]-529/48I Spaa[1,2]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spbb[2,5]^2Spaa[3,5]^2Spbb[3,5]Spaa[4,5]-8987/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^3+5757/32I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^2-2425/48I Spaa[1,2]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spbb[2,5]^2Spaa[3,5]Spaa[4,5]^2Spbb[4,5]-827/8I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]^2-655/48I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[2,3]^4Spbb[2,3]^3Spbb[2,4]-5811/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^3+2209/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^2Spaa[2,4]Spbb[2,4]^2-1923/16I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[2,5]Spbb[3,5]-50353/96I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[3,5]Spbb[3,5]+5129/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spaa[3,5]Spbb[3,5]+2613/16I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spbb[2,5]Spaa[3,5]-3985/96I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spbb[2,5]Spaa[3,5]+25/8I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[2,3]^3Spbb[2,3]^3Spbb[2,5]Spaa[3,5]-4447/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^4-1701/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^3-3339/32I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spbb[3,5]-6981/8I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,5]Spbb[3,5]+1029/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]Spbb[3,5]+11605/24I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spbb[2,5]Spaa[3,5]-10343/32I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,5]Spaa[3,5]+5315/48I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]-15047/96I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]^2Spbb[2,4]^2Spaa[2,5]Spaa[3,5]Spbb[3,5]^2-3943/6I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,5]^2Spbb[3,5]^2+3477/16I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]^2+53387/96I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]^2Spbb[3,5]-6291/16I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]+49/6I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spbb[2,5]Spaa[3,5]^2Spbb[3,5]-4007/48I Spaa[1,2]Spbb[1,3]^3Spaa[2,3]^2Spbb[2,4]^2Spbb[2,5]^2Spaa[3,5]^2+3731/48I Spaa[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spbb[2,5]^2Spaa[3,5]^2-55/16I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spbb[2,5]^2Spaa[3,5]^2-1183/96I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^4-35I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,5]Spbb[4,5]-14263/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,5]Spbb[4,5]-10091/24I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,5]Spbb[3,5]+14083/32I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spbb[2,5]Spaa[3,5]-871/8I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]-25661/96I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,5]Spbb[3,5]Spbb[4,5]-42081/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]^2Spbb[3,5]Spbb[4,5]-332I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]^2Spbb[3,5]^2+51173/96I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,5]Spaa[3,5]^2Spbb[4,5]+5513/12I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,5]Spaa[3,5]^2Spbb[3,5]-2387/32I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]+169/48I Spaa[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,5]^2Spaa[3,5]^2-2679/16I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,5]^2Spaa[3,5]^2+47/48I Spaa[1,2]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spbb[2,5]^2Spaa[3,5]^2-2249/24I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]-9921/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]+1061/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]^3+20497/96I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]-209/96I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^2-673/96I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^2-1189/48I Spaa[1,2]Spbb[1,3]^3Spaa[2,3]Spbb[2,4]Spbb[2,5]^2Spaa[3,5]^3Spbb[4,5]-155/48I Spaa[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,5]^2Spaa[3,5]^3Spbb[3,5]-7/48I Spaa[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,5]^3Spbb[3,4]Spaa[3,5]^3-7I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[2,5]^2Spaa[3,5]^3Spbb[3,5]-23231/96I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[2,4]^3Spbb[2,4]^3Spaa[3,5]Spbb[4,5]+1733/32I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^3Spbb[2,5]Spaa[3,5]-5251/32I Spaa[1,2]Spbb[1,2]^3Spaa[2,4]^2Spbb[2,4]^2Spaa[2,5]Spaa[3,5]Spbb[4,5]^2-8233/12I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,5]^2Spbb[4,5]^2-15175/12I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,5]^2Spbb[3,5]Spbb[4,5]+16701/16I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]^2Spbb[4,5]-3839/96I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]^2Spbb[3,5]+5947/96I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]^2Spaa[3,5]^2-9925/48I Spaa[1,2]Spbb[1,4]^3Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spbb[2,5]^2Spaa[3,5]^2-19307/24I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,5]Spaa[4,5]Spbb[4,5]^2+5937/16I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]-353/8I Spaa[1,2]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]^2Spaa[3,5]Spaa[4,5]-25883/96I Spaa[1,2]Spbb[1,2]^3Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2-5641/24I Spaa[1,2]Spbb[1,2]^3Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]^3-26671/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,4]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^2-21407/48I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]+26365/96I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^3Spbb[4,5]^2+37681/48I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]-929/48I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^2-2901/16I Spaa[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]Spbb[2,4]Spbb[2,5]^2Spaa[3,5]^3Spbb[4,5]+727/48I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]^2Spaa[3,5]^3Spbb[3,5]+11/24I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,5]^3Spbb[3,4]Spaa[3,5]^3-8291/96I Spaa[1,2]Spbb[1,4]^3Spbb[2,3]Spaa[2,4]Spbb[2,5]^2Spaa[3,5]^3Spbb[3,5]-53635/96I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,4]Spbb[2,4]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^3-15163/12I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^2+43795/48I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^2+506I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]-11033/48I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]^2Spaa[3,5]^2Spaa[4,5]Spbb[4,5]-4655/48I Spaa[1,2]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,5]^2Spaa[3,5]^2Spbb[3,5]Spaa[4,5]+8641/96I Spaa[1,2]Spbb[1,4]^3Spaa[2,4]Spbb[2,5]^3Spbb[3,4]Spaa[3,5]^2Spaa[4,5]-82291/96I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^3+30913/48I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^2-1601/12I Spaa[1,2]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,5]^2Spaa[3,5]Spaa[4,5]^2Spbb[4,5]-1331/96I Spaa[1,2]Spbb[1,2]^3Spaa[2,5]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]^2-8405/96I Spaa[1,2]Spbb[1,2]^3Spaa[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^3-8711/96I Spaa[1,2]Spbb[1,2]^3Spaa[2,5]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^4-737/24I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[3,5]^4Spbb[3,5]^2Spbb[4,5]^2-971/96I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[3,5]^4Spbb[3,5]^3Spbb[4,5]+585/32I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spbb[2,5]Spaa[3,5]^4Spbb[3,5]Spbb[4,5]^2+67/3I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[2,5]Spaa[3,5]^4Spbb[3,5]^2Spbb[4,5]-13/24I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spbb[2,5]Spaa[3,5]^4Spbb[3,5]^3-59/48I Spaa[1,2]Spbb[1,3]^3Spbb[2,5]^2Spaa[3,5]^4Spbb[4,5]^2-1211/96I Spaa[1,2]Spbb[1,3]^2Spbb[1,4]Spbb[2,5]^2Spaa[3,5]^4Spbb[3,5]Spbb[4,5]+35/48I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spbb[2,5]^2Spaa[3,5]^4Spbb[3,5]^2-18275/96I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[3,5]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]^3-10223/96I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^2+1393/32I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spbb[2,5]Spaa[3,5]^3Spaa[4,5]Spbb[4,5]^3+10327/48I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]^2+439/96I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^2Spaa[4,5]Spbb[4,5]-4289/96I Spaa[1,2]Spbb[1,3]^2Spbb[1,4]Spbb[2,5]^2Spaa[3,5]^3Spaa[4,5]Spbb[4,5]^2-2299/96I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spbb[2,5]^2Spaa[3,5]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]+13/16I Spaa[1,2]Spbb[1,4]^3Spbb[2,5]^2Spaa[3,5]^3Spbb[3,5]^2Spaa[4,5]-5253/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[3,5]^2Spaa[4,5]^2Spbb[4,5]^4-2769/8I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^3+6733/32I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[2,5]Spaa[3,5]^2Spaa[4,5]^2Spbb[4,5]^3+21937/96I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2-2303/48I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spbb[2,5]^2Spaa[3,5]^2Spaa[4,5]^2Spbb[4,5]^2-5659/96I Spaa[1,2]Spbb[1,4]^3Spbb[2,5]^2Spaa[3,5]^2Spbb[3,5]Spaa[4,5]^2Spbb[4,5]-3205/12I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[3,5]Spaa[4,5]^3Spbb[4,5]^4+23149/96I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spbb[2,5]Spaa[3,5]Spaa[4,5]^3Spbb[4,5]^3-1555/24I Spaa[1,2]Spbb[1,4]^3Spbb[2,5]^2Spaa[3,5]Spaa[4,5]^3Spbb[4,5]^2-4515/8I Spbb[1,2]Spaa[1,3]^5Spbb[1,3]^4Spbb[1,4]^2-1160I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^3Spaa[1,4]Spbb[1,4]^3-4535/8I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]^2Spaa[1,5]Spbb[1,5]+600I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^4Spbb[1,4]Spaa[2,3]Spbb[2,4]-4645/4I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]^2Spaa[2,3]Spbb[2,3]-41215/96I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]^2Spaa[2,4]Spbb[2,4]-5927/48I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^2Spbb[1,4]^3Spbb[2,3]Spaa[2,4]-5255/8I Spbb[1,2]^2Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]Spaa[2,5]Spbb[4,5]+9721/96I Spbb[1,2]^2Spaa[1,3]^4Spbb[1,3]^2Spbb[1,4]^2Spaa[2,5]Spbb[3,5]+425/32I Spaa[1,3]^4Spbb[1,3]^4Spbb[1,4]^2Spbb[2,4]Spaa[3,4]+17615/32I Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]^3Spbb[2,3]Spaa[3,4]+105/4I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^4Spbb[1,4]Spaa[3,5]Spbb[4,5]-18337/16I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]^2Spaa[3,5]Spbb[3,5]+2255/4I Spaa[1,3]^4Spbb[1,3]^4Spbb[1,4]^2Spbb[2,5]Spaa[3,5]-1895/32I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]^2Spaa[4,5]Spbb[4,5]-40909/96I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^2Spbb[1,4]^3Spbb[3,5]Spaa[4,5]-5/2I Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]^3Spbb[2,5]Spaa[4,5]-5015/8I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^4-4805/8I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]+2981/6I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]-17109/32I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]-1957I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]+154625/192I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,3]Spaa[2,4]-75I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,5]Spbb[4,5]-23087/48I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,5]Spbb[3,5]-47573/96I Spaa[1,3]^3Spbb[1,3]^3Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]+34781/48I Spaa[1,3]^3Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^4Spbb[2,3]Spaa[3,4]-16019/32I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spaa[1,4]Spbb[1,4]^2Spaa[3,5]Spbb[4,5]-9995/16I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[3,5]Spbb[3,5]+4785/8I Spaa[1,3]^3Spbb[1,3]^3Spaa[1,4]Spbb[1,4]^3Spbb[2,5]Spaa[3,5]-17067/16I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[4,5]Spbb[4,5]+10193/32I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[3,5]Spaa[4,5]+34951/96I Spaa[1,3]^3Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^4Spbb[2,5]Spaa[4,5]-5/2I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2-455/8I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[4,5]+941/16I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[3,5]+65/2I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,5]Spbb[4,5]-4331/96I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[3,5]Spbb[3,5]+5/2I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]-145/2I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[4,5]Spbb[4,5]+1931/16I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spbb[3,5]Spaa[4,5]-185/4I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^4Spaa[2,3]^2Spbb[2,4]^2+3765/8I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]-3415/8I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2+6405/32I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2-104863/96I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]+9583/96I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]^2Spaa[2,4]+465/8I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^3Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[4,5]+47917/96I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[3,5]-17819/32I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[3,5]+41185/96I Spaa[1,3]^3Spbb[1,3]^4Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]-65255/96I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]+12155/48I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^3Spaa[2,3]Spbb[2,3]^2Spaa[3,4]-485/8I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^4Spaa[2,3]Spbb[2,4]Spaa[3,5]Spbb[4,5]+5873/6I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,5]Spbb[3,5]-7387/8I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[3,5]Spbb[3,5]-475I Spaa[1,3]^3Spbb[1,3]^4Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]+955/2I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]+12209/16I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2-104731/48I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^3Spbb[2,3]Spaa[2,4]^2Spbb[2,4]+15517/48I Spbb[1,2]Spaa[1,3]^3Spbb[1,4]^4Spbb[2,3]^2Spaa[2,4]^2-3187/6I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[4,5]-18673/16I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[3,5]+31009/32I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,4]^3Spbb[2,3]Spaa[2,4]Spaa[2,5]Spbb[3,5]+69863/96I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]-25709/24I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]+8785/16I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^4Spbb[2,3]^2Spaa[2,4]Spaa[3,4]-76465/96I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,5]Spbb[4,5]-251237/96I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,5]Spbb[3,5]+34703/48I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^3Spbb[2,3]Spaa[2,4]Spaa[3,5]Spbb[3,5]+55399/96I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]-1013/16I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^3Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[3,5]-100085/96I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[4,5]Spbb[4,5]-34747/24I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[3,5]Spaa[4,5]+39893/48I Spbb[1,2]Spaa[1,3]^3Spbb[1,4]^4Spbb[2,3]Spaa[2,4]Spbb[3,5]Spaa[4,5]+2735/6I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[4,5]-8569/96I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^4Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[4,5]-95/8I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]^2Spaa[2,5]^2Spbb[4,5]^2-1253/48I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spaa[2,5]^2Spbb[3,5]Spbb[4,5]+1465/96I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,4]^2Spaa[2,5]^2Spbb[3,5]^2-16325/32I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[4,5]+65393/96I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,5]-16253/96I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^3Spbb[2,3]Spaa[2,5]Spaa[3,4]Spbb[3,5]+535/8I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^3Spaa[2,5]Spaa[3,5]Spbb[4,5]^2-4005/32I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]Spbb[4,5]-889/32I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[2,5]Spaa[3,5]Spbb[3,5]^2-2585/32I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[2,5]Spaa[4,5]Spbb[4,5]^2+1477/16I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[2,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]-1033/32I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,4]^3Spaa[2,5]Spbb[3,5]^2Spaa[4,5]+11885/48I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]-42925/96I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^3Spbb[2,3]Spaa[3,4]^2Spbb[3,4]-875/48I Spaa[1,3]^3Spbb[1,3]^4Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[4,5]+17071/16I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]-3275/48I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]-15597/16I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^3Spbb[2,3]Spaa[3,4]Spaa[3,5]Spbb[3,5]+5625/32I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spaa[4,5]Spbb[4,5]+2545/6I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^3Spbb[2,4]Spaa[3,4]Spbb[3,5]Spaa[4,5]+4335/16I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^3Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[4,5]-51091/96I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^4Spbb[2,3]Spaa[3,4]Spbb[3,5]Spaa[4,5]-175/8I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^4Spaa[3,5]^2Spbb[4,5]^2-7807/96I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]-2641/96I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[3,5]^2Spbb[3,5]^2+125/8I Spaa[1,3]^3Spbb[1,3]^4Spbb[1,4]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]-5/6I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]^2Spbb[2,5]Spaa[3,5]^2Spbb[3,5]-115/16I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2-8773/96I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]-3941/16I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^3Spaa[3,5]Spbb[3,5]^2Spaa[4,5]+305/4I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]^2Spbb[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]-1871/24I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^3Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]-2275/32I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[4,5]^2Spbb[4,5]^2+5371/32I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^3Spbb[3,5]Spaa[4,5]^2Spbb[4,5]-1525/12I Spbb[1,2]Spaa[1,3]^3Spbb[1,4]^4Spbb[3,5]^2Spaa[4,5]^2-2141/48I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^4Spbb[2,5]Spbb[3,5]Spaa[4,5]^2-125/4I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^5-135/4I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[1,5]Spbb[1,5]+138907/96I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]Spbb[2,4]-62215/192I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[2,3]Spbb[2,3]+107/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[2,4]Spbb[2,4]-6457/24I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]^2Spbb[1,4]^5Spbb[2,3]Spaa[2,4]-1949/96I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,5]Spbb[4,5]+633/16I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]^2Spbb[1,4]^4Spaa[2,5]Spbb[3,5]-79699/96I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^4Spbb[2,4]Spaa[3,4]+6099/16I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^5Spbb[2,3]Spaa[3,4]+55223/96I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^3Spaa[3,5]Spbb[4,5]-5521/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[3,5]Spbb[3,5]-31951/96I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^4Spbb[2,5]Spaa[3,5]-6963/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[4,5]Spbb[4,5]+25313/96I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]^2Spbb[1,4]^5Spbb[3,5]Spaa[4,5]+1819/16I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^5Spbb[2,5]Spaa[4,5]-5/2I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]^2Spbb[1,5]^2+111/16I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[4,5]+1229/96I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[3,5]+3709/96I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[3,5]Spbb[4,5]-1105/24I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spaa[3,5]Spbb[3,5]+5/2I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]+811/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spaa[4,5]Spbb[4,5]+181/6I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^4Spaa[1,5]Spbb[1,5]Spbb[3,5]Spaa[4,5]+30919/96I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^2-179/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]+23677/48I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,3]^2Spbb[2,3]^2-171655/96I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^2+31597/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]-41849/32I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^4Spaa[2,3]Spbb[2,3]^2Spaa[2,4]+45355/96I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[4,5]+111239/96I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[3,5]-86611/96I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[3,5]-623/6I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]^2Spaa[3,4]+4943/96I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]-49963/96I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[2,3]Spbb[2,3]^2Spaa[3,4]+39311/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,5]Spbb[4,5]+57991/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[3,5]Spbb[3,5]-17033/48I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spaa[3,5]Spbb[3,5]-2995/96I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]-7731/16I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]+81319/96I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^2-36263/48I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^4Spbb[2,3]Spaa[2,4]^2Spbb[2,4]-37545/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[4,5]-5717/24I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[3,5]+22069/24I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^2Spaa[3,4]-55895/24I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]+96875/96I Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^5Spbb[2,3]^2Spaa[2,4]Spaa[3,4]-33769/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,5]Spbb[4,5]+207481/96I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spaa[3,5]Spbb[3,5]-21831/16I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^4Spbb[2,3]Spaa[2,4]Spaa[3,5]Spbb[3,5]-54519/32I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]+63073/48I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[3,5]-3523/6I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spaa[4,5]Spbb[4,5]-17771/32I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^4Spaa[2,4]Spbb[2,4]Spbb[3,5]Spaa[4,5]+21709/96I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[4,5]-3671/48I Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^5Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[4,5]+457/48I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,5]^2Spbb[4,5]^2-1331/32I Spbb[1,2]^3Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,5]^2Spbb[3,5]Spbb[4,5]-48701/48I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[4,5]-9169/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,5]+48403/96I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^4Spbb[2,3]Spaa[2,5]Spaa[3,4]Spbb[3,5]+135/4I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,5]Spaa[3,5]Spbb[4,5]^2-3065/12I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,5]Spaa[3,5]Spbb[3,5]Spbb[4,5]+266/3I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[2,5]Spaa[3,5]Spbb[3,5]^2+3041/48I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,5]Spaa[4,5]Spbb[4,5]^2-879/8I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[2,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]-27129/32I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]^2Spbb[3,4]+17863/48I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,3]Spaa[3,4]^2Spbb[3,4]+20079/32I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[4,5]-894I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]+43483/96I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^3Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]-30437/48I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,3]Spaa[3,4]Spaa[3,5]Spbb[3,5]-785/2I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]Spaa[4,5]Spbb[4,5]+31259/96I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,4]Spaa[3,4]Spbb[3,5]Spaa[4,5]-621/16I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[4,5]-8725/24I Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^5Spbb[2,3]Spaa[3,4]Spbb[3,5]Spaa[4,5]-10117/96I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spaa[3,5]^2Spbb[4,5]^2-7921/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[3,5]^2Spbb[3,5]Spbb[4,5]+25069/96I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[3,5]^2Spbb[3,5]^2-665/24I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]Spbb[1,4]^2Spbb[2,5]Spaa[3,5]^2Spbb[4,5]+13493/96I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^3Spbb[2,5]Spaa[3,5]^2Spbb[3,5]-4447/96I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[3,5]Spaa[4,5]Spbb[4,5]^2-116603/96I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]-3323/8I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^4Spaa[3,5]Spbb[3,5]^2Spaa[4,5]+8191/96I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^3Spbb[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]+71983/96I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]-285/4I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[4,5]^2Spbb[4,5]^2-26051/96I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^4Spbb[3,5]Spaa[4,5]^2Spbb[4,5]+6005/48I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,5]Spaa[4,5]^2Spbb[4,5]+4693/96I Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^5Spbb[2,5]Spbb[3,5]Spaa[4,5]^2-415/96I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2Spaa[2,5]Spbb[3,5]+25/4I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[3,5]Spbb[4,5]-2887/96I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2Spaa[3,5]Spbb[3,5]-155/6I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^3Spaa[1,5]^2Spbb[1,5]^2Spbb[3,5]Spaa[4,5]-3437/96I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]^2Spbb[3,5]Spbb[4,5]+25/4I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[3,5]Spbb[4,5]^2-231/2I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[3,5]Spbb[3,5]Spbb[4,5]+13/6I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[3,5]Spbb[3,5]^2+35/96I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[4,5]Spbb[4,5]^2-13109/96I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]-175/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[1,5]Spbb[1,5]Spaa[3,5]^2Spbb[4,5]^2-3973/96I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]-2855/48I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[3,5]^2Spbb[3,5]^2-25/4I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]+217/12I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]+165/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2-35845/96I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]-13333/96I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]+5275/96I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]+35/48I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[4,5]^2Spbb[4,5]^2-6369/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]+2017/96I Spaa[1,3]^2Spbb[1,4]^4Spaa[1,5]Spbb[1,5]Spbb[2,5]Spbb[3,5]Spaa[4,5]^2-25I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2-1203/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]+170I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,3]^3Spbb[2,3]^3+22457/96I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3-114913/96I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]^2+58321/48I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]Spbb[2,4]-7889/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^3Spaa[2,3]^2Spbb[2,3]^3Spaa[2,4]+735/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[2,5]Spbb[3,5]-7235/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[3,5]+9661/48I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[2,5]Spbb[3,5]-555/8I Spaa[1,3]^2Spbb[1,3]^4Spaa[2,3]^2Spbb[2,4]^3Spaa[3,4]-925/4I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spaa[3,4]+7163/8I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[3,4]-4715/8I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[2,3]^2Spbb[2,3]^3Spaa[3,4]+10807/96I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]^2Spbb[2,4]^2Spaa[3,5]Spbb[3,5]-30727/48I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,5]Spbb[3,5]+50173/96I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[3,5]Spbb[3,5]+545/8I Spaa[1,3]^2Spbb[1,3]^4Spaa[2,3]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]+585/4I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]-209I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spbb[2,5]Spaa[3,5]-141779/96I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3+185369/96I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^2+61991/96I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^3Spaa[2,3]Spbb[2,3]^2Spaa[2,4]^2Spbb[2,4]-10177/96I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spbb[4,5]-81241/96I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spbb[3,5]+457/4I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[3,5]-16177/12I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]+27991/8I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]-45271/16I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[3,4]+72403/96I Spaa[1,3]^2Spbb[1,4]^4Spaa[2,3]Spbb[2,3]^3Spaa[2,4]Spaa[3,4]+18007/48I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]Spbb[4,5]-30409/24I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]Spbb[3,5]-3866/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,5]Spbb[3,5]+24123/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^3Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[3,5]Spbb[3,5]+111683/96I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,5]Spaa[3,5]-4276/3I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]+7819/16I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spbb[2,5]Spaa[3,5]-785/32I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[3,5]Spbb[4,5]+911/96I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[3,5]^2+655/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spbb[4,5]-44491/96I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spbb[3,5]+44951/48I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,5]-3341/6I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^3Spaa[2,3]Spbb[2,3]^2Spaa[2,5]Spaa[3,4]Spbb[3,5]-7939/48I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]Spbb[4,5]+5609/96I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]^2+1129/16I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,5]Spaa[3,5]Spbb[3,5]^2-6775/32I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]+12665/32I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]-15335/32I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]^2Spaa[3,4]^2Spbb[3,4]-775/8I Spaa[1,3]^2Spbb[1,3]^4Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]Spbb[4,5]-27523/32I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]+235I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]+2244I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]-2081/4I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]-62069/48I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]+599/96I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]-2771/12I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]^2+583/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[3,5]^2Spbb[3,5]^2+63I Spaa[1,3]^2Spbb[1,3]^4Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]+13793/96I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]-153/8I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2-6687/32I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]+13205/48I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^3+19915/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^3Spbb[2,3]Spaa[2,4]^3Spbb[2,4]^2-22069/96I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,5]Spbb[4,5]+22111/96I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[2,5]Spbb[3,5]+143375/96I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]-27127/16I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]+675/8I Spaa[1,3]^2Spbb[1,4]^4Spbb[2,3]^2Spaa[2,4]^2Spbb[2,4]Spaa[3,4]-5193/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,5]Spbb[4,5]-40803/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[3,5]Spbb[3,5]+29015/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^3Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[3,5]Spbb[3,5]+27463/24I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]-24957/16I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spbb[2,5]Spaa[3,5]+3105/8I Spaa[1,3]^2Spbb[1,4]^4Spbb[2,3]^2Spaa[2,4]^2Spbb[2,5]Spaa[3,5]-14243/48I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[4,5]Spbb[4,5]+287/12I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^2Spbb[3,5]Spaa[4,5]-8021/32I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[4,5]+2293/8I Spaa[1,3]^2Spbb[1,4]^4Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spbb[2,5]Spaa[4,5]-11941/96I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,4]Spbb[2,4]Spaa[2,5]^2Spbb[4,5]^2-23011/32I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,5]^2Spbb[3,5]Spbb[4,5]+25759/96I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spbb[4,5]+24461/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spbb[3,5]+8359/96I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,5]-6283/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[4,5]^2-66685/24I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]Spbb[4,5]-15685/16I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]^2-853/2I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[4,5]Spbb[4,5]^2-116267/96I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]+47077/48I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]-104351/96I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]+31391/96I Spaa[1,3]^2Spbb[1,4]^4Spbb[2,3]^2Spaa[2,4]Spaa[3,4]^2Spbb[3,4]-196061/96I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]Spbb[4,5]+140873/96I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]-67931/32I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]+55625/96I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]+65249/96I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]-38305/96I Spaa[1,3]^2Spbb[1,4]^4Spbb[2,3]^2Spaa[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]+803/6I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[4,5]Spbb[4,5]-9757/32I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,5]Spaa[4,5]+179/16I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[4,5]+7645/24I Spaa[1,3]^2Spbb[1,4]^4Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,5]Spaa[4,5]-85/48I Spaa[1,3]^2Spbb[1,4]^4Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[4,5]+1503/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[2,4]Spbb[2,4]Spaa[3,5]^2Spbb[4,5]^2+9137/48I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]-50935/24I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]^2+14677/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^3Spbb[2,3]Spaa[2,4]Spaa[3,5]^2Spbb[3,5]^2-7139/16I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]+13249/16I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]-1337/16I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2-11135/24I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]-8575/24I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2-110909/48I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]-5035/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]+1379/16I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]+14803/24I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]-107/32I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]Spaa[4,5]+1841/16I Spaa[1,3]^2Spbb[1,4]^4Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]-14275/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[4,5]^2Spbb[4,5]^2-4027/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]+5421/32I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[4,5]^2Spbb[4,5]+6095/96I Spaa[1,3]^2Spbb[1,4]^4Spaa[2,4]Spbb[2,4]Spbb[2,5]Spbb[3,5]Spaa[4,5]^2-29/96I Spaa[1,3]^2Spbb[1,4]^4Spaa[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[4,5]^2-1511/48I Spbb[1,2]^4Spaa[1,3]^2Spaa[2,5]^3Spbb[3,5]Spbb[4,5]^2-25/2I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[2,4]Spaa[2,5]^2Spaa[3,4]Spbb[4,5]^2+5131/48I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[2,5]^2Spaa[3,4]Spbb[3,5]Spbb[4,5]+1189/48I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^2Spbb[2,4]Spaa[2,5]^2Spaa[3,4]Spbb[3,5]^2-1037/12I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,5]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]^2-4627/96I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]Spaa[2,5]^2Spaa[3,5]Spbb[3,5]^2Spbb[4,5]-13201/96I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]Spaa[2,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^2+6045/32I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^2Spbb[4,5]+209/32I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^2Spbb[3,5]-48913/96I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,4]^2Spbb[3,5]+15257/48I Spaa[1,3]^2Spbb[1,4]^4Spbb[2,3]^2Spaa[2,5]Spaa[3,4]^2Spbb[3,5]+825/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[2,4]Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[4,5]^2-989/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]+9155/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2+413/48I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^3Spbb[2,3]Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2-695/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spaa[4,5]Spbb[4,5]^2+11123/96I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,5]Spaa[4,5]Spbb[4,5]+4637/48I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^3Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,5]^2Spaa[4,5]-10225/96I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[2,5]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2-10351/96I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]+5/6I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^2Spaa[2,5]Spaa[3,5]^2Spbb[3,5]^3+25/4I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]^3-36269/96I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2-3553/16I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^2Spaa[2,5]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]+35/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,5]Spaa[4,5]^2Spbb[4,5]^3-3103/12I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^2Spaa[2,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2-5525/16I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2+6295/48I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spbb[2,3]Spaa[3,4]^3Spbb[3,4]^2-1305/16I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[4,5]+6097/12I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]-3065/24I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]-36521/96I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spbb[2,3]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]-5595/16I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[4,5]Spbb[4,5]+5761/12I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spaa[4,5]-6135/32I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[4,5]-4905/32I Spaa[1,3]^2Spbb[1,4]^4Spbb[2,3]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spaa[4,5]-75/2I Spaa[1,3]^2Spbb[1,3]^4Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[4,5]^2-18211/48I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]-803/96I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]+61829/96I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2-12583/48I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]-19247/48I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spbb[2,3]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2-1275/16I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2+733/8I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]-10I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]-13871/96I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]+1889/96I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]+2261/32I Spaa[1,3]^2Spbb[1,4]^4Spbb[2,3]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]-105/32I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spaa[4,5]^2Spbb[4,5]^2+807/16I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]-35/32I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[4,5]^2Spbb[4,5]-823/24I Spaa[1,3]^2Spbb[1,4]^4Spbb[2,4]Spaa[3,4]Spbb[3,5]^2Spaa[4,5]^2+35/48I Spaa[1,3]^2Spbb[1,4]^4Spbb[2,5]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[4,5]^2-2137/96I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^2-285/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]-1811/48I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[3,5]^3Spbb[3,5]^3+159/8I Spaa[1,3]^2Spbb[1,3]^4Spbb[2,5]Spaa[3,5]^3Spbb[4,5]^2-146/3I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]+2605/96I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^2-75/2I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^3-2283/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^2-39815/96I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]Spbb[4,5]-6725/48I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^3Spaa[3,5]^2Spbb[3,5]^3Spaa[4,5]-235/32I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spbb[2,5]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^2+7661/48I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]+13691/96I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spbb[2,5]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]-5/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^3-15309/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2-11857/48I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^3Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]+35/16I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[2,5]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^2+2333/12I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]+1223/24I Spaa[1,3]^2Spbb[1,4]^4Spbb[2,5]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^2+35/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[4,5]^3Spbb[4,5]^3-3621/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^3Spbb[3,5]Spaa[4,5]^3Spbb[4,5]^2-35/96I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spbb[2,5]Spaa[4,5]^3Spbb[4,5]^2+593/8I Spaa[1,3]^2Spbb[1,4]^4Spbb[2,5]Spbb[3,5]Spaa[4,5]^3Spbb[4,5]+611/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^4Spaa[2,3]Spbb[2,4]+11837/48I Spbb[1,2]Spaa[1,3]Spaa[1,4]^3Spbb[1,4]^5Spaa[2,3]Spbb[2,3]+6545/96I Spbb[1,2]Spaa[1,3]Spaa[1,4]^3Spbb[1,4]^5Spaa[2,4]Spbb[2,4]+157/8I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]^3Spbb[1,4]^4Spaa[2,5]Spbb[4,5]-9835/32I Spaa[1,3]Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^5Spbb[2,4]Spaa[3,4]+19937/96I Spaa[1,3]Spaa[1,4]^3Spbb[1,4]^6Spbb[2,3]Spaa[3,4]+11595/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^4Spaa[3,5]Spbb[4,5]-5125/24I Spbb[1,2]Spaa[1,3]Spaa[1,4]^3Spbb[1,4]^5Spaa[3,5]Spbb[3,5]-1819/16I Spaa[1,3]Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^5Spbb[2,5]Spaa[3,5]+3361/48I Spbb[1,2]Spaa[1,3]Spaa[1,4]^3Spbb[1,4]^5Spaa[4,5]Spbb[4,5]-673/48I Spaa[1,3]Spaa[1,4]^3Spbb[1,4]^6Spbb[2,5]Spaa[4,5]+1469/96I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[4,5]+5/24I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spaa[3,5]Spbb[4,5]-3511/96I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[1,5]Spbb[1,5]Spaa[3,5]Spbb[3,5]+181/6I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[1,5]Spbb[1,5]Spaa[4,5]Spbb[4,5]+15711/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]^2Spbb[2,4]^2-154831/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]^2Spbb[2,3]Spbb[2,4]+83777/96I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[2,3]^2Spbb[2,3]^2-21827/24I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]Spaa[2,4]Spbb[2,4]^2+85519/96I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]+37217/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[4,5]+5963/24I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[3,5]-27197/32I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]Spbb[2,4]^2Spaa[3,4]+124117/96I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]-17885/32I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^5Spaa[2,3]Spbb[2,3]^2Spaa[3,4]+28043/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[3,5]Spbb[4,5]-18521/48I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]Spbb[2,4]Spaa[3,5]Spbb[3,5]+17541/32I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[2,3]Spbb[2,3]Spaa[3,5]Spbb[3,5]+86923/96I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]-84703/96I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]+15335/96I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[2,4]^2Spbb[2,4]^2+39217/96I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[4,5]-2315/48I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[2,4]Spbb[2,4]^2Spaa[3,4]-11875/96I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^5Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]+32185/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spaa[3,5]Spbb[4,5]+117395/96I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[2,4]Spbb[2,4]Spaa[3,5]Spbb[3,5]-12691/16I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]+11431/24I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^5Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[3,5]+27779/96I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[2,4]Spbb[2,4]Spaa[4,5]Spbb[4,5]-4915/96I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^5Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[4,5]-569/48I Spbb[1,2]^3Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,5]^2Spbb[4,5]^2-36679/48I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[4,5]-16435/48I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^4Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,5]-11399/96I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,5]Spaa[3,5]Spbb[4,5]^2+1313/32I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,5]Spaa[3,5]Spbb[3,5]Spbb[4,5]-1477/48I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,5]Spaa[4,5]Spbb[4,5]^2-12017/32I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^4Spbb[2,4]Spaa[3,4]^2Spbb[3,4]+34781/96I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^5Spbb[2,3]Spaa[3,4]^2Spbb[3,4]+23377/24I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^3Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[4,5]-39835/32I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^4Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]+75679/96I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^4Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]-13445/96I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^5Spbb[2,3]Spaa[3,4]Spaa[3,5]Spbb[3,5]-17927/96I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^4Spbb[2,4]Spaa[3,4]Spaa[4,5]Spbb[4,5]-1373/96I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^5Spbb[2,4]Spaa[3,4]Spbb[3,5]Spaa[4,5]+43/96I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^5Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[4,5]-20173/48I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[3,5]^2Spbb[4,5]^2+12409/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[3,5]^2Spbb[3,5]Spbb[4,5]+5279/12I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[3,5]^2Spbb[3,5]^2+529/48I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^3Spbb[2,5]Spaa[3,5]^2Spbb[4,5]-55421/96I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^4Spbb[2,5]Spaa[3,5]^2Spbb[3,5]+1123/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[3,5]Spaa[4,5]Spbb[4,5]^2-35045/96I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]-10509/32I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^4Spbb[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]+43/24I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^5Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]-871/12I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[4,5]^2Spbb[4,5]^2-1133/48I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^5Spbb[2,5]Spaa[4,5]^2Spbb[4,5]-415/96I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2Spaa[2,5]Spbb[4,5]-2287/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2Spaa[3,5]Spbb[4,5]-1853/48I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]^2Spbb[1,5]^2Spaa[3,5]Spbb[3,5]-155/6I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]^2Spbb[1,5]^2Spaa[4,5]Spbb[4,5]-3437/96I Spbb[1,2]^3Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]^2Spbb[4,5]^2-11123/96I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[3,5]Spbb[4,5]^2-1123/48I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[3,5]Spbb[3,5]Spbb[4,5]-13109/96I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[4,5]Spbb[4,5]^2-7963/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,5]^2Spbb[4,5]^2-353/24I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]-3805/48I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spaa[3,5]^2Spbb[3,5]^2+71/6I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]+367/24I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]-11665/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2-10479/32I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]+5275/96I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]+51/4I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]-6369/32I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spaa[4,5]^2Spbb[4,5]^2+2017/96I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[4,5]^2Spbb[4,5]-8849/48I Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spaa[2,3]^3Spbb[2,4]^3+29329/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2-25147/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]+4345/96I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,3]^3Spbb[2,3]^3+196561/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3-144307/48I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]^2-36575/32I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]Spbb[2,4]+2941/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,5]Spbb[4,5]+3775/4I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,5]Spbb[3,5]-18995/96I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[3,5]+86689/96I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^3Spaa[3,4]-101693/48I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spaa[3,4]+32161/24I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[3,4]-197I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[2,3]^2Spbb[2,3]^3Spaa[3,4]-27967/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,5]Spbb[4,5]+103427/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,5]Spbb[3,5]+45083/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,5]Spbb[3,5]-36967/48I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,3]^2Spbb[2,3]^2Spaa[3,5]Spbb[3,5]-24877/32I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]+70019/96I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]-16865/96I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,3]^2Spbb[2,3]^2Spbb[2,5]Spaa[3,5]-613/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3-91939/96I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^2+9/8I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spbb[4,5]-3463/12I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spbb[3,5]-11107/6I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]+79615/32I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]-16295/48I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[3,4]+21095/48I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]Spbb[4,5]+290993/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]Spbb[3,5]-49835/96I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,5]Spbb[3,5]-110399/96I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,5]Spaa[3,5]+4679/4I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]+3053/32I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spbb[2,5]Spaa[3,5]+4193/48I Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[4,5]^2+68605/96I Spbb[1,2]^3Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[3,5]Spbb[4,5]-28823/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spbb[4,5]-3517/4I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spbb[3,5]+2837/48I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,5]+12871/96I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[4,5]^2+130909/48I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]Spbb[4,5]+9941/12I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]^2-91511/96I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]+72737/96I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]-113/16I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[2,3]Spbb[2,3]^2Spaa[3,4]^2Spbb[3,4]+29803/24I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]Spbb[4,5]-24587/96I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]+64261/96I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]-38825/32I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]+633/8I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]-19553/96I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[2,3]Spbb[2,3]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]-15361/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,5]^2Spbb[4,5]^2-12035/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]+170467/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]^2-17567/32I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spaa[3,5]^2Spbb[3,5]^2+53219/96I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]-75143/96I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]+6297/32I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2+14753/48I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]+4693/32I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]^3Spbb[2,4]^3+52399/96I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[2,5]Spbb[4,5]+19883/96I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]-8787/32I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]+179269/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[3,5]Spbb[4,5]+66635/96I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^2Spaa[3,5]Spbb[3,5]-11335/32I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]+3685/48I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spbb[2,5]Spaa[3,5]+17757/32I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^2Spaa[4,5]Spbb[4,5]-1271/16I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[4,5]+19613/96I Spbb[1,2]^3Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,5]^2Spbb[4,5]^2-16001/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spbb[4,5]+171/4I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spbb[3,5]+113171/96I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[4,5]^2+51085/32I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]Spbb[4,5]+29561/96I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[4,5]Spbb[4,5]^2+25345/48I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]-35915/96I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]-57425/96I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]Spbb[4,5]+104117/96I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]-56233/48I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]-26449/16I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]+56981/96I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]+3839/96I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[4,5]Spbb[4,5]-5453/16I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,5]Spaa[4,5]+14573/48I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[4,5]+31817/24I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,5]^2Spbb[4,5]^2+282013/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]+38849/96I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]^2-2089/32I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]-6015/4I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]+20063/48I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2+425/96I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]+168683/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2+44197/48I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]-48521/48I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]-5843/96I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]+1675/96I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]Spaa[4,5]+13577/48I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spaa[4,5]^2Spbb[4,5]^2-4175/32I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[4,5]^2Spbb[4,5]-1511/48I Spbb[1,2]^4Spaa[1,3]Spaa[1,4]Spaa[2,5]^3Spbb[4,5]^3-29417/96I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[2,4]Spaa[2,5]^2Spaa[3,4]Spbb[4,5]^2-105649/96I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[2,5]^2Spaa[3,4]Spbb[3,5]Spbb[4,5]-278/3I Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[1,4]Spaa[2,5]^2Spaa[3,5]Spbb[4,5]^3-1911/32I Spbb[1,2]^3Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,5]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]^2-1103/8I Spbb[1,2]^3Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,5]^2Spaa[4,5]Spbb[4,5]^3+4721/48I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^2Spbb[4,5]-3809/48I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^2Spbb[3,5]+34769/96I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,4]^2Spbb[3,5]-26893/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[4,5]^2-100445/48I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]+855/4I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2-8273/24I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[2,5]Spaa[3,4]Spaa[4,5]Spbb[4,5]^2-2181/8I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,5]Spaa[4,5]Spbb[4,5]-6925/96I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[2,5]Spaa[3,5]^2Spbb[4,5]^3-18137/96I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2+527/96I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,5]Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]-36059/96I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]^3-17407/48I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2-3103/12I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,5]Spaa[4,5]^2Spbb[4,5]^3-403/16I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2+14879/96I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,3]Spaa[3,4]^3Spbb[3,4]^2+11185/32I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[4,5]-50011/96I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]+10049/24I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]-21881/48I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,3]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]+119/24I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[4,5]Spbb[4,5]-49/48I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spaa[4,5]-5/2I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[4,5]-4351/48I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[4,5]^2+10591/48I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]-22699/96I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]+6257/96I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2+661/12I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]-14573/24I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,3]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2-247/3I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2-38317/48I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]-95/24I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]+891/8I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]+2499/16I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]-11981/96I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]Spaa[4,5]^2Spbb[4,5]^2-2815/96I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,4]Spaa[3,4]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]-1/16I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[4,5]^2Spbb[4,5]+2999/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spaa[3,5]^3Spbb[4,5]^3+5689/48I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^2-83/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]-701/48I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[3,5]^3Spbb[3,5]^3-1039/96I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spbb[2,5]Spaa[3,5]^3Spbb[4,5]^2-4219/24I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]-5461/96I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^2+781/12I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^3+7333/24I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^2-31895/96I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]Spbb[4,5]-4327/32I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spbb[2,5]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^2-42145/96I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]+25/96I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,5]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]-26081/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^3-8663/96I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2-1451/96I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,5]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^2-16243/96I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]-6845/48I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[4,5]^3Spbb[4,5]^3-115/12I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,5]Spaa[4,5]^3Spbb[4,5]^2-379/48I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,5]^3Spbb[1,5]^3Spaa[3,5]Spbb[3,5]+269/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,5]Spaa[3,5]Spbb[3,5]Spbb[4,5]+609/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[3,5]^2Spbb[3,5]Spbb[4,5]-101/6I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2Spaa[3,5]^2Spbb[3,5]^2+1/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2Spbb[2,5]Spaa[3,5]^2Spbb[3,5]-35/48I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[3,5]Spaa[4,5]Spbb[4,5]^2+993/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]-577/48I Spaa[1,3]Spbb[1,4]^3Spaa[1,5]^2Spbb[1,5]^2Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]+1565/96I Spbb[1,2]^3Spaa[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,5]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]^2+1871/48I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2+327/16I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]+2147/24I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2+1871/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^2+2927/48I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]-351/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[3,5]^3Spbb[3,5]^3-1465/96I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]+63/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^2+16627/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^2+1777/48I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]Spbb[4,5]-35/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^2-2609/96I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]-529/48I Spaa[1,3]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]-35/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^3+17543/96I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2+35/48I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^2-2419/48I Spaa[1,3]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]+173/8I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]^2-1045/48I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]^4Spbb[2,3]^3Spbb[2,4]-269/12I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^3+487/8I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^2Spaa[2,4]Spbb[2,4]^2+14711/96I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,3]^3Spbb[2,3]^3Spaa[2,4]Spbb[2,4]+3217/48I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[2,5]Spbb[3,5]-9859/96I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spaa[2,5]Spbb[3,5]-15/8I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^3Spaa[3,4]-1943/24I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]^2Spaa[3,4]+3983/48I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,3]^3Spbb[2,3]^3Spbb[2,4]Spaa[3,4]+10025/48I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[3,5]Spbb[3,5]-8373/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spaa[3,5]Spbb[3,5]+203/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,3]^3Spbb[2,3]^3Spaa[3,5]Spbb[3,5]-425/8I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spbb[2,5]Spaa[3,5]+1375/24I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spbb[2,5]Spaa[3,5]-193/48I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,3]^3Spbb[2,3]^3Spbb[2,5]Spaa[3,5]+881/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^4+2387/6I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^3-5513/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]^2Spbb[2,4]^2+17419/96I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spbb[3,5]+4013/24I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spbb[3,5]+6001/48I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^4Spaa[3,4]-36451/96I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]+14563/24I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]-41203/96I Spaa[1,3]Spbb[1,4]^3Spaa[2,3]^2Spbb[2,3]^3Spaa[2,4]Spbb[2,4]Spaa[3,4]+279I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,5]Spbb[3,5]+13379/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]Spbb[3,5]-8873/24I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[3,5]Spbb[3,5]-2611/24I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spbb[2,5]Spaa[3,5]+13517/96I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,5]Spaa[3,5]-5509/48I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]-293/96I Spaa[1,3]Spbb[1,4]^3Spaa[2,3]^2Spbb[2,3]^3Spaa[2,4]Spbb[2,5]Spaa[3,5]+3749/48I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,5]^2Spbb[3,5]^2+6527/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^3Spaa[2,5]Spaa[3,4]Spbb[3,5]-32641/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spbb[3,5]+324I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,5]+15475/48I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,5]Spaa[3,5]Spbb[3,5]^2-4975/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]^2-185/8I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]^2Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]-415/8I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]+343/3I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]+31919/96I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]^2Spbb[2,4]^3Spaa[3,4]Spaa[3,5]Spbb[3,5]+75/8I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]-7365/8I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]+1723/16I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]+32857/48I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]-53/2I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]-6667/96I Spaa[1,3]Spbb[1,4]^3Spaa[2,3]^2Spbb[2,3]^3Spaa[3,4]Spaa[3,5]Spbb[3,5]+5971/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[3,5]^2Spbb[3,5]^2-6871/24I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]^2+257/48I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[3,5]^2Spbb[3,5]^2-3135/16I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]^2Spbb[3,5]+317/8I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]^2Spbb[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2+1433/6I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]-583/48I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2-3097/96I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spbb[2,5]Spaa[3,5]^2Spbb[3,5]+44743/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^4-1955/96I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]^3+851/4I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,5]Spbb[4,5]+25115/96I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,5]Spbb[3,5]-77/48I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[3,4]+4327/48I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]-6919/32I Spaa[1,3]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]+28735/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,5]Spbb[4,5]+86865/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,5]Spbb[3,5]-37145/48I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,5]Spbb[3,5]-133459/96I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spbb[2,5]Spaa[3,5]+52745/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]-52639/96I Spaa[1,3]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]^2Spaa[2,4]^2Spbb[2,4]Spbb[2,5]Spaa[3,5]+1883/12I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]^2Spbb[3,5]Spbb[4,5]-3749/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]Spbb[4,5]-60289/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]Spbb[3,5]+2029/8I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spbb[3,5]+46459/48I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,5]Spbb[3,5]Spbb[4,5]+13237/24I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,5]Spbb[3,5]^2-16675/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]+11371/12I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]-48731/96I Spaa[1,3]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]+38363/96I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spaa[3,5]Spbb[4,5]-37261/48I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spaa[3,5]Spbb[3,5]+93349/96I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]-32135/96I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]-64139/96I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]+18161/96I Spaa[1,3]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]+4787/48I Spaa[1,3]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]+26987/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]^2Spbb[3,5]Spbb[4,5]+29803/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]^2Spbb[3,5]^2-41669/96I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]^2-2731/16I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,5]Spaa[3,5]^2Spbb[4,5]-116909/96I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,5]Spaa[3,5]^2Spbb[3,5]-4123/96I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2+36623/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]+17/24I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2-13705/96I Spaa[1,3]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]-2857/48I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]^2Spaa[2,5]^2Spaa[3,4]Spbb[3,5]Spbb[4,5]-11281/48I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,5]^2Spaa[3,4]Spbb[3,5]^2+5929/96I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,5]^2Spaa[3,5]Spbb[3,5]^2Spbb[4,5]+95/4I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]^2Spbb[4,5]-37535/96I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]^2Spbb[3,5]+22999/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^2Spbb[3,5]-11769/32I Spaa[1,3]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]^2Spbb[2,4]Spaa[2,5]Spaa[3,4]^2Spbb[3,5]-21173/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]-2891/6I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2+11719/48I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2+1771/8I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]-4133/96I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]^3-1315/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]^2+1735/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2-285/8I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[4,5]-64495/96I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]+495/8I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]+1519/2I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]-1859/48I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]-15997/96I Spaa[1,3]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]+19099/96I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]+31/2I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]-66739/96I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2+37495/96I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]-1085/48I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,5]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2+40213/96I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2-7273/48I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]-8609/96I Spaa[1,3]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]^2Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2+16595/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]-805/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]^3-127/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[3,5]^3Spbb[3,5]^3-1175/24I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]+65/8I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^3Spbb[4,5]+1067/24I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^2-139/4I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^3Spbb[3,5]-153/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^2+641/12I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,4]^4Spbb[2,4]^4+20039/96I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,4]^3Spbb[2,4]^3Spaa[2,5]Spbb[4,5]+2609/48I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^4Spaa[3,4]-25915/96I Spaa[1,3]Spbb[1,4]^3Spbb[2,3]Spaa[2,4]^3Spbb[2,4]^3Spaa[3,4]+201013/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,4]^3Spbb[2,4]^3Spaa[3,5]Spbb[4,5]-1721/16I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^3Spaa[3,5]Spbb[3,5]+2893/96I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^3Spbb[2,5]Spaa[3,5]-777/2I Spaa[1,3]Spbb[1,4]^3Spbb[2,3]Spaa[2,4]^3Spbb[2,4]^2Spbb[2,5]Spaa[3,5]+8051/24I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^3Spaa[4,5]Spbb[4,5]-4057/96I Spaa[1,3]Spbb[1,4]^3Spaa[2,4]^3Spbb[2,4]^3Spbb[2,5]Spaa[4,5]+6157/48I Spbb[1,2]^3Spaa[1,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,5]^2Spbb[4,5]^2-74743/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,5]Spaa[3,4]Spbb[4,5]+1537/24I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[2,5]Spaa[3,4]Spbb[3,5]+29075/48I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,5]Spaa[3,5]Spbb[4,5]^2+90599/48I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,5]Spaa[3,5]Spbb[3,5]Spbb[4,5]+16177/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,5]Spaa[4,5]Spbb[4,5]^2+41347/96I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]-5357/16I Spaa[1,3]Spbb[1,4]^3Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]+8827/24I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spaa[3,5]Spbb[4,5]-36809/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spaa[3,5]Spbb[3,5]+64333/96I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]+1951/24I Spaa[1,3]Spbb[1,4]^3Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]-31727/96I Spaa[1,3]Spbb[1,4]^3Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]-1261/12I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spaa[4,5]Spbb[4,5]-11609/96I Spaa[1,3]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spbb[3,5]Spaa[4,5]-11/24I Spaa[1,3]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[4,5]+10783/24I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[3,5]^2Spbb[4,5]^2+107267/24I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,5]^2Spbb[3,5]Spbb[4,5]+73/3I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[3,5]^2Spbb[3,5]^2-29657/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]^2Spbb[4,5]+11677/48I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]^2Spbb[3,5]-15719/24I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2-25195/96I Spaa[1,3]Spbb[1,4]^3Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]+9133/96I Spaa[1,3]Spbb[1,4]^3Spbb[2,3]Spaa[2,4]^2Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2+64709/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,5]Spaa[4,5]Spbb[4,5]^2+60935/48I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]-20669/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]-2331/32I Spaa[1,3]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]+3137/96I Spaa[1,3]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]Spaa[4,5]+1745/3I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[4,5]^2Spbb[4,5]^2-727/6I Spaa[1,3]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[4,5]^2Spbb[4,5]-2639/96I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]^2Spaa[3,4]Spbb[4,5]^2-62549/96I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]^2Spaa[3,4]Spbb[3,5]Spbb[4,5]+31643/96I Spbb[1,2]^3Spaa[1,3]Spaa[2,4]Spbb[2,4]Spaa[2,5]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]^2+6305/48I Spbb[1,2]^3Spaa[1,3]Spaa[2,4]Spbb[2,4]Spaa[2,5]^2Spaa[4,5]Spbb[4,5]^3-695/16I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]^2Spbb[4,5]+44107/96I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]^2Spbb[3,5]-11053/48I Spaa[1,3]Spbb[1,4]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^2Spbb[3,5]-5185/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[4,5]^2-250405/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]-26239/96I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2-6313/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spaa[4,5]Spbb[4,5]^2-28285/48I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spbb[3,5]Spaa[4,5]Spbb[4,5]+3020/3I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2+33757/48I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]+28123/96I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]^3+120823/96I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2+5151/16I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[4,5]^2Spbb[4,5]^3+829/2I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]^2-6453/32I Spaa[1,3]Spbb[1,4]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2-106121/96I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[4,5]+23255/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]-9763/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]-1223/24I Spaa[1,3]Spbb[1,4]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]+9595/96I Spaa[1,3]Spbb[1,4]^3Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]+941/96I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[4,5]Spbb[4,5]+9/8I Spaa[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spaa[4,5]-13/12I Spaa[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[4,5]+9861/32I Spaa[1,3]Spbb[1,3]^3Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]^2Spbb[4,5]^2-4927/16I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]-1037/48I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]-29039/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2+12115/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]-323/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,5]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2+7211/48I Spaa[1,3]Spbb[1,4]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2-9983/96I Spaa[1,3]Spbb[1,4]^3Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]-8339/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2-15697/48I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]-983/12I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]-13727/48I Spaa[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]+1399/24I Spaa[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]-35/24I Spaa[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[2,5]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[4,5]-8351/96I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[4,5]^2Spbb[4,5]^2-9043/96I Spaa[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]-35/48I Spaa[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[4,5]^2Spbb[4,5]+45545/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,4]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^2+32501/24I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]-1877/48I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]^3+389/96I Spaa[1,3]Spbb[1,3]^3Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^3Spbb[4,5]^2-22673/48I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]-23/96I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^3Spbb[4,5]+1259/12I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^2-3591/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^3Spbb[3,5]-4161/32I Spaa[1,3]Spbb[1,4]^3Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^2+11177/48I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,4]Spbb[2,4]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^3+214355/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^2+71713/96I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]Spbb[4,5]-27611/96I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^2-11037/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]-269/48I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]-625/16I Spaa[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]+1187/32I Spaa[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]+11603/24I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^3+40109/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2-20401/96I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^2-9361/32I Spaa[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]+29/96I Spaa[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]+6583/24I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[4,5]^3Spbb[4,5]^3-2009/24I Spaa[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[4,5]^3Spbb[4,5]^2-7319/96I Spbb[1,2]^3Spaa[1,3]Spbb[2,4]Spaa[2,5]^3Spaa[3,4]Spbb[3,5]Spbb[4,5]^2-5/8I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[2,4]^2Spaa[2,5]^2Spaa[3,4]^2Spbb[4,5]^2+3009/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,4]^2Spaa[2,5]^2Spaa[3,4]^2Spbb[3,5]Spbb[4,5]+5515/48I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spbb[2,4]^2Spaa[2,5]^2Spaa[3,4]^2Spbb[3,5]^2-10771/48I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[2,4]Spaa[2,5]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]^2-3077/12I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spbb[2,4]Spaa[2,5]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spbb[4,5]-8681/48I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spbb[2,4]Spaa[2,5]^2Spaa[3,4]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2+1331/96I Spbb[1,2]^3Spaa[1,3]Spaa[2,5]^2Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]^2+2255/48I Spbb[1,2]^3Spaa[1,3]Spaa[2,5]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^3+1385/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^3Spbb[3,4]Spbb[4,5]+20339/96I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^3Spbb[3,4]Spbb[3,5]-17731/96I Spaa[1,3]Spbb[1,4]^3Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,4]^3Spbb[3,4]Spbb[3,5]+285/8I Spaa[1,3]Spbb[1,3]^3Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^2Spaa[3,5]Spbb[4,5]^2+409/8I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]+3071/12I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]^2-2491/24I Spaa[1,3]Spbb[1,4]^3Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]^2+105/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^2Spaa[4,5]Spbb[4,5]^2+1229/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]+1061/24I Spaa[1,3]Spbb[1,4]^3Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^2Spbb[3,5]^2Spaa[4,5]-3277/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[2,4]Spaa[2,5]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2-4197/8I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]-97/48I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[2,5]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^3-2105/6I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2-10607/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]+35/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spaa[4,5]^2Spbb[4,5]^3-3803/24I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2+1609/48I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,5]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]^2+701/96I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,5]Spaa[3,5]^3Spbb[3,5]^3Spbb[4,5]+10253/96I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^3+1669/24I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^2+2427/16I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^3-1465/96I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^4Spbb[3,4]^3-595/16I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]Spbb[4,5]+9521/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]Spbb[3,5]-785/48I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,5]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,5]-3313/32I Spaa[1,3]Spbb[1,4]^3Spbb[2,3]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]Spbb[3,5]-285/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[4,5]Spbb[4,5]+5239/96I Spaa[1,3]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spbb[3,5]Spaa[4,5]-125/8I Spaa[1,3]Spbb[1,3]^3Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[4,5]^2-36013/96I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]-389/48I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2Spbb[4,5]+12211/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2-3141/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]-4195/32I Spaa[1,3]Spbb[1,4]^3Spbb[2,3]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2-665/16I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2-67/6I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]-25/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spaa[4,5]Spbb[4,5]+277/24I Spaa[1,3]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]+5/48I Spaa[1,3]Spbb[1,4]^3Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]-35/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[4,5]^2Spbb[4,5]^2+35/24I Spaa[1,3]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]+2375/96I Spaa[1,3]Spbb[1,3]^3Spbb[2,4]Spaa[3,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^2+8I Spaa[1,3]Spbb[1,3]^3Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[4,5]^2-2731/12I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]-1681/96I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]+183/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spaa[3,5]^3Spbb[3,5]^3-5507/96I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2-295/12I Spaa[1,3]Spbb[1,4]^3Spbb[2,3]Spaa[3,4]Spaa[3,5]^3Spbb[3,5]^3-125/8I Spaa[1,3]Spbb[1,3]^3Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^3-5603/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^2-285/16I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^2-6405/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]Spbb[4,5]+599/24I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]-147/16I Spaa[1,3]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^3Spaa[4,5]-197/3I Spaa[1,3]Spbb[1,4]^3Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]-105/16I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^3-2109/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2-35/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^2-4127/48I Spaa[1,3]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]+35/24I Spaa[1,3]Spbb[1,4]^3Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]+35/96I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spaa[4,5]^3Spbb[4,5]^3-5099/96I Spaa[1,3]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]Spbb[3,5]Spaa[4,5]^3Spbb[4,5]^2+775/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[3,5]^4Spbb[3,5]^2Spbb[4,5]^2+113/6I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[3,5]^4Spbb[3,5]^3Spbb[4,5]-143/48I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[3,5]^4Spbb[3,5]^4-227/48I Spaa[1,3]Spbb[1,3]^3Spbb[2,5]Spaa[3,5]^4Spbb[3,5]Spbb[4,5]^2-1073/96I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[2,5]Spaa[3,5]^4Spbb[3,5]^2Spbb[4,5]+67/24I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,5]Spaa[3,5]^4Spbb[3,5]^3+4571/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[3,5]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]^3+2579/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^2+115/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[3,5]^3Spbb[3,5]^3Spaa[4,5]Spbb[4,5]-4493/96I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]^2-2299/96I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^2Spaa[4,5]Spbb[4,5]+13/16I Spaa[1,3]Spbb[1,4]^3Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^3Spaa[4,5]+7495/48I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^3+2747/16I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]^2-35/16I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[2,5]Spaa[3,5]^2Spaa[4,5]^2Spbb[4,5]^3-4463/96I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2-5659/96I Spaa[1,3]Spbb[1,4]^3Spbb[2,5]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]-35/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[3,5]Spaa[4,5]^3Spbb[4,5]^4+1021/6I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]^3Spbb[4,5]^3+35/24I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,5]Spaa[3,5]Spaa[4,5]^3Spbb[4,5]^3-3107/48I Spaa[1,3]Spbb[1,4]^3Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]^3Spbb[4,5]^2-6545/96I Spbb[1,2]Spaa[1,4]^4Spbb[1,4]^5Spaa[2,3]Spbb[2,4]+673/48I Spaa[1,4]^4Spbb[1,4]^6Spbb[2,4]Spaa[3,4]-1909/96I Spbb[1,2]Spaa[1,4]^4Spbb[1,4]^5Spaa[3,5]Spbb[4,5]+673/48I Spaa[1,4]^4Spbb[1,4]^6Spbb[2,5]Spaa[3,5]-3511/96I Spbb[1,2]Spaa[1,4]^3Spbb[1,4]^4Spaa[1,5]Spbb[1,5]Spaa[3,5]Spbb[4,5]+6973/96I Spbb[1,2]Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^3Spaa[2,3]^2Spbb[2,4]^2-4659/32I Spbb[1,2]Spaa[1,4]^3Spbb[1,4]^4Spaa[2,3]^2Spbb[2,3]Spbb[2,4]-15335/96I Spbb[1,2]Spaa[1,4]^3Spbb[1,4]^4Spaa[2,3]Spaa[2,4]Spbb[2,4]^2-39217/96I Spbb[1,2]^2Spaa[1,4]^3Spbb[1,4]^3Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[4,5]+2311/32I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^4Spaa[2,3]Spbb[2,4]^2Spaa[3,4]+5/4I Spaa[1,4]^3Spbb[1,4]^5Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]-4087/8I Spbb[1,2]Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^3Spaa[2,3]Spbb[2,4]Spaa[3,5]Spbb[4,5]-55225/96I Spbb[1,2]Spaa[1,4]^3Spbb[1,4]^4Spaa[2,3]Spbb[2,4]Spaa[3,5]Spbb[3,5]+11395/24I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^4Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]-29525/96I Spaa[1,4]^3Spbb[1,4]^5Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]+4915/96I Spaa[1,4]^3Spbb[1,4]^5Spaa[2,4]Spbb[2,4]^2Spaa[3,4]-27779/96I Spbb[1,2]Spaa[1,4]^3Spbb[1,4]^4Spaa[2,4]Spbb[2,4]Spaa[3,5]Spbb[4,5]+4915/96I Spaa[1,4]^3Spbb[1,4]^5Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]+4035/16I Spbb[1,2]Spaa[1,4]^3Spbb[1,4]^4Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[4,5]-1117/48I Spbb[1,2]^2Spaa[1,4]^3Spbb[1,4]^3Spaa[2,5]Spaa[3,5]Spbb[4,5]^2+4813/8I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^4Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[4,5]-26539/96I Spaa[1,4]^3Spbb[1,4]^5Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]+26069/96I Spaa[1,4]^3Spbb[1,4]^5Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]+5629/96I Spaa[1,4]^3Spbb[1,4]^5Spbb[2,4]Spaa[3,4]Spaa[4,5]Spbb[4,5]-56029/96I Spbb[1,2]Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^3Spaa[3,5]^2Spbb[4,5]^2+20545/96I Spbb[1,2]Spaa[1,4]^3Spbb[1,4]^4Spaa[3,5]^2Spbb[3,5]Spbb[4,5]+10599/32I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^4Spbb[2,5]Spaa[3,5]^2Spbb[4,5]-235/48I Spaa[1,4]^3Spbb[1,4]^5Spbb[2,5]Spaa[3,5]^2Spbb[3,5]-7913/32I Spbb[1,2]Spaa[1,4]^3Spbb[1,4]^4Spaa[3,5]Spaa[4,5]Spbb[4,5]^2+6661/96I Spaa[1,4]^3Spbb[1,4]^5Spbb[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]-1853/48I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^3Spaa[1,5]^2Spbb[1,5]^2Spaa[3,5]Spbb[4,5]-509/16I Spbb[1,2]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[3,5]Spbb[4,5]^2+413/16I Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[3,5]^2Spbb[4,5]^2-3805/48I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]+367/24I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]-2263/12I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2+51/4I Spaa[1,4]^2Spbb[1,4]^4Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]-6181/12I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[2,3]^3Spbb[2,4]^3+922I Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2+18877/32I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]-3785/12I Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3+36773/96I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]^2+1283/4I Spbb[1,2]^2Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,5]Spbb[4,5]-1631/48I Spbb[1,2]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[2,5]Spbb[3,5]+37531/96I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]^2Spbb[2,4]^3Spaa[3,4]-19427/48I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spaa[3,4]-4721/24I Spaa[1,4]^2Spbb[1,4]^4Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[3,4]+1319/48I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,5]Spbb[4,5]-45535/48I Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[3,5]Spbb[3,5]-11017/48I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,5]Spbb[3,5]+32347/96I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]+113/32I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]-20305/48I Spaa[1,4]^2Spbb[1,4]^4Spaa[2,3]^2Spbb[2,3]^2Spbb[2,5]Spaa[3,5]-13553/96I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3-52399/96I Spbb[1,2]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spbb[4,5]+23869/96I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]-2219/16I Spaa[1,4]^2Spbb[1,4]^4Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]-72877/48I Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]Spbb[4,5]-2309/3I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]Spbb[3,5]+58073/96I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,5]Spaa[3,5]-34987/96I Spaa[1,4]^2Spbb[1,4]^4Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]-913/4I Spbb[1,2]^3Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[4,5]^2-463/96I Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spbb[4,5]+4549/24I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spbb[3,5]-28821/32I Spbb[1,2]^2Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[4,5]^2-56281/96I Spbb[1,2]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]Spbb[4,5]-3571/48I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]+1271/32I Spaa[1,4]^2Spbb[1,4]^4Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]+2887/6I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]Spbb[4,5]+14501/48I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]+5387/48I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]-1321/96I Spaa[1,4]^2Spbb[1,4]^4Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]-127I Spaa[1,4]^2Spbb[1,4]^4Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]-35011/48I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,5]^2Spbb[4,5]^2-26291/24I Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]-58555/96I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]^2+22381/96I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]+98053/96I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]-15571/96I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2-24421/48I Spaa[1,4]^2Spbb[1,4]^4Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]+1775/24I Spaa[1,4]^2Spbb[1,4]^4Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]-52745/96I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^2Spaa[3,5]Spbb[4,5]+1775/24I Spaa[1,4]^2Spbb[1,4]^4Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]+24607/48I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spbb[4,5]-13781/32I Spbb[1,2]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[4,5]^2-101/24I Spaa[1,4]^2Spbb[1,4]^4Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]+109363/96I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]Spbb[4,5]-4837/48I Spaa[1,4]^2Spbb[1,4]^4Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]+9431/96I Spaa[1,4]^2Spbb[1,4]^4Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]+8047/48I Spaa[1,4]^2Spbb[1,4]^4Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[4,5]Spbb[4,5]-31367/24I Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,5]^2Spbb[4,5]^2-97315/96I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]+2225/2I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]-26273/96I Spaa[1,4]^2Spbb[1,4]^4Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]+24955/96I Spaa[1,4]^2Spbb[1,4]^4Spaa[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2-7031/16I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2+4175/32I Spaa[1,4]^2Spbb[1,4]^4Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]+9929/24I Spbb[1,2]^2Spaa[1,4]^2Spbb[1,4]^2Spbb[2,4]Spaa[2,5]^2Spaa[3,4]Spbb[4,5]^2-557/32I Spbb[1,2]^3Spaa[1,4]^2Spbb[1,4]Spaa[2,5]^2Spaa[3,5]Spbb[4,5]^3-7057/48I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^2Spbb[4,5]-493/32I Spaa[1,4]^2Spbb[1,4]^4Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^2Spbb[3,5]+28357/32I Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[2,4]Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[4,5]^2+27995/32I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^3Spbb[2,4]Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]+9595/32I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^3Spbb[2,4]Spaa[2,5]Spaa[3,4]Spaa[4,5]Spbb[4,5]^2-2101/96I Spbb[1,2]^2Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[2,5]Spaa[3,5]^2Spbb[4,5]^3-611/32I Spbb[1,2]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[2,5]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2-3419/24I Spbb[1,2]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]^3+1555/96I Spaa[1,4]^2Spbb[1,4]^4Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2+30769/48I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[4,5]-1822/3I Spaa[1,4]^2Spbb[1,4]^4Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]+36923/96I Spaa[1,4]^2Spbb[1,4]^4Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]-8617/96I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[4,5]^2+44293/32I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]-10531/48I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]-17389/32I Spaa[1,4]^2Spbb[1,4]^4Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2+28805/96I Spaa[1,4]^2Spbb[1,4]^4Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]+11291/32I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spbb[2,4]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2+5479/32I Spaa[1,4]^2Spbb[1,4]^4Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]-29/16I Spaa[1,4]^2Spbb[1,4]^4Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]+1805/24I Spaa[1,4]^2Spbb[1,4]^4Spbb[2,4]Spaa[3,4]Spaa[4,5]^2Spbb[4,5]^2-501/16I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[3,5]^3Spbb[4,5]^3-15911/48I Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^2-8605/96I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^3Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]+1213/12I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spbb[2,5]Spaa[3,5]^3Spbb[4,5]^2+33079/96I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]-71/16I Spaa[1,4]^2Spbb[1,4]^4Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^2+14411/96I Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^3-13539/32I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^3Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^2+1463/48I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spbb[2,5]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^2+14329/96I Spaa[1,4]^2Spbb[1,4]^4Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]-3977/48I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^3Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^3+1631/96I Spaa[1,4]^2Spbb[1,4]^4Spbb[2,5]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^2-379/48I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]^3Spbb[1,5]^3Spaa[3,5]Spbb[4,5]+269/32I Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,5]Spaa[3,5]Spbb[4,5]^2+931/24I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[3,5]^2Spbb[4,5]^2-101/6I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2Spaa[3,5]^2Spbb[3,5]Spbb[4,5]+1/8I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2Spbb[2,5]Spaa[3,5]^2Spbb[4,5]+993/32I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2Spaa[3,5]Spaa[4,5]Spbb[4,5]^2-577/48I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]^2Spbb[1,5]^2Spbb[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]+1565/96I Spbb[1,2]^3Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]^2Spaa[3,5]Spbb[4,5]^3+1871/48I Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[3,5]^2Spbb[4,5]^3+127/6I Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2+1443/16I Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]^3+1571/96I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,5]^3Spbb[4,5]^3+6049/96I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^2-439/48I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]-85/6I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]^3Spbb[4,5]^2+7/48I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]+4183/24I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^3+3799/96I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^2-1427/48I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^2-529/48I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]+5871/32I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^3-2419/48I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^2+1487/16I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]^4Spbb[2,3]Spbb[2,4]^3-23843/96I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]^2-209/4I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]^4Spbb[2,3]^3Spbb[2,4]+1087/32I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]^3Spaa[2,4]Spbb[2,4]^4-58049/96I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^3+14029/48I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]^3Spbb[2,3]^2Spaa[2,4]Spbb[2,4]^2-2491/96I Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spaa[2,3]^3Spbb[2,4]^3Spaa[2,5]Spbb[3,5]-33301/96I Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[2,5]Spbb[3,5]-213/16I Spbb[1,3]^3Spaa[1,4]Spaa[2,3]^3Spbb[2,4]^4Spaa[3,4]-657/16I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^3Spaa[3,4]+3541/96I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]^2Spaa[3,4]+10613/96I Spaa[1,4]Spbb[1,4]^3Spaa[2,3]^3Spbb[2,3]^3Spbb[2,4]Spaa[3,4]+200/3I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]^3Spbb[2,4]^3Spaa[3,5]Spbb[3,5]-68699/48I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[3,5]Spbb[3,5]+50539/96I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spaa[3,5]Spbb[3,5]-703/16I Spbb[1,3]^3Spaa[1,4]Spaa[2,3]^3Spbb[2,4]^3Spbb[2,5]Spaa[3,5]+11807/48I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spbb[2,5]Spaa[3,5]-897/8I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spbb[2,5]Spaa[3,5]+95/8I Spaa[1,4]Spbb[1,4]^3Spaa[2,3]^3Spbb[2,3]^3Spbb[2,5]Spaa[3,5]-8631/16I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^4+5641/96I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^3-3723/32I Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spbb[4,5]-16633/48I Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spbb[3,5]+197/24I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^4Spaa[3,4]+2841/8I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]-18427/96I Spaa[1,4]Spbb[1,4]^3Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]-11165/96I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,5]Spbb[4,5]-71677/24I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,5]Spbb[3,5]+76889/96I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]Spbb[3,5]+78937/48I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spbb[2,5]Spaa[3,5]-86723/48I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,5]Spaa[3,5]+15877/32I Spaa[1,4]Spbb[1,4]^3Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]-1927/32I Spbb[1,2]^3Spaa[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,5]^2Spbb[3,5]Spbb[4,5]-41/12I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]^2Spbb[2,4]^3Spaa[2,5]Spaa[3,4]Spbb[4,5]+21203/96I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^3Spaa[2,5]Spaa[3,4]Spbb[3,5]+10661/48I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spbb[3,5]-42707/96I Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,5]Spaa[3,5]Spbb[3,5]Spbb[4,5]-50701/96I Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,5]Spaa[3,5]Spbb[3,5]^2+3139/24I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]-3779/16I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]+571/4I Spaa[1,4]Spbb[1,4]^3Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]-521/4I Spbb[1,3]^3Spaa[1,4]Spaa[2,3]^2Spbb[2,4]^3Spaa[3,4]Spaa[3,5]Spbb[4,5]+8807/48I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^3Spaa[3,4]Spaa[3,5]Spbb[3,5]-8241/32I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]+23521/24I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]+7237/96I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]-45697/96I Spaa[1,4]Spbb[1,4]^3Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]-861/32I Spaa[1,4]Spbb[1,4]^3Spaa[2,3]^2Spbb[2,3]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]-32807/96I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,5]^2Spbb[3,5]Spbb[4,5]-60765/32I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,5]^2Spbb[3,5]^2+6289/12I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]^2+1111/16I Spbb[1,3]^3Spaa[1,4]Spaa[2,3]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]^2Spbb[4,5]+36221/24I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]^2Spbb[3,5]-9889/96I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2-122795/96I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]+1723/96I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2+9989/96I Spaa[1,4]Spbb[1,4]^3Spaa[2,3]^2Spbb[2,3]^2Spbb[2,5]Spaa[3,5]^2Spbb[3,5]-5749/96I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^4-20039/96I Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,5]Spbb[4,5]+25885/96I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[3,4]+371/16I Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]-96121/48I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,5]Spbb[4,5]-961/96I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,5]Spbb[3,5]+13189/96I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spbb[2,5]Spaa[3,5]+24571/96I Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]-10589/96I Spbb[1,2]^3Spaa[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]^2Spbb[4,5]^2+16805/32I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]Spbb[4,5]+15665/96I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]Spbb[3,5]-41119/96I Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,5]Spbb[4,5]^2-6277/4I Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,5]Spbb[3,5]Spbb[4,5]-16283/96I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]+8819/96I Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]+79/96I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spaa[3,5]Spbb[4,5]+52389/32I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spaa[3,5]Spbb[3,5]-3191/3I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]-21625/96I Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]+5641/32I Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]-28921/96I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]^2Spbb[4,5]^2-187085/48I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]^2Spbb[3,5]Spbb[4,5]+24229/96I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]^2Spbb[3,5]^2+84329/96I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,5]Spaa[3,5]^2Spbb[4,5]-2453/8I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,5]Spaa[3,5]^2Spbb[3,5]+44249/96I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2+6075/16I Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]-1561/32I Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2-1065/32I Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,5]^2Spaa[3,4]Spbb[4,5]^2+7619/24I Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,5]^2Spaa[3,4]Spbb[3,5]Spbb[4,5]-16591/96I Spbb[1,2]^3Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,5]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]^2+483/32I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]^2Spbb[4,5]-13313/48I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]^2Spbb[3,5]+895/12I Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^2Spbb[3,5]+671/48I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[4,5]^2+126853/96I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]+29951/96I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2-50587/96I Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2-7503/16I Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]-7531/48I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]^2+4849/48I Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2+35551/96I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[4,5]-2353/24I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]+2055/32I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]-9625/24I Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]+6797/96I Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]-3113/24I Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]^2Spbb[4,5]^2+6427/48I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]+1417/24I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]+54265/48I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2-13087/12I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]+11975/96I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,5]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2-1633/12I Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2+47/96I Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]-11363/48I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^2-81923/96I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]+931/12I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]^3-2267/96I Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]^3Spbb[4,5]^2+34871/96I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]-971/96I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^3Spbb[4,5]-3535/96I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^2+175/48I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^3Spbb[3,5]+3785/48I Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^2+2339/48I Spaa[1,4]Spbb[1,4]^3Spaa[2,4]^3Spbb[2,4]^4Spaa[3,4]-33149/96I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^3Spaa[3,5]Spbb[4,5]+2339/48I Spaa[1,4]Spbb[1,4]^3Spaa[2,4]^3Spbb[2,4]^3Spbb[2,5]Spaa[3,5]+10739/32I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[2,5]Spaa[3,4]Spbb[4,5]-12441/32I Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,5]Spaa[3,5]Spbb[4,5]^2+7381/96I Spaa[1,4]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]+95557/96I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spaa[3,5]Spbb[4,5]+4685/48I Spaa[1,4]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spaa[3,5]Spbb[3,5]-2035/32I Spaa[1,4]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]+2617/16I Spaa[1,4]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spaa[4,5]Spbb[4,5]-165307/96I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,5]^2Spbb[4,5]^2-21193/24I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[3,5]^2Spbb[3,5]Spbb[4,5]+55247/96I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]^2Spbb[4,5]+146I Spaa[1,4]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]^2Spbb[3,5]-16063/96I Spaa[1,4]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2-10283/24I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[3,5]Spaa[4,5]Spbb[4,5]^2+2989/24I Spaa[1,4]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]+19475/48I Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]^2Spaa[3,4]Spbb[4,5]^2-3487/96I Spbb[1,2]^3Spaa[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,5]^2Spaa[3,5]Spbb[4,5]^3-11329/32I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]^2Spbb[4,5]+2069/96I Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]^2Spbb[3,5]+138013/96I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[4,5]^2+32423/24I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]+42577/96I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spaa[4,5]Spbb[4,5]^2-761/48I Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,5]^2Spbb[4,5]^3-31889/48I Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2+655/48I Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]^3+505/8I Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]^2+9167/96I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[4,5]+245/8I Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]-673/12I Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]-439/96I Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[4,5]Spbb[4,5]+18217/32I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]^2Spbb[4,5]^2+10693/12I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]-1391/32I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]+18395/32I Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2-48049/96I Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]+4879/48I Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,5]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2+62719/96I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2+41221/96I Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]-7301/48I Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]+14261/96I Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[4,5]^2Spbb[4,5]^2-1199/8I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,5]^3Spbb[4,5]^3-4066/3I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^2-11383/48I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]+18143/96I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^3Spbb[4,5]^2+26743/48I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]-9479/96I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^3Spbb[4,5]+1999/96I Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^2-191/4I Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^3Spbb[3,5]-953/8I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^3-5327/12I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^2+2105/48I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^2+24149/96I Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]-2911/48I Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]+999/16I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^3+829/32I Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^2+5291/96I Spbb[1,2]^3Spaa[1,4]Spbb[2,4]Spaa[2,5]^3Spaa[3,4]Spbb[4,5]^3-1235/96I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[2,4]^2Spaa[2,5]^2Spaa[3,4]^2Spbb[4,5]^2-31927/96I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spbb[2,4]^2Spaa[2,5]^2Spaa[3,4]^2Spbb[3,5]Spbb[4,5]+6581/96I Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spbb[2,4]Spaa[2,5]^2Spaa[3,4]Spaa[3,5]Spbb[4,5]^3+21377/32I Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spbb[2,4]Spaa[2,5]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]^2+6737/48I Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spbb[2,4]Spaa[2,5]^2Spaa[3,4]Spaa[4,5]Spbb[4,5]^3+1331/96I Spbb[1,2]^3Spaa[1,4]Spaa[2,5]^2Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^3+2255/48I Spbb[1,2]^3Spaa[1,4]Spaa[2,5]^2Spaa[3,5]Spaa[4,5]Spbb[4,5]^4+185/96I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^3Spbb[3,4]Spbb[4,5]+6919/96I Spaa[1,4]Spbb[1,4]^3Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^3Spbb[3,4]Spbb[3,5]-887/8I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^2Spaa[3,5]Spbb[4,5]^2-1581/4I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]-2633/12I Spaa[1,4]Spbb[1,4]^3Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]^2-991/24I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^2Spaa[4,5]Spbb[4,5]^2-2581/32I Spaa[1,4]Spbb[1,4]^3Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]+749/12I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spaa[3,5]^2Spbb[4,5]^3+103111/96I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2+31655/96I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[2,5]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]+2227/16I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^3+15925/32I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2+695/6I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[2,5]Spaa[3,4]Spaa[4,5]^2Spbb[4,5]^3+1459/48I Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spaa[2,5]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^3+931/96I Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[2,5]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]^2+10253/96I Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spaa[2,5]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^4+3373/48I Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^3+7351/48I Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[2,5]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^4+967/32I Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]^4Spbb[3,4]^3+233/3I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]Spbb[4,5]-27403/96I Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]Spbb[3,5]+5119/48I Spaa[1,4]Spbb[1,4]^3Spbb[2,5]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,5]-3/8I Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[4,5]Spbb[4,5]+947/96I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[4,5]^2+32777/96I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]-5209/48I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2Spbb[4,5]-207I Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2+1675/32I Spaa[1,4]Spbb[1,4]^3Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]+91/48I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2-154I Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]+1415/96I Spbb[1,3]^3Spaa[1,4]Spbb[2,4]Spaa[3,4]Spaa[3,5]^3Spbb[4,5]^3+845/6I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^2+509/96I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[4,5]^2+4877/24I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]-675/8I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]+5303/48I Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]Spaa[3,5]^3Spbb[3,5]^3-5285/96I Spaa[1,4]Spbb[1,4]^3Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2+4667/32I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^3+680/3I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^2-29/24I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^2+26707/96I Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]Spbb[4,5]-14347/96I Spaa[1,4]Spbb[1,4]^3Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]+3331/48I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^3+14891/96I Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2-33/32I Spaa[1,4]Spbb[1,4]^3Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^2+979/32I Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]Spaa[4,5]^3Spbb[4,5]^3-1163/96I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[3,5]^4Spbb[3,5]Spbb[4,5]^3+1159/48I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,5]^4Spbb[3,5]^2Spbb[4,5]^2-29/16I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[3,5]^4Spbb[3,5]^3Spbb[4,5]-25/48I Spbb[1,3]^3Spaa[1,4]Spbb[2,5]Spaa[3,5]^4Spbb[4,5]^3+1591/96I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[2,5]Spaa[3,5]^4Spbb[3,5]Spbb[4,5]^2-53/48I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,5]Spaa[3,5]^4Spbb[3,5]^2Spbb[4,5]+17/16I Spaa[1,4]Spbb[1,4]^3Spbb[2,5]Spaa[3,5]^4Spbb[3,5]^3+1499/96I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[3,5]^3Spaa[4,5]Spbb[4,5]^4+6695/48I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,5]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]^3-1243/96I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[3,5]^3Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^2-1183/96I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[2,5]Spaa[3,5]^3Spaa[4,5]Spbb[4,5]^3-171/16I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]^2+2239/96I Spaa[1,4]Spbb[1,4]^3Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^2Spaa[4,5]Spbb[4,5]+6539/48I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,5]^2Spaa[4,5]^2Spbb[4,5]^4+6133/48I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[3,5]^2Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^3-367/12I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,5]Spaa[3,5]^2Spaa[4,5]^2Spbb[4,5]^3-529/48I Spaa[1,4]Spbb[1,4]^3Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2+3469/24I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[3,5]Spaa[4,5]^3Spbb[4,5]^4-307/8I Spaa[1,4]Spbb[1,4]^3Spbb[2,5]Spaa[3,5]Spaa[4,5]^3Spbb[4,5]^3+35/96I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]-35/96I Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]+35/96I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^2-35/96I Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,5]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^2+35/48I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,5]^3Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^2-35/48I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]^2+35/48I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^3-35/48I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]^2Spaa[4,5]^2Spbb[4,5]^3+3/8I Spbb[1,2]Spbb[1,3]Spaa[2,3]^5Spbb[2,3]^3Spbb[2,4]^2-37/48I Spbb[1,2]Spbb[1,4]Spaa[2,3]^5Spbb[2,3]^4Spbb[2,4]-4433/96I Spbb[1,2]Spbb[1,3]Spaa[2,3]^4Spbb[2,3]^2Spaa[2,4]Spbb[2,4]^3+3007/96I Spbb[1,2]Spbb[1,4]Spaa[2,3]^4Spbb[2,3]^3Spaa[2,4]Spbb[2,4]^2-4505/96I Spbb[1,2]^2Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]^2Spaa[2,5]Spbb[3,5]+3/8I Spbb[1,3]^2Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]^3Spaa[3,4]-203/48I Spbb[1,3]Spbb[1,4]Spaa[2,3]^4Spbb[2,3]^3Spbb[2,4]^2Spaa[3,4]+17/4I Spbb[1,4]^2Spaa[2,3]^4Spbb[2,3]^4Spbb[2,4]Spaa[3,4]-10549/96I Spbb[1,2]Spbb[1,3]Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]^2Spaa[3,5]Spbb[3,5]+1927/48I Spbb[1,2]Spbb[1,4]Spaa[2,3]^4Spbb[2,3]^3Spbb[2,4]Spaa[3,5]Spbb[3,5]-5/2I Spbb[1,3]^2Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]+5/12I Spbb[1,3]Spbb[1,4]Spaa[2,3]^4Spbb[2,3]^3Spbb[2,4]Spbb[2,5]Spaa[3,5]+119/48I Spbb[1,4]^2Spaa[2,3]^4Spbb[2,3]^4Spbb[2,5]Spaa[3,5]-4763/48I Spbb[1,2]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^4+243/4I Spbb[1,2]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^2Spaa[2,4]^2Spbb[2,4]^3-2657/32I Spbb[1,2]^2Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spbb[3,5]-181/24I Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^4Spaa[3,4]+1937/12I Spbb[1,3]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,4]-6673/48I Spbb[1,4]^2Spaa[2,3]^3Spbb[2,3]^3Spaa[2,4]Spbb[2,4]^2Spaa[3,4]-9071/24I Spbb[1,2]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,5]Spbb[3,5]+357/4I Spbb[1,2]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,5]Spbb[3,5]+10417/96I Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spbb[2,5]Spaa[3,5]-3653/32I Spbb[1,3]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^2Spaa[2,4]Spbb[2,4]^2Spbb[2,5]Spaa[3,5]+41/2I Spbb[1,4]^2Spaa[2,3]^3Spbb[2,3]^3Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]-175/24I Spbb[1,2]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]Spbb[3,5]+6439/48I Spbb[1,2]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spbb[3,5]-2855/48I Spbb[1,2]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[3,5]Spbb[3,5]^2-37/12I Spbb[1,3]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]+99/16I Spbb[1,4]^2Spaa[2,3]^3Spbb[2,3]^3Spbb[2,4]Spaa[3,4]^2Spbb[3,4]+2093/48I Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^3Spaa[3,4]Spaa[3,5]Spbb[3,5]-5/2I Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]+15821/96I Spbb[1,3]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]+209/48I Spbb[1,3]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]-1697/16I Spbb[1,4]^2Spaa[2,3]^3Spbb[2,3]^3Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]+281/48I Spbb[1,4]^2Spaa[2,3]^3Spbb[2,3]^3Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]-2069/12I Spbb[1,2]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[3,5]^2Spbb[3,5]^2+6041/96I Spbb[1,2]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spaa[3,5]^2Spbb[3,5]^2+1003/12I Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spbb[2,5]Spaa[3,5]^2Spbb[3,5]+2I Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2-1985/32I Spbb[1,3]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]+125/48I Spbb[1,3]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2+83/96I Spbb[1,4]^2Spaa[2,3]^3Spbb[2,3]^3Spbb[2,5]Spaa[3,5]^2Spbb[3,5]-5057/96I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]^3Spbb[2,4]^5+401/24I Spbb[1,2]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]^3Spbb[2,4]^4-5093/96I Spbb[1,2]^2Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[2,5]Spbb[3,5]-41/3I Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^5Spaa[3,4]+34939/96I Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[3,4]-29933/96I Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]-10099/24I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[3,5]Spbb[3,5]-233/12I Spbb[1,2]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,5]Spbb[3,5]+23207/96I Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^4Spbb[2,5]Spaa[3,5]-12821/96I Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^3Spbb[2,5]Spaa[3,5]-1673/24I Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]+6619/96I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^4Spaa[2,5]Spaa[3,4]Spbb[3,5]+4813/24I Spbb[1,2]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]Spbb[3,5]-509/4I Spbb[1,2]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spaa[3,5]Spbb[3,5]^2+3745/96I Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^4Spaa[3,4]^2Spbb[3,4]-4121/96I Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]-4151/48I Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]+9131/96I Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^4Spaa[3,4]Spaa[3,5]Spbb[3,5]-2009/48I Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]+7213/8I Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spaa[3,5]Spbb[3,5]-13991/96I Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]-14075/24I Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]+2189/48I Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]-6761/12I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,5]^2Spbb[3,5]^2+5143/96I Spbb[1,2]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]^2Spbb[3,5]^2+23497/48I Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spbb[2,5]Spaa[3,5]^2Spbb[3,5]-3949/48I Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2-15781/48I Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,5]Spaa[3,5]^2Spbb[3,5]+3745/96I Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2-809/48I Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]+137/96I Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2+483/16I Spbb[1,2]^2Spaa[2,3]^2Spbb[2,4]^3Spaa[2,5]^2Spaa[3,4]Spbb[3,5]^2+117/4I Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^4Spaa[2,5]Spaa[3,4]^2Spbb[3,5]-405/8I Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]^2Spbb[3,5]-5621/96I Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^2Spbb[3,5]+2699/16I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^3Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2+6749/48I Spbb[1,2]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2-1325/48I Spbb[1,2]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[2,5]Spaa[3,5]^2Spbb[3,5]^3+65/24I Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2+2249/16I Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]-5/8I Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]-8045/48I Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]+73/16I Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]-5111/96I Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]+205/48I Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]+1139/6I Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^3Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2-323/4I Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]+11/8I Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]Spbb[2,5]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2+4915/24I Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2-6371/96I Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]+17/4I Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2-4717/32I Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2+191/48I Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]-3569/48I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,5]^3Spbb[3,5]^3+1841/96I Spbb[1,2]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]^3+3317/48I Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^2-1061/48I Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^3Spbb[3,5]+1/8I Spbb[1,3]^2Spaa[2,3]^2Spbb[2,5]^3Spbb[3,4]^2Spaa[3,5]^3-79/2I Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^2-181/96I Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^3Spbb[3,5]-193/96I Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^2-1147/96I Spbb[1,2]Spbb[1,4]Spaa[2,3]Spaa[2,4]^4Spbb[2,4]^5-1627/96I Spbb[1,2]^2Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^4Spaa[2,5]Spbb[4,5]+17647/96I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^5Spaa[3,4]-7097/48I Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]^4Spaa[3,4]-4887/32I Spbb[1,2]Spbb[1,3]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^4Spaa[3,5]Spbb[4,5]-935/6I Spbb[1,2]Spbb[1,4]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^4Spaa[3,5]Spbb[3,5]+16123/96I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^4Spbb[2,5]Spaa[3,5]-6335/48I Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]^3Spbb[2,5]Spaa[3,5]+1585/24I Spbb[1,2]Spbb[1,3]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,5]Spaa[3,4]Spbb[4,5]+14171/96I Spbb[1,2]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,5]Spaa[3,4]Spbb[3,5]-4951/32I Spbb[1,2]^2Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,5]Spaa[3,5]Spbb[3,5]Spbb[4,5]+6301/96I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[3,4]^2Spbb[3,4]-7939/96I Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]+2547/32I Spbb[1,3]^2Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[3,4]Spaa[3,5]Spbb[4,5]+124795/96I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[3,4]Spaa[3,5]Spbb[3,5]-8533/12I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]-4601/6I Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spaa[3,5]Spbb[3,5]+8801/32I Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]-60701/96I Spbb[1,2]Spbb[1,3]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,5]^2Spbb[3,5]Spbb[4,5]-1489/6I Spbb[1,2]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,5]^2Spbb[3,5]^2+8025/32I Spbb[1,3]^2Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spbb[2,5]Spaa[3,5]^2Spbb[4,5]+3605/12I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spbb[2,5]Spaa[3,5]^2Spbb[3,5]-2977/96I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2-27413/96I Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]^2Spbb[3,5]+6679/96I Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2+1603/16I Spbb[1,2]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]^2Spaa[3,4]Spbb[3,5]Spbb[4,5]-937/96I Spbb[1,3]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^4Spaa[2,5]Spaa[3,4]^2Spbb[4,5]-902/3I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^4Spaa[2,5]Spaa[3,4]^2Spbb[3,5]+3967/32I Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]^2Spbb[3,5]+1651/4I Spbb[1,2]Spbb[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]+19879/48I Spbb[1,2]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2-1403/12I Spbb[1,2]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]-261/2I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]^3Spbb[3,4]^2+3929/48I Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]^2+2249/16I Spbb[1,3]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[4,5]-14929/96I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]+5671/32I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]-6137/96I Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]-291/32I Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]+1033/3I Spbb[1,3]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]-1277/16I Spbb[1,3]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]+117563/96I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2-71327/96I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]+505/32I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,5]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2-3605/6I Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2+13819/96I Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]+13/48I Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,5]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2-2631/8I Spbb[1,2]Spbb[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]-2231/96I Spbb[1,2]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]^3Spbb[3,5]^3+9871/48I Spbb[1,3]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]-165/8I Spbb[1,3]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^3Spbb[4,5]+1567/96I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^2+617/96I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^3Spbb[3,5]+71/96I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,5]^3Spbb[3,4]^2Spaa[3,5]^3-171/4I Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^2+389/96I Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^3Spbb[3,5]+2209/96I Spbb[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,4]^3Spaa[2,5]^2Spaa[3,4]^2Spbb[3,5]Spbb[4,5]-3671/32I Spbb[1,2]Spbb[1,4]Spaa[2,3]Spbb[2,4]^3Spaa[2,5]^2Spaa[3,4]^2Spbb[3,5]^2+1429/16I Spbb[1,2]^2Spaa[2,3]Spbb[2,4]^2Spaa[2,5]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spbb[4,5]-13351/96I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]^3Spbb[3,4]Spbb[3,5]+5603/96I Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^3Spbb[3,4]Spbb[3,5]-733/48I Spbb[1,3]^2Spaa[2,3]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]-33653/96I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]^2+8129/96I Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]^2+4073/16I Spbb[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]+1333/32I Spbb[1,2]Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^3+1/48I Spbb[1,2]^2Spaa[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,5]^3Spbb[3,5]^3Spbb[4,5]-35/96I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]^4Spbb[3,4]^3+5/8I Spbb[1,3]^2Spaa[2,3]Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]Spbb[4,5]-1481/6I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]Spbb[3,5]+5/8I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,5]+3617/96I Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]Spbb[3,5]+43/48I Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,5]+6719/48I Spbb[1,3]^2Spaa[2,3]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]-5539/24I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2+1283/24I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]+109/48I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,5]^2Spaa[3,4]^2Spbb[3,4]^3Spaa[3,5]^2+323/24I Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2+419/96I Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]+675/4I Spbb[1,3]^2Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]-467/16I Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]-3/4I Spbb[1,3]^2Spaa[2,3]Spbb[2,5]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^3Spbb[4,5]+6301/96I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]^3Spbb[3,5]^3-847/32I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2+143/96I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,5]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^3Spbb[3,5]-2645/48I Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]Spaa[3,5]^3Spbb[3,5]^3+389/96I Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2+23/8I Spbb[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[3,5]^4Spbb[3,5]^3Spbb[4,5]-17/6I Spbb[1,2]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,5]^4Spbb[3,5]^4-23/8I Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]^4Spbb[3,5]^2Spbb[4,5]+19/48I Spbb[1,3]^2Spaa[2,3]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^4Spbb[3,5]Spbb[4,5]+13/4I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]^4Spbb[3,5]^3-19/24I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^4Spbb[3,5]^2-19/48I Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]^4Spbb[3,5]^3+1147/96I Spbb[1,4]^2Spaa[2,4]^4Spbb[2,4]^5Spaa[3,4]-1397/16I Spbb[1,2]Spbb[1,4]Spaa[2,4]^4Spbb[2,4]^4Spaa[3,5]Spbb[4,5]+1147/96I Spbb[1,4]^2Spaa[2,4]^4Spbb[2,4]^4Spbb[2,5]Spaa[3,5]+6853/96I Spbb[1,2]Spbb[1,4]Spaa[2,4]^3Spbb[2,4]^4Spaa[2,5]Spaa[3,4]Spbb[4,5]-8347/96I Spbb[1,2]^2Spaa[2,4]^3Spbb[2,4]^3Spaa[2,5]Spaa[3,5]Spbb[4,5]^2+953/12I Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^4Spaa[3,4]^2Spbb[3,4]+19553/32I Spbb[1,3]Spbb[1,4]Spaa[2,4]^3Spbb[2,4]^4Spaa[3,4]Spaa[3,5]Spbb[4,5]-24175/96I Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^4Spaa[3,4]Spaa[3,5]Spbb[3,5]+811/4I Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^3Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]+871/16I Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^4Spaa[3,4]Spaa[4,5]Spbb[4,5]-23165/96I Spbb[1,2]Spbb[1,3]Spaa[2,4]^3Spbb[2,4]^3Spaa[3,5]^2Spbb[4,5]^2-2791/6I Spbb[1,2]Spbb[1,4]Spaa[2,4]^3Spbb[2,4]^3Spaa[3,5]^2Spbb[3,5]Spbb[4,5]+11589/32I Spbb[1,3]Spbb[1,4]Spaa[2,4]^3Spbb[2,4]^3Spbb[2,5]Spaa[3,5]^2Spbb[4,5]-15319/96I Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^3Spbb[2,5]Spaa[3,5]^2Spbb[3,5]+1765/12I Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^2Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2-10865/48I Spbb[1,2]Spbb[1,4]Spaa[2,4]^3Spbb[2,4]^3Spaa[3,5]Spaa[4,5]Spbb[4,5]^2+701/12I Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^3Spbb[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]+70I Spbb[1,2]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[2,5]^2Spaa[3,4]Spbb[4,5]^2-13277/48I Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,5]Spaa[3,4]^2Spbb[4,5]+116I Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[2,5]Spaa[3,4]^2Spbb[3,5]+2215/12I Spbb[1,2]Spbb[1,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[4,5]^2+67291/96I Spbb[1,2]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]+4577/32I Spbb[1,2]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,5]Spaa[3,4]Spaa[4,5]Spbb[4,5]^2-5263/24I Spbb[1,2]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[2,5]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2-6239/48I Spbb[1,2]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]^3+12263/96I Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]^3Spbb[3,4]^2+2683/24I Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[4,5]+331/16I Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]+1201/6I Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]+7517/96I Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]Spaa[4,5]Spbb[4,5]+13175/96I Spbb[1,3]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spaa[3,5]^2Spbb[4,5]^2+149501/96I Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]-10211/32I Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]-47425/96I Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2+2717/6I Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]-247/24I Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]Spbb[2,5]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2+15859/32I Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2+5479/96I Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]+5207/96I Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]+2337/32I Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spaa[4,5]^2Spbb[4,5]^2-1411/3I Spbb[1,2]Spbb[1,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^2-12911/48I Spbb[1,2]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]+6583/48I Spbb[1,3]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]^3Spbb[4,5]^2+14219/48I Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]-4165/96I Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^3Spbb[4,5]-4825/48I Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^2+2583/32I Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^3Spbb[3,5]-43/16I Spbb[1,4]^2Spaa[2,4]^2Spbb[2,5]^3Spbb[3,4]^2Spaa[3,5]^3-3453/16I Spbb[1,2]Spbb[1,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^3-44533/96I Spbb[1,2]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^2+21509/96I Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^2+229/6I Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]+137/24I Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]-22783/96I Spbb[1,2]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^3+7775/96I Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^2+2209/96I Spbb[1,2]Spbb[1,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]^2Spaa[3,4]^2Spbb[4,5]^2-12337/48I Spbb[1,2]Spbb[1,4]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]^2Spaa[3,4]^2Spbb[3,5]Spbb[4,5]+6667/24I Spbb[1,2]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,5]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]^2+117/2I Spbb[1,2]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,5]^2Spaa[3,4]Spaa[4,5]Spbb[4,5]^3-603/16I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]^3Spbb[3,4]Spbb[4,5]+11591/96I Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]^3Spbb[3,4]Spbb[3,5]-763/48I Spbb[1,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]^2Spaa[3,5]Spbb[4,5]^2-47383/48I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]+22889/96I Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]^2-1327/24I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]^2Spaa[4,5]Spbb[4,5]^2-2513/32I Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]+13163/24I Spbb[1,2]Spbb[1,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2+22241/48I Spbb[1,2]Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]+937/12I Spbb[1,2]Spbb[1,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^3+4167/8I Spbb[1,2]Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2+4349/48I Spbb[1,2]Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spaa[4,5]^2Spbb[4,5]^3-83/3I Spbb[1,2]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]^2-6979/96I Spbb[1,2]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^3-4321/96I Spbb[1,2]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^4+2893/48I Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^4Spbb[3,4]^3-26671/96I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]Spbb[4,5]+3799/12I Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]Spbb[3,5]-3293/96I Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,5]-35/48I Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]^2Spaa[4,5]Spbb[4,5]+6677/48I Spbb[1,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[4,5]^2-19391/96I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]-1499/96I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2Spbb[4,5]+8369/48I Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2+545/8I Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]-73/48I Spbb[1,4]^2Spaa[2,4]Spbb[2,5]^2Spaa[3,4]^2Spbb[3,4]^3Spaa[3,5]^2-2949/32I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2+17011/96I Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]-35/24I Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spaa[4,5]Spbb[4,5]-35/96I Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[4,5]^2Spbb[4,5]^2+3857/16I Spbb[1,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^2-37/24I Spbb[1,3]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[4,5]^2+57643/96I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]-4265/32I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]-27/32I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,5]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^3Spbb[4,5]-4231/24I Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]^3Spbb[3,5]^3+6499/48I Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2-19/12I Spbb[1,4]^2Spaa[2,4]Spbb[2,5]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^3Spbb[3,5]+1721/24I Spbb[1,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^3+9887/16I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^2-7189/96I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^2+1565/48I Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]Spbb[4,5]+1465/24I Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]-35/48I Spbb[1,4]^2Spaa[2,4]Spbb[2,5]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2Spaa[4,5]Spbb[4,5]+2523/32I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^3+18199/96I Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2-35/48I Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^2+1541/48I Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[4,5]^3Spbb[4,5]^3-1253/24I Spbb[1,2]Spbb[1,3]Spaa[2,4]Spbb[2,4]Spaa[3,5]^4Spbb[3,5]^2Spbb[4,5]^2-61/16I Spbb[1,2]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,5]^4Spbb[3,5]^3Spbb[4,5]+653/24I Spbb[1,3]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^4Spbb[3,5]Spbb[4,5]^2-11/16I Spbb[1,3]^2Spaa[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^4Spbb[4,5]^2+131/48I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^4Spbb[3,5]^2Spbb[4,5]-31/16I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^4Spbb[3,5]Spbb[4,5]-25/16I Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^4Spbb[3,5]^3+21/8I Spbb[1,4]^2Spaa[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^4Spbb[3,5]^2-344/3I Spbb[1,2]Spbb[1,3]Spaa[2,4]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]^3-667/12I Spbb[1,2]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^2+231/8I Spbb[1,3]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^3Spaa[4,5]Spbb[4,5]^3+339/16I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]^2-43/16I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^3Spaa[4,5]Spbb[4,5]^2+323/16I Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^2Spaa[4,5]Spbb[4,5]+223/96I Spbb[1,4]^2Spaa[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]-715/12I Spbb[1,2]Spbb[1,3]Spaa[2,4]Spbb[2,4]Spaa[3,5]^2Spaa[4,5]^2Spbb[4,5]^4-4031/32I Spbb[1,2]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^3+239/12I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spaa[4,5]^2Spbb[4,5]^3+1159/24I Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2-35/96I Spbb[1,4]^2Spaa[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2Spaa[4,5]^2Spbb[4,5]^2-6851/96I Spbb[1,2]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,5]Spaa[4,5]^3Spbb[4,5]^4+1265/48I Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]Spaa[4,5]^3Spbb[4,5]^3-117/2I Spbb[1,2]^2Spbb[2,4]^2Spaa[2,5]^3Spaa[3,4]^2Spbb[3,5]Spbb[4,5]^2+5483/96I Spbb[1,3]Spbb[1,4]Spbb[2,4]^3Spaa[2,5]^2Spaa[3,4]^3Spbb[3,5]Spbb[4,5]+141/32I Spbb[1,4]^2Spbb[2,4]^3Spaa[2,5]^2Spaa[3,4]^3Spbb[3,5]^2-937/12I Spbb[1,2]Spbb[1,3]Spbb[2,4]^2Spaa[2,5]^2Spaa[3,4]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]^2-9349/48I Spbb[1,2]Spbb[1,4]Spbb[2,4]^2Spaa[2,5]^2Spaa[3,4]^2Spaa[3,5]Spbb[3,5]^2Spbb[4,5]-8663/96I Spbb[1,2]Spbb[1,4]Spbb[2,4]^2Spaa[2,5]^2Spaa[3,4]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^2+443/16I Spbb[1,2]^2Spbb[2,4]Spaa[2,5]^2Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]^2+4321/96I Spbb[1,2]^2Spbb[2,4]Spaa[2,5]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^3+35/32I Spbb[1,3]Spbb[1,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^4Spbb[3,4]^2Spbb[4,5]+88/3I Spbb[1,4]^2Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^4Spbb[3,4]^2Spbb[3,5]-5/8I Spbb[1,3]^2Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^3Spbb[3,4]Spaa[3,5]Spbb[4,5]^2+1417/16I Spbb[1,3]Spbb[1,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^3Spbb[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]+4483/96I Spbb[1,4]^2Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^3Spbb[3,4]Spaa[3,5]Spbb[3,5]^2+35/32I Spbb[1,3]Spbb[1,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^3Spbb[3,4]Spaa[4,5]Spbb[4,5]^2-35/48I Spbb[1,4]^2Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^3Spbb[3,4]Spbb[3,5]Spaa[4,5]Spbb[4,5]-1721/24I Spbb[1,3]^2Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^2Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2-29999/96I Spbb[1,3]Spbb[1,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^2Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]+3833/48I Spbb[1,4]^2Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^2Spaa[3,5]^2Spbb[3,5]^3-7919/96I Spbb[1,3]Spbb[1,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2-1783/24I Spbb[1,4]^2Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]+35/96I Spbb[1,3]Spbb[1,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^2Spaa[4,5]^2Spbb[4,5]^3-1541/48I Spbb[1,4]^2Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^2Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2+661/12I Spbb[1,2]Spbb[1,3]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]^2+47/48I Spbb[1,2]Spbb[1,4]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spaa[3,5]^3Spbb[3,5]^3Spbb[4,5]+715/12I Spbb[1,2]Spbb[1,3]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^3+166/3I Spbb[1,2]Spbb[1,4]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^2+6781/96I Spbb[1,2]Spbb[1,4]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^3-5/48I Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[3,4]^4Spbb[3,4]^3Spaa[3,5]Spbb[4,5]+25I Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^4Spbb[3,4]^3Spaa[3,5]Spbb[3,5]-1505/16I Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]Spbb[4,5]-95/96I Spbb[1,3]Spbb[1,4]Spbb[2,5]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,5]^2Spbb[4,5]+7925/96I Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]^2+5/4I Spbb[1,4]^2Spbb[2,5]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,5]^2Spbb[3,5]-25/16I Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]Spaa[4,5]Spbb[4,5]^2+5/48I Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]+233/8I Spbb[1,3]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^2+5/8I Spbb[1,3]^2Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^3Spbb[4,5]^2-4489/48I Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]-123/32I Spbb[1,3]Spbb[1,4]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^3Spbb[3,5]Spbb[4,5]+5413/96I Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^3+167/48I Spbb[1,4]^2Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^3Spbb[3,5]^2-1771/24I Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^2-35/32I Spbb[1,3]Spbb[1,4]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^2+5207/96I Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]Spbb[4,5]+35/96I Spbb[1,4]^2Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]-35/16I Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^3+35/24I Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2+361/12I Spbb[1,3]^2Spbb[2,4]Spaa[3,4]Spaa[3,5]^4Spbb[3,5]^2Spbb[4,5]^2-13/12I Spbb[1,3]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]Spbb[4,5]^2-25/48I Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[3,5]^4Spbb[3,5]^3Spbb[4,5]-55/48I Spbb[1,3]Spbb[1,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]^2Spbb[4,5]-7/6I Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spaa[3,5]^4Spbb[3,5]^4+107/48I Spbb[1,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]^3+231/8I Spbb[1,3]^2Spbb[2,4]Spaa[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]^3+1087/48I Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^2-41/12I Spbb[1,3]Spbb[1,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]^2+467/24I Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spaa[3,5]^3Spbb[3,5]^3Spaa[4,5]Spbb[4,5]+293/96I Spbb[1,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[4,5]Spbb[4,5]+2017/96I Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^3-35/32I Spbb[1,3]Spbb[1,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spaa[4,5]^2Spbb[4,5]^3+4531/96I Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]^2+35/48I Spbb[1,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2-35/48I Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spaa[4,5]^3Spbb[4,5]^4+1265/48I Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]^3Spbb[4,5]^3+35/96I Spbb[1,2]Spbb[1,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]^3-35/96I Spbb[1,3]Spbb[1,4]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^3+35/96I Spbb[1,2]Spbb[1,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]^3Spbb[4,5]^4-35/96I Spbb[1,3]Spbb[1,4]Spbb[2,5]Spaa[3,5]^2Spaa[4,5]^3Spbb[4,5]^4)/(Spaa[1,2]Spbb[1,6]Spbb[2,3]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(Spaa[2,6]Spbb[4,6]^2Spaa[3,4]Spaa[3,6]^2(+35/96I Spbb[1,2]Spaa[2,6]^2Spbb[2,6]Spbb[4,6]+35/96I Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]+35/48I Spbb[1,2]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spbb[4,6]+35/48I Spbb[1,6]Spbb[2,3]Spaa[2,6]Spaa[3,6]Spbb[4,6]+35/48I Spbb[1,6]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]+35/96I Spbb[1,4]Spaa[3,6]^2Spbb[3,6]^2))/(Spaa[1,2]Spaa[2,3]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(-15/8I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^4Spaa[3,4]^2-15/8I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]^4Spbb[2,4]Spaa[3,4]^3+25/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^3Spbb[1,5]Spaa[2,5]Spaa[3,4]-5/4I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^4Spaa[3,4]^2+25/8I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^4Spbb[1,5]Spaa[3,4]Spaa[4,5]-25/8I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^5Spaa[3,4]^2+5/8I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]^4Spaa[1,5]Spbb[1,5]Spaa[3,4]^2-293/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^3Spaa[2,5]Spaa[3,4]^2Spbb[4,5]-15/8I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^4Spbb[2,4]Spaa[3,4]^3-67/16I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]^4Spaa[3,4]^2Spaa[4,5]Spbb[4,5]-5/8I Spaa[1,2]Spaa[1,3]Spbb[1,4]^5Spbb[2,5]Spaa[3,4]^2Spaa[4,5]-5/2I Spaa[1,2]Spaa[1,4]Spbb[1,4]^5Spbb[2,4]Spaa[3,4]^3-3I Spaa[1,2]Spbb[1,2]Spbb[1,4]^4Spaa[1,5]Spaa[3,4]^3Spbb[4,5]-5/2I Spaa[1,2]Spbb[1,4]^5Spaa[1,5]Spbb[2,5]Spaa[3,4]^3+21/16I Spaa[1,2]Spbb[1,2]Spbb[1,4]^3Spbb[2,4]Spaa[2,5]Spaa[3,4]^3Spbb[4,5]+21/16I Spaa[1,2]Spbb[1,4]^4Spbb[2,4]Spaa[3,4]^3Spaa[4,5]Spbb[4,5]+35/8I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^3Spbb[1,5]Spaa[2,5]Spaa[3,4]+5/8I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^4Spaa[3,4]^2+5/4I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^3Spbb[1,5]Spaa[3,4]Spaa[3,5]+5/4I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^4Spbb[1,5]Spaa[3,4]Spaa[4,5]-5/8I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^5Spaa[3,4]^2+95/96I Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^5Spbb[1,5]Spaa[3,4]Spaa[4,5]+25/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^3Spaa[1,5]Spbb[1,5]^2Spaa[2,5]Spaa[3,4]+5/4I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^4Spaa[1,5]Spbb[1,5]Spaa[3,4]^2+5/4I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]^2Spaa[3,4]Spaa[3,5]+95/48I Spaa[1,3]^2Spbb[1,4]^4Spaa[1,5]Spbb[1,5]^2Spaa[3,4]Spaa[4,5]+445/96I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,5]^2Spaa[3,4]Spbb[4,5]-1/48I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,5]^2Spaa[3,5]Spbb[4,5]-143/48I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[2,5]Spaa[3,4]^2Spbb[4,5]+5/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^3Spbb[1,5]Spaa[2,5]Spaa[3,4]^2Spbb[3,4]+325/48I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spbb[1,5]Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[4,5]+5/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spbb[1,5]^2Spaa[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]+89/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^3Spbb[1,5]Spaa[2,5]Spaa[3,4]Spaa[4,5]Spbb[4,5]-1/24I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[3,5]^2Spbb[4,5]-1/24I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spbb[1,5]^2Spaa[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]+7/96I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^3Spaa[3,4]^2Spaa[3,5]Spbb[4,5]+5/8I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spbb[1,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]-27/16I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^4Spaa[3,4]^2Spaa[4,5]Spbb[4,5]+205/96I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[1,5]Spaa[3,4]Spaa[3,5]^2Spbb[4,5]+5/8I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spbb[1,5]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]^2+49/16I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spbb[1,5]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]+5/8I Spaa[1,3]^2Spbb[1,4]^3Spbb[1,5]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[4,5]+95/32I Spaa[1,3]^2Spbb[1,4]^4Spbb[1,5]Spaa[3,4]Spaa[4,5]^2Spbb[4,5]-1/48I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[1,5]^2Spaa[3,5]^3Spbb[4,5]-1/24I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spbb[1,5]^2Spaa[3,5]^2Spaa[4,5]Spbb[4,5]-1/48I Spaa[1,3]^2Spbb[1,4]^3Spbb[1,5]^2Spaa[3,5]Spaa[4,5]^2Spbb[4,5]-25/96I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^6Spaa[3,4]^2+35/32I Spaa[1,3]Spaa[1,4]Spbb[1,4]^5Spaa[1,5]Spbb[1,5]Spaa[3,4]^2-5/8I Spaa[1,3]Spaa[1,4]Spbb[1,4]^5Spaa[3,4]^3Spbb[3,4]+9/32I Spaa[1,3]Spaa[1,4]Spbb[1,4]^5Spaa[3,4]^2Spaa[4,5]Spbb[4,5]+75/32I Spaa[1,3]Spbb[1,4]^4Spaa[1,5]^2Spbb[1,5]^2Spaa[3,4]^2+95/96I Spaa[1,3]Spbb[1,4]^3Spaa[1,5]^2Spbb[1,5]^3Spaa[3,4]Spaa[3,5]+3/4I Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[3,4]^2Spbb[4,5]+115/48I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^2Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[4,5]-1/24I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spaa[3,5]^2Spbb[4,5]-39/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]^4Spaa[1,5]Spaa[3,4]^3Spbb[4,5]+3/4I Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spaa[3,4]^2Spaa[3,5]Spbb[4,5]+5/4I Spaa[1,3]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,5]+121/24I Spaa[1,3]Spbb[1,4]^4Spaa[1,5]Spbb[1,5]Spaa[3,4]^2Spaa[4,5]Spbb[4,5]+85/48I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^2Spaa[3,4]Spaa[3,5]^2Spbb[4,5]+5/8I Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^3Spaa[3,4]Spbb[3,4]Spaa[3,5]^2+47/12I Spaa[1,3]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]^2Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]-1/24I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[3,5]^3Spbb[4,5]-1/24I Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^3Spaa[3,5]^2Spaa[4,5]Spbb[4,5]-191/96I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[2,5]^2Spaa[3,4]^2Spbb[4,5]^2+95/96I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[2,5]^2Spaa[3,4]Spaa[3,5]Spbb[4,5]^2-1/48I Spbb[1,2]^2Spaa[1,3]Spbb[1,5]^2Spaa[2,5]^2Spaa[3,5]^2Spbb[4,5]^2+11/16I Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[2,5]Spaa[3,4]^3Spbb[3,4]Spbb[4,5]+21/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spbb[2,4]Spaa[2,5]Spaa[3,4]^3Spbb[4,5]-131/48I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,5]Spaa[3,4]^2Spaa[3,5]Spbb[4,5]^2-151/48I Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[2,5]Spaa[3,4]^2Spaa[4,5]Spbb[4,5]^2+65/48I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spaa[2,5]Spaa[3,4]Spaa[3,5]^2Spbb[4,5]^2+5/8I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]+25/12I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spbb[1,5]Spaa[2,5]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2-1/24I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]^2Spaa[2,5]Spaa[3,5]^3Spbb[4,5]^2-1/16I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[1,5]^2Spaa[2,5]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^2+11/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[3,4]^3Spbb[3,4]Spaa[3,5]Spbb[4,5]+11/16I Spaa[1,3]Spbb[1,4]^4Spaa[3,4]^3Spbb[3,4]Spaa[4,5]Spbb[4,5]-71/96I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^2Spaa[3,4]^2Spaa[3,5]^2Spbb[4,5]^2-91/48I Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[3,4]^2Spaa[3,5]Spaa[4,5]Spbb[4,5]^2+23/32I Spaa[1,3]Spbb[1,4]^4Spaa[3,4]^2Spaa[4,5]^2Spbb[4,5]^2+35/96I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[1,5]Spaa[3,4]Spaa[3,5]^3Spbb[4,5]^2+5/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,5]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[4,5]+35/24I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[1,5]Spaa[3,4]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^2+5/8I Spaa[1,3]Spbb[1,4]^2Spbb[1,5]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]+95/32I Spaa[1,3]Spbb[1,4]^3Spbb[1,5]Spaa[3,4]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^2-1/48I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]^2Spaa[3,5]^4Spbb[4,5]^2-1/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,5]^2Spaa[3,5]^3Spaa[4,5]Spbb[4,5]^2-1/24I Spaa[1,3]Spbb[1,4]^2Spbb[1,5]^2Spaa[3,5]^2Spaa[4,5]^2Spbb[4,5]^2-289/96I Spaa[1,4]Spbb[1,4]^5Spaa[1,5]Spaa[3,4]^3Spbb[4,5]-59/32I Spbb[1,4]^4Spaa[1,5]^2Spbb[1,5]Spaa[3,4]^3Spbb[4,5]+205/96I Spbb[1,4]^3Spaa[1,5]^2Spbb[1,5]^2Spaa[3,4]^2Spaa[3,5]Spbb[4,5]+91/96I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^3Spaa[3,4]Spaa[3,5]^2Spbb[4,5]-1/48I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^4Spaa[3,5]^3Spbb[4,5]-223/48I Spbb[1,2]Spbb[1,4]^3Spaa[1,5]Spaa[2,5]Spaa[3,4]^3Spbb[4,5]^2-29/16I Spbb[1,2]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[3,4]^2Spaa[3,5]Spbb[4,5]^2-3/8I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,5]Spaa[3,4]Spaa[3,5]^2Spbb[4,5]^2-1/48I Spbb[1,2]Spaa[1,5]Spbb[1,5]^3Spaa[2,5]Spaa[3,5]^3Spbb[4,5]^2-5/2I Spbb[1,4]^4Spaa[1,5]Spaa[3,4]^4Spbb[3,4]Spbb[4,5]-193/48I Spbb[1,3]Spbb[1,4]^3Spaa[1,5]Spaa[3,4]^3Spaa[3,5]Spbb[4,5]^2-25/8I Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spaa[3,4]^3Spbb[3,4]Spaa[3,5]Spbb[4,5]-17/6I Spbb[1,4]^4Spaa[1,5]Spaa[3,4]^3Spaa[4,5]Spbb[4,5]^2-19/16I Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[3,4]^2Spaa[3,5]^2Spbb[4,5]^2-5/8I Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[4,5]+7/3I Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spaa[3,4]^2Spaa[3,5]Spaa[4,5]Spbb[4,5]^2-3/8I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[3,4]Spaa[3,5]^3Spbb[4,5]^2+31/16I Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^2Spaa[3,4]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^2-1/48I Spbb[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[3,5]^4Spbb[4,5]^2-1/24I Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[3,5]^3Spaa[4,5]Spbb[4,5]^2-3/16I Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^3Spbb[4,5]+51/16I Spbb[1,2]Spbb[1,4]^2Spbb[2,4]Spaa[2,5]^2Spaa[3,4]^3Spbb[4,5]^2-29/48I Spbb[1,2]^2Spbb[1,4]Spaa[2,5]^2Spaa[3,4]^2Spaa[3,5]Spbb[4,5]^3-1/24I Spbb[1,2]^2Spbb[1,5]Spaa[2,5]^2Spaa[3,4]Spaa[3,5]^2Spbb[4,5]^3-3/8I Spbb[1,4]^3Spbb[2,4]Spaa[2,5]Spaa[3,4]^4Spbb[3,4]Spbb[4,5]+11/16I Spbb[1,2]Spbb[1,4]^2Spaa[2,5]Spaa[3,4]^3Spbb[3,4]Spaa[3,5]Spbb[4,5]^2+51/16I Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[2,5]Spaa[3,4]^3Spaa[3,5]Spbb[4,5]^2+51/16I Spbb[1,4]^3Spbb[2,4]Spaa[2,5]Spaa[3,4]^3Spaa[4,5]Spbb[4,5]^2-7/12I Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,5]Spaa[3,4]^2Spaa[3,5]^2Spbb[4,5]^3-5/8I Spbb[1,2]Spbb[1,4]Spbb[1,5]Spaa[2,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[4,5]^2-35/24I Spbb[1,2]Spbb[1,4]^2Spaa[2,5]Spaa[3,4]^2Spaa[3,5]Spaa[4,5]Spbb[4,5]^3-1/12I Spbb[1,2]Spbb[1,3]Spbb[1,5]Spaa[2,5]Spaa[3,4]Spaa[3,5]^3Spbb[4,5]^3-17/48I Spbb[1,2]Spbb[1,4]Spbb[1,5]Spaa[2,5]Spaa[3,4]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^3-1/48I Spbb[1,2]Spbb[1,5]^2Spaa[2,5]Spaa[3,5]^3Spaa[4,5]Spbb[4,5]^3-3/16I Spbb[1,4]^3Spaa[3,4]^4Spbb[3,4]^2Spaa[3,5]Spbb[4,5]+11/16I Spbb[1,3]Spbb[1,4]^2Spaa[3,4]^3Spbb[3,4]Spaa[3,5]^2Spbb[4,5]^2+11/16I Spbb[1,4]^3Spaa[3,4]^3Spbb[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2+1/48I Spbb[1,3]^2Spbb[1,4]Spaa[3,4]^2Spaa[3,5]^3Spbb[4,5]^3-5/8I Spbb[1,3]Spbb[1,4]Spbb[1,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^3Spbb[4,5]^2-5/6I Spbb[1,3]Spbb[1,4]^2Spaa[3,4]^2Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^3-5/8I Spbb[1,4]^2Spbb[1,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^2+17/96I Spbb[1,4]^3Spaa[3,4]^2Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^3-1/24I Spbb[1,3]^2Spbb[1,5]Spaa[3,4]Spaa[3,5]^4Spbb[4,5]^3-17/48I Spbb[1,3]Spbb[1,4]Spbb[1,5]Spaa[3,4]Spaa[3,5]^3Spaa[4,5]Spbb[4,5]^3+95/96I Spbb[1,4]^2Spbb[1,5]Spaa[3,4]Spaa[3,5]^2Spaa[4,5]^2Spbb[4,5]^3-1/48I Spbb[1,3]Spbb[1,5]^2Spaa[3,5]^4Spaa[4,5]Spbb[4,5]^3-1/48I Spbb[1,4]Spbb[1,5]^2Spaa[3,5]^3Spaa[4,5]^2Spbb[4,5]^3)/(Spbb[1,6]Spaa[2,3]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)

==> anc/AllOneLoop6Gluons/6g_ppmpmm_G/bubble_14_.m <==
(-1/3I Spbb[1,2]^3Spaa[2,3]^3Spbb[3,4]s[2,3,4])/(Spbb[1,6]Spaa[2,4]Spbb[5,6]Spab[2,Sp[3]+Sp[4],2]^3Spab[2,Sp[1]+Sp[6],5])+
(-1/2I Spbb[1,2]^2Spbb[1,3]Spaa[2,3]^3Spaa[3,4]Spbb[3,4])/(Spbb[1,6]Spaa[2,4]^2Spbb[5,6]Spab[2,Sp[3]+Sp[4],2]^2Spab[2,Sp[1]+Sp[6],5])+
(-5/6I Spbb[1,2]^3Spaa[2,3]^3Spbb[3,4])/(Spbb[1,6]Spaa[2,4]Spbb[5,6]Spab[2,Sp[3]+Sp[4],2]^2Spab[2,Sp[1]+Sp[6],5])+
(-1I Spbb[1,2]Spbb[1,3]^2Spaa[2,3]^3Spaa[3,4]^2Spbb[3,4])/(Spbb[1,6]Spaa[2,4]^3Spbb[5,6]Spab[2,Sp[3]+Sp[4],2]Spab[2,Sp[1]+Sp[6],5]s[2,3,4])+
(-5/2I Spbb[1,2]^2Spbb[1,3]Spaa[2,3]^3Spaa[3,4]Spbb[3,4])/(Spbb[1,6]Spaa[2,4]^2Spbb[5,6]Spab[2,Sp[3]+Sp[4],2]Spab[2,Sp[1]+Sp[6],5]s[2,3,4])+
(-11/6I Spbb[1,2]^3Spaa[2,3]^3Spbb[3,4])/(Spbb[1,6]Spaa[2,4]Spbb[5,6]Spab[2,Sp[3]+Sp[4],2]Spab[2,Sp[1]+Sp[6],5]s[2,3,4])+
(+1I Spbb[1,3]^2Spbb[1,4]Spaa[2,3]^2Spaa[3,4]^2)/(Spbb[1,6]Spaa[2,4]^3Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]s[2,3,4])+
(Spaa[2,3]Spbb[1,3]Spbb[1,4]Spaa[3,4](+3I Spbb[1,2]Spaa[2,3]-1/2I Spbb[1,4]Spaa[3,4]))/(Spbb[1,6]Spaa[2,4]^2Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]s[2,3,4])+
(Spbb[1,4](+3I Spbb[1,2]^2Spaa[2,3]^2-3/2I Spbb[1,2]Spbb[1,4]Spaa[2,3]Spaa[3,4]+1/3I Spbb[1,4]^2Spaa[3,4]^2))/(Spbb[1,6]Spaa[2,4]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]s[2,3,4])+
(-1/3I Spaa[3,4]Spbb[4,5]^3Spaa[5,6]^3s[3,4,5])/(Spaa[1,2]Spaa[1,6]Spbb[3,5]Spab[2,Sp[1]+Sp[6],5]Spab[5,Sp[3]+Sp[4],5]^3)+
(-1/2I Spaa[3,4]Spbb[3,4]Spbb[4,5]^3Spaa[4,6]Spaa[5,6]^2)/(Spaa[1,2]Spaa[1,6]Spbb[3,5]^2Spab[2,Sp[1]+Sp[6],5]Spab[5,Sp[3]+Sp[4],5]^2)+
(-5/6I Spaa[3,4]Spbb[4,5]^3Spaa[5,6]^3)/(Spaa[1,2]Spaa[1,6]Spbb[3,5]Spab[2,Sp[1]+Sp[6],5]Spab[5,Sp[3]+Sp[4],5]^2)+
(-1I Spaa[3,4]Spbb[3,4]^2Spbb[4,5]^3Spaa[4,6]^2Spaa[5,6])/(Spaa[1,2]Spaa[1,6]Spbb[3,5]^3Spab[2,Sp[1]+Sp[6],5]Spab[5,Sp[3]+Sp[4],5]s[3,4,5])+
(-5/2I Spaa[3,4]Spbb[3,4]Spbb[4,5]^3Spaa[4,6]Spaa[5,6]^2)/(Spaa[1,2]Spaa[1,6]Spbb[3,5]^2Spab[2,Sp[1]+Sp[6],5]Spab[5,Sp[3]+Sp[4],5]s[3,4,5])+
(-11/6I Spaa[3,4]Spbb[4,5]^3Spaa[5,6]^3)/(Spaa[1,2]Spaa[1,6]Spbb[3,5]Spab[2,Sp[1]+Sp[6],5]Spab[5,Sp[3]+Sp[4],5]s[3,4,5])+
(+1I Spbb[3,4]^2Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^2)/(Spaa[1,2]Spaa[1,6]Spbb[3,5]^3Spab[2,Sp[1]+Sp[6],5]s[3,4,5])+
(Spbb[4,5]Spaa[4,6]Spaa[3,6]Spbb[3,4](+3I Spbb[4,5]Spaa[5,6]-1/2I Spbb[3,4]Spaa[3,6]))/(Spaa[1,2]Spaa[1,6]Spbb[3,5]^2Spab[2,Sp[1]+Sp[6],5]s[3,4,5])+
(Spaa[3,6](+3I Spbb[4,5]^2Spaa[5,6]^2-3/2I Spbb[3,4]Spaa[3,6]Spbb[4,5]Spaa[5,6]+1/3I Spbb[3,4]^2Spaa[3,6]^2))/(Spaa[1,2]Spaa[1,6]Spbb[3,5]Spab[2,Sp[1]+Sp[6],5]s[3,4,5])

==> anc/AllOneLoop6Gluons/6g_ppmpmm_G/bubble_17_.m <==
(+1/3I Spbb[3,4]^3Spaa[3,6]^3Spaa[4,5]s[3,4,5])/(Spaa[1,2]Spaa[1,6]Spbb[3,5]Spab[2,Sp[1]+Sp[6],3]Spab[3,Sp[4]+Sp[5],3]^3)+
(+1/2I Spaa[2,5]Spbb[3,4]^2Spaa[3,6]^2Spab[6,Sp[1]+Sp[2],3]s[3,4,5])/(Spaa[1,2]Spaa[1,6]Spbb[3,5]Spab[2,Sp[1]+Sp[6],3]^2Spab[3,Sp[4]+Sp[5],3]^2)+
(+1/2I Spbb[3,4]^3Spaa[3,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6])/(Spaa[1,2]Spaa[1,6]Spbb[3,5]^2Spab[2,Sp[1]+Sp[6],3]Spab[3,Sp[4]+Sp[5],3]^2)+
(Spbb[3,4]^2Spaa[3,6]^2Spaa[4,5](-1/2I Spbb[1,4]Spaa[1,6]-1/2I Spbb[2,4]Spaa[2,6]+1/3I Spbb[3,4]Spaa[3,6]))/(Spaa[1,2]Spaa[1,6]Spbb[3,5]Spab[2,Sp[1]+Sp[6],3]Spab[3,Sp[4]+Sp[5],3]^2)+
(Spbb[3,4]^2(+7/2I Spaa[1,2]^3Spbb[1,2]Spbb[1,3]^3Spaa[1,6]Spaa[3,6]^2+2I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spaa[2,6]^2+3I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spaa[2,6]Spaa[3,6]-4I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[2,3]Spaa[2,6]^3+51/2I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[2,3]Spaa[2,6]^2Spaa[3,6]-4I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spaa[2,6]^2Spbb[3,4]Spaa[3,6]+1/2I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]^2+1I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^2Spaa[2,4]Spaa[3,6]-1I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,6]Spaa[3,6]+4I Spaa[1,2]^2Spbb[1,3]^3Spbb[1,4]Spaa[1,6]^2Spaa[3,4]Spaa[3,6]+7/2I Spaa[1,2]^2Spbb[1,3]^3Spaa[1,6]^2Spbb[1,6]Spaa[3,6]^2-1I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spaa[3,6]+1I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spaa[1,6]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]+2I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[2,3]Spaa[2,6]^2Spaa[3,4]+5I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spaa[1,6]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]+16I Spaa[1,2]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[2,3]Spaa[2,6]Spaa[3,4]Spaa[3,6]+14I Spaa[1,2]^2Spbb[1,3]^3Spaa[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2+13/6I Spaa[1,2]^2Spbb[1,3]^3Spaa[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+1I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spbb[2,3]^2Spaa[2,4]Spaa[2,6]^2Spaa[3,6]-3I Spaa[1,2]^2Spbb[1,2]^2Spbb[2,3]Spaa[2,6]^3Spaa[3,4]Spbb[3,4]-4I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spbb[2,3]^2Spaa[2,6]^3Spaa[3,4]-1I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[2,3]Spaa[2,6]^3Spbb[2,6]Spaa[3,6]+39/2I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[2,3]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]+57/2I Spaa[1,2]^2Spbb[1,3]Spbb[1,4]Spbb[2,3]^2Spaa[2,6]^2Spaa[3,4]Spaa[3,6]+51/2I Spaa[1,2]^2Spbb[1,3]^2Spbb[2,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^2+13/2I Spaa[1,2]^2Spbb[1,3]^2Spbb[2,3]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-39/2I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[1,6]Spaa[2,6]^2-93/2I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[2,3]Spaa[2,6]^3-2I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,4]Spaa[2,6]^3Spbb[3,4]+9/2I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[2,6]^2Spbb[3,4]Spaa[3,6]+1I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,6]^2-17/2I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spbb[1,4]Spaa[1,6]^2Spaa[2,6]Spaa[3,4]-15/2I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,6]Spaa[3,6]-1I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spaa[2,6]^3Spbb[2,6]-19/2I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]-61/2I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[2,3]Spaa[2,6]^2Spaa[3,4]-30I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]-29/6I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]-18I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]^2Spaa[2,6]^3-9I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[2,3]Spaa[2,6]^4Spbb[3,6]-4I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[2,3]Spaa[2,6]^4Spbb[2,6]-69/2I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[2,3]Spaa[2,6]^3Spaa[3,4]Spbb[3,4]-51I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,3]^2Spaa[2,6]^3Spaa[3,4]-45I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[2,3]Spaa[2,6]^3Spbb[2,6]Spaa[3,6]-29/2I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[2,3]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]-6I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[3,4]Spaa[3,6]+1/2I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[3,4]Spaa[3,6]^2-6I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,6]^3Spbb[3,4]+9/2I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[3,4]Spaa[3,6]-1I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spaa[2,6]^3Spaa[3,4]Spbb[3,4]^2-12I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[2,6]^3Spbb[2,6]Spbb[3,4]Spaa[3,6]-1I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]+9/2I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^2-1I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2+1I Spaa[1,2]Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]^3Spaa[2,4]Spaa[3,4]+1I Spaa[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^3Spbb[1,6]Spaa[2,4]Spaa[3,6]-1I Spaa[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^3Spbb[1,6]Spaa[2,6]Spaa[3,4]-1I Spaa[1,2]Spbb[1,3]^2Spaa[1,6]^3Spbb[1,6]^2Spaa[2,6]Spaa[3,6]+2I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spaa[2,4]^2Spbb[3,4]Spaa[3,6]-3I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spaa[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]+2I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spaa[2,4]Spaa[2,6]Spaa[3,6]Spbb[3,6]-2I Spaa[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,4]-4I Spaa[1,2]Spbb[1,3]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]+1I Spaa[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]+1I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,6]Spbb[2,3]Spaa[2,4]^2Spaa[2,6]Spbb[3,4]Spaa[3,6]-3I Spaa[1,2]Spbb[1,2]^2Spaa[1,6]Spaa[2,4]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]^2-4I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,6]Spbb[2,3]Spaa[2,4]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]-2I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,6]Spbb[2,3]Spaa[2,4]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]-2I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,6]Spaa[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]-3I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]-1I Spaa[1,2]Spbb[1,3]^2Spaa[1,6]Spaa[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2-6I Spaa[1,2]Spbb[1,3]^2Spaa[1,6]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,6]+4I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,6]Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]^2+5I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[2,3]Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]+2I Spaa[1,2]Spbb[1,3]^2Spaa[1,6]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]+1I Spaa[1,2]Spbb[1,2]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]^3+4I Spaa[1,2]Spbb[1,2]Spaa[2,3]Spbb[2,3]^2Spaa[2,6]^4Spbb[2,6]-12I Spaa[1,2]Spbb[1,2]Spaa[2,3]Spbb[2,3]^2Spaa[2,6]^3Spaa[3,4]Spbb[3,4]-20I Spaa[1,2]Spbb[1,4]Spaa[2,3]Spbb[2,3]^3Spaa[2,6]^3Spaa[3,4]-18I Spaa[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,3]^2Spaa[2,6]^3Spbb[2,6]Spaa[3,6]-11I Spaa[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,3]^2Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]+2I Spaa[1,2]Spbb[1,2]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]^2Spbb[3,4]Spaa[3,6]-1I Spaa[1,2]Spbb[1,2]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]^3Spaa[3,4]Spbb[3,4]+2I Spaa[1,2]Spbb[1,2]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]^3Spaa[3,6]Spbb[3,6]-6I Spaa[1,2]Spbb[1,2]Spbb[2,3]Spaa[2,4]Spaa[2,6]^3Spbb[2,6]Spbb[3,4]Spaa[3,6]-4I Spaa[1,2]Spbb[1,2]Spbb[2,3]Spaa[2,4]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]-3I Spaa[1,2]Spbb[1,4]Spbb[2,3]^2Spaa[2,4]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]+9/2I Spaa[1,2]Spbb[1,3]Spbb[2,3]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^2-2I Spaa[1,2]Spbb[1,3]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2-10I Spaa[1,2]Spbb[1,2]Spbb[2,3]Spbb[2,4]Spaa[2,6]^4Spaa[3,4]Spbb[3,6]-5I Spaa[1,2]Spbb[1,4]Spbb[2,3]^2Spaa[2,6]^4Spbb[2,6]Spaa[3,4]-5I Spaa[1,2]Spbb[1,3]Spbb[2,3]Spaa[2,6]^4Spbb[2,6]^2Spaa[3,6]+8I Spaa[1,2]Spbb[1,2]Spbb[2,3]Spaa[2,6]^3Spaa[3,4]^2Spbb[3,4]^2+6I Spaa[1,2]Spbb[1,4]Spbb[2,3]^2Spaa[2,6]^3Spaa[3,4]^2Spbb[3,4]+4I Spaa[1,2]Spbb[1,3]Spbb[2,3]Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]+17/2I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spaa[2,6]^3Spbb[3,4]+3I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,6]^2+3/2I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,6]Spaa[2,6]^3Spbb[3,6]+3/2I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,6]Spaa[2,6]^3Spbb[2,6]+5/3I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,6]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]-15/2I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[2,3]Spaa[2,6]^4Spbb[3,6]+6I Spaa[1,3]^2Spbb[1,3]^2Spbb[2,3]Spaa[2,6]^4Spbb[2,6]-11/2I Spaa[1,3]^2Spbb[1,3]^2Spbb[2,3]Spaa[2,6]^3Spaa[3,4]Spbb[3,4]+4I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]^3Spbb[3,4]+1/2I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[3,4]Spaa[3,6]-2I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spaa[2,6]^4Spbb[3,4]Spbb[3,6]+10I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spaa[2,6]^4Spbb[2,6]Spbb[3,4]+9I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[2,6]^3Spbb[2,6]Spbb[3,4]Spaa[3,6]+1I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]+2I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]^3Spbb[1,6]^2Spaa[2,6]^2-3I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,6]^2Spbb[1,6]Spaa[2,6]^3Spbb[3,6]+8I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,6]^3Spbb[2,6]-7/2I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^2Spaa[2,6]^2Spaa[3,4]Spbb[3,6]+5I Spbb[1,2]^2Spaa[1,3]Spaa[1,6]Spaa[2,6]^4Spbb[3,6]^2-8I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,6]Spaa[2,6]^4Spbb[2,6]Spbb[3,6]+6I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spaa[2,6]^4Spbb[2,6]^2+6I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,6]Spaa[2,6]^3Spaa[3,4]Spbb[3,4]Spbb[3,6]-17/2I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spbb[3,4]-1I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]^2-3I Spbb[1,2]Spaa[1,3]Spaa[2,3]Spbb[2,3]^2Spaa[2,6]^4Spbb[3,6]+21/2I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]^2Spaa[2,6]^4Spbb[2,6]+7/2I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]^2Spaa[2,6]^3Spaa[3,4]Spbb[3,4]-7I Spbb[1,2]Spaa[1,3]Spbb[2,3]Spaa[2,6]^5Spbb[2,6]Spbb[3,6]+2I Spaa[1,3]Spbb[1,3]Spbb[2,3]Spaa[2,6]^5Spbb[2,6]^2-17/2I Spbb[1,2]Spaa[1,3]Spbb[2,3]Spaa[2,6]^4Spaa[3,4]Spbb[3,4]Spbb[3,6]-11/2I Spaa[1,3]Spbb[1,3]Spbb[2,3]Spaa[2,6]^4Spbb[2,6]Spaa[3,4]Spbb[3,4]-9I Spaa[1,3]Spbb[1,4]Spbb[2,3]^2Spaa[2,6]^4Spaa[3,4]Spbb[3,6]-2I Spbb[1,2]^2Spaa[1,4]^2Spaa[2,3]Spaa[2,6]^3Spbb[3,4]^2+3I Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spaa[2,3]Spaa[2,6]^2Spbb[3,4]^2Spaa[3,6]-1I Spbb[1,2]Spaa[1,4]^2Spbb[1,6]Spaa[2,6]^3Spbb[3,4]^2Spaa[3,6]-2I Spbb[1,3]Spaa[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]^2Spbb[3,4]Spaa[3,6]-3I Spbb[1,2]Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spaa[2,6]^2Spbb[3,4]^2Spaa[3,6]+3I Spbb[1,2]Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]^3Spaa[3,4]Spbb[3,4]^2-5I Spbb[1,3]Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]^3Spbb[2,6]Spbb[3,4]Spaa[3,6]-1I Spbb[1,3]Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]+1I Spaa[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,6]^2Spbb[3,4]^2Spaa[3,6]Spaa[4,6]+1/2I Spbb[1,2]Spaa[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]^3Spbb[3,4]-1I Spbb[1,2]Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]^3Spbb[3,4]-1I Spbb[1,2]Spaa[1,4]Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,6]^4Spbb[3,6]+4I Spbb[1,2]Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,6]^3Spaa[3,4]Spbb[3,4]^2-1I Spbb[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]-4I Spbb[1,2]Spaa[1,4]Spaa[2,4]Spaa[2,6]^3Spbb[2,6]Spbb[3,4]^2Spaa[3,6]+3I Spbb[1,3]Spaa[1,4]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^2-1I Spbb[1,2]Spaa[1,4]Spbb[2,4]Spaa[2,6]^4Spaa[3,4]Spbb[3,4]Spbb[3,6]+3I Spbb[1,2]Spaa[1,4]Spaa[2,6]^4Spbb[2,6]Spaa[3,4]Spbb[3,4]^2+2I Spbb[1,3]Spaa[1,4]Spaa[2,6]^4Spbb[2,6]^2Spbb[3,4]Spaa[3,6]-6I Spbb[1,3]Spaa[1,4]Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]+1I Spaa[1,4]Spbb[1,6]Spaa[2,6]^3Spbb[2,6]Spbb[3,4]^2Spaa[3,6]Spaa[4,6]+2I Spbb[1,3]Spbb[1,4]Spaa[1,6]^3Spbb[1,6]Spaa[2,4]^2Spbb[3,4]Spaa[3,6]+1I Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^3Spaa[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,6]-3I Spbb[1,3]Spbb[1,4]Spaa[1,6]^3Spbb[1,6]Spaa[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]+1I Spbb[1,3]Spbb[1,4]Spaa[1,6]^3Spbb[1,6]Spaa[2,4]Spaa[2,6]Spaa[3,6]Spbb[3,6]-2I Spbb[1,3]Spbb[1,4]Spaa[1,6]^3Spbb[1,6]Spaa[2,6]^2Spaa[3,4]Spbb[3,6]-1I Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spaa[2,4]^2Spaa[2,6]Spbb[3,4]Spaa[3,6]Spbb[3,6]+3I Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spaa[2,4]^2Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]-5I Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]+1I Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spaa[2,4]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^2+3I Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spaa[2,6]^3Spaa[3,4]Spbb[3,6]^2-6I Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spbb[3,6]+1I Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]Spbb[3,6]+1I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spbb[3,6]Spaa[4,6]-2I Spbb[1,2]Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]^2Spbb[3,4]Spaa[3,6]Spbb[3,6]+3I Spbb[1,4]Spaa[1,6]Spbb[2,3]Spaa[2,4]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]-2I Spbb[1,2]Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,6]^3Spaa[3,4]Spbb[3,4]Spbb[3,6]-4I Spbb[1,4]Spaa[1,6]Spbb[2,3]Spaa[2,4]Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spbb[3,4]-1I Spbb[1,2]Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,6]^3Spaa[3,6]Spbb[3,6]^2+5I Spbb[1,2]Spaa[1,6]Spbb[2,4]Spaa[2,6]^4Spaa[3,4]Spbb[3,6]^2-6I Spbb[1,3]Spaa[1,6]Spaa[2,6]^4Spbb[2,6]^2Spaa[3,4]Spbb[3,4]+2I Spbb[1,3]Spaa[1,6]Spaa[2,6]^3Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2+2I Spbb[1,4]Spaa[1,6]Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,6]Spaa[4,6]+3I Spaa[2,3]^2Spbb[2,3]^3Spaa[2,6]^4Spbb[2,6]+5/3I Spaa[2,3]^2Spbb[2,3]^3Spaa[2,6]^3Spaa[3,4]Spbb[3,4]+1I Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]^3Spaa[3,4]Spbb[3,4]+1/2I Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[2,6]^3Spbb[2,6]Spbb[3,4]Spaa[3,6]+1I Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]+2I Spaa[2,3]Spbb[2,3]^2Spaa[2,6]^5Spbb[2,6]^2-7/2I Spaa[2,3]Spbb[2,3]^2Spbb[2,4]Spaa[2,6]^4Spaa[3,4]Spbb[3,6]-1I Spaa[2,3]Spbb[2,3]^2Spaa[2,6]^3Spaa[3,4]^2Spbb[3,4]^2+1I Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]^3Spbb[2,6]Spbb[3,4]Spaa[3,6]-1I Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]^4Spbb[2,6]Spaa[3,4]Spbb[3,4]-1I Spbb[2,3]Spaa[2,4]Spaa[2,6]^4Spbb[2,6]^2Spbb[3,4]Spaa[3,6]-2I Spbb[2,3]Spbb[2,4]Spaa[2,6]^5Spbb[2,6]Spaa[3,4]Spbb[3,6]+1I Spbb[2,3]Spbb[2,4]Spaa[2,6]^4Spaa[3,4]^2Spbb[3,4]Spbb[3,6]+1I Spbb[2,4]Spaa[2,6]^4Spbb[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,6]Spaa[4,6]))/(Spaa[1,2]Spaa[1,6]Spbb[3,5]^2Spab[2,Sp[1]+Sp[6],3]^3Spab[3,Sp[4]+Sp[5],3]s[3,4,5])+
(+1I Spaa[2,3]Spbb[3,4]^4Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3)/(Spaa[1,2]Spaa[1,6]Spbb[3,5]^3Spab[2,Sp[1]+Sp[6],3]^2Spab[3,Sp[4]+Sp[5],3]s[3,4,5])+
(-1/3I Spaa[3,6]^3Spaa[4,5]Spbb[4,6]^3s[1,2,3])/(Spaa[1,2]Spaa[2,3]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6]Spab[6,Sp[4]+Sp[5],6]^3)+
(Spaa[3,6]^2Spaa[4,5]Spbb[4,6]^2(-1I Spaa[1,2]Spaa[1,3]Spbb[1,4]Spbb[2,6]-1/2I Spaa[1,2]Spaa[1,3]Spbb[1,6]Spbb[2,4]-3/2I Spaa[1,2]Spaa[2,3]Spbb[2,4]Spbb[2,6]+1/2I Spaa[1,3]^2Spbb[1,3]Spbb[4,6]-3/2I Spaa[1,3]^2Spbb[1,4]Spbb[3,6]+1/3I Spaa[1,3]Spaa[1,6]Spbb[1,6]Spbb[4,6]-1I Spaa[1,3]Spaa[2,3]Spbb[2,4]Spbb[3,6]-1/2I Spaa[1,3]Spaa[2,3]Spbb[2,6]Spbb[3,4]+1/3I Spaa[1,6]Spaa[2,3]Spbb[2,6]Spbb[4,6]))/(Spaa[1,2]Spaa[2,3]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6]^2Spab[6,Sp[4]+Sp[5],6]^2)+
(Spaa[3,6]Spaa[4,5]Spbb[4,6](-1I Spaa[1,2]^2Spaa[1,3]^2Spbb[1,4]^2Spbb[2,6]^2-1I Spaa[1,2]^2Spaa[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]Spbb[2,6]-1I Spaa[1,2]^2Spaa[1,3]^2Spbb[1,6]^2Spbb[2,4]^2-3I Spaa[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,6]^2-3I Spaa[1,2]^2Spaa[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spbb[2,6]-3I Spaa[1,2]^2Spaa[2,3]^2Spbb[2,4]^2Spbb[2,6]^2+1I Spaa[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spbb[2,6]Spbb[4,6]+2I Spaa[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,6]Spbb[2,4]Spbb[4,6]-3I Spaa[1,2]Spaa[1,3]^3Spbb[1,4]^2Spbb[2,6]Spbb[3,6]-3I Spaa[1,2]Spaa[1,3]^3Spbb[1,4]Spbb[1,6]Spbb[2,4]Spbb[3,6]+2/3I Spaa[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,6]Spbb[4,6]+5/6I Spaa[1,2]Spaa[1,3]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spbb[4,6]+5I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spbb[4,6]-10I Spaa[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spbb[3,6]-1I Spaa[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,6]^2Spbb[3,4]-1I Spaa[1,2]Spaa[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spbb[3,6]+2/3I Spaa[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]Spbb[2,6]^2Spbb[4,6]+7/3I Spaa[1,2]Spaa[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spbb[4,6]-3I Spaa[1,2]Spaa[1,3]Spaa[2,3]^2Spbb[2,4]^2Spbb[2,6]Spbb[3,6]-3I Spaa[1,2]Spaa[1,3]Spaa[2,3]^2Spbb[2,4]Spbb[2,6]^2Spbb[3,4]+3/2I Spaa[1,2]Spaa[1,6]Spaa[2,3]^2Spbb[2,4]Spbb[2,6]^2Spbb[4,6]-1I Spaa[1,3]^4Spbb[1,3]^2Spbb[4,6]^2+3I Spaa[1,3]^4Spbb[1,3]Spbb[1,4]Spbb[3,6]Spbb[4,6]-3I Spaa[1,3]^4Spbb[1,4]^2Spbb[3,6]^2-5/6I Spaa[1,3]^3Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[4,6]^2+3/2I Spaa[1,3]^3Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[3,6]Spbb[4,6]+1I Spaa[1,3]^3Spbb[1,3]Spaa[2,3]Spbb[2,4]Spbb[3,6]Spbb[4,6]+2I Spaa[1,3]^3Spbb[1,3]Spaa[2,3]Spbb[2,6]Spbb[3,4]Spbb[4,6]-3I Spaa[1,3]^3Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[3,6]^2-3I Spaa[1,3]^3Spbb[1,4]Spaa[2,3]Spbb[2,6]Spbb[3,4]Spbb[3,6]-1/3I Spaa[1,3]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[4,6]^2-5/3I Spaa[1,3]^2Spbb[1,3]Spaa[1,6]Spaa[2,3]Spbb[2,6]Spbb[4,6]^2+7/3I Spaa[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,3]Spbb[2,6]Spbb[3,6]Spbb[4,6]+2/3I Spaa[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[2,4]Spbb[3,6]Spbb[4,6]-1I Spaa[1,3]^2Spaa[2,3]^2Spbb[2,4]^2Spbb[3,6]^2-1I Spaa[1,3]^2Spaa[2,3]^2Spbb[2,4]Spbb[2,6]Spbb[3,4]Spbb[3,6]-1I Spaa[1,3]^2Spaa[2,3]^2Spbb[2,6]^2Spbb[3,4]^2-2/3I Spaa[1,3]Spaa[1,6]^2Spbb[1,6]Spaa[2,3]Spbb[2,6]Spbb[4,6]^2+2/3I Spaa[1,3]Spaa[1,6]Spaa[2,3]^2Spbb[2,4]Spbb[2,6]Spbb[3,6]Spbb[4,6]+5/6I Spaa[1,3]Spaa[1,6]Spaa[2,3]^2Spbb[2,6]^2Spbb[3,4]Spbb[4,6]-1/3I Spaa[1,6]^2Spaa[2,3]^2Spbb[2,6]^2Spbb[4,6]^2))/(Spaa[1,2]Spaa[2,3]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6]^3Spab[6,Sp[4]+Sp[5],6]s[1,2,3])+
(Spaa[1,3]^2Spbb[4,6]^2(2*s[4,5]*s[2,3]-(s[4,5]+s[2,3]-s[6,1])*s[4,5,6])(+1/4I Spaa[1,4]Spbb[1,4]Spaa[3,5]+1/4I Spaa[1,5]Spbb[1,5]Spaa[3,5]+1/4I Spaa[2,3]Spbb[2,4]Spaa[4,5]+1/4I Spaa[3,5]Spaa[4,5]Spbb[4,5]))/(Spaa[1,2]Spaa[2,3]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6]^3(1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(+1/3I Spaa[1,3]^2Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spbb[4,6]^3)/(Spaa[1,2]Spaa[2,3]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6]^3s[1,2,3])+
(-1/2I Spaa[1,3]^2Spaa[3,6]Spaa[4,5]Spbb[4,6]^3)/(Spaa[1,2]Spaa[2,3]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6]^3)+
(Spaa[1,3]^2Spbb[4,6]^2Spab[6,Sp[2]+Sp[3],1](2*s[4,5]*s[2,3]-(s[4,5]+s[2,3]-s[6,1])*s[4,5,6])(+3/16I Spaa[1,2]Spbb[1,2]Spaa[3,5]+3/16I Spaa[1,3]Spbb[1,3]Spaa[3,5]+3/16I Spaa[2,3]Spbb[2,3]Spaa[3,5]+3/16I Spaa[2,3]Spbb[2,4]Spaa[4,5]))/(Spaa[1,2]Spaa[2,3]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6]^2(1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(Spaa[1,3]Spbb[4,6](-13/8I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[3,5]-13/8I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,4]Spaa[3,5]^2-23/8I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spaa[3,5]-1/2I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[2,4]Spaa[3,5]^2+1/8I Spaa[1,2]Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]^2-13/4I Spaa[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[3,4]Spaa[3,5]-1I Spaa[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[3,5]^2-17/8I Spaa[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]-17/8I Spaa[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2+5/8I Spaa[1,2]Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]+5/8I Spaa[1,2]Spbb[1,5]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]^2-5/8I Spaa[1,2]Spbb[1,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^2-17/8I Spaa[1,2]Spbb[1,5]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spaa[3,5]-3/2I Spaa[1,2]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]^2-27/8I Spaa[1,2]Spbb[1,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]-27/8I Spaa[1,2]Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]-13/8I Spaa[1,2]Spbb[1,5]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2-3I Spaa[1,2]Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]-13/8I Spaa[1,2]Spbb[1,5]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]-5/8I Spaa[1,2]Spbb[1,5]Spbb[2,4]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]-1/2I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[1,5]Spaa[2,4]-1/2I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]-1/2I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spaa[3,4]-1/2I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,5]-1I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,5]-3/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[2,4]Spbb[3,4]Spaa[3,5]+17/8I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,5]-1/2I Spbb[1,2]^2Spaa[1,3]^2Spaa[2,5]^2Spbb[4,5]-1I Spbb[1,2]Spaa[1,3]^2Spbb[1,5]Spbb[2,4]Spaa[2,5]^2+1/2I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[2,5]Spaa[3,4]Spbb[3,4]-3/2I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[2,5]Spaa[3,4]-1I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]+9/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,5]Spaa[2,5]Spbb[3,4]Spaa[3,5]+5/8I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[3,5]+1/8I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]-1/2I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[3,5]^2Spbb[3,5]+5/8I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spbb[3,4]Spaa[3,5]^2-7/8I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,5]+1/8I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]+1/8I Spaa[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[3,4]Spaa[3,5]^2-5/8I Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spaa[2,4]Spbb[2,4]Spaa[3,4]-7/8I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,4]Spaa[3,5]Spbb[4,5]-7/8I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]Spbb[2,4]Spaa[3,5]+1/2I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,5]Spaa[3,4]Spbb[4,5]-5/8I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[3,4]-3/8I Spbb[1,2]Spaa[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[3,5]Spbb[4,5]-1/2I Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spaa[3,4]^2Spbb[3,4]-3/8I Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]-1/2I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]-3/8I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,5]^2Spbb[3,5]-1/2I Spbb[1,2]Spaa[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]+1/8I Spbb[1,2]Spaa[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[3,4]Spaa[3,5]+17/8I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]-1/2I Spbb[1,2]Spaa[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]+1I Spbb[1,2]Spaa[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,4]-3/2I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]+1/2I Spbb[1,2]Spaa[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]+5/8I Spbb[1,2]Spaa[1,3]Spaa[2,3]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]+5/8I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]-1/8I Spbb[1,2]Spaa[1,3]Spaa[2,3]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]+1/4I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]-1/8I Spbb[1,2]Spaa[1,3]Spaa[2,3]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]-1/2I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]+3/4I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2-1I Spaa[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,5]-5/8I Spaa[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]-3/2I Spbb[1,2]Spaa[1,3]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[4,5]-9/8I Spaa[1,3]Spbb[1,5]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,5]+5/2I Spaa[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]+1/8I Spbb[1,2]Spaa[1,3]Spaa[2,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]+7/4I Spaa[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]-1I Spaa[1,3]Spbb[1,5]Spaa[2,4]Spbb[2,4]Spbb[3,4]Spaa[3,5]^2-1/8I Spbb[1,2]Spaa[1,3]Spbb[2,4]Spaa[2,5]^2Spaa[3,4]Spbb[4,5]-5/8I Spaa[1,3]Spbb[1,5]Spbb[2,4]^2Spaa[2,5]^2Spaa[3,4]-1/8I Spaa[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,5]-5/4I Spaa[1,3]Spbb[1,4]Spbb[2,4]Spaa[2,5]Spaa[3,4]^2Spbb[3,4]-5/8I Spbb[1,2]Spaa[1,3]Spaa[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[4,5]-1/2I Spaa[1,3]Spbb[1,5]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2-1/2I Spaa[1,3]Spbb[1,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]-1/2I Spaa[1,3]Spbb[1,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]-1/2I Spaa[1,3]Spbb[1,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2-1/2I Spaa[1,3]Spbb[1,5]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]-7/8I Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,5]^2Spbb[4,5]+1/4I Spbb[1,4]Spaa[1,5]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[4,5]-3/8I Spbb[1,2]Spaa[1,5]Spaa[2,4]Spaa[3,5]^2Spbb[4,5]^2+5/8I Spbb[1,4]Spaa[1,5]Spbb[2,4]Spaa[2,5]Spaa[3,4]^2Spbb[4,5]+3/8I Spbb[1,2]Spaa[1,5]Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[4,5]^2-1/2I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]-1/2I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]+1/8I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]+1/8I Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2-5/8I Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,5]-5/4I Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[3,5]-5/8I Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]+5/8I Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]^2Spbb[3,5]-5/4I Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2-5/8I Spaa[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,5]-5/4I Spaa[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]+5/8I Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]-5/8I Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]-5/8I Spaa[2,4]^2Spbb[2,4]^2Spaa[3,5]^2Spbb[4,5]+5/4I Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[4,5]+5/8I Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]+5/8I Spaa[2,4]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]-5/8I Spbb[2,4]^2Spaa[2,5]^2Spaa[3,4]^2Spbb[4,5]-5/8I Spbb[2,4]Spaa[2,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[4,5]-5/8I Spbb[2,4]Spaa[2,5]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]))/(Spaa[1,2]Spaa[2,3]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6]^2(1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(-1/2I Spaa[1,3]Spaa[3,4]Spaa[3,5]Spbb[4,5]Spbb[4,6]^2Spaa[5,6]-5/6I Spaa[1,3]Spaa[3,4]Spaa[3,6]Spbb[4,6]^3Spaa[5,6]-2/3I Spaa[1,3]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^2Spbb[4,6]+1/2I Spaa[1,3]Spaa[3,5]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]^2+5/6I Spaa[1,3]Spaa[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]^3+11/6I Spaa[1,5]Spaa[3,4]Spaa[3,5]^2Spbb[4,5]^2Spbb[4,6]+11/6I Spaa[1,5]Spaa[3,5]^3Spbb[4,5]^2Spbb[5,6]+5/2I Spaa[1,6]Spaa[3,4]Spaa[3,5]^2Spbb[4,5]Spbb[4,6]^2+1I Spaa[1,6]Spaa[3,4]Spaa[3,5]Spaa[3,6]Spbb[4,6]^3+5/2I Spaa[1,6]Spaa[3,5]^3Spbb[4,5]Spbb[4,6]Spbb[5,6]+1I Spaa[1,6]Spaa[3,5]^2Spaa[3,6]Spbb[4,6]^2Spbb[5,6])/(Spaa[1,2]Spaa[2,3]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6]^2s[1,2,3])+
(Spaa[1,3]Spaa[3,5]Spbb[4,6](-1/2I Spaa[1,3]Spbb[1,4]+3/2I Spaa[2,3]Spbb[2,4]-1I Spaa[3,5]Spbb[4,5]))/(Spaa[1,2]Spaa[2,3]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6]^2)+
(Spaa[1,3]^2Spbb[4,6]^2Spab[6,Sp[2]+Sp[3],1]^2(2*s[4,5]*s[2,3]-(s[4,5]+s[2,3]-s[6,1])*s[4,5,6])(+5/32I Spaa[1,2]Spbb[1,2]Spaa[3,5]+5/32I Spaa[1,3]Spbb[1,3]Spaa[3,5]+5/32I Spaa[2,3]Spbb[2,3]Spaa[3,5]+5/32I Spaa[2,3]Spbb[2,4]Spaa[4,5]))/(Spaa[1,2]Spaa[2,3]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^3)+
(Spaa[1,3]Spbb[4,6]Spab[6,Sp[2]+Sp[3],1](-1/8I Spaa[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]-1/8I Spaa[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2+1/2I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,5]+9/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[2,4]Spbb[3,4]Spaa[3,5]-1/16I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,5]+1/16I Spbb[1,2]^2Spaa[1,3]^2Spaa[2,5]^2Spbb[4,5]+1/2I Spbb[1,2]Spaa[1,3]^2Spbb[1,5]Spbb[2,4]Spaa[2,5]^2-1/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[2,5]Spaa[3,4]Spbb[3,4]+9/16I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[2,5]Spaa[3,4]+1/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]+3/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,5]Spaa[2,5]Spbb[3,4]Spaa[3,5]+1/2I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[3,5]+1/2I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]+1/16I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[3,5]^2Spbb[3,5]+7/16I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spbb[3,4]Spaa[3,5]^2+1/4I Spbb[1,2]Spaa[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]+5/16I Spbb[1,2]Spaa[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[3,4]Spaa[3,5]+1/4I Spbb[1,2]Spaa[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]-3/8I Spbb[1,2]Spaa[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,4]+5/8I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]-1/4I Spbb[1,2]Spaa[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]+3/16I Spbb[1,2]Spaa[1,3]Spaa[2,3]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]+5/8I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]-5/16I Spbb[1,2]Spaa[1,3]Spaa[2,3]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]+1/2I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]-5/16I Spbb[1,2]Spaa[1,3]Spaa[2,3]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]+1/2I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2+1/16I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]+1/16I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]+1/16I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]+1/16I Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2))/(Spaa[1,2]Spaa[2,3]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
((s[4,5,6]-s[4,5,1])(+103/48I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[2,4]-13/24I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[2,4]^2Spaa[2,5]+5/8I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,5]Spaa[2,3]Spbb[2,4]^2+37/24I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[2,4]+5/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^2Spaa[1,5]Spbb[2,3]-139/48I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[2,4]^2Spaa[2,5]+49/48I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spbb[2,3]Spbb[2,4]Spaa[2,5]-5/4I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]Spbb[2,4]^2Spaa[2,5]+67/24I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,4]+103/48I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,4]Spbb[2,4]^2+7/24I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]-49/48I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[2,5]-9/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]-29/48I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[2,4]^2Spaa[2,5]^2Spbb[2,5]-1/48I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,4]^2-29/48I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spaa[2,3]Spbb[2,4]^3Spaa[2,5]+31/48I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2+5/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3-29/48I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[2,4]+5/8I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[2,3]-37/16I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[2,4]^2Spaa[2,5]+95/48I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spbb[2,3]Spbb[2,4]Spaa[2,5]+5/8I Spbb[1,2]Spaa[1,3]^3Spbb[1,4]^2Spbb[2,3]^2Spaa[2,5]+1/24I Spaa[1,3]^3Spbb[1,3]^3Spbb[2,4]^2Spaa[3,5]+23/24I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spbb[2,3]Spbb[2,4]Spaa[3,5]+5/8I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spbb[2,3]^2Spaa[3,5]+113/48I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spbb[2,4]^2Spaa[4,5]-179/48I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spbb[2,3]Spbb[2,4]Spaa[4,5]+67/48I Spaa[1,3]^3Spbb[1,4]^3Spbb[2,3]^2Spaa[4,5]+53/48I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[2,4]^2Spaa[2,5]-37/48I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^2Spbb[2,3]Spbb[2,4]Spaa[2,5]-2/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,5]Spaa[2,3]Spbb[2,4]^2-11/12I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,4]+1/2I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]-37/48I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[1,5]Spbb[2,3]Spaa[2,5]Spbb[2,5]+5/24I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[2,4]^2Spaa[3,4]-37/48I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[2,3]Spbb[2,4]Spaa[3,4]+5/24I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[2,4]Spbb[2,5]Spaa[3,5]-37/48I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[2,3]Spbb[2,5]Spaa[3,5]-55/24I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[2,5]+5/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spbb[2,4]Spaa[2,5]+7/12I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[3,5]+77/48I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spbb[2,4]Spaa[3,5]+5/8I Spaa[1,3]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,3]^3Spaa[3,5]+89/48I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,4]^3Spaa[4,5]-19/16I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[4,5]+11/24I Spaa[1,3]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,3]^2Spbb[2,4]Spaa[4,5]-43/24I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]+11/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]-59/48I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,5]+21/16I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]-1/12I Spaa[1,3]^2Spbb[1,4]^2Spbb[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[3,5]+5/8I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]^3Spaa[4,5]-5/8I Spaa[1,3]^2Spbb[1,4]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[4,5]-11/6I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[2,4]^2Spaa[2,5]^2Spbb[2,5]+11/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spbb[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]-59/48I Spaa[1,3]^2Spbb[1,3]^2Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[3,5]+21/16I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]-1/12I Spaa[1,3]^2Spbb[1,4]^2Spbb[2,3]^2Spaa[2,5]Spbb[2,5]Spaa[3,5]+4/3I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[4,5]-1/16I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spbb[2,4]^3Spaa[2,5]Spaa[4,5]-5/4I Spaa[1,3]^2Spbb[1,4]^2Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[4,5]-1/48I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[4,5]+5/8I Spaa[1,3]^2Spbb[1,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,5]^2Spbb[4,5]-1/12I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[2,3]^2Spaa[3,5]^2Spbb[4,5]+1/48I Spaa[1,3]^2Spbb[1,3]^2Spbb[2,4]^2Spaa[3,5]Spaa[4,5]Spbb[4,5]-1/48I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,4]^2+1/48I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,4]^3Spaa[2,5]+29/48I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[2,5]+2/3I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]^3Spaa[4,5]-11/16I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[4,5]+5/8I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]+4/3I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]Spbb[2,4]^2Spaa[2,5]^2Spbb[2,5]-1/24I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,5]Spbb[2,4]^3Spaa[2,5]^2-55/48I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,5]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2+31/48I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]-31/48I Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]+31/24I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,4]Spbb[2,4]^2Spbb[2,5]Spaa[3,5]-31/24I Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]+2/3I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2+31/48I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]-31/48I Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]-1/48I Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]Spbb[4,5]-31/48I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[2,3]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[4,5]-1/48I Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]-31/48I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[2,3]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]-5/12I Spbb[1,2]Spaa[1,3]Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]^2Spaa[2,5]+29/48I Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]^2Spaa[3,5]+31/48I Spaa[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^3Spbb[2,4]Spaa[3,5]+25/48I Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^3Spaa[4,5]+1/24I Spaa[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]^2Spaa[4,5]-7/16I Spbb[1,2]Spaa[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]-23/48I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,5]+23/48I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,5]+1/48I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[4,5]-23/48I Spbb[1,2]Spaa[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[2,5]^2Spbb[2,5]-23/48I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[3,5]+23/48I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]+1/48I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[4,5]-1/48I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[4,5]+9/16I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]^2Spbb[2,4]Spaa[3,5]^2Spbb[4,5]+5/48I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]^3Spaa[3,5]^2Spbb[4,5]-1/24I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]^3Spaa[4,5]^2Spbb[4,5]-1/24I Spaa[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,4]^3Spbb[3,4]Spaa[4,5]^2-1/48I Spaa[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,5]+1/48I Spaa[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^4Spaa[4,5]-1/24I Spaa[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[3,5]+1/48I Spaa[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spbb[2,5]Spaa[4,5]+1/48I Spaa[1,3]Spbb[1,5]Spaa[2,4]Spbb[2,4]^4Spaa[2,5]Spaa[4,5]-1/48I Spaa[1,3]Spbb[1,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]^2Spbb[4,5]+1/48I Spaa[1,3]Spbb[1,4]Spbb[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[3,5]^2Spbb[4,5]-1/48I Spaa[1,3]Spbb[1,4]Spbb[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,5]+1/24I Spaa[1,3]Spbb[1,4]Spbb[2,4]^2Spaa[2,5]^2Spbb[2,5]^2Spaa[4,5]-1/48I Spaa[1,3]Spbb[1,5]Spbb[2,4]^3Spaa[2,5]^2Spbb[2,5]Spaa[4,5]-1/48I Spaa[1,3]Spbb[1,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]+1/48I Spaa[1,3]Spbb[1,4]Spbb[2,3]^2Spaa[2,5]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]+1/48I Spaa[1,3]Spbb[1,3]Spbb[2,3]^2Spaa[3,5]^3Spbb[4,5]^2-1/48I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2+1/48I Spbb[1,2]Spaa[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^3Spaa[2,5]-1/48I Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^3Spaa[4,5]-1/48I Spaa[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,4]^4Spaa[2,5]Spaa[4,5]-1/24I Spbb[1,2]Spaa[1,5]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]^2+1/48I Spbb[1,3]Spaa[1,5]Spaa[2,3]Spbb[2,4]^3Spaa[3,4]Spaa[4,5]Spbb[4,5]+1/48I Spbb[1,4]Spaa[1,5]Spaa[2,4]^2Spbb[2,4]^4Spaa[3,4]+1/16I Spbb[1,4]Spaa[1,5]Spaa[2,4]^2Spbb[2,4]^3Spbb[2,5]Spaa[3,5]+1/16I Spbb[1,4]Spaa[1,5]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[3,5]+1/48I Spbb[1,3]Spaa[1,5]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spaa[3,5]Spbb[4,5]-1/48I Spbb[1,4]Spaa[1,5]Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]Spbb[4,5]+1/24I Spbb[1,3]Spaa[1,5]Spaa[2,4]Spbb[2,4]^2Spbb[2,5]Spaa[3,5]^2Spbb[4,5]-1/24I Spbb[1,4]Spaa[1,5]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]+1/48I Spbb[1,4]Spaa[1,5]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^3Spaa[3,5]+1/48I Spbb[1,3]Spaa[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]^2Spbb[4,5]-1/48I Spbb[1,4]Spaa[1,5]Spbb[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]^2Spbb[4,5]-1/48I Spbb[1,3]Spaa[1,5]Spbb[2,3]Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[4,5]^2-1/48I Spbb[1,3]Spaa[1,5]Spbb[2,3]Spbb[2,5]Spaa[3,5]^3Spbb[4,5]^2+1/16I Spaa[2,3]^3Spbb[2,3]^3Spbb[2,4]^2Spaa[3,5]+1/48I Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]^3Spaa[4,5]+1/48I Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]^4Spaa[4,5]+1/16I Spaa[2,3]^2Spbb[2,3]^3Spbb[2,4]Spaa[3,5]^2Spbb[4,5]-1/48I Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[3,5]-1/24I Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spbb[2,5]Spaa[3,5]-1/48I Spaa[2,3]Spaa[2,4]Spbb[2,4]^4Spaa[4,5]^2Spbb[4,5]-1/48I Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[2,5]^2Spbb[2,5]^2Spaa[3,5]+1/48I Spaa[2,3]Spbb[2,3]^3Spaa[3,5]^3Spbb[4,5]^2+1/48I Spaa[2,4]^2Spbb[2,4]^4Spaa[3,5]Spaa[4,5]Spbb[4,5]+1/24I Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]+1/48I Spbb[2,4]^2Spaa[2,5]^2Spbb[2,5]^2Spaa[3,5]Spaa[4,5]Spbb[4,5]))/(Spaa[1,2]Spbb[2,3]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(-21/8I Spaa[1,2]Spaa[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spaa[3,5]-7/8I Spaa[1,2]Spaa[1,3]Spbb[1,4]^2Spbb[2,5]Spaa[3,5]^2+4/3I Spaa[1,2]Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]+7/6I Spaa[1,2]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2-7/24I Spaa[1,2]Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[4,5]-7/24I Spaa[1,2]Spbb[1,4]Spbb[2,5]Spaa[3,5]^3Spbb[4,5]-10/3I Spbb[1,2]Spaa[1,3]^3Spbb[1,4]^2Spaa[2,5]-10/3I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[3,5]+3/8I Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[3,5]+1/2I Spaa[1,3]^2Spbb[1,4]^3Spaa[1,5]Spaa[3,4]+7/8I Spaa[1,3]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[3,5]-3/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,5]-7/24I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[3,4]Spaa[3,5]+3I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,5]-169/24I Spaa[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,5]+35/6I Spaa[1,3]^2Spbb[1,4]^2Spbb[2,4]Spaa[2,5]Spaa[3,4]-19/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[2,5]Spaa[3,5]Spbb[4,5]+7/24I Spaa[1,3]^2Spbb[1,4]^2Spaa[2,5]Spbb[2,5]Spaa[3,5]-13/12I Spaa[1,3]^2Spbb[1,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]-71/24I Spaa[1,3]^2Spbb[1,4]^2Spaa[3,5]^2Spbb[3,5]+15/8I Spaa[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[3,4]Spaa[3,5]^2+3/8I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[3,5]^2Spbb[4,5]+3/8I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,5]^2Spbb[4,5]-17/24I Spbb[1,2]Spaa[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,5]-1/12I Spbb[1,2]Spaa[1,3]Spaa[2,3]^2Spbb[2,4]Spbb[3,4]Spaa[3,5]+101/24I Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,5]-13/4I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]+13/24I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]-7/12I Spbb[1,2]Spaa[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[4,5]-25/24I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]+13/8I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]+8/3I Spbb[1,2]Spaa[1,3]Spaa[2,3]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]+17/6I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]-71/24I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2-19/24I Spaa[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,5]^2Spbb[4,5]-5/3I Spaa[1,3]Spbb[1,4]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[4,5]-1/2I Spbb[1,2]Spaa[1,3]Spaa[2,5]Spaa[3,5]^2Spbb[4,5]^2+19/24I Spaa[1,3]Spbb[1,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]+1/12I Spaa[1,4]Spbb[1,4]Spaa[3,5]^3Spbb[4,5]^2+1/12I Spaa[1,5]Spbb[1,5]Spaa[3,5]^3Spbb[4,5]^2-5/24I Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[3,5]-5/6I Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,5]+17/24I Spaa[2,3]^2Spbb[2,4]^3Spaa[2,5]Spaa[3,4]-1/8I Spaa[2,3]^2Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[3,5]-5/24I Spaa[2,3]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]+1/12I Spaa[2,3]^2Spbb[2,4]^2Spaa[3,5]^2Spbb[3,5]-7/24I Spaa[2,3]^2Spbb[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2+11/24I Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]^2Spbb[4,5]-5/8I Spaa[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[4,5]-1/12I Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]-1/12I Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]-1/12I Spaa[2,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spbb[4,5]+1/12I Spbb[2,4]Spaa[2,5]Spaa[3,4]Spaa[3,5]^2Spbb[4,5]^2+1/12I Spaa[2,5]Spbb[2,5]Spaa[3,5]^3Spbb[4,5]^2+1/12I Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[4,5]^2+1/12I Spaa[3,5]^4Spbb[3,5]Spbb[4,5]^2+1/12I Spaa[3,5]^3Spaa[4,5]Spbb[4,5]^3)/(Spaa[1,2]Spaa[2,3]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(Spbb[2,4](-11/24I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,5]+1/2I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[2,4]Spaa[2,5]-11/24I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spaa[2,3]Spbb[2,4]+3/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]-49/12I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[2,4]Spaa[2,5]+1/3I Spaa[1,3]^2Spbb[1,3]^2Spbb[2,4]Spaa[3,5]+16/3I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[4,5]+11/4I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]Spbb[2,4]Spaa[2,5]-19/24I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,5]Spaa[2,3]Spbb[2,4]+35/12I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,5]Spbb[2,5]+1/6I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[2,5]Spaa[3,5]-1/6I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]^2Spaa[4,5]+5/12I Spbb[1,2]Spaa[1,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]+1/2I Spaa[1,3]Spbb[1,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]-3/8I Spaa[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[4,5]+1/4I Spbb[1,2]Spaa[1,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]+1/2I Spaa[1,3]Spbb[1,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]-5/24I Spaa[1,3]Spbb[1,4]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[4,5]-1/4I Spaa[1,3]Spbb[1,5]Spbb[2,4]^2Spaa[2,5]Spaa[4,5]+1/6I Spaa[1,3]Spbb[1,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]-13/24I Spaa[1,3]Spbb[1,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,5]+1/6I Spaa[1,3]Spbb[1,3]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]-11/24I Spaa[1,3]Spbb[1,3]Spbb[2,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]-5/8I Spaa[1,3]Spbb[1,5]Spbb[2,4]Spbb[3,4]Spaa[3,5]Spaa[4,5]+1/6I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,4]+1/12I Spbb[1,4]Spaa[1,5]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]+1/6I Spbb[1,4]Spaa[1,5]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]+1/12I Spbb[1,4]Spaa[1,5]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]-11/24I Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[4,5]-13/24I Spaa[2,3]Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[4,5]-13/24I Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[4,5]-5/8I Spaa[2,3]Spbb[2,4]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]-1/12I Spaa[2,3]Spbb[2,4]^2Spaa[4,5]^2Spbb[4,5]+1/12I Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]+1/6I Spaa[2,4]Spbb[2,4]^2Spaa[3,5]^2Spbb[3,5]+1/12I Spaa[2,4]Spbb[2,4]^2Spaa[3,5]Spaa[4,5]Spbb[4,5]+1/12I Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]+1/12I Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]))/(Spaa[1,2]Spbb[2,3]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(Spbb[3,4]^2(+5/2I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spaa[1,6]Spaa[2,6]^2+1I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spaa[1,6]Spaa[2,6]Spaa[3,6]+20/3I Spaa[1,2]^2Spbb[1,3]^3Spaa[1,6]Spaa[3,6]^2+15/2I Spaa[1,2]^2Spbb[1,2]^2Spbb[2,3]Spaa[2,6]^3+27/2I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[2,3]Spaa[2,6]^2Spaa[3,6]+16I Spaa[1,2]^2Spbb[1,3]^2Spbb[2,3]Spaa[2,6]Spaa[3,6]^2+6I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spaa[2,6]^2-31/3I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spaa[2,6]Spaa[3,6]-9/2I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[2,3]Spaa[2,6]^3-31I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[2,3]Spaa[2,6]^2Spaa[3,6]+1/2I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spaa[2,6]^3Spbb[3,4]+18I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[2,6]^2Spbb[3,4]Spaa[3,6]-7/2I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]^2-6I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spaa[2,4]Spaa[2,6]+1/2I Spaa[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^2Spaa[2,4]Spaa[3,6]+5I Spaa[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^2Spaa[2,6]Spaa[3,4]+4I Spaa[1,2]Spbb[1,3]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,6]Spaa[3,6]-15/2I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,6]Spbb[2,3]Spaa[2,4]Spaa[2,6]^2+1/2I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spaa[3,6]+12I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,6]Spaa[2,6]^3Spbb[2,6]+61/2I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[2,3]Spaa[2,6]^2Spaa[3,4]+12I Spaa[1,2]Spbb[1,3]^2Spaa[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]-12I Spaa[1,2]Spbb[1,2]Spaa[2,3]Spbb[2,3]^2Spaa[2,6]^3-17I Spaa[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,3]^2Spaa[2,6]^2Spaa[3,6]+15/2I Spaa[1,2]Spbb[1,2]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]^3+28I Spaa[1,2]Spbb[1,2]Spbb[2,3]Spaa[2,4]Spaa[2,6]^2Spbb[3,4]Spaa[3,6]+33/2I Spaa[1,2]Spbb[1,4]Spbb[2,3]^2Spaa[2,4]Spaa[2,6]^2Spaa[3,6]-4I Spaa[1,2]Spbb[1,3]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]^2+13I Spaa[1,2]Spbb[1,2]Spbb[2,3]Spaa[2,6]^4Spbb[2,6]+43/2I Spaa[1,2]Spbb[1,4]Spbb[2,3]^2Spaa[2,6]^3Spaa[3,4]+12I Spaa[1,2]Spbb[1,3]Spbb[2,3]Spaa[2,6]^3Spbb[2,6]Spaa[3,6]+8/3I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,6]Spaa[2,6]^2+3/2I Spaa[1,3]^2Spbb[1,3]^2Spbb[2,3]Spaa[2,6]^3-10I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spaa[2,6]^3Spbb[3,4]+7/2I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[2,6]^2Spbb[3,4]Spaa[3,6]-3I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,6]^2-9I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spaa[2,6]^3Spbb[2,6]+21/2I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]^2Spaa[2,6]^3+7/2I Spbb[1,2]Spaa[1,3]Spbb[2,3]Spaa[2,6]^4Spbb[3,6]-15I Spaa[1,3]Spbb[1,3]Spbb[2,3]Spaa[2,6]^4Spbb[2,6]+6I Spaa[1,3]Spbb[1,3]Spbb[2,3]Spaa[2,6]^3Spaa[3,4]Spbb[3,4]-5I Spbb[1,2]Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]^3Spbb[3,4]-1I Spbb[1,3]Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[3,4]Spaa[3,6]-11/2I Spbb[1,2]Spaa[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,6]^3Spbb[3,4]+14I Spbb[1,2]Spaa[1,4]Spaa[2,4]Spaa[2,6]^2Spbb[3,4]^2Spaa[3,6]-10I Spbb[1,2]Spaa[1,4]Spbb[2,4]Spaa[2,6]^4Spbb[3,6]-9I Spbb[1,2]Spaa[1,4]Spaa[2,6]^4Spbb[2,6]Spbb[3,4]-1I Spbb[1,3]Spaa[1,4]Spaa[2,6]^3Spbb[2,6]Spbb[3,4]Spaa[3,6]-4I Spaa[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]^3Spbb[3,4]Spaa[4,6]-3/2I Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^3Spaa[2,4]^2-3I Spbb[1,3]Spbb[1,4]Spaa[1,6]^3Spbb[1,6]Spaa[2,4]Spaa[2,6]-2I Spbb[1,3]Spaa[1,6]^3Spbb[1,6]^2Spaa[2,6]^2-3I Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spaa[2,4]^2Spaa[2,6]Spbb[3,4]-3/2I Spbb[1,4]^2Spaa[1,6]^2Spbb[2,3]Spaa[2,4]^2Spaa[2,6]+5I Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spaa[2,4]^2Spbb[3,4]Spaa[3,6]-6I Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spaa[2,4]Spaa[2,6]^2Spbb[2,6]-9/2I Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spaa[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]-6I Spbb[1,3]Spaa[1,6]^2Spbb[1,6]Spaa[2,6]^3Spbb[2,6]-3/2I Spbb[1,4]Spaa[1,6]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]^2+12I Spbb[1,4]Spaa[1,6]Spbb[2,3]Spaa[2,4]^2Spaa[2,6]Spbb[3,4]Spaa[3,6]-11I Spbb[1,4]Spaa[1,6]Spbb[2,3]Spaa[2,4]Spaa[2,6]^3Spbb[2,6]+7/2I Spbb[1,4]Spaa[1,6]Spbb[2,3]Spaa[2,4]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]-6I Spbb[1,3]Spaa[1,6]Spaa[2,6]^4Spbb[2,6]^2+1I Spbb[1,4]Spaa[1,6]Spaa[2,6]^3Spbb[2,6]Spbb[3,6]Spaa[4,6]-6I Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[2,6]^3Spbb[3,6]Spaa[4,6]-1I Spbb[1,4]Spaa[1,6]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,6]+8/3I Spaa[2,3]^2Spbb[2,3]^3Spaa[2,6]^3-8I Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]^3+7/2I Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[2,6]^2Spbb[3,4]Spaa[3,6]-3I Spaa[2,3]Spbb[2,3]^2Spaa[2,6]^4Spbb[2,6]-1/2I Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]^3+53/2I Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]^2Spbb[3,4]Spaa[3,6]-1I Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]^4Spbb[2,6]-27/2I Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]^3Spaa[3,4]Spbb[3,4]-2I Spbb[2,3]Spaa[2,6]^5Spbb[2,6]^2-27/2I Spbb[2,4]Spaa[2,6]^3Spaa[3,6]Spbb[3,6]^2Spaa[4,6]))/(Spaa[1,2]Spaa[1,6]Spbb[3,5]^2Spab[2,Sp[1]+Sp[6],3]^3s[3,4,5])+
(Spbb[3,4]^2(-65/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[2,6]^2Spaa[5,6]-28/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]Spaa[2,6]Spaa[5,6]^2+1/6I Spaa[1,2]^2Spbb[1,5]^2Spaa[5,6]^3+13I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spaa[2,6]^3-5I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[2,6]^2Spaa[5,6]-77/6I Spaa[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[2,6]Spaa[5,6]^2-1/3I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,6]Spaa[2,3]Spaa[2,6]Spaa[5,6]+11/2I Spaa[1,2]Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spaa[5,6]^2+5/3I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,6]Spaa[2,6]^2Spaa[3,5]-125/6I Spaa[1,2]Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spaa[5,6]+101/6I Spaa[1,2]Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[2,6]Spaa[3,5]Spaa[5,6]-34/3I Spaa[1,2]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[5,6]^2-107/6I Spaa[1,2]Spbb[1,2]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spaa[5,6]+15/2I Spaa[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spaa[5,6]^2-4I Spaa[1,2]Spbb[1,2]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spaa[5,6]-77/6I Spaa[1,2]Spbb[1,5]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[5,6]^2-31/3I Spaa[1,2]Spbb[1,2]Spbb[2,3]Spaa[2,6]^3Spaa[3,5]-41/6I Spaa[1,2]Spbb[1,2]Spaa[2,6]^3Spbb[2,6]Spaa[5,6]+98/3I Spaa[1,2]Spbb[1,3]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spaa[5,6]-4/3I Spaa[1,2]Spbb[1,2]Spaa[2,6]^2Spaa[5,6]^2Spbb[5,6]-61/3I Spaa[1,2]Spbb[1,5]Spaa[2,6]^2Spbb[2,6]Spaa[5,6]^2-25/2I Spaa[1,2]Spbb[1,5]Spaa[2,6]Spaa[5,6]^3Spbb[5,6]+33/2I Spbb[1,2]Spaa[1,3]Spbb[2,3]Spaa[2,5]Spaa[2,6]^3+41I Spaa[1,3]Spbb[1,6]Spbb[2,3]Spaa[2,6]^3Spaa[5,6]+6I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]Spaa[2,6]^3+38/3I Spaa[1,5]^2Spbb[1,5]^2Spaa[2,6]^2Spaa[5,6]-2I Spbb[1,2]Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]^3-23/6I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[2,6]^2Spaa[3,5]+21/2I Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spaa[5,6]+12I Spbb[1,2]Spaa[1,5]Spaa[2,5]Spbb[2,5]Spaa[2,6]^3+137/6I Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spaa[5,6]+7I Spbb[1,2]Spaa[1,5]Spaa[2,6]^4Spbb[2,6]-23/3I Spbb[1,3]Spaa[1,5]Spbb[2,5]Spaa[2,6]^3Spaa[3,5]-12I Spbb[1,2]Spaa[1,5]Spaa[2,6]^3Spaa[5,6]Spbb[5,6]+46I Spaa[1,5]Spbb[1,5]Spaa[2,6]^3Spbb[2,6]Spaa[5,6]+25/2I Spaa[1,5]Spbb[1,5]Spaa[2,6]^2Spaa[5,6]^2Spbb[5,6]-61/6I Spbb[1,3]^2Spaa[1,6]^2Spaa[2,3]^2Spaa[5,6]-13/6I Spbb[1,3]^2Spaa[1,6]^2Spaa[2,3]Spaa[2,6]Spaa[3,5]-59/6I Spbb[1,3]Spaa[1,6]^2Spbb[1,6]Spaa[2,3]Spaa[2,6]Spaa[5,6]-10/3I Spbb[1,3]Spaa[1,6]^2Spbb[1,6]Spaa[2,6]^2Spaa[3,5]-19/6I Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]^2Spaa[5,6]-131/6I Spbb[1,3]Spaa[1,6]Spaa[2,3]^2Spbb[2,3]Spaa[2,6]Spaa[5,6]-13/3I Spbb[1,3]Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spaa[3,5]-59/6I Spbb[1,3]Spaa[1,6]Spaa[2,3]Spaa[2,6]^2Spbb[2,6]Spaa[5,6]-125/6I Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spaa[5,6]-7/2I Spbb[1,3]Spaa[1,6]Spaa[2,3]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[5,6]+11/2I Spbb[1,3]Spaa[1,6]Spaa[2,3]Spaa[2,6]Spaa[5,6]^2Spbb[5,6]-82/3I Spbb[1,3]Spaa[1,6]Spaa[2,6]^3Spbb[2,6]Spaa[3,5]+77/3I Spaa[1,6]Spbb[1,6]Spbb[2,3]Spaa[2,6]^3Spaa[3,5]+97/6I Spaa[1,6]Spbb[1,6]Spaa[2,6]^3Spbb[2,6]Spaa[5,6]+2I Spbb[1,3]Spaa[1,6]Spaa[2,6]^2Spaa[3,5]Spaa[3,6]Spbb[3,6]+13I Spbb[1,3]Spaa[1,6]Spaa[2,6]^2Spaa[3,5]Spaa[5,6]Spbb[5,6]-1I Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]Spaa[5,6]+1/6I Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spaa[5,6]^2Spbb[5,6]-145/6I Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]^2Spaa[5,6]-33/2I Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spaa[5,6]-13/6I Spaa[2,3]Spbb[2,3]^2Spaa[2,6]^3Spaa[3,5]-1/3I Spaa[2,3]Spbb[2,3]Spaa[2,6]^3Spbb[2,6]Spaa[5,6]+4I Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]Spaa[5,6]+21/2I Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spaa[5,6]^2Spbb[5,6]+61/6I Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]^2Spaa[5,6]-23/6I Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]^3Spaa[3,5]+63/2I Spaa[2,5]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[5,6]+10I Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spaa[5,6]^2Spbb[5,6]-10/3I Spbb[2,3]Spaa[2,6]^4Spbb[2,6]Spaa[3,5]+61/3I Spaa[2,6]^4Spbb[2,6]^2Spaa[5,6]+27I Spbb[2,3]Spaa[2,6]^3Spaa[3,5]Spaa[3,6]Spbb[3,6]+23I Spbb[2,3]Spaa[2,6]^3Spaa[3,5]Spaa[5,6]Spbb[5,6]+9I Spaa[2,6]^3Spbb[2,6]Spaa[3,6]Spbb[3,6]Spaa[5,6]+68/3I Spaa[2,6]^3Spbb[2,6]Spaa[5,6]^2Spbb[5,6]))/(Spaa[1,2]Spaa[1,6]Spbb[3,5]Spab[2,Sp[1]+Sp[6],3]^3s[3,4,5])+
(+1/4I Spaa[2,5]Spaa[2,6]Spbb[3,4]Spab[2,Sp[1]+Sp[6],4]Spab[6,Sp[2]+Sp[3],1](2*s[6,1]*s[4,5]-(s[6,1]+s[4,5]-s[2,3])*s[6,1,2]))/(Spaa[1,2]Spab[2,Sp[1]+Sp[6],3]^3Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(+25/2I Spaa[2,3]^2Spbb[2,3]Spaa[2,6]Spbb[3,4]^2Spaa[5,6]^2-1I Spaa[2,3]^2Spbb[3,4]^3Spaa[4,6]Spaa[5,6]^2-7/6I Spaa[2,3]^2Spbb[3,4]^2Spbb[3,5]Spaa[5,6]^3+25/2I Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[3,4]^2Spaa[5,6]^2+7/6I Spaa[2,3]Spaa[2,4]Spbb[3,4]^2Spbb[4,5]Spaa[5,6]^3+25/2I Spaa[2,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[3,4]^2Spaa[5,6]^2+3/2I Spaa[2,3]Spaa[2,5]Spbb[3,4]Spbb[3,5]Spbb[4,5]Spaa[5,6]^3+106/3I Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[3,4]^2Spaa[3,5]Spaa[5,6]+49/2I Spaa[2,3]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]^2Spaa[5,6]^2-31/3I Spaa[2,3]Spaa[2,6]Spbb[3,4]^3Spaa[3,5]Spaa[4,6]Spaa[5,6]-139/6I Spaa[2,3]Spaa[2,6]Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[5,6]^2-1/6I Spaa[2,4]Spaa[2,5]Spbb[3,4]Spbb[4,5]^2Spaa[5,6]^3+167/6I Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[3,4]^2Spaa[3,5]Spaa[5,6]-65/6I Spaa[2,4]Spaa[2,6]Spbb[3,4]^2Spaa[3,5]Spbb[4,5]Spaa[5,6]^2-1/3I Spaa[2,5]^2Spbb[3,5]Spbb[4,5]^2Spaa[5,6]^3-29/2I Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[5,6]+239/6I Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[3,4]^2Spaa[3,5]Spaa[5,6]-29/2I Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[3,4]Spaa[4,5]Spbb[4,5]Spaa[5,6]+2I Spaa[2,5]Spaa[2,6]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]Spaa[5,6]^2+1I Spaa[2,5]Spaa[2,6]Spbb[3,4]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]^2+35/6I Spbb[2,3]Spaa[2,6]^3Spbb[3,4]^2Spaa[3,5]^2-20/3I Spbb[2,4]Spaa[2,6]^3Spbb[3,4]^2Spaa[3,5]Spaa[4,5]+69I Spaa[2,6]^3Spbb[2,6]Spbb[3,4]^2Spaa[3,5]Spaa[5,6]-11/6I Spaa[2,6]^2Spbb[3,4]^3Spaa[3,5]^2Spaa[4,6]-29/2I Spaa[2,6]^2Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]Spaa[5,6]-11I Spaa[2,6]^2Spbb[3,4]^2Spaa[3,5]Spaa[4,5]Spbb[4,5]Spaa[5,6])/(Spaa[1,2]Spaa[1,6]Spab[2,Sp[1]+Sp[6],3]^3s[3,4,5])+
(Spaa[2,6]Spbb[3,4]Spaa[5,6](+1I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]-1I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[2,4]Spaa[2,6]+1I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spbb[2,3]Spaa[2,6]+2I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,6]Spbb[2,6]-1I Spaa[1,2]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[2,6]-29/2I Spaa[1,2]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]-1I Spaa[1,2]Spbb[1,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]+2I Spaa[1,2]Spbb[1,4]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]-25/2I Spaa[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spbb[3,4]-7/6I Spbb[1,3]Spaa[1,6]Spaa[2,3]^2Spbb[2,3]Spbb[3,4]+34/3I Spbb[1,4]Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[3,4]+1I Spbb[1,3]Spaa[1,6]Spaa[2,6]^2Spbb[2,6]Spbb[4,6]-7/6I Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]Spbb[3,4]-7/6I Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[3,4]-7/6I Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2-25/2I Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[3,4]Spaa[4,6]Spbb[4,6]-29/2I Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[4,6]+1I Spbb[2,3]Spaa[2,6]^3Spbb[2,6]Spbb[4,6]-25/2I Spbb[2,3]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spbb[4,6]))/(Spaa[1,2]Spaa[1,6]Spbb[2,3]Spab[2,Sp[1]+Sp[6],3]^3Spab[2,Sp[1]+Sp[6],5])+
(-1I Spaa[2,5]Spbb[3,4]^3Spbb[4,5]^2Spaa[4,6]^3)/(Spaa[1,2]Spaa[1,6]Spbb[3,5]^3Spab[2,Sp[1]+Sp[6],3]^2s[3,4,5])+
(+7/2I Spaa[2,5]Spbb[3,4]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]Spab[6,Sp[1]+Sp[2],3])/(Spaa[1,2]Spaa[1,6]Spbb[3,5]^2Spab[2,Sp[1]+Sp[6],3]^2s[3,4,5])+
(+3/16I Spaa[2,5]Spaa[2,6]Spbb[3,4]Spab[2,Sp[1]+Sp[6],4]Spab[3,Sp[1]+Sp[6],2]Spab[6,Sp[2]+Sp[3],1](2*s[6,1]*s[4,5]-(s[6,1]+s[4,5]-s[2,3])*s[6,1,2]))/(Spaa[1,2]Spab[2,Sp[1]+Sp[6],3]^2Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(Spaa[2,6]Spbb[3,4](-2I Spaa[1,2]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spbb[2,4]Spaa[5,6]^2-11/8I Spaa[1,2]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[2,4]Spaa[4,6]^2-2I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[4,6]Spaa[5,6]-11/4I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[5,6]^2+1/2I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[4,6]Spaa[5,6]+3/2I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[5,6]^2+7/8I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]+7/4I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[2,4]Spaa[4,5]Spbb[4,5]Spaa[5,6]^2-11/4I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+3/4I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[2,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+5/8I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[2,4]Spaa[5,6]^3Spbb[5,6]-3/4I Spaa[1,2]Spaa[1,4]Spbb[1,5]^2Spbb[2,4]Spbb[4,6]Spaa[5,6]^3+11/8I Spaa[1,2]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,4]Spaa[4,6]^2+3/2I Spaa[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,4]Spaa[4,6]Spaa[5,6]-1I Spaa[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[4,6]Spaa[5,6]-1/4I Spaa[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spbb[2,4]^2Spaa[5,6]^2-1/4I Spaa[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[5,6]^2-7/8I Spaa[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]-1/4I Spaa[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[4,5]Spbb[4,5]Spaa[5,6]^2-11/8I Spaa[1,2]Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[4,6]^3Spbb[4,6]+11/8I Spaa[1,2]Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]-2I Spaa[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-15/8I Spaa[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+3/4I Spaa[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+1/2I Spaa[1,2]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[5,6]^2+1/2I Spaa[1,2]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[5,6]^2+1/2I Spaa[1,2]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+1/2I Spaa[1,2]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+3/4I Spaa[1,2]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+3/4I Spaa[1,2]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,5]Spbb[4,6]Spaa[5,6]^3-7/8I Spaa[1,2]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]^3Spaa[5,6]^2-7/4I Spaa[1,2]Spbb[1,5]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[5,6]^2-7/8I Spaa[1,2]Spbb[1,5]Spaa[2,4]Spbb[2,4]^2Spaa[4,5]Spbb[4,5]Spaa[5,6]^2-7/8I Spaa[1,2]Spbb[1,5]Spaa[2,4]Spbb[2,4]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-7/8I Spaa[1,2]Spbb[1,5]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spbb[4,6]Spaa[5,6]^3-7/8I Spaa[1,2]Spbb[1,5]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[5,6]^2-7/8I Spaa[1,2]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[4,5]Spbb[4,5]Spaa[5,6]^2-7/8I Spaa[1,2]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-7/8I Spaa[1,2]Spbb[1,5]Spaa[2,5]Spbb[2,5]^2Spbb[4,6]Spaa[5,6]^3+7/8I Spaa[1,2]Spbb[1,4]Spbb[2,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-7/8I Spaa[1,2]Spbb[1,5]Spbb[2,5]Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3-7/8I Spaa[1,4]^3Spbb[1,4]^4Spaa[1,6]Spaa[5,6]+29/16I Spaa[1,4]^3Spbb[1,4]^3Spbb[4,5]Spaa[5,6]^2+7/8I Spaa[1,4]^2Spbb[1,4]^4Spaa[1,5]Spaa[1,6]Spaa[4,6]-21/8I Spaa[1,4]^2Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[5,6]-29/8I Spaa[1,4]^2Spbb[1,4]^3Spaa[1,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]-9/16I Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[4,5]Spaa[5,6]^2+1/2I Spaa[1,4]^2Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[5,6]-7/4I Spaa[1,4]^2Spbb[1,4]^3Spaa[1,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]+7/8I Spaa[1,4]^2Spbb[1,4]^3Spaa[1,6]Spaa[5,6]^2Spbb[5,6]-15/8I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spbb[4,6]Spaa[5,6]^2+7/8I Spaa[1,4]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[4,5]Spaa[5,6]^2+7/16I Spaa[1,4]^2Spbb[1,4]^2Spaa[4,5]Spbb[4,5]^2Spaa[5,6]^2+29/16I Spaa[1,4]^2Spbb[1,4]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-29/16I Spaa[1,4]^2Spbb[1,4]^2Spbb[4,5]Spaa[5,6]^3Spbb[5,6]+5/8I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3+11/4I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spaa[4,6]-7/4I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]Spaa[5,6]+11/4I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]^2Spbb[4,5]Spaa[4,6]^2-15/8I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]-11/8I Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[4,5]Spaa[5,6]^2-7/4I Spbb[1,2]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spaa[1,6]^2Spaa[2,4]-1I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[4,6]-9/4I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[5,6]+11/4I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[4,6]-2I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spaa[2,4]Spbb[4,5]Spaa[5,6]+3/4I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[5,6]+7/4I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spaa[4,6]^2Spbb[4,6]-11/4I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]+1I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]+1/8I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[5,6]^2Spbb[5,6]-2I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[4,6]Spaa[5,6]^2-7/4I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spaa[2,4]Spbb[2,4]Spbb[4,5]Spaa[4,6]Spaa[5,6]+7/4I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spaa[2,4]Spbb[4,5]^2Spaa[5,6]^2+7/8I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]Spbb[2,4]Spbb[4,5]Spaa[5,6]^2-7/8I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]-21/16I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]^2-29/8I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+11/4I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-3/4I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-11/8I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]+3/4I Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[4,5]Spbb[4,6]Spaa[5,6]^3-3/4I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]^2Spaa[2,4]Spbb[4,6]Spaa[5,6]+1/2I Spaa[1,4]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]-1/2I Spaa[1,4]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]Spaa[5,6]^2Spbb[5,6]-1/2I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spbb[4,6]Spaa[5,6]^2-3I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,6]Spaa[2,4]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2-15/8I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,4]Spbb[2,4]Spbb[4,6]Spaa[5,6]^2-7/8I Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]-1I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2-1/8I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-7/8I Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+7/8I Spbb[1,2]Spaa[1,4]Spaa[2,4]Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^3-7/8I Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]+7/16I Spaa[1,4]Spbb[1,4]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-7/16I Spaa[1,4]Spbb[1,4]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]^3Spbb[5,6]+15/8I Spbb[1,4]^2Spaa[1,5]^3Spbb[1,5]^2Spaa[1,6]Spaa[4,6]+2I Spbb[1,4]^2Spaa[1,5]^3Spbb[1,5]Spbb[4,5]Spaa[4,6]^2-5/2I Spbb[1,2]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[1,6]^2Spaa[2,4]-3/4I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]^2Spaa[2,5]+7/4I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[4,6]+2I Spbb[1,2]Spbb[1,4]^2Spaa[1,5]^2Spaa[1,6]Spaa[2,4]Spbb[4,5]Spaa[4,6]+19/4I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[4,6]-1I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spaa[2,4]Spbb[4,5]Spaa[5,6]+1/2I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[5,6]+5/4I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spaa[2,5]Spbb[4,5]Spaa[4,6]+2I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]Spbb[2,4]Spaa[2,5]Spaa[4,6]-1/4I Spaa[1,5]^2Spbb[1,5]^3Spaa[1,6]Spbb[2,4]Spaa[2,5]Spaa[5,6]+15/8I Spbb[1,4]^3Spaa[1,5]^2Spaa[1,6]Spaa[4,6]^2Spbb[5,6]+7/8I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spaa[4,6]^2Spbb[4,6]+15/8I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]+15/8I Spbb[1,4]^2Spaa[1,5]^2Spaa[2,4]Spbb[2,4]Spbb[4,5]Spaa[4,6]^2-7/4I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spaa[2,4]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]-9/2I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,4]Spbb[2,4]Spbb[4,5]Spaa[4,6]Spaa[5,6]+15/8I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spaa[2,5]Spbb[4,5]^2Spaa[4,6]^2+15/8I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[4,5]Spaa[4,6]^2-11/4I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]Spaa[2,5]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]-11/4I Spaa[1,5]^2Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]+15/8I Spbb[1,4]^2Spaa[1,5]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2-15/8I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]+11/4I Spbb[1,4]^2Spaa[1,5]^2Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-5/4I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-3/4I Spaa[1,5]^2Spbb[1,5]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-1I Spbb[1,2]Spbb[1,4]^2Spaa[1,5]Spaa[1,6]^2Spaa[2,4]^2Spbb[2,4]-1I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]^2Spaa[2,4]Spaa[2,5]Spbb[4,5]-2I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]-7/4I Spbb[1,2]Spbb[1,4]^2Spaa[1,5]Spaa[1,6]^2Spaa[2,4]Spaa[4,6]Spbb[4,6]-11/4I Spbb[1,4]^2Spaa[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[4,6]-5/2I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spaa[2,4]Spbb[4,6]Spaa[5,6]-3I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[5,6]-1I Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spaa[2,5]^2Spbb[4,5]-1I Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]^2Spbb[2,4]Spaa[2,5]^2-1/4I Spaa[1,5]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spbb[2,4]Spaa[2,5]Spaa[5,6]-1I Spbb[1,4]^2Spaa[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[4,6]^2Spbb[4,6]+5/4I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]+3/4I Spaa[1,5]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spbb[4,6]Spaa[5,6]^2+3I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[1,6]Spaa[2,4]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]-15/8I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[2,4]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2-7/2I Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]Spbb[2,4]Spbb[4,6]Spaa[5,6]^2-13/8I Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,5]Spbb[2,5]Spbb[4,6]Spaa[5,6]^2+7/8I Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spaa[4,6]^3Spbb[4,6]^2+7/8I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]+7/8I Spbb[1,2]Spaa[1,5]Spaa[2,4]^2Spbb[2,4]Spbb[4,5]^2Spaa[5,6]^2+7/4I Spaa[1,5]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]^2Spbb[4,5]Spaa[5,6]^2+7/8I Spbb[1,2]Spaa[1,5]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spbb[4,5]^2Spaa[5,6]^2+7/4I Spaa[1,5]Spbb[1,5]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[4,5]Spaa[5,6]^2+7/8I Spbb[1,2]Spaa[1,5]Spaa[2,4]Spaa[4,5]Spbb[4,5]^3Spaa[5,6]^2+7/4I Spaa[1,5]Spbb[1,5]Spaa[2,4]Spbb[2,4]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]^2-7/8I Spbb[1,2]Spaa[1,5]Spaa[2,4]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-7/8I Spbb[1,4]Spaa[1,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-3/4I Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spaa[2,4]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]-3/4I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]-3/4I Spbb[1,2]Spbb[1,5]Spaa[1,6]^2Spaa[2,4]Spbb[4,6]^2Spaa[5,6]^2-3/4I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[4,6]Spaa[5,6]^2))/(Spaa[1,2]Spaa[1,6]Spbb[2,3]Spab[2,Sp[1]+Sp[6],3]^2Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(Spaa[2,6]Spbb[3,4](-11/4I Spaa[1,2]^2Spbb[1,4]Spbb[1,5]Spbb[2,4]^2Spaa[4,5]Spaa[4,6]Spaa[5,6]-23/8I Spaa[1,2]^2Spbb[1,5]^2Spbb[2,4]^2Spaa[4,5]Spaa[5,6]^2+1/4I Spaa[1,2]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]^2Spaa[4,6]^2Spaa[5,6]+1/2I Spaa[1,2]^2Spbb[1,5]Spbb[1,6]Spbb[2,4]^2Spaa[4,6]Spaa[5,6]^2+1/4I Spaa[1,2]^2Spbb[1,5]Spbb[1,6]Spbb[2,4]Spbb[2,5]Spaa[5,6]^3+3/2I Spaa[1,2]Spaa[1,4]^2Spbb[1,4]^3Spbb[2,4]Spaa[4,6]Spaa[5,6]-1I Spaa[1,2]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spbb[2,4]Spaa[5,6]^2+1/8I Spaa[1,2]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[2,4]Spaa[4,6]^2+19/4I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[4,6]Spaa[5,6]+53/8I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[5,6]^2+3/4I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[4,6]Spaa[5,6]+11/8I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[5,6]^2-11/4I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[4,6]Spaa[5,6]-55/8I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spbb[2,4]^2Spaa[5,6]^2-3/8I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]+45/8I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[2,4]Spaa[4,5]Spbb[4,5]Spaa[5,6]^2+3I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-5/2I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+7/4I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[2,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-5/4I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[2,4]Spaa[5,6]^3Spbb[5,6]+63/8I Spaa[1,2]Spaa[1,4]Spbb[1,5]^2Spbb[2,4]Spbb[4,6]Spaa[5,6]^3-3/8I Spaa[1,2]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,4]Spaa[4,6]^2-37/8I Spaa[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,4]Spaa[4,6]Spaa[5,6]+1/4I Spaa[1,2]Spaa[1,5]^2Spbb[1,5]^3Spbb[2,4]Spaa[5,6]^2-5/4I Spaa[1,2]Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[4,6]^2-15/8I Spaa[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[4,6]Spaa[5,6]+33/8I Spaa[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]Spbb[2,4]^2Spaa[4,6]Spaa[5,6]+43/8I Spaa[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spbb[2,4]^2Spaa[5,6]^2+23/8I Spaa[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]^2Spaa[2,5]Spaa[4,6]Spaa[5,6]+33/4I Spaa[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[5,6]^2-5/2I Spaa[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]+35/4I Spaa[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[4,5]Spbb[4,5]Spaa[5,6]^2-9/8I Spaa[1,2]Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[4,6]^3Spbb[4,6]+37/8I Spaa[1,2]Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]+1/4I Spaa[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+15/4I Spaa[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-61/8I Spaa[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+1/2I Spaa[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[5,6]^3Spbb[5,6]-9/4I Spaa[1,2]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[4,6]Spaa[5,6]-31/8I Spaa[1,2]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[5,6]^2-9/4I Spaa[1,2]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,4]^2Spaa[2,5]Spaa[4,6]Spaa[5,6]-31/8I Spaa[1,2]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[5,6]^2-3/4I Spaa[1,2]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-1/2I Spaa[1,2]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-5/4I Spaa[1,2]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-1/4I Spaa[1,2]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[5,6]^3Spbb[5,6]-3/4I Spaa[1,2]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,5]Spbb[4,6]Spaa[5,6]^3-35/8I Spaa[1,2]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]^3Spaa[5,6]^2+37/8I Spaa[1,2]Spbb[1,5]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[5,6]^2-1/2I Spaa[1,2]Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[4,6]Spaa[5,6]-29/8I Spaa[1,2]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spbb[2,5]Spaa[2,6]Spaa[5,6]^2+131/8I Spaa[1,2]Spbb[1,5]Spaa[2,4]Spbb[2,4]^2Spaa[4,5]Spbb[4,5]Spaa[5,6]^2-9/4I Spaa[1,2]Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-33/8I Spaa[1,2]Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-2I Spaa[1,2]Spbb[1,5]Spaa[2,4]Spbb[2,4]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+35/8I Spaa[1,2]Spbb[1,5]Spaa[2,4]Spbb[2,4]^2Spaa[5,6]^3Spbb[5,6]+39/8I Spaa[1,2]Spbb[1,5]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spbb[4,6]Spaa[5,6]^3+9I Spaa[1,2]Spbb[1,5]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[5,6]^2-1/2I Spaa[1,2]Spbb[1,6]Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[4,6]Spaa[5,6]-29/8I Spaa[1,2]Spbb[1,6]Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spaa[5,6]^2+131/8I Spaa[1,2]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[4,5]Spbb[4,5]Spaa[5,6]^2-9/4I Spaa[1,2]Spbb[1,4]Spbb[2,4]^2Spaa[2,5]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]-49/8I Spaa[1,2]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+8I Spaa[1,2]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[5,6]^3Spbb[5,6]+5/4I Spaa[1,2]Spbb[1,5]Spaa[2,5]Spbb[2,5]^2Spbb[4,6]Spaa[5,6]^3+1/4I Spaa[1,2]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+1/2I Spaa[1,2]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+1/4I Spaa[1,2]Spbb[1,6]Spbb[2,4]Spbb[2,5]Spaa[2,6]Spaa[5,6]^3Spbb[5,6]+33/4I Spaa[1,2]Spbb[1,5]Spbb[2,4]Spaa[4,5]^2Spbb[4,5]^2Spaa[5,6]^2+1/8I Spaa[1,2]Spbb[1,4]Spbb[2,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+33/4I Spaa[1,2]Spbb[1,4]Spbb[2,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-53/8I Spaa[1,2]Spbb[1,5]Spbb[2,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+17/2I Spaa[1,2]Spbb[1,5]Spbb[2,4]Spaa[4,5]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]+41/4I Spaa[1,2]Spbb[1,5]Spbb[2,5]Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3+1/4I Spaa[1,2]Spbb[1,4]Spbb[2,4]Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]+3/4I Spaa[1,2]Spbb[1,4]Spbb[2,4]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+1/2I Spaa[1,2]Spbb[1,4]Spbb[2,4]Spaa[4,6]Spaa[5,6]^3Spbb[5,6]^2+1/4I Spaa[1,2]Spbb[1,5]Spbb[2,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+1/4I Spaa[1,2]Spbb[1,5]Spbb[2,4]Spaa[5,6]^4Spbb[5,6]^2-9/4I Spaa[1,4]^3Spbb[1,4]^4Spaa[1,6]Spaa[5,6]+67/16I Spaa[1,4]^3Spbb[1,4]^3Spbb[4,5]Spaa[5,6]^2-11/8I Spaa[1,4]^2Spbb[1,4]^4Spaa[1,5]Spaa[1,6]Spaa[4,6]-123/8I Spaa[1,4]^2Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[5,6]+1/4I Spaa[1,4]^2Spbb[1,4]^3Spaa[1,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]+477/16I Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[4,5]Spaa[5,6]^2-29/8I Spaa[1,4]^2Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[5,6]+9/2I Spaa[1,4]^2Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[5,6]-65/8I Spaa[1,4]^2Spbb[1,4]^3Spaa[1,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]+25/4I Spaa[1,4]^2Spbb[1,4]^3Spaa[1,6]Spaa[5,6]^2Spbb[5,6]-69/4I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spbb[4,6]Spaa[5,6]^2+61/8I Spaa[1,4]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[4,5]Spaa[5,6]^2+1/16I Spaa[1,4]^2Spbb[1,4]^2Spaa[4,5]Spbb[4,5]^2Spaa[5,6]^2+197/16I Spaa[1,4]^2Spbb[1,4]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-193/16I Spaa[1,4]^2Spbb[1,4]^2Spbb[4,5]Spaa[5,6]^3Spbb[5,6]+169/4I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3+35/8I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spaa[4,6]-67/4I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]Spaa[5,6]-17/8I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]^2Spbb[4,5]Spaa[4,6]^2-211/8I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]+79/4I Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[4,5]Spaa[5,6]^2-51/8I Spbb[1,2]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spaa[1,6]^2Spaa[2,4]+1/2I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[4,6]-101/8I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[5,6]-1/2I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[4,6]+49/2I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spaa[2,4]Spbb[4,5]Spaa[5,6]+13/8I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[5,6]-11/4I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spaa[4,6]^2Spbb[4,6]-141/8I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]-67/8I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]-167/8I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[5,6]^2Spbb[5,6]-33/4I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[4,6]Spaa[5,6]^2-13/2I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spaa[2,4]Spbb[2,4]Spbb[4,5]Spaa[4,6]Spaa[5,6]-143/8I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spaa[2,4]Spbb[4,5]^2Spaa[5,6]^2+49/8I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]Spbb[2,4]Spbb[4,5]Spaa[5,6]^2-35/8I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]+115/16I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]^2-11/8I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+287/8I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-241/8I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+179/8I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]+83/4I Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[4,5]Spbb[4,6]Spaa[5,6]^3-11/8I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]^2Spaa[2,4]Spbb[4,6]Spaa[5,6]-13/8I Spaa[1,4]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[5,6]-29/4I Spaa[1,4]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]+109/8I Spaa[1,4]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]Spaa[5,6]^2Spbb[5,6]-43/2I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spbb[4,6]Spaa[5,6]^2+4I Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]^2Spbb[2,4]^2Spaa[5,6]+35/4I Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]+131/8I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,6]Spaa[2,4]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2-12I Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[5,6]^2Spbb[5,6]+83/8I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,4]Spbb[2,4]Spbb[4,6]Spaa[5,6]^2-19/2I Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]-45/8I Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-65/4I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2+21/2I Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spaa[5,6]^3Spbb[5,6]^2-331/8I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+37/2I Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[4,6]^2Spaa[5,6]^3+107/8I Spaa[1,4]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spbb[4,5]Spaa[5,6]^2+57/4I Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]^2+15/2I Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-41/4I Spbb[1,2]Spaa[1,4]Spaa[2,4]Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^3+165/8I Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]+19/2I Spaa[1,4]Spbb[1,5]Spaa[2,4]Spbb[2,4]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3+7/8I Spaa[1,4]Spbb[1,4]Spaa[4,5]^2Spbb[4,5]^3Spaa[5,6]^2-25/16I Spaa[1,4]Spbb[1,4]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-51/16I Spaa[1,4]Spbb[1,4]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]^3Spbb[5,6]+61/4I Spaa[1,4]Spbb[1,5]Spaa[4,5]Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^3+91/8I Spaa[1,4]Spbb[1,4]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2+14I Spaa[1,4]Spbb[1,4]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+43/2I Spaa[1,4]Spbb[1,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3+21/8I Spaa[1,4]Spbb[1,4]Spbb[4,5]Spaa[5,6]^4Spbb[5,6]^2+43/2I Spaa[1,4]Spbb[1,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]+23/4I Spbb[1,4]^2Spaa[1,5]^3Spbb[1,5]^2Spaa[1,6]Spaa[4,6]-29/8I Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^3Spaa[1,6]Spaa[5,6]+27/4I Spbb[1,4]^2Spaa[1,5]^3Spbb[1,5]Spbb[4,5]Spaa[4,6]^2-69/8I Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]+13/4I Spaa[1,5]^3Spbb[1,5]^3Spbb[4,5]Spaa[5,6]^2-47/8I Spbb[1,2]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[1,6]^2Spaa[2,4]+1/2I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]^2Spaa[2,5]+47/8I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[4,6]-29/8I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spaa[5,6]-37/2I Spbb[1,2]Spbb[1,4]^2Spaa[1,5]^2Spaa[1,6]Spaa[2,4]Spbb[4,5]Spaa[4,6]+41/8I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[4,6]+15/2I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spaa[2,4]Spbb[4,5]Spaa[5,6]-21/8I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[5,6]-7/4I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spaa[2,5]Spbb[4,5]Spaa[4,6]+45/8I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]Spbb[2,4]Spaa[2,5]Spaa[4,6]+1/4I Spaa[1,5]^2Spbb[1,5]^3Spaa[1,6]Spbb[2,4]Spaa[2,5]Spaa[5,6]-3I Spbb[1,4]^3Spaa[1,5]^2Spaa[1,6]Spaa[4,6]^2Spbb[5,6]+59/8I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spaa[4,6]^2Spbb[4,6]-8I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]+9/2I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]-115/8I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]Spaa[5,6]^2Spbb[5,6]+7/2I Spaa[1,5]^2Spbb[1,5]^3Spaa[1,6]Spbb[4,6]Spaa[5,6]^2+2I Spbb[1,4]^2Spaa[1,5]^2Spaa[2,4]Spbb[2,4]Spbb[4,5]Spaa[4,6]^2+111/4I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spaa[2,4]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]+1/2I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,4]Spbb[2,4]Spbb[4,5]Spaa[4,6]Spaa[5,6]+25/8I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]Spaa[2,4]Spbb[4,5]^2Spaa[5,6]^2-69/8I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spaa[2,5]Spbb[4,5]^2Spaa[4,6]^2-3/4I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[4,5]Spaa[4,6]^2+11/4I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]Spaa[2,5]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]+11/4I Spaa[1,5]^2Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]-3/4I Spbb[1,4]^2Spaa[1,5]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2-61/8I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]-17/8I Spbb[1,4]^2Spaa[1,5]^2Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-15I Spbb[1,4]^2Spaa[1,5]^2Spbb[4,5]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]+35/4I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-3/2I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-11I Spaa[1,5]^2Spbb[1,5]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+39/4I Spaa[1,5]^2Spbb[1,5]^2Spbb[4,5]Spaa[5,6]^3Spbb[5,6]+53/8I Spbb[1,2]Spbb[1,4]^2Spaa[1,5]Spaa[1,6]^3Spbb[1,6]Spaa[2,4]+53/8I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]^3Spbb[1,6]Spaa[2,5]-17/2I Spbb[1,2]Spbb[1,4]^2Spaa[1,5]Spaa[1,6]^2Spaa[2,4]^2Spbb[2,4]-39/4I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]^2Spaa[2,4]Spaa[2,5]Spbb[4,5]-15/2I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]-47/8I Spbb[1,2]Spbb[1,4]^2Spaa[1,5]Spaa[1,6]^2Spaa[2,4]Spaa[4,6]Spbb[4,6]+9/4I Spbb[1,4]^2Spaa[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[4,6]+43/8I Spbb[1,2]Spbb[1,4]^2Spaa[1,5]Spaa[1,6]^2Spaa[2,4]Spaa[5,6]Spbb[5,6]-33/2I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spaa[2,4]Spbb[4,6]Spaa[5,6]-27/4I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[5,6]-15/8I Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spaa[2,5]^2Spbb[4,5]+1I Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]^2Spbb[2,4]Spaa[2,5]^2-53/4I Spbb[1,2]Spbb[1,4]^2Spaa[1,5]Spaa[1,6]^2Spaa[2,5]Spaa[4,6]Spbb[5,6]+55/4I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spaa[2,5]Spaa[4,6]Spbb[4,6]+61/8I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spbb[2,4]Spaa[2,5]Spaa[4,6]-27/8I Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]^2Spaa[2,5]Spbb[4,6]Spaa[5,6]+1/4I Spaa[1,5]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spbb[2,4]Spaa[2,5]Spaa[5,6]+1/2I Spbb[1,4]^2Spaa[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[4,6]^2Spbb[4,6]-165/8I Spbb[1,4]^2Spaa[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]+55/4I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]-15/2I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[5,6]^2Spbb[5,6]-1/2I Spaa[1,5]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spbb[4,6]Spaa[5,6]^2+11/4I Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spaa[2,4]^2Spbb[2,4]^2Spaa[4,6]+129/4I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spbb[4,5]Spaa[5,6]+19/2I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[2,4]^2Spbb[2,4]^2Spaa[5,6]-13/2I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[4,5]Spaa[4,6]+11/4I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[4,6]+129/8I Spbb[1,2]^2Spaa[1,5]Spaa[1,6]Spaa[2,4]Spaa[2,5]Spbb[4,5]^2Spaa[5,6]+127/4I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[4,5]Spaa[5,6]+11/2I Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[5,6]+1I Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[4,6]^2Spbb[4,6]-39/8I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[1,6]Spaa[2,4]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+21/4I Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[4,6]Spaa[5,6]Spbb[5,6]+27/4I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]+6I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[1,6]Spaa[2,4]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]+15I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[2,4]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2+3/8I Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]Spbb[2,4]Spbb[4,6]Spaa[5,6]^2-21/2I Spbb[1,2]^2Spaa[1,5]Spaa[1,6]Spaa[2,5]^2Spbb[4,5]^2Spaa[4,6]-61/8I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[2,4]Spaa[2,5]^2Spbb[4,5]Spaa[4,6]-3/8I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[2,5]^2Spbb[2,5]Spbb[4,5]Spaa[5,6]+1/2I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[1,6]Spaa[2,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+1I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[2,4]Spaa[2,5]Spaa[4,6]^2Spbb[4,6]-27/4I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[2,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+13/4I Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[2,4]Spaa[2,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+2I Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,5]Spbb[2,5]Spbb[4,6]Spaa[5,6]^2-11/8I Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spaa[4,6]^3Spbb[4,6]^2-185/8I Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]+25/2I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]-227/8I Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2+79/4I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-23/2I Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2-143/8I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[5,6]^3Spbb[5,6]^2+7I Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-37/4I Spbb[1,4]Spaa[1,5]Spaa[2,4]^2Spbb[2,4]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]-11/8I Spbb[1,2]Spaa[1,5]Spaa[2,4]^2Spbb[2,4]Spbb[4,5]^2Spaa[5,6]^2+57/8I Spaa[1,5]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]^2Spbb[4,5]Spaa[5,6]^2+31/4I Spbb[1,2]Spaa[1,5]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]-19/4I Spaa[1,5]Spbb[1,5]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]-11/8I Spbb[1,2]Spaa[1,5]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spbb[4,5]^2Spaa[5,6]^2-25/4I Spaa[1,5]Spbb[1,5]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[4,5]Spaa[5,6]^2-55/4I Spbb[1,4]Spaa[1,5]Spaa[2,4]Spbb[2,4]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]-11/8I Spbb[1,2]Spaa[1,5]Spaa[2,4]Spaa[4,5]Spbb[4,5]^3Spaa[5,6]^2-43/8I Spaa[1,5]Spbb[1,5]Spaa[2,4]Spbb[2,4]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]^2-7/2I Spbb[1,4]Spaa[1,5]Spaa[2,4]Spbb[2,4]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+211/8I Spbb[1,2]Spaa[1,5]Spaa[2,4]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-125/8I Spbb[1,4]Spaa[1,5]Spaa[2,4]Spbb[2,4]Spbb[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-31/8I Spaa[1,5]Spbb[1,5]Spaa[2,4]Spbb[2,4]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+25/8I Spbb[1,2]Spaa[1,5]Spaa[2,4]Spbb[4,5]^2Spaa[5,6]^3Spbb[5,6]+97/8I Spaa[1,5]Spbb[1,5]Spaa[2,4]Spbb[2,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3+29/8I Spbb[1,2]Spaa[1,5]Spaa[2,5]^2Spbb[2,5]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]+9/2I Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]-79/8I Spbb[1,2]Spaa[1,5]Spaa[2,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-7/2I Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-9I Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[2,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-9/2I Spbb[1,4]Spaa[1,5]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]Spaa[5,6]-13/8I Spbb[1,4]Spaa[1,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-61/4I Spaa[1,5]Spbb[1,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-13/8I Spbb[1,4]Spaa[1,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]+11/2I Spbb[1,4]Spaa[1,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-47/4I Spaa[1,5]Spbb[1,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2+57/8I Spbb[1,4]Spaa[1,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]^3Spbb[5,6]^2-2I Spaa[1,5]Spbb[1,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+39/4I Spaa[1,5]Spbb[1,5]Spbb[4,5]Spaa[5,6]^4Spbb[5,6]^2-1/2I Spbb[1,2]^2Spbb[1,4]Spaa[1,6]^3Spaa[2,4]Spaa[2,5]Spbb[4,6]+49/8I Spbb[1,2]Spbb[1,4]Spaa[1,6]^3Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,5]-1/8I Spbb[1,2]Spbb[1,4]Spaa[1,6]^3Spbb[1,6]Spaa[2,4]Spbb[4,6]Spaa[5,6]-29/4I Spbb[1,4]Spaa[1,6]^3Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spaa[5,6]-53/8I Spbb[1,2]^2Spbb[1,4]Spaa[1,6]^3Spaa[2,5]^2Spbb[5,6]+49/8I Spbb[1,2]^2Spbb[1,5]Spaa[1,6]^3Spaa[2,5]^2Spbb[4,6]+49/8I Spbb[1,2]Spbb[1,5]Spaa[1,6]^3Spbb[1,6]Spbb[2,4]Spaa[2,5]^2+53/8I Spbb[1,2]Spbb[1,4]Spaa[1,6]^3Spbb[1,6]Spaa[2,5]Spaa[5,6]Spbb[5,6]-27/4I Spbb[1,2]Spbb[1,5]Spaa[1,6]^3Spbb[1,6]Spaa[2,5]Spbb[4,6]Spaa[5,6]-29/4I Spbb[1,5]Spaa[1,6]^3Spbb[1,6]^2Spbb[2,4]Spaa[2,5]Spaa[5,6]-11/8I Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[2,5]+33/8I Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spaa[2,4]^2Spbb[2,4]Spbb[4,6]Spaa[5,6]-17/8I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^2Spaa[5,6]-4I Spbb[1,2]^2Spaa[1,6]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]^2Spbb[4,5]-9/8I Spbb[1,2]Spbb[1,5]Spaa[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,5]^2-1/2I Spbb[1,2]^2Spaa[1,6]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[4,6]-1/2I Spbb[1,2]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]+1/2I Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[4,6]Spbb[4,6]+25/8I Spbb[1,2]^2Spaa[1,6]^2Spaa[2,4]Spaa[2,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]+71/8I Spbb[1,2]Spbb[1,5]Spaa[1,6]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[4,6]Spaa[5,6]-17/8I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[5,6]+1/2I Spbb[1,2]^2Spaa[1,6]^2Spaa[2,4]Spaa[2,6]Spbb[4,6]^2Spaa[5,6]-15/2I Spbb[1,2]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[4,6]Spaa[5,6]-17/2I Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[5,6]-11/8I Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spaa[2,4]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]+9/8I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]-11/8I Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spaa[2,4]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-11/2I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[5,6]^2Spbb[5,6]+33/4I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[4,6]Spaa[5,6]^2-21/8I Spbb[1,2]^2Spaa[1,6]^2Spaa[2,5]^3Spbb[2,5]Spbb[4,5]+1/4I Spbb[1,2]Spbb[1,5]Spaa[1,6]^2Spbb[2,4]Spaa[2,5]^3Spbb[2,5]-1/2I Spbb[1,2]^2Spaa[1,6]^2Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[4,6]-1/2I Spbb[1,2]Spaa[1,6]^2Spbb[1,6]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]+1/2I Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spbb[2,4]Spaa[2,5]^2Spaa[4,6]Spbb[5,6]-25/8I Spbb[1,2]^2Spaa[1,6]^2Spaa[2,5]^2Spbb[4,5]Spaa[5,6]Spbb[5,6]+19/4I Spbb[1,2]Spbb[1,5]Spaa[1,6]^2Spaa[2,5]^2Spbb[2,5]Spbb[4,6]Spaa[5,6]+1/2I Spbb[1,2]^2Spaa[1,6]^2Spaa[2,5]Spaa[2,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]-5/4I Spbb[1,2]Spaa[1,6]^2Spbb[1,6]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spaa[5,6]Spbb[5,6]-25/4I Spbb[1,2]Spaa[1,6]^2Spbb[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[4,6]Spaa[5,6]-17/2I Spaa[1,6]^2Spbb[1,6]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[5,6]-5/4I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spbb[2,4]Spaa[2,5]Spaa[4,6]^2Spbb[4,6]+23/8I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,5]Spbb[2,5]Spbb[4,6]Spaa[5,6]^2-29/8I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]-15/2I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+1/4I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2-31/8I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[5,6]^3Spbb[5,6]^2+1/4I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+25/2I Spbb[1,2]Spaa[1,6]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,5]Spbb[4,5]Spaa[5,6]+59/8I Spbb[1,2]Spaa[1,6]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spbb[4,6]Spaa[5,6]+91/4I Spbb[1,2]Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2-129/8I Spbb[1,4]Spaa[1,6]Spaa[2,4]^2Spbb[2,4]^2Spaa[5,6]^2Spbb[5,6]+129/8I Spbb[1,5]Spaa[1,6]Spaa[2,4]^2Spbb[2,4]^2Spbb[4,6]Spaa[5,6]^2+93/8I Spbb[1,2]Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[4,5]Spaa[5,6]+59/4I Spbb[1,2]Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[4,6]Spaa[5,6]+45/8I Spbb[1,2]Spaa[1,6]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2-7/4I Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[5,6]+29/8I Spbb[1,2]Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-29/8I Spbb[1,2]Spaa[1,6]Spaa[2,4]Spbb[2,5]Spaa[2,6]Spbb[4,6]^2Spaa[5,6]^2-43/8I Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[5,6]^2Spbb[5,6]+43/8I Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[2,6]Spbb[4,6]Spaa[5,6]^2+15/4I Spbb[1,4]Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]+73/8I Spbb[1,2]Spaa[1,6]Spaa[2,4]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2-39/4I Spbb[1,4]Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+27/2I Spbb[1,5]Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2+6I Spbb[1,2]Spaa[1,6]Spaa[2,4]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-53/4I Spbb[1,4]Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[5,6]^3Spbb[5,6]^2+91/8I Spbb[1,5]Spaa[1,6]Spaa[2,4]Spbb[2,4]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+25/8I Spbb[1,5]Spaa[1,6]Spaa[2,4]Spbb[2,5]Spbb[4,6]^2Spaa[5,6]^3-7/8I Spbb[1,2]Spaa[1,6]Spaa[2,5]^3Spbb[2,5]^2Spbb[4,5]Spaa[5,6]+59/8I Spbb[1,2]Spaa[1,6]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spbb[4,6]Spaa[5,6]-1/2I Spbb[1,2]Spaa[1,6]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[5,6]Spbb[5,6]+1/2I Spbb[1,2]Spaa[1,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[4,6]Spaa[5,6]-7/4I Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[5,6]-5/4I Spbb[1,4]Spaa[1,6]Spbb[2,4]Spaa[2,5]Spaa[4,6]^3Spbb[4,6]^2-1/4I Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]-1/2I Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-1/4I Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[5,6]^3Spbb[5,6]^2-29/8I Spbb[1,4]Spaa[1,6]Spaa[4,6]^3Spbb[4,6]^3Spaa[5,6]-115/8I Spbb[1,4]Spaa[1,6]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]+7/2I Spbb[1,5]Spaa[1,6]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]^2-143/8I Spbb[1,4]Spaa[1,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2+7I Spbb[1,5]Spaa[1,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]-57/8I Spbb[1,4]Spaa[1,6]Spaa[5,6]^4Spbb[5,6]^3+7/2I Spbb[1,5]Spaa[1,6]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]^2+1/8I Spaa[2,4]^3Spbb[2,4]^3Spbb[4,5]Spaa[5,6]^2+3/8I Spaa[2,4]^2Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[4,5]Spaa[5,6]^2+1I Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[4,6]Spaa[5,6]^2+7/2I Spaa[2,4]^2Spbb[2,4]^2Spaa[4,5]Spbb[4,5]^2Spaa[5,6]^2-1I Spaa[2,4]^2Spbb[2,4]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+17/8I Spaa[2,4]^2Spbb[2,4]Spbb[2,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3+3/8I Spaa[2,4]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spbb[4,5]Spaa[5,6]^2+1I Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[4,6]Spaa[5,6]^2+7I Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]^2+25/8I Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spbb[4,5]Spbb[4,6]Spaa[5,6]^3-1/2I Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]^2Spaa[5,6]+1/2I Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]-1/2I Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[5,6]^2Spbb[5,6]-21/8I Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[4,6]Spaa[5,6]^2-21/8I Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+21/8I Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[2,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2-29/8I Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[5,6]^3Spbb[5,6]^2+1/2I Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[2,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+25/8I Spaa[2,4]Spbb[2,5]^2Spaa[2,6]Spbb[4,6]^2Spaa[5,6]^3+53/8I Spaa[2,4]Spbb[2,4]Spaa[4,5]^2Spbb[4,5]^3Spaa[5,6]^2-1I Spaa[2,4]Spbb[2,4]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+25/8I Spaa[2,4]Spbb[2,5]Spaa[4,5]Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^3-1I Spaa[2,4]Spbb[2,4]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2-1I Spaa[2,4]Spbb[2,4]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+25/8I Spaa[2,4]Spbb[2,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3+25/8I Spaa[2,4]Spbb[2,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]+1/8I Spaa[2,5]^3Spbb[2,5]^3Spbb[4,5]Spaa[5,6]^2+7/2I Spaa[2,5]^2Spbb[2,5]^2Spaa[4,5]Spbb[4,5]^2Spaa[5,6]^2-1/2I Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]^2Spaa[5,6]+1/2I Spbb[2,4]^2Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]-25/8I Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[2,6]Spbb[4,6]Spaa[5,6]^2+53/8I Spaa[2,5]Spbb[2,5]Spaa[4,5]^2Spbb[4,5]^3Spaa[5,6]^2+13/4I Spaa[4,5]^3Spbb[4,5]^4Spaa[5,6]^2+13/4I Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^3Spaa[5,6]^2+39/4I Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]+39/4I Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]^2+13/4I Spbb[4,5]Spaa[5,6]^5Spbb[5,6]^3))/(Spaa[1,2]Spaa[1,6]Spbb[2,3]Spab[2,Sp[1]+Sp[6],3]^2Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(+5/32I Spaa[2,5]Spaa[2,6]Spbb[3,4]Spab[2,Sp[1]+Sp[6],4]Spab[3,Sp[1]+Sp[6],2]^2Spab[6,Sp[2]+Sp[3],1](2*s[6,1]*s[4,5]-(s[6,1]+s[4,5]-s[2,3])*s[6,1,2]))/(Spaa[1,2]Spab[2,Sp[1]+Sp[6],3]Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^3)+
(Spaa[2,6]Spbb[3,4](+1/2I Spaa[2,3]^4Spbb[2,3]^3Spbb[2,4]Spbb[2,5]Spaa[5,6]^2+3/4I Spaa[2,3]^3Spbb[2,3]^4Spbb[2,4]Spaa[2,5]Spaa[3,6]^2+1/2I Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[5,6]^2-1I Spaa[2,3]^3Spbb[2,3]^3Spbb[2,4]Spaa[3,4]Spbb[4,5]Spaa[5,6]^2+3/4I Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,5]Spaa[5,6]^2+1/4I Spaa[2,3]^3Spbb[2,3]^4Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[5,6]-1I Spaa[2,3]^3Spbb[2,3]^3Spbb[2,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]-1/4I Spaa[2,3]^3Spbb[2,3]^3Spbb[2,5]Spaa[3,5]Spbb[4,5]Spaa[5,6]^2+1I Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[5,6]^2-3/2I Spaa[2,3]^3Spbb[2,3]^3Spbb[2,4]Spbb[3,4]Spaa[3,6]^2Spaa[4,5]-5/4I Spaa[2,3]^3Spbb[2,3]^3Spbb[2,4]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[5,6]-1/4I Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]^2Spbb[3,5]Spaa[3,6]Spaa[4,5]Spaa[5,6]-1I Spaa[2,3]^3Spbb[2,3]^3Spbb[2,4]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]-1/4I Spaa[2,3]^3Spbb[2,3]^3Spbb[2,6]Spaa[3,6]Spbb[4,5]Spaa[5,6]^2+3/2I Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spbb[2,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]^2+1/2I Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spbb[2,5]Spaa[4,5]Spbb[4,5]Spaa[5,6]^2-1/2I Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spbb[2,5]Spbb[3,5]Spaa[4,5]Spaa[5,6]^2+1/2I Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spbb[2,5]Spaa[5,6]^3Spbb[5,6]+1/4I Spaa[2,3]^3Spbb[2,3]^2Spbb[2,5]Spbb[2,6]Spbb[4,5]Spaa[5,6]^3+3/4I Spaa[2,3]^2Spbb[2,3]^3Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2-1/4I Spaa[2,3]^2Spbb[2,3]^3Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2+1/4I Spaa[2,3]^2Spbb[2,3]^3Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[5,6]-1/4I Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]-1I Spaa[2,3]^2Spbb[2,3]^2Spaa[2,5]Spbb[2,5]^2Spaa[3,5]Spbb[4,5]Spaa[5,6]^2+3/4I Spaa[2,3]^2Spbb[2,3]^3Spbb[2,4]Spaa[2,5]Spaa[3,6]^3Spbb[3,6]+1/4I Spaa[2,3]^2Spbb[2,3]^3Spbb[2,4]Spaa[2,5]Spaa[3,6]^2Spaa[4,5]Spbb[4,5]+3/4I Spaa[2,3]^2Spbb[2,3]^3Spbb[2,4]Spaa[2,5]Spaa[3,6]^2Spaa[5,6]Spbb[5,6]+1/2I Spaa[2,3]^2Spbb[2,3]^3Spaa[2,5]Spbb[2,6]Spaa[3,6]^2Spbb[4,5]Spaa[5,6]-3/4I Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]-3/2I Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[5,6]-3/4I Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]-1/4I Spaa[2,3]^2Spbb[2,3]^2Spaa[2,5]Spbb[2,5]Spbb[2,6]Spaa[3,6]Spbb[4,5]Spaa[5,6]^2+1/4I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[3,6]Spbb[3,6]Spaa[5,6]^2-9/8I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[4,5]Spbb[4,5]Spaa[5,6]^2-3/2I Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[4,5]Spbb[4,5]Spaa[5,6]+1I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spbb[3,5]Spaa[4,5]Spaa[5,6]-1/4I Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[5,6]^2Spbb[5,6]-1/2I Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[4,5]Spaa[5,6]^2-1/4I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,6]Spaa[5,6]^2+3/4I Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]-3/4I Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2Spaa[4,5]-11/8I Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]+1I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^3Spaa[2,6]Spbb[3,5]Spaa[3,6]Spaa[4,5]^2+1/4I Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,6]Spaa[4,5]Spaa[5,6]Spbb[5,6]-1/4I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spaa[5,6]+27/16I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spbb[2,5]Spaa[2,6]Spaa[4,5]^2Spbb[4,5]Spaa[5,6]+5/4I Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spaa[5,6]-3/2I Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spbb[4,5]Spaa[5,6]^2+1/2I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spaa[5,6]^2+5/4I Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]-3/2I Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]Spaa[5,6]^2+1/2I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[5,6]^2-1/2I Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spaa[4,5]+3/4I Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]+1/4I Spaa[2,3]^2Spbb[2,3]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spaa[5,6]-5/4I Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[5,6]-1/2I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spaa[4,5]Spaa[5,6]-1/2I Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]-3/4I Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[3,4]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[5,6]^2-1/4I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]^2-45/16I Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[3,4]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]^2+2I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spaa[3,4]Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[5,6]^2+9/8I Spaa[2,3]^2Spbb[2,4]^3Spaa[3,4]Spbb[3,5]^2Spaa[4,5]Spaa[5,6]^2-1/4I Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[3,4]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]-1/4I Spaa[2,3]^2Spbb[2,3]^2Spbb[2,6]Spaa[3,4]Spbb[4,5]^2Spaa[5,6]^3-1/4I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spaa[3,4]Spbb[3,5]Spaa[5,6]^3Spbb[5,6]-1/4I Spaa[2,3]^2Spbb[2,3]^3Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spaa[5,6]Spbb[5,6]+5/8I Spaa[2,3]^2Spbb[2,3]^3Spaa[3,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]-7/4I Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[5,6]-1/2I Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]-13/16I Spaa[2,3]^2Spbb[2,3]^2Spbb[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]^2+9/4I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[5,6]^2-1/4I Spaa[2,3]^2Spbb[2,3]^2Spbb[2,5]Spaa[3,5]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]-5/4I Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]+1/2I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]^2Spaa[4,5]^2-1/4I Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]^2Spaa[4,5]Spaa[5,6]Spbb[5,6]-3/4I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spaa[5,6]-23/8I Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[5,6]-1/4I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spbb[3,5]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[5,6]+25/8I Spaa[2,3]^2Spbb[2,4]^3Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spaa[5,6]-1/4I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spbb[3,5]Spaa[3,6]Spaa[4,5]Spaa[5,6]^2Spbb[5,6]+1/16I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spbb[2,5]Spaa[4,5]^2Spbb[4,5]^2Spaa[5,6]^2-1/16I Spaa[2,3]^2Spbb[2,4]^2Spbb[2,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]Spaa[5,6]^2+1/4I Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^3+1/4I Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[5,6]-1/4I Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spbb[2,6]Spaa[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[5,6]^2+1/4I Spaa[2,3]Spbb[2,3]^3Spbb[2,4]Spaa[2,5]^2Spaa[3,6]^3Spbb[5,6]-1/4I Spaa[2,3]Spbb[2,3]^2Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,6]^3Spbb[3,6]+1/2I Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[2,5]^2Spbb[2,5]Spbb[3,5]Spaa[3,6]^2Spaa[4,5]+1/4I Spaa[2,3]Spbb[2,3]^2Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,6]^2Spaa[5,6]Spbb[5,6]-1/4I Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[5,6]-23/16I Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]-1/4I Spaa[2,3]Spbb[2,3]^3Spaa[2,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]^3Spbb[5,6]-1/4I Spaa[2,3]Spbb[2,3]^3Spaa[2,5]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]Spbb[4,5]-3/8I Spaa[2,3]Spbb[2,3]^3Spaa[2,5]Spaa[3,5]Spaa[3,6]^2Spaa[4,5]Spbb[4,5]^2-1/4I Spaa[2,3]Spbb[2,3]^2Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spaa[4,5]Spbb[4,5]-1/4I Spaa[2,3]Spbb[2,3]^3Spaa[2,5]Spaa[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[5,6]Spbb[5,6]-1/4I Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]+5/8I Spaa[2,3]Spbb[2,3]^2Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]+7/8I Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[5,6]+9/8I Spaa[2,3]Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spaa[5,6]-1/4I Spaa[2,3]Spbb[2,3]^2Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]-1/4I Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]-1/16I Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]^2-1/4I Spaa[2,3]Spbb[2,3]^2Spbb[2,4]Spaa[2,5]Spbb[3,4]Spaa[3,6]^3Spaa[4,5]Spbb[5,6]-1/4I Spaa[2,3]Spbb[2,3]^2Spbb[2,4]Spaa[2,5]Spaa[3,6]^3Spbb[3,6]Spaa[4,5]Spbb[4,5]+19/16I Spaa[2,3]Spbb[2,3]^2Spbb[2,4]Spaa[2,5]Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]^2-7/8I Spaa[2,3]Spbb[2,4]^3Spaa[2,5]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]^2-1/4I Spaa[2,3]Spbb[2,3]^2Spbb[2,4]Spaa[2,5]Spaa[3,6]^2Spaa[4,5]Spbb[4,5]Spaa[5,6]Spbb[5,6]-1/4I Spaa[2,3]Spbb[2,3]^2Spaa[2,5]Spbb[2,6]Spaa[3,6]^2Spaa[4,5]Spbb[4,5]^2Spaa[5,6]-1/8I Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[5,6]-1/2I Spaa[2,3]Spbb[2,3]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]Spaa[4,5]-9/16I Spaa[2,3]Spbb[2,3]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spaa[4,5]^2Spbb[4,5]-9/8I Spaa[2,3]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spaa[4,5]Spaa[5,6]+1/4I Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[5,6]^2Spbb[5,6]+1/4I Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,6]Spbb[4,5]Spaa[5,6]^2-7/8I Spaa[2,3]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spaa[4,5]^2+1/4I Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,5]Spaa[5,6]Spbb[5,6]+1/4I Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[5,6]-3/16I Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[4,5]^2Spbb[4,5]^2Spaa[5,6]+1/8I Spaa[2,3]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]Spaa[5,6]-1/16I Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,6]Spaa[4,5]^3Spbb[4,5]^2+1/8I Spaa[2,3]Spbb[2,4]^3Spaa[2,6]Spbb[3,5]Spaa[3,6]Spaa[4,5]^3Spbb[4,5]-1/8I Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]^2+1/16I Spaa[2,3]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[5,6]^2-1/8I Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]^2+1/16I Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[5,6]^2+1/16I Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[5,6]+5/16I Spaa[2,3]Spbb[2,3]^2Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]^2+1/16I Spaa[2,3]Spbb[2,4]^2Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[5,6]+1/16I Spaa[2,3]Spbb[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,6]^2Spaa[4,5]^3Spbb[4,5]^2+1/16I Spaa[2,3]Spbb[2,4]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]^2Spaa[4,5]^3Spbb[4,5]+1/16I Spbb[2,4]^2Spaa[2,5]^2Spbb[2,5]Spbb[3,5]Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]+1/16I Spbb[2,3]^2Spaa[2,5]Spaa[3,5]Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]^3-1/16I Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]Spaa[4,5]^2Spbb[4,5]))/(Spaa[1,2]Spaa[1,6]Spbb[2,3]Spab[2,Sp[1]+Sp[6],3]Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(Spaa[2,6]Spbb[3,4](s[6,1,2]-s[6,1,3])(+3/4I Spaa[2,3]^3Spbb[2,3]^3Spbb[2,4]Spaa[3,6]Spaa[5,6]+7/8I Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spbb[2,5]Spaa[5,6]^2+3/4I Spaa[2,3]^2Spbb[2,3]^3Spbb[2,4]Spaa[2,5]Spaa[3,6]^2+3/16I Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[5,6]+3/16I Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,6]Spaa[4,5]+3/4I Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[5,6]+1/16I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spbb[2,5]Spaa[2,6]Spaa[4,5]Spaa[5,6]+3/8I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[5,6]^2+11/4I Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[5,6]-33/16I Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[3,4]Spbb[4,5]Spaa[5,6]^2+13/16I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spaa[3,4]Spbb[3,5]Spaa[5,6]^2-1/16I Spaa[2,3]^2Spbb[2,3]^3Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[5,6]+25/16I Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]+3/16I Spaa[2,3]^2Spbb[2,3]^2Spbb[2,5]Spaa[3,5]Spbb[4,5]Spaa[5,6]^2+11/16I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[5,6]^2-1/2I Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]^2Spaa[4,5]+3/2I Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]+1/4I Spaa[2,3]^2Spbb[2,3]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^2Spaa[5,6]-1/16I Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[5,6]-23/16I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spbb[3,5]Spaa[3,6]Spaa[4,5]Spaa[5,6]+5/16I Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]+1/16I Spaa[2,3]^2Spbb[2,3]^2Spbb[2,6]Spaa[3,6]Spbb[4,5]Spaa[5,6]^2+21/16I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]^2+7/4I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spbb[2,5]Spaa[4,5]Spbb[4,5]Spaa[5,6]^2-1/16I Spaa[2,3]^2Spbb[2,4]^2Spbb[2,5]Spbb[3,5]Spaa[4,5]Spaa[5,6]^2+3/8I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spbb[2,5]Spaa[5,6]^3Spbb[5,6]+3/16I Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spbb[2,6]Spbb[4,5]Spaa[5,6]^3-1/16I Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,6]Spaa[4,5]-5/8I Spaa[2,3]Spbb[2,3]^2Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2+1/2I Spaa[2,3]Spbb[2,3]^2Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[5,6]-7/8I Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]-7/16I Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]Spbb[4,5]Spaa[5,6]^2+3/8I Spaa[2,3]Spbb[2,3]^2Spbb[2,4]Spaa[2,5]Spaa[3,6]^2Spaa[4,5]Spbb[4,5]-11/16I Spaa[2,3]Spbb[2,3]^2Spbb[2,4]Spaa[2,5]Spaa[3,6]^2Spaa[5,6]Spbb[5,6]+1/8I Spaa[2,3]Spbb[2,3]^2Spaa[2,5]Spbb[2,6]Spaa[3,6]^2Spbb[4,5]Spaa[5,6]-1/16I Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]-3/8I Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[5,6]-9/8I Spaa[2,3]Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,5]Spaa[3,6]Spaa[4,5]Spaa[5,6]-3/4I Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]-3/16I Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spbb[2,6]Spaa[3,6]Spbb[4,5]Spaa[5,6]^2+3/16I Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[3,6]Spbb[3,6]Spaa[5,6]^2-1/16I Spaa[2,3]Spbb[2,3]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spaa[4,5]+3/16I Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spaa[5,6]+3/16I Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spaa[4,5]+1/4I Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[5,6]+5/16I Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,5]-9/16I Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[3,6]Spbb[3,6]Spaa[5,6]+3/4I Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[5,6]+3/16I Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[4,5]Spbb[4,5]Spaa[5,6]-1I Spaa[2,3]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spbb[3,5]Spaa[4,5]Spaa[5,6]-3/8I Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[4,5]Spaa[5,6]^2-3/16I Spaa[2,3]Spbb[2,4]^2Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,6]Spaa[5,6]^2+3/16I Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]-1/16I Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]-3/4I Spaa[2,3]Spbb[2,4]^3Spaa[2,6]Spbb[3,5]Spaa[3,6]Spaa[4,5]^2+9/16I Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,6]Spaa[4,5]Spaa[5,6]Spbb[5,6]-3/16I Spaa[2,3]Spbb[2,4]^2Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spaa[5,6]+1/12I Spaa[2,3]Spbb[2,4]^2Spbb[2,5]Spaa[2,6]Spaa[4,5]^2Spbb[4,5]Spaa[5,6]+1/16I Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spaa[5,6]-1/2I Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spbb[4,5]Spaa[5,6]^2-5/16I Spaa[2,3]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spaa[5,6]^2+1/16I Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]-1/2I Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]Spaa[5,6]^2-5/16I Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[5,6]^2-3/4I Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spaa[4,5]+3/4I Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]+3/16I Spaa[2,3]Spbb[2,3]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spaa[5,6]-9/8I Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[5,6]-3/4I Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spaa[4,5]Spaa[5,6]-3/8I Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]-3/4I Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[5,6]^2-3/8I Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]^2+3/8I Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]^2-13/24I Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[5,6]^2-3/16I Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]-3/16I Spaa[2,3]Spbb[2,3]Spbb[2,6]Spaa[3,4]Spbb[4,5]^2Spaa[5,6]^3-3/16I Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spbb[3,5]Spaa[5,6]^3Spbb[5,6]+3/8I Spaa[2,3]Spbb[2,3]^2Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spaa[4,5]Spbb[4,5]-3/16I Spaa[2,3]Spbb[2,3]^2Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spaa[5,6]Spbb[5,6]-1/16I Spaa[2,3]Spbb[2,3]^2Spaa[3,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]-27/16I Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[5,6]-3/8I Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]+5/48I Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]^2-5/24I Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[5,6]^2-3/16I Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]-9/8I Spaa[2,3]Spbb[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]-5/16I Spaa[2,3]Spbb[2,4]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]^2Spaa[4,5]^2-15/16I Spaa[2,3]Spbb[2,4]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spaa[5,6]+5/8I Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[5,6]-9/16I Spaa[2,3]Spbb[2,4]^2Spbb[3,5]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[5,6]-3/16I Spaa[2,3]Spbb[2,4]^2Spbb[3,5]Spaa[3,6]Spaa[4,5]Spaa[5,6]^2Spbb[5,6]+3/8I Spbb[2,3]Spaa[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^3+3/16I Spbb[2,3]Spaa[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[5,6]-3/16I Spbb[2,3]Spaa[2,4]Spbb[2,6]Spaa[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[5,6]^2+3/8I Spbb[2,3]^2Spbb[2,4]Spaa[2,5]^2Spaa[3,6]^3Spbb[5,6]-3/8I Spbb[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,6]^3Spbb[3,6]+1/16I Spbb[2,4]^2Spaa[2,5]^2Spbb[2,5]Spbb[3,5]Spaa[3,6]^2Spaa[4,5]+3/8I Spbb[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,6]^2Spaa[5,6]Spbb[5,6]-3/16I Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[5,6]-3/16I Spbb[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spaa[3,6]^2Spaa[4,5]Spbb[5,6]-1/12I Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]-3/8I Spbb[2,3]^2Spaa[2,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]^3Spbb[5,6]-3/8I Spbb[2,3]^2Spaa[2,5]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]Spbb[4,5]-3/4I Spbb[2,3]^2Spaa[2,5]Spaa[3,5]Spaa[3,6]^2Spaa[4,5]Spbb[4,5]^2-3/8I Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spaa[4,5]Spbb[4,5]-3/16I Spbb[2,3]^2Spaa[2,5]Spaa[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[5,6]Spbb[5,6]-3/8I Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]-7/12I Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]-19/48I Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[5,6]-3/16I Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]-3/16I Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]-3/8I Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[3,4]Spaa[3,6]^3Spaa[4,5]Spbb[5,6]-3/8I Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,6]^3Spbb[3,6]Spaa[4,5]Spbb[4,5]+3/16I Spbb[2,4]^2Spaa[2,5]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]Spaa[4,5]-1/24I Spbb[2,4]^2Spaa[2,5]Spbb[3,5]Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]-3/16I Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,6]^2Spaa[4,5]Spbb[4,5]Spaa[5,6]Spbb[5,6]-3/16I Spbb[2,3]Spaa[2,5]Spbb[2,6]Spaa[3,6]^2Spaa[4,5]Spbb[4,5]^2Spaa[5,6]-1/16I Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]Spaa[4,5]-3/16I Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^2Spbb[3,6]Spaa[5,6]-3/16I Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,5]-1/12I Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spaa[4,5]^2Spbb[4,5]+1/48I Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[4,5]Spbb[4,5]Spaa[5,6]-3/16I Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]+3/16I Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,6]Spbb[4,5]Spaa[5,6]^2-1/6I Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]-3/16I Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,5]Spaa[4,6]Spbb[4,6]+3/16I Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[5,6]+1/48I Spbb[2,3]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]^2))/(Spaa[1,2]Spaa[1,6]Spbb[2,3]Spab[2,Sp[1]+Sp[6],3]Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(Spaa[2,6](-23/8I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spbb[2,4]^2Spaa[4,6]Spaa[5,6]-49/8I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[2,4]^2Spaa[5,6]^2+291/8I Spaa[1,2]Spbb[1,4]^2Spaa[1,5]Spbb[2,4]^2Spaa[4,6]^2+127/3I Spaa[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,4]^2Spaa[4,6]Spaa[5,6]+11/24I Spaa[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]^2Spaa[5,6]^2+9I Spaa[1,2]Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spbb[2,6]Spaa[4,6]Spaa[5,6]+95/8I Spaa[1,2]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[2,4]Spbb[2,6]Spaa[5,6]^2-79/24I Spaa[1,2]Spbb[1,4]Spaa[2,4]Spbb[2,4]^3Spaa[4,6]Spaa[5,6]+151/4I Spaa[1,2]Spbb[1,5]Spaa[2,4]Spbb[2,4]^3Spaa[5,6]^2-3/2I Spaa[1,2]Spbb[1,4]Spbb[2,4]^3Spaa[2,5]Spaa[4,6]^2+23/4I Spaa[1,2]Spbb[1,5]Spbb[2,4]^3Spaa[2,5]Spaa[4,6]Spaa[5,6]+110/3I Spaa[1,2]Spbb[1,5]Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[5,6]^2+1/12I Spaa[1,2]Spbb[1,4]Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[4,6]Spaa[5,6]+4/3I Spaa[1,2]Spbb[1,5]Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[5,6]^2+5/2I Spaa[1,2]Spbb[1,4]Spbb[2,4]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]+131/4I Spaa[1,2]Spbb[1,5]Spbb[2,4]^2Spaa[4,5]Spbb[4,5]Spaa[5,6]^2-133/12I Spaa[1,2]Spbb[1,4]Spbb[2,4]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-439/24I Spaa[1,2]Spbb[1,4]Spbb[2,4]^2Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+177/4I Spaa[1,2]Spbb[1,5]Spbb[2,4]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+165/4I Spaa[1,2]Spbb[1,5]Spbb[2,4]^2Spaa[5,6]^3Spbb[5,6]-187/12I Spaa[1,2]Spbb[1,5]Spbb[2,4]Spbb[2,5]Spbb[4,6]Spaa[5,6]^3-7/2I Spaa[1,4]^2Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spaa[5,6]+67/8I Spaa[1,4]^2Spbb[1,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[5,6]-1/4I Spaa[1,4]^2Spbb[1,4]^2Spbb[2,4]Spbb[4,5]Spaa[5,6]^2+71/8I Spbb[1,2]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spaa[1,6]^2+1I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spbb[2,4]Spaa[2,6]-7I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spbb[2,4]Spaa[4,6]-147/8I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spbb[4,5]Spaa[5,6]-65/4I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[2,4]Spaa[5,6]+755/24I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[2,4]^2Spaa[2,6]^2-67/6I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[2,4]^2Spaa[2,6]Spaa[4,6]-493/24I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[2,4]Spaa[2,6]Spbb[4,5]Spaa[5,6]+105/4I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,4]^2Spaa[2,6]Spaa[5,6]-385/24I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spbb[4,5]Spaa[4,6]Spaa[5,6]+373/24I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[4,5]^2Spaa[5,6]^2+287/24I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spbb[4,5]Spaa[5,6]^2+55/8I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]^2Spbb[4,6]Spaa[5,6]-11/4I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]^2Spbb[2,6]Spaa[5,6]+3/2I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[2,4]Spaa[2,6]Spbb[4,6]Spaa[5,6]+5/4I Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[5,6]-9/4I Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]-155/8I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2+8I Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[5,6]^2Spbb[5,6]+37/8I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[2,4]Spbb[4,6]Spaa[5,6]^2+283/24I Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[5,6]-293/12I Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spbb[4,5]Spaa[5,6]^2-43/8I Spbb[1,2]Spaa[1,4]Spbb[2,4]^2Spaa[2,6]^2Spbb[4,6]Spaa[5,6]+71/12I Spaa[1,4]Spbb[1,4]Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[5,6]+293/24I Spaa[1,4]Spbb[1,4]Spbb[2,4]^2Spaa[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]-133/6I Spbb[1,2]Spaa[1,4]Spbb[2,4]Spaa[2,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2+197/12I Spaa[1,4]Spbb[1,4]Spbb[2,4]^2Spaa[2,6]Spaa[5,6]^2Spbb[5,6]-571/12I Spaa[1,4]Spbb[1,5]Spbb[2,4]^2Spaa[2,6]Spbb[4,6]Spaa[5,6]^2-38/3I Spaa[1,4]Spbb[1,4]Spbb[2,4]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]^2-241/24I Spaa[1,4]Spbb[1,4]Spbb[2,4]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+221/12I Spbb[1,2]Spaa[1,4]Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^3-107/12I Spaa[1,4]Spbb[1,4]Spbb[2,4]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]-11/24I Spaa[1,4]Spbb[1,5]Spbb[2,4]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3+1I Spbb[1,2]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[1,6]^2+33/8I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spaa[1,6]Spaa[2,6]Spbb[4,5]-10I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spbb[2,4]Spaa[2,6]+125/8I Spbb[1,2]Spbb[1,4]^2Spaa[1,5]^2Spaa[1,6]Spbb[4,5]Spaa[4,6]-17/4I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spbb[2,4]Spaa[4,6]+13/4I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spbb[4,5]Spaa[5,6]-45/4I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]Spbb[2,4]Spaa[5,6]-65/8I Spbb[1,2]^2Spaa[1,5]^2Spbb[2,4]Spaa[2,6]^2Spbb[4,5]+161/6I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]Spbb[2,4]^2Spaa[2,6]^2-75/8I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[2,4]Spaa[2,6]Spbb[4,5]Spaa[4,6]-77/12I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[2,4]^2Spaa[2,6]Spaa[4,6]+25/8I Spbb[1,2]^2Spaa[1,5]^2Spaa[2,6]Spbb[4,5]^2Spaa[5,6]-427/24I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]Spbb[2,4]Spaa[2,6]Spbb[4,5]Spaa[5,6]+159/8I Spaa[1,5]^2Spbb[1,5]^2Spbb[2,4]^2Spaa[2,6]Spaa[5,6]-23/4I Spbb[1,4]^2Spaa[1,5]^2Spbb[2,4]Spbb[4,5]Spaa[4,6]^2-49/3I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[4,5]^2Spaa[4,6]Spaa[5,6]-503/12I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[2,4]Spbb[4,5]Spaa[4,6]Spaa[5,6]+7/3I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]Spbb[4,5]^2Spaa[5,6]^2-97/24I Spaa[1,5]^2Spbb[1,5]^2Spbb[2,4]Spbb[4,5]Spaa[5,6]^2-53/8I Spbb[1,2]Spbb[1,4]^2Spaa[1,5]Spaa[1,6]^3Spbb[1,6]+53/8I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]^2Spaa[2,6]Spbb[4,6]-49/8I Spbb[1,2]Spbb[1,4]^2Spaa[1,5]Spaa[1,6]^2Spaa[2,6]Spbb[2,6]+95/8I Spbb[1,2]Spbb[1,4]^2Spaa[1,5]Spaa[1,6]^2Spaa[4,6]Spbb[4,6]-7/2I Spbb[1,4]^3Spaa[1,5]Spaa[1,6]^2Spbb[2,6]Spaa[4,6]-29/8I Spbb[1,2]Spbb[1,4]^2Spaa[1,5]Spaa[1,6]^2Spaa[5,6]Spbb[5,6]+205/8I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spbb[4,6]Spaa[5,6]-127/8I Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spbb[2,6]Spaa[5,6]+1/2I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]-617/24I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[1,6]Spbb[2,4]Spaa[2,6]Spaa[4,6]Spbb[4,6]+629/24I Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[4,6]+13/8I Spbb[1,2]^2Spaa[1,5]Spaa[1,6]Spaa[2,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]+4I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[1,6]Spbb[2,4]Spaa[2,6]Spaa[5,6]Spbb[5,6]-629/24I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[2,4]Spaa[2,6]Spbb[4,6]Spaa[5,6]+181/12I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[5,6]-7I Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spbb[2,4]Spaa[4,6]^2Spbb[4,6]+5I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[1,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+583/24I Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spbb[2,4]Spaa[4,6]Spaa[5,6]Spbb[5,6]-461/12I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[2,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]+9/8I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[1,6]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]-31/8I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2+19/24I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[2,4]Spaa[5,6]^2Spbb[5,6]-41/12I Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[2,4]Spbb[4,6]Spaa[5,6]^2+118/3I Spbb[1,2]Spaa[1,5]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2-15/2I Spbb[1,4]Spaa[1,5]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[4,6]-1285/24I Spbb[1,2]Spaa[1,5]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spbb[4,5]Spaa[5,6]+81/2I Spaa[1,5]Spbb[1,5]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[5,6]-83/12I Spbb[1,4]Spaa[1,5]Spaa[2,4]Spbb[2,4]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]+355/24I Spbb[1,2]Spaa[1,5]Spaa[2,4]Spbb[2,4]Spbb[4,5]^2Spaa[5,6]^2-161/3I Spaa[1,5]Spbb[1,5]Spaa[2,4]Spbb[2,4]^2Spbb[4,5]Spaa[5,6]^2+227/6I Spbb[1,2]Spaa[1,5]Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]^2+211/6I Spbb[1,2]Spaa[1,5]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spbb[4,5]Spaa[4,6]-7/2I Spaa[1,5]Spbb[1,5]Spbb[2,4]^3Spaa[2,5]Spaa[2,6]Spaa[4,6]-319/24I Spbb[1,2]Spaa[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[4,5]Spaa[5,6]+713/24I Spaa[1,5]Spbb[1,5]Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[5,6]-979/24I Spbb[1,2]Spaa[1,5]Spbb[2,4]Spaa[2,5]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]+89/24I Spbb[1,2]Spaa[1,5]Spaa[2,5]Spbb[2,5]Spbb[4,5]^2Spaa[5,6]^2-103/12I Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[4,5]Spaa[5,6]^2+7/4I Spbb[1,2]Spaa[1,5]Spbb[2,4]^2Spaa[2,6]^2Spaa[4,6]Spbb[4,6]+731/24I Spbb[1,4]Spaa[1,5]Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[4,6]+39/8I Spbb[1,2]Spaa[1,5]Spbb[2,4]^2Spaa[2,6]^2Spaa[5,6]Spbb[5,6]-45/4I Spbb[1,2]Spaa[1,5]Spbb[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[4,6]Spaa[5,6]+263/8I Spaa[1,5]Spbb[1,5]Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[5,6]+623/24I Spbb[1,4]Spaa[1,5]Spbb[2,4]^2Spaa[2,6]Spaa[4,6]^2Spbb[4,6]-523/24I Spbb[1,2]Spaa[1,5]Spbb[2,4]Spaa[2,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+513/8I Spbb[1,4]Spaa[1,5]Spbb[2,4]^2Spaa[2,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]+11/2I Spbb[1,2]Spaa[1,5]Spbb[2,5]Spaa[2,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2-155/24I Spaa[1,5]Spbb[1,5]Spbb[2,4]Spbb[2,5]Spaa[2,6]Spbb[4,6]Spaa[5,6]^2-449/24I Spbb[1,4]Spaa[1,5]Spbb[2,4]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]-3/4I Spbb[1,2]Spaa[1,5]Spaa[4,5]Spbb[4,5]^3Spaa[5,6]^2-19/2I Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]^2-373/24I Spbb[1,4]Spaa[1,5]Spbb[2,4]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-77/4I Spbb[1,2]Spaa[1,5]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-125/24I Spbb[1,4]Spaa[1,5]Spbb[2,4]Spbb[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-463/24I Spaa[1,5]Spbb[1,5]Spbb[2,4]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+7/3I Spbb[1,2]Spaa[1,5]Spbb[4,5]^2Spaa[5,6]^3Spbb[5,6]+83/24I Spaa[1,5]Spbb[1,5]Spbb[2,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3-1/2I Spbb[1,2]Spbb[1,4]Spaa[1,6]^3Spbb[1,6]Spbb[4,6]Spaa[5,6]+15/8I Spbb[1,4]^2Spaa[1,6]^3Spbb[1,6]Spbb[2,6]Spaa[5,6]+1/2I Spbb[1,2]^2Spaa[1,6]^2Spaa[2,6]Spbb[4,6]^2Spaa[5,6]-63/8I Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spaa[2,6]Spbb[2,6]Spbb[4,6]Spaa[5,6]+59/8I Spbb[1,4]^2Spaa[1,6]^2Spaa[2,6]Spbb[2,6]^2Spaa[5,6]+31/8I Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]+1/4I Spbb[1,4]^2Spaa[1,6]^2Spbb[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]+7/2I Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-11/4I Spbb[1,2]Spbb[1,5]Spaa[1,6]^2Spbb[4,6]^2Spaa[5,6]^2+39/4I Spbb[1,4]^2Spaa[1,6]^2Spbb[2,6]Spaa[5,6]^2Spbb[5,6]-17/2I Spbb[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[2,6]Spbb[4,6]Spaa[5,6]^2-11/2I Spbb[1,2]Spaa[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[4,6]Spaa[5,6]+6I Spbb[1,4]Spaa[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[5,6]+31/8I Spbb[1,2]Spaa[1,6]Spbb[2,4]Spaa[2,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]+59/8I Spbb[1,4]Spaa[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]-3/8I Spbb[1,2]Spaa[1,6]Spbb[2,4]Spaa[2,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+9/8I Spbb[1,2]Spaa[1,6]Spbb[2,5]Spaa[2,6]Spbb[4,6]^2Spaa[5,6]^2+35/2I Spbb[1,4]Spaa[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[5,6]^2Spbb[5,6]-7/2I Spbb[1,5]Spaa[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spbb[4,6]Spaa[5,6]^2+7/4I Spbb[1,4]Spaa[1,6]Spbb[2,4]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]-61/4I Spbb[1,2]Spaa[1,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2+74/3I Spbb[1,4]Spaa[1,6]Spbb[2,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-38/3I Spbb[1,5]Spaa[1,6]Spbb[2,4]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2-17/2I Spbb[1,2]Spaa[1,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+15/4I Spbb[1,4]Spaa[1,6]Spbb[2,4]Spaa[5,6]^3Spbb[5,6]^2-3/4I Spbb[1,5]Spaa[1,6]Spbb[2,4]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+6I Spbb[1,5]Spaa[1,6]Spbb[2,5]Spbb[4,6]^2Spaa[5,6]^3-1/12I Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[5,6]-211/24I Spaa[2,4]^2Spbb[2,4]^3Spbb[4,5]Spaa[5,6]^2-10/3I Spaa[2,4]Spbb[2,4]^4Spaa[2,5]Spaa[2,6]Spaa[4,6]-2I Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[5,6]-323/24I Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[4,5]Spaa[5,6]^2+23/12I Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2Spbb[2,6]Spaa[5,6]-5/4I Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]+43/12I Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[5,6]^2Spbb[5,6]-11/2I Spaa[2,4]Spbb[2,4]^2Spbb[2,5]Spaa[2,6]Spbb[4,6]Spaa[5,6]^2-143/8I Spaa[2,4]Spbb[2,4]^2Spaa[4,5]Spbb[4,5]^2Spaa[5,6]^2-40/3I Spaa[2,4]Spbb[2,4]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+31/24I Spaa[2,4]Spbb[2,4]Spbb[2,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3-4/3I Spbb[2,4]^3Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spaa[4,6]-17/12I Spbb[2,4]^2Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spaa[5,6]-35/12I Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spbb[4,5]Spaa[5,6]^2+3/4I Spbb[2,4]^3Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]+23/12I Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[5,6]-3/4I Spbb[2,4]^3Spaa[2,5]Spaa[2,6]Spaa[4,6]^2Spbb[4,6]-1/6I Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[4,6]Spaa[5,6]^2-53/4I Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]^2-35/3I Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+89/24I Spaa[2,5]Spbb[2,5]^2Spbb[4,5]Spbb[4,6]Spaa[5,6]^3+1/2I Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]^2Spaa[5,6]+7/8I Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]+37/8I Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[5,6]^2Spbb[5,6]-1/2I Spbb[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[4,6]Spaa[5,6]^2-25/8I Spbb[2,4]^2Spaa[2,6]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]+301/24I Spbb[2,4]^2Spaa[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-50/3I Spbb[2,4]Spbb[2,5]Spaa[2,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2-3/4I Spbb[2,5]^2Spaa[2,6]Spbb[4,6]^2Spaa[5,6]^3-9I Spbb[2,4]Spaa[4,5]^2Spbb[4,5]^3Spaa[5,6]^2-105/8I Spbb[2,4]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+5/3I Spbb[2,4]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]^3Spbb[5,6]-29/8I Spbb[2,5]Spaa[4,5]Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^3-97/24I Spbb[2,4]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2+37/12I Spbb[2,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3+97/24I Spbb[2,4]Spbb[4,5]Spaa[5,6]^4Spbb[5,6]^2+37/12I Spbb[2,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]))/(Spaa[1,2]Spaa[1,6]Spbb[2,3]Spab[2,Sp[1]+Sp[6],3]Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(+1/4I Spbb[1,5]^3Spaa[3,4]^2Spab[3,Sp[1]+Sp[6],5]Spab[5,Sp[1]+Sp[6],4](2*s[2,3]*s[6,1]-(s[2,3]+s[6,1]-s[4,5])*s[2,3,4]))/(Spbb[1,6]Spaa[2,3]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5]^3(1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(+3/16I Spbb[1,5]^3Spaa[3,4]^2Spab[3,Sp[1]+Sp[6],5]Spab[5,Sp[1]+Sp[6],4]^2(2*s[2,3]*s[6,1]-(s[2,3]+s[6,1]-s[4,5])*s[2,3,4]))/(Spbb[1,6]Spaa[2,3]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5]^2(1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(Spbb[1,5]^2Spaa[3,4]Spab[3,Sp[1]+Sp[6],5]Spab[5,Sp[1]+Sp[6],4](+1/4I Spbb[1,2]Spaa[2,3]Spaa[2,4]Spbb[2,4]-1/4I Spbb[1,2]Spaa[2,3]Spaa[2,5]Spbb[2,5]+1/4I Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[3,4]-1/4I Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,4]-1/4I Spbb[1,3]Spaa[2,3]Spbb[2,5]Spaa[3,5]+1/4I Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[3,5]-7/8I Spbb[1,4]Spaa[2,3]Spbb[2,5]Spaa[4,5]-1/4I Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,4]-5/8I Spbb[1,2]Spaa[2,5]Spaa[3,4]Spbb[4,5]-1/4I Spbb[1,4]Spaa[3,4]^2Spbb[3,4]-5/8I Spbb[1,3]Spaa[3,4]Spaa[3,5]Spbb[4,5]))/(Spbb[1,6]Spaa[2,3]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5]^2(1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(+5/32I Spbb[1,5]^3Spaa[3,4]^2Spab[3,Sp[1]+Sp[6],5]Spab[5,Sp[1]+Sp[6],4]^3(2*s[2,3]*s[6,1]-(s[2,3]+s[6,1]-s[4,5])*s[2,3,4]))/(Spbb[1,6]Spaa[2,3]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^3)+
(+7/16I Spbb[1,5]^3Spaa[3,4]^2Spab[3,Sp[1]+Sp[6],5]Spab[5,Sp[1]+Sp[6],4]^3)/(Spbb[1,6]Spaa[2,3]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(Spbb[1,5]^2Spab[5,Sp[1]+Sp[6],4]^2(s[2,3,4]-s[2,3,5])(-3/16I Spbb[1,2]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,4]+3/8I Spbb[1,2]Spaa[2,3]Spbb[2,5]^2Spaa[4,5]+3/16I Spbb[1,5]Spbb[2,3]Spbb[2,4]Spaa[3,4]^2-3/16I Spbb[1,2]Spbb[2,5]Spaa[3,4]Spaa[4,5]Spbb[4,5]-5/24I Spbb[1,5]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spaa[4,5]-1/48I Spbb[1,5]Spbb[2,5]^2Spaa[3,5]Spaa[4,5]))/(Spbb[1,6]Spbb[2,3]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(Spbb[1,5]Spab[5,Sp[1]+Sp[6],4](-1/4I Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spaa[2,3]^2-1/8I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spaa[3,4]-1/4I Spbb[1,2]^2Spaa[2,3]^3Spbb[2,5]+3/4I Spbb[1,2]^2Spaa[2,3]^2Spaa[3,4]Spbb[4,5]-1/8I Spbb[1,2]Spbb[1,5]Spaa[2,3]^2Spbb[2,4]Spaa[3,4]-3/8I Spbb[1,2]Spbb[1,4]Spaa[2,3]Spaa[3,4]^2Spbb[4,5]-1/2I Spbb[1,2]Spbb[1,5]Spaa[2,3]Spaa[3,4]Spaa[3,5]Spbb[4,5]+7/8I Spbb[1,5]^2Spaa[2,3]Spbb[2,4]Spaa[3,4]Spaa[3,5]+1/4I Spbb[1,4]^2Spaa[3,4]^3Spbb[4,5]-1/4I Spbb[1,4]Spbb[1,5]Spaa[3,4]^2Spaa[3,5]Spbb[4,5]+1/12I Spbb[1,5]^2Spaa[3,4]Spaa[3,5]^2Spbb[4,5]))/(Spbb[1,6]Spaa[2,3]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(Spbb[1,5]Spab[5,Sp[1]+Sp[6],4](-1/4I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]Spbb[2,5]+1/2I Spaa[1,2]Spbb[1,2]^3Spaa[3,4]Spbb[4,5]+1/8I Spaa[1,2]Spbb[1,2]^2Spbb[1,5]Spbb[2,4]Spaa[3,4]+1/4I Spaa[1,2]Spbb[1,2]^2Spbb[1,5]Spbb[2,5]Spaa[3,5]-1/4I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]Spbb[3,5]-1/8I Spbb[1,2]^3Spaa[1,3]Spaa[2,4]Spbb[4,5]-1/8I Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spaa[2,4]Spbb[2,4]-1/4I Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spaa[2,5]Spbb[2,5]+3/8I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[3,4]Spbb[4,5]+1/4I Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[3,4]Spbb[4,5]-1/8I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[2,4]Spaa[3,4]+1/4I Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spaa[3,4]Spbb[4,5]-1/8I Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[3,4]-3/4I Spbb[1,2]Spbb[1,5]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[4,5]+3/8I Spbb[1,2]^2Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[4,5]+3/8I Spbb[1,2]^2Spaa[3,4]^2Spbb[3,4]Spbb[4,5]+3/8I Spbb[1,5]^2Spbb[2,4]^2Spaa[3,4]Spaa[4,5]+1/12I Spbb[1,5]^2Spbb[2,4]Spbb[2,5]Spaa[3,5]Spaa[4,5]))/(Spbb[1,6]Spbb[2,3]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(Spab[6,Sp[2]+Sp[3],1](+2245/16I Spaa[1,3]^6Spbb[1,3]^4Spbb[1,4]^2+15485/32I Spaa[1,3]^5Spaa[1,4]Spbb[1,3]^3Spbb[1,4]^3+2245/8I Spaa[1,3]^5Spaa[1,5]Spbb[1,3]^3Spbb[1,4]^2Spbb[1,5]-6415/16I Spaa[1,3]^5Spaa[2,3]Spbb[1,2]Spbb[1,3]^3Spbb[1,4]Spbb[3,4]+9015/32I Spaa[1,3]^5Spaa[2,3]Spbb[1,3]^4Spbb[1,4]Spbb[2,4]-27675/32I Spaa[1,3]^5Spaa[2,4]Spbb[1,2]Spbb[1,3]^2Spbb[1,4]^2Spbb[3,4]+10145/16I Spaa[1,3]^5Spaa[2,4]Spbb[1,3]^3Spbb[1,4]^2Spbb[2,4]-4255/8I Spaa[1,3]^5Spaa[2,5]Spbb[1,2]Spbb[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[3,4]+9065/32I Spaa[1,3]^5Spaa[2,5]Spbb[1,3]^3Spbb[1,4]Spbb[1,5]Spbb[2,4]-20I Spaa[1,3]^5Spaa[3,4]Spbb[1,3]^3Spbb[1,4]^2Spbb[3,4]+5/32I Spaa[1,3]^5Spaa[3,5]Spbb[1,3]^4Spbb[1,4]Spbb[4,5]-155/16I Spaa[1,3]^5Spaa[3,5]Spbb[1,3]^3Spbb[1,4]Spbb[1,5]Spbb[3,4]+5385/16I Spaa[1,3]^5Spaa[4,5]Spbb[1,3]^3Spbb[1,4]^2Spbb[4,5]+9175/32I Spaa[1,3]^5Spaa[4,5]Spbb[1,3]^2Spbb[1,4]^2Spbb[1,5]Spbb[3,4]+15945/32I Spaa[1,3]^4Spaa[1,4]^2Spbb[1,3]^2Spbb[1,4]^4+10645/16I Spaa[1,3]^4Spaa[1,4]Spaa[1,5]Spbb[1,3]^2Spbb[1,4]^3Spbb[1,5]-7405/16I Spaa[1,3]^4Spaa[1,4]Spaa[2,4]Spbb[1,2]Spbb[1,3]Spbb[1,4]^3Spbb[3,4]+6215/16I Spaa[1,3]^4Spaa[1,4]Spaa[2,4]Spbb[1,3]^2Spbb[1,4]^3Spbb[2,4]-2305/4I Spaa[1,3]^4Spaa[1,4]Spaa[2,5]Spbb[1,2]Spbb[1,3]Spbb[1,4]^2Spbb[1,5]Spbb[3,4]+5325/16I Spaa[1,3]^4Spaa[1,4]Spaa[2,5]Spbb[1,3]^2Spbb[1,4]^2Spbb[1,5]Spbb[2,4]+915/32I Spaa[1,3]^4Spaa[1,4]Spaa[3,4]Spbb[1,3]^2Spbb[1,4]^3Spbb[3,4]+15715/32I Spaa[1,3]^4Spaa[1,4]Spaa[4,5]Spbb[1,3]^2Spbb[1,4]^3Spbb[4,5]+13645/32I Spaa[1,3]^4Spaa[1,4]Spaa[4,5]Spbb[1,3]Spbb[1,4]^3Spbb[1,5]Spbb[3,4]+2245/16I Spaa[1,3]^4Spaa[1,5]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[1,5]^2+445/8I Spaa[1,3]^4Spaa[1,5]Spaa[2,4]Spbb[1,3]^2Spbb[1,4]^3Spbb[2,5]-2265/16I Spaa[1,3]^4Spaa[1,5]Spaa[2,5]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,5]^2Spbb[3,4]+65/32I Spaa[1,3]^4Spaa[1,5]Spaa[2,5]Spbb[1,3]^2Spbb[1,4]Spbb[1,5]^2Spbb[2,4]+895/16I Spaa[1,3]^4Spaa[1,5]Spaa[3,4]Spbb[1,3]^3Spbb[1,4]^2Spbb[4,5]+5/32I Spaa[1,3]^4Spaa[1,5]Spaa[3,5]Spbb[1,3]^3Spbb[1,4]Spbb[1,5]Spbb[4,5]-35/2I Spaa[1,3]^4Spaa[1,5]Spaa[3,5]Spbb[1,3]^2Spbb[1,4]Spbb[1,5]^2Spbb[3,4]+10065/32I Spaa[1,3]^4Spaa[1,5]Spaa[4,5]Spbb[1,3]^2Spbb[1,4]^2Spbb[1,5]Spbb[4,5]+8875/32I Spaa[1,3]^4Spaa[1,5]Spaa[4,5]Spbb[1,3]Spbb[1,4]^2Spbb[1,5]^2Spbb[3,4]+5415/16I Spaa[1,3]^4Spaa[2,3]^2Spbb[1,2]^2Spbb[1,3]^2Spbb[3,4]^2-7585/16I Spaa[1,3]^4Spaa[2,3]^2Spbb[1,2]Spbb[1,3]^3Spbb[2,4]Spbb[3,4]+4625/32I Spaa[1,3]^4Spaa[2,3]^2Spbb[1,3]^4Spbb[2,4]^2+9235/32I Spaa[1,3]^4Spaa[2,3]Spaa[2,4]Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spbb[3,4]^2-13625/32I Spaa[1,3]^4Spaa[2,3]Spaa[2,4]Spbb[1,2]Spbb[1,3]^2Spbb[1,4]Spbb[2,4]Spbb[3,4]+625/4I Spaa[1,3]^4Spaa[2,3]Spaa[2,4]Spbb[1,3]^3Spbb[1,4]Spbb[2,4]^2+1415/8I Spaa[1,3]^4Spaa[2,3]Spaa[2,5]Spbb[1,2]^2Spbb[1,3]Spbb[1,5]Spbb[3,4]^2-1315/8I Spaa[1,3]^4Spaa[2,3]Spaa[2,5]Spbb[1,2]Spbb[1,3]^2Spbb[1,5]Spbb[2,4]Spbb[3,4]+255/32I Spaa[1,3]^4Spaa[2,3]Spaa[2,5]Spbb[1,3]^3Spbb[1,5]Spbb[2,4]^2+2275/16I Spaa[1,3]^4Spaa[2,3]Spaa[3,4]Spbb[1,2]Spbb[1,3]^2Spbb[1,4]Spbb[3,4]^2-1945/32I Spaa[1,3]^4Spaa[2,3]Spaa[3,4]Spbb[1,3]^3Spbb[1,4]Spbb[2,4]Spbb[3,4]+225/8I Spaa[1,3]^4Spaa[2,3]Spaa[3,5]Spbb[1,2]Spbb[1,3]^2Spbb[1,5]Spbb[3,4]^2+5/16I Spaa[1,3]^4Spaa[2,3]Spaa[3,5]Spbb[1,3]^4Spbb[2,4]Spbb[4,5]+15/8I Spaa[1,3]^4Spaa[2,3]Spaa[3,5]Spbb[1,3]^3Spbb[1,4]Spbb[2,5]Spbb[3,4]-515/16I Spaa[1,3]^4Spaa[2,3]Spaa[3,5]Spbb[1,3]^3Spbb[1,5]Spbb[2,4]Spbb[3,4]-385/4I Spaa[1,3]^4Spaa[2,3]Spaa[4,5]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spbb[3,4]^2-8905/32I Spaa[1,3]^4Spaa[2,3]Spaa[4,5]Spbb[1,3]^3Spbb[1,4]Spbb[2,4]Spbb[4,5]+1425/32I Spaa[1,3]^4Spaa[2,3]Spaa[4,5]Spbb[1,3]^2Spbb[1,4]^2Spbb[2,5]Spbb[3,4]+765/32I Spaa[1,3]^4Spaa[2,3]Spaa[4,5]Spbb[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[2,4]Spbb[3,4]-75/32I Spaa[1,3]^4Spaa[2,4]^2Spbb[1,2]^2Spbb[1,4]^2Spbb[3,4]^2-675/32I Spaa[1,3]^4Spaa[2,4]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spbb[3,4]+565/16I Spaa[1,3]^4Spaa[2,4]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[2,4]^2-1255/16I Spaa[1,3]^4Spaa[2,4]Spaa[2,5]Spbb[1,2]^2Spbb[1,4]Spbb[1,5]Spbb[3,4]^2+1495/16I Spaa[1,3]^4Spaa[2,4]Spaa[2,5]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spbb[2,4]Spbb[3,4]+355/32I Spaa[1,3]^4Spaa[2,4]Spaa[2,5]Spbb[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[2,4]^2+255I Spaa[1,3]^4Spaa[2,4]Spaa[3,4]Spbb[1,2]Spbb[1,3]Spbb[1,4]^2Spbb[3,4]^2-1645/16I Spaa[1,3]^4Spaa[2,4]Spaa[3,4]Spbb[1,3]^2Spbb[1,4]^2Spbb[2,4]Spbb[3,4]-3435/32I Spaa[1,3]^4Spaa[2,4]Spaa[4,5]Spbb[1,2]Spbb[1,4]^2Spbb[1,5]Spbb[3,4]^2-3295/8I Spaa[1,3]^4Spaa[2,4]Spaa[4,5]Spbb[1,3]^2Spbb[1,4]^2Spbb[2,4]Spbb[4,5]+5295/32I Spaa[1,3]^4Spaa[2,4]Spaa[4,5]Spbb[1,3]Spbb[1,4]^3Spbb[2,5]Spbb[3,4]+595/4I Spaa[1,3]^4Spaa[2,4]Spaa[4,5]Spbb[1,3]Spbb[1,4]^2Spbb[1,5]Spbb[2,4]Spbb[3,4]-85/4I Spaa[1,3]^4Spaa[2,5]^2Spbb[1,2]^2Spbb[1,5]^2Spbb[3,4]^2+495/16I Spaa[1,3]^4Spaa[2,5]^2Spbb[1,2]Spbb[1,3]Spbb[1,5]^2Spbb[2,4]Spbb[3,4]+145/32I Spaa[1,3]^4Spaa[2,5]^2Spbb[1,3]^2Spbb[1,5]^2Spbb[2,4]^2+2245/8I Spaa[1,3]^4Spaa[2,5]Spaa[3,4]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spbb[3,4]^2-4645/32I Spaa[1,3]^4Spaa[2,5]Spaa[3,4]Spbb[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[2,4]Spbb[3,4]+1175/32I Spaa[1,3]^4Spaa[2,5]Spaa[3,5]Spbb[1,2]Spbb[1,3]Spbb[1,5]^2Spbb[3,4]^2-5/16I Spaa[1,3]^4Spaa[2,5]Spaa[3,5]Spbb[1,3]^3Spbb[1,5]Spbb[2,4]Spbb[4,5]-205/4I Spaa[1,3]^4Spaa[2,5]Spaa[3,5]Spbb[1,3]^2Spbb[1,5]^2Spbb[2,4]Spbb[3,4]+2015/16I Spaa[1,3]^4Spaa[2,5]Spaa[4,5]Spbb[1,2]Spbb[1,4]Spbb[1,5]^2Spbb[3,4]^2+65/32I Spaa[1,3]^4Spaa[2,5]Spaa[4,5]Spbb[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[2,4]Spbb[4,5]+745/8I Spaa[1,3]^4Spaa[2,5]Spaa[4,5]Spbb[1,3]Spbb[1,4]Spbb[1,5]^2Spbb[2,4]Spbb[3,4]-10I Spaa[1,3]^4Spaa[3,4]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[3,4]^2-85/16I Spaa[1,3]^4Spaa[3,4]Spaa[3,5]Spbb[1,3]^3Spbb[1,4]Spbb[3,4]Spbb[4,5]-345/32I Spaa[1,3]^4Spaa[3,4]Spaa[3,5]Spbb[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[3,4]^2-395/32I Spaa[1,3]^4Spaa[3,4]Spaa[4,5]Spbb[1,3]^2Spbb[1,4]^2Spbb[3,4]Spbb[4,5]+965/16I Spaa[1,3]^4Spaa[3,4]Spaa[4,5]Spbb[1,3]Spbb[1,4]^2Spbb[1,5]Spbb[3,4]^2-155/32I Spaa[1,3]^4Spaa[3,5]^2Spbb[1,3]^3Spbb[1,5]Spbb[3,4]Spbb[4,5]-355/32I Spaa[1,3]^4Spaa[3,5]^2Spbb[1,3]^2Spbb[1,5]^2Spbb[3,4]^2+5/32I Spaa[1,3]^4Spaa[3,5]Spaa[4,5]Spbb[1,3]^3Spbb[1,4]Spbb[4,5]^2+7555/32I Spaa[1,3]^4Spaa[3,5]Spaa[4,5]Spbb[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[3,4]Spbb[4,5]+7665/32I Spaa[1,3]^4Spaa[3,5]Spaa[4,5]Spbb[1,3]Spbb[1,4]Spbb[1,5]^2Spbb[3,4]^2+9155/32I Spaa[1,3]^4Spaa[4,5]^2Spbb[1,3]Spbb[1,4]^2Spbb[1,5]Spbb[3,4]Spbb[4,5]+5945/32I Spaa[1,3]^4Spaa[4,5]^2Spbb[1,4]^2Spbb[1,5]^2Spbb[3,4]^2+4555/32I Spaa[1,3]^3Spaa[1,4]^3Spbb[1,3]Spbb[1,4]^5+11005/32I Spaa[1,3]^3Spaa[1,4]^2Spaa[1,5]Spbb[1,3]Spbb[1,4]^4Spbb[1,5]-1125/32I Spaa[1,3]^3Spaa[1,4]^2Spaa[2,4]Spbb[1,2]Spbb[1,4]^4Spbb[3,4]+305/8I Spaa[1,3]^3Spaa[1,4]^2Spaa[2,4]Spbb[1,3]Spbb[1,4]^4Spbb[2,4]-1875/32I Spaa[1,3]^3Spaa[1,4]^2Spaa[2,5]Spbb[1,2]Spbb[1,4]^3Spbb[1,5]Spbb[3,4]+2285/32I Spaa[1,3]^3Spaa[1,4]^2Spaa[2,5]Spbb[1,3]Spbb[1,4]^3Spbb[1,5]Spbb[2,4]+395/32I Spaa[1,3]^3Spaa[1,4]^2Spaa[3,4]Spbb[1,3]Spbb[1,4]^4Spbb[3,4]+4555/32I Spaa[1,3]^3Spaa[1,4]^2Spaa[4,5]Spbb[1,3]Spbb[1,4]^4Spbb[4,5]+665/4I Spaa[1,3]^3Spaa[1,4]^2Spaa[4,5]Spbb[1,4]^4Spbb[1,5]Spbb[3,4]+5805/32I Spaa[1,3]^3Spaa[1,4]Spaa[1,5]^2Spbb[1,3]Spbb[1,4]^3Spbb[1,5]^2-695/32I Spaa[1,3]^3Spaa[1,4]Spaa[1,5]Spaa[2,4]Spbb[1,3]Spbb[1,4]^4Spbb[2,5]-445/32I Spaa[1,3]^3Spaa[1,4]Spaa[1,5]Spaa[2,5]Spbb[1,2]Spbb[1,4]^2Spbb[1,5]^2Spbb[3,4]+5/4I Spaa[1,3]^3Spaa[1,4]Spaa[1,5]Spaa[2,5]Spbb[1,3]Spbb[1,4]^2Spbb[1,5]^2Spbb[2,4]-115/8I Spaa[1,3]^3Spaa[1,4]Spaa[1,5]Spaa[3,4]Spbb[1,3]^2Spbb[1,4]^3Spbb[4,5]+6055/32I Spaa[1,3]^3Spaa[1,4]Spaa[1,5]Spaa[4,5]Spbb[1,3]Spbb[1,4]^3Spbb[1,5]Spbb[4,5]+6305/32I Spaa[1,3]^3Spaa[1,4]Spaa[1,5]Spaa[4,5]Spbb[1,4]^3Spbb[1,5]^2Spbb[3,4]-1115/16I Spaa[1,3]^3Spaa[1,4]Spaa[2,4]^2Spbb[1,2]Spbb[1,4]^3Spbb[2,4]Spbb[3,4]+1465/32I Spaa[1,3]^3Spaa[1,4]Spaa[2,4]^2Spbb[1,3]Spbb[1,4]^3Spbb[2,4]^2+15/16I Spaa[1,3]^3Spaa[1,4]Spaa[2,4]Spaa[2,5]Spbb[1,2]Spbb[1,4]^2Spbb[1,5]Spbb[2,4]Spbb[3,4]+195/32I Spaa[1,3]^3Spaa[1,4]Spaa[2,4]Spaa[2,5]Spbb[1,3]Spbb[1,4]^2Spbb[1,5]Spbb[2,4]^2+1875/32I Spaa[1,3]^3Spaa[1,4]Spaa[2,4]Spaa[3,4]Spbb[1,2]Spbb[1,4]^3Spbb[3,4]^2+295/16I Spaa[1,3]^3Spaa[1,4]Spaa[2,4]Spaa[3,4]Spbb[1,3]Spbb[1,4]^3Spbb[2,4]Spbb[3,4]-3795/32I Spaa[1,3]^3Spaa[1,4]Spaa[2,4]Spaa[4,5]Spbb[1,3]Spbb[1,4]^3Spbb[2,4]Spbb[4,5]-345/32I Spaa[1,3]^3Spaa[1,4]Spaa[2,4]Spaa[4,5]Spbb[1,4]^4Spbb[2,5]Spbb[3,4]+7235/32I Spaa[1,3]^3Spaa[1,4]Spaa[2,4]Spaa[4,5]Spbb[1,4]^3Spbb[1,5]Spbb[2,4]Spbb[3,4]+105/32I Spaa[1,3]^3Spaa[1,4]Spaa[2,5]^2Spbb[1,2]Spbb[1,4]Spbb[1,5]^2Spbb[2,4]Spbb[3,4]+135/32I Spaa[1,3]^3Spaa[1,4]Spaa[2,5]^2Spbb[1,3]Spbb[1,4]Spbb[1,5]^2Spbb[2,4]^2+3085/16I Spaa[1,3]^3Spaa[1,4]Spaa[2,5]Spaa[3,4]Spbb[1,2]Spbb[1,4]^2Spbb[1,5]Spbb[3,4]^2+205/32I Spaa[1,3]^3Spaa[1,4]Spaa[2,5]Spaa[3,4]Spbb[1,3]^2Spbb[1,4]^2Spbb[2,4]Spbb[4,5]-985/16I Spaa[1,3]^3Spaa[1,4]Spaa[2,5]Spaa[3,4]Spbb[1,3]Spbb[1,4]^2Spbb[1,5]Spbb[2,4]Spbb[3,4]+25/32I Spaa[1,3]^3Spaa[1,4]Spaa[2,5]Spaa[4,5]Spbb[1,3]Spbb[1,4]^2Spbb[1,5]Spbb[2,4]Spbb[4,5]+585/32I Spaa[1,3]^3Spaa[1,4]Spaa[2,5]Spaa[4,5]Spbb[1,4]^2Spbb[1,5]^2Spbb[2,4]Spbb[3,4]-635/32I Spaa[1,3]^3Spaa[1,4]Spaa[3,4]^2Spbb[1,3]Spbb[1,4]^3Spbb[3,4]^2-4095/32I Spaa[1,3]^3Spaa[1,4]Spaa[3,4]Spaa[4,5]Spbb[1,3]Spbb[1,4]^3Spbb[3,4]Spbb[4,5]+205/16I Spaa[1,3]^3Spaa[1,4]Spaa[3,4]Spaa[4,5]Spbb[1,4]^3Spbb[1,5]Spbb[3,4]^2+5715/32I Spaa[1,3]^3Spaa[1,4]Spaa[4,5]^2Spbb[1,4]^3Spbb[1,5]Spbb[3,4]Spbb[4,5]+135/4I Spaa[1,3]^3Spaa[1,5]^2Spaa[2,4]Spbb[1,3]Spbb[1,4]^3Spbb[1,5]Spbb[2,5]-85/8I Spaa[1,3]^3Spaa[1,5]^2Spaa[2,5]Spbb[1,2]Spbb[1,4]Spbb[1,5]^3Spbb[3,4]+15/32I Spaa[1,3]^3Spaa[1,5]^2Spaa[2,5]Spbb[1,3]Spbb[1,4]Spbb[1,5]^3Spbb[2,4]+1085/32I Spaa[1,3]^3Spaa[1,5]^2Spaa[3,4]Spbb[1,3]^2Spbb[1,4]^2Spbb[1,5]Spbb[4,5]-125/16I Spaa[1,3]^3Spaa[1,5]^2Spaa[3,5]Spbb[1,3]Spbb[1,4]Spbb[1,5]^3Spbb[3,4]+85/8I Spaa[1,3]^3Spaa[1,5]^2Spaa[4,5]Spbb[1,4]^2Spbb[1,5]^3Spbb[3,4]-835/32I Spaa[1,3]^3Spaa[1,5]Spaa[2,4]^2Spbb[1,2]Spbb[1,4]^3Spbb[2,5]Spbb[3,4]-5185/32I Spaa[1,3]^3Spaa[1,5]Spaa[2,4]Spaa[4,5]Spbb[1,3]Spbb[1,4]^3Spbb[2,5]Spbb[4,5]+5405/32I Spaa[1,3]^3Spaa[1,5]Spaa[2,4]Spaa[4,5]Spbb[1,4]^3Spbb[1,5]Spbb[2,5]Spbb[3,4]+15/8I Spaa[1,3]^3Spaa[1,5]Spaa[2,5]^2Spbb[1,2]Spbb[1,5]^3Spbb[2,4]Spbb[3,4]+25/32I Spaa[1,3]^3Spaa[1,5]Spaa[2,5]^2Spbb[1,3]Spbb[1,5]^3Spbb[2,4]^2+3985/32I Spaa[1,3]^3Spaa[1,5]Spaa[2,5]Spaa[3,4]Spbb[1,2]Spbb[1,4]Spbb[1,5]^2Spbb[3,4]^2-5/4I Spaa[1,3]^3Spaa[1,5]Spaa[2,5]Spaa[3,4]Spbb[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[2,4]Spbb[4,5]-1315/16I Spaa[1,3]^3Spaa[1,5]Spaa[2,5]Spaa[3,4]Spbb[1,3]Spbb[1,4]Spbb[1,5]^2Spbb[2,4]Spbb[3,4]+335/32I Spaa[1,3]^3Spaa[1,5]Spaa[2,5]Spaa[3,5]Spbb[1,2]Spbb[1,5]^3Spbb[3,4]^2-15/32I Spaa[1,3]^3Spaa[1,5]Spaa[2,5]Spaa[3,5]Spbb[1,3]^2Spbb[1,5]^2Spbb[2,4]Spbb[4,5]-715/32I Spaa[1,3]^3Spaa[1,5]Spaa[2,5]Spaa[3,5]Spbb[1,3]Spbb[1,5]^3Spbb[2,4]Spbb[3,4]+15/32I Spaa[1,3]^3Spaa[1,5]Spaa[2,5]Spaa[4,5]Spbb[1,3]Spbb[1,4]Spbb[1,5]^2Spbb[2,4]Spbb[4,5]+215/16I Spaa[1,3]^3Spaa[1,5]Spaa[2,5]Spaa[4,5]Spbb[1,4]Spbb[1,5]^3Spbb[2,4]Spbb[3,4]+865/32I Spaa[1,3]^3Spaa[1,5]Spaa[3,4]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[3,4]Spbb[4,5]-85/8I Spaa[1,3]^3Spaa[1,5]Spaa[3,4]Spaa[3,5]Spbb[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[3,4]Spbb[4,5]-615/32I Spaa[1,3]^3Spaa[1,5]Spaa[3,4]Spaa[3,5]Spbb[1,3]Spbb[1,4]Spbb[1,5]^2Spbb[3,4]^2-2475/16I Spaa[1,3]^3Spaa[1,5]Spaa[3,4]Spaa[4,5]Spbb[1,3]^2Spbb[1,4]^2Spbb[4,5]^2-35/8I Spaa[1,3]^3Spaa[1,5]Spaa[3,5]^2Spbb[1,3]^2Spbb[1,5]^2Spbb[3,4]Spbb[4,5]-315/32I Spaa[1,3]^3Spaa[1,5]Spaa[3,5]^2Spbb[1,3]Spbb[1,5]^3Spbb[3,4]^2+5/4I Spaa[1,3]^3Spaa[1,5]Spaa[3,5]Spaa[4,5]Spbb[1,3]Spbb[1,4]Spbb[1,5]^2Spbb[3,4]Spbb[4,5]+315/32I Spaa[1,3]^3Spaa[1,5]Spaa[3,5]Spaa[4,5]Spbb[1,4]Spbb[1,5]^3Spbb[3,4]^2+85/8I Spaa[1,3]^3Spaa[1,5]Spaa[4,5]^2Spbb[1,4]^2Spbb[1,5]^2Spbb[3,4]Spbb[4,5]+565/16I Spaa[1,3]^3Spaa[2,3]^3Spbb[1,2]^2Spbb[1,3]Spbb[2,3]Spbb[3,4]^2-445/16I Spaa[1,3]^3Spaa[2,3]^3Spbb[1,2]Spbb[1,3]^2Spbb[2,3]Spbb[2,4]Spbb[3,4]+75/16I Spaa[1,3]^3Spaa[2,3]^3Spbb[1,3]^3Spbb[2,3]Spbb[2,4]^2+2955/32I Spaa[1,3]^3Spaa[2,3]^2Spaa[2,4]Spbb[1,2]^3Spbb[3,4]^3-1495/8I Spaa[1,3]^3Spaa[2,3]^2Spaa[2,4]Spbb[1,2]^2Spbb[1,3]Spbb[2,4]Spbb[3,4]^2+1395/16I Spaa[1,3]^3Spaa[2,3]^2Spaa[2,4]Spbb[1,2]Spbb[1,3]^2Spbb[2,4]^2Spbb[3,4]+205/32I Spaa[1,3]^3Spaa[2,3]^2Spaa[2,4]Spbb[1,3]^3Spbb[2,4]^3-595/8I Spaa[1,3]^3Spaa[2,3]^2Spaa[2,5]Spbb[1,2]^2Spbb[1,5]Spbb[2,3]Spbb[3,4]^2+2595/32I Spaa[1,3]^3Spaa[2,3]^2Spaa[2,5]Spbb[1,2]Spbb[1,3]Spbb[1,5]Spbb[2,3]Spbb[2,4]Spbb[3,4]+155/32I Spaa[1,3]^3Spaa[2,3]^2Spaa[2,5]Spbb[1,3]^2Spbb[1,5]Spbb[2,3]Spbb[2,4]^2-3585/16I Spaa[1,3]^3Spaa[2,3]^2Spaa[3,4]Spbb[1,2]^2Spbb[1,3]Spbb[3,4]^3+8655/32I Spaa[1,3]^3Spaa[2,3]^2Spaa[3,4]Spbb[1,2]Spbb[1,3]^2Spbb[2,4]Spbb[3,4]^2-185/4I Spaa[1,3]^3Spaa[2,3]^2Spaa[3,4]Spbb[1,3]^3Spbb[2,4]^2Spbb[3,4]-5/2I Spaa[1,3]^3Spaa[2,3]^2Spaa[3,5]Spbb[1,2]Spbb[1,3]^2Spbb[2,5]Spbb[3,4]^2+865/32I Spaa[1,3]^3Spaa[2,3]^2Spaa[3,5]Spbb[1,2]Spbb[1,3]Spbb[1,5]Spbb[2,3]Spbb[3,4]^2-45/32I Spaa[1,3]^3Spaa[2,3]^2Spaa[3,5]Spbb[1,3]^3Spbb[2,4]Spbb[2,5]Spbb[3,4]-25I Spaa[1,3]^3Spaa[2,3]^2Spaa[3,5]Spbb[1,3]^2Spbb[1,5]Spbb[2,3]Spbb[2,4]Spbb[3,4]-2155/16I Spaa[1,3]^3Spaa[2,3]^2Spaa[4,5]Spbb[1,2]^2Spbb[1,5]Spbb[3,4]^3-655/2I Spaa[1,3]^3Spaa[2,3]^2Spaa[4,5]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[2,5]Spbb[3,4]^2+18845/32I Spaa[1,3]^3Spaa[2,3]^2Spaa[4,5]Spbb[1,2]Spbb[1,3]Spbb[1,5]Spbb[2,4]Spbb[3,4]^2+25/32I Spaa[1,3]^3Spaa[2,3]^2Spaa[4,5]Spbb[1,3]^3Spbb[2,4]^2Spbb[4,5]+335I Spaa[1,3]^3Spaa[2,3]^2Spaa[4,5]Spbb[1,3]^2Spbb[1,4]Spbb[2,4]Spbb[2,5]Spbb[3,4]-1845/4I Spaa[1,3]^3Spaa[2,3]^2Spaa[4,5]Spbb[1,3]^2Spbb[1,5]Spbb[2,4]^2Spbb[3,4]+195/32I Spaa[1,3]^3Spaa[2,3]Spaa[2,4]^2Spbb[1,2]^2Spbb[1,4]Spbb[2,4]Spbb[3,4]^2-175/16I Spaa[1,3]^3Spaa[2,3]Spaa[2,4]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[2,4]^2Spbb[3,4]+45/16I Spaa[1,3]^3Spaa[2,3]Spaa[2,4]^2Spbb[1,3]^2Spbb[1,4]Spbb[2,4]^3+15/2I Spaa[1,3]^3Spaa[2,3]Spaa[2,4]Spaa[2,5]Spbb[1,2]^2Spbb[1,5]Spbb[2,4]Spbb[3,4]^2-205/16I Spaa[1,3]^3Spaa[2,3]Spaa[2,4]Spaa[2,5]Spbb[1,2]Spbb[1,3]Spbb[1,5]Spbb[2,4]^2Spbb[3,4]+105/32I Spaa[1,3]^3Spaa[2,3]Spaa[2,4]Spaa[2,5]Spbb[1,3]^2Spbb[1,5]Spbb[2,4]^3-7285/32I Spaa[1,3]^3Spaa[2,3]Spaa[2,4]Spaa[3,4]Spbb[1,2]^2Spbb[1,4]Spbb[3,4]^3+8725/32I Spaa[1,3]^3Spaa[2,3]Spaa[2,4]Spaa[3,4]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[2,4]Spbb[3,4]^2-1195/32I Spaa[1,3]^3Spaa[2,3]Spaa[2,4]Spaa[3,4]Spbb[1,3]^2Spbb[1,4]Spbb[2,4]^2Spbb[3,4]-1115/16I Spaa[1,3]^3Spaa[2,3]Spaa[2,4]Spaa[4,5]Spbb[1,2]Spbb[1,4]^2Spbb[2,5]Spbb[3,4]^2+4865/32I Spaa[1,3]^3Spaa[2,3]Spaa[2,4]Spaa[4,5]Spbb[1,2]Spbb[1,4]Spbb[1,5]Spbb[2,4]Spbb[3,4]^2+75/16I Spaa[1,3]^3Spaa[2,3]Spaa[2,4]Spaa[4,5]Spbb[1,3]^2Spbb[1,4]Spbb[2,4]^2Spbb[4,5]+155/2I Spaa[1,3]^3Spaa[2,3]Spaa[2,4]Spaa[4,5]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spbb[2,5]Spbb[3,4]-2795/16I Spaa[1,3]^3Spaa[2,3]Spaa[2,4]Spaa[4,5]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spbb[2,4]^2Spbb[3,4]-45/32I Spaa[1,3]^3Spaa[2,3]Spaa[2,5]^2Spbb[1,2]Spbb[1,5]^2Spbb[2,3]Spbb[2,4]Spbb[3,4]+15/32I Spaa[1,3]^3Spaa[2,3]Spaa[2,5]^2Spbb[1,3]Spbb[1,5]^2Spbb[2,3]Spbb[2,4]^2-7185/32I Spaa[1,3]^3Spaa[2,3]Spaa[2,5]Spaa[3,4]Spbb[1,2]^2Spbb[1,5]Spbb[3,4]^3+265I Spaa[1,3]^3Spaa[2,3]Spaa[2,5]Spaa[3,4]Spbb[1,2]Spbb[1,3]Spbb[1,5]Spbb[2,4]Spbb[3,4]^2-5/4I Spaa[1,3]^3Spaa[2,3]Spaa[2,5]Spaa[3,4]Spbb[1,3]^3Spbb[2,4]^2Spbb[4,5]-505/16I Spaa[1,3]^3Spaa[2,3]Spaa[2,5]Spaa[3,4]Spbb[1,3]^2Spbb[1,5]Spbb[2,4]^2Spbb[3,4]+305/16I Spaa[1,3]^3Spaa[2,3]Spaa[2,5]Spaa[3,5]Spbb[1,2]Spbb[1,5]^2Spbb[2,3]Spbb[3,4]^2-5/4I Spaa[1,3]^3Spaa[2,3]Spaa[2,5]Spaa[3,5]Spbb[1,3]^2Spbb[1,5]Spbb[2,3]Spbb[2,4]Spbb[4,5]-55/4I Spaa[1,3]^3Spaa[2,3]Spaa[2,5]Spaa[3,5]Spbb[1,3]Spbb[1,5]^2Spbb[2,3]Spbb[2,4]Spbb[3,4]+1225/16I Spaa[1,3]^3Spaa[2,3]Spaa[2,5]Spaa[4,5]Spbb[1,2]Spbb[1,5]^2Spbb[2,4]Spbb[3,4]^2+55/32I Spaa[1,3]^3Spaa[2,3]Spaa[2,5]Spaa[4,5]Spbb[1,3]^2Spbb[1,5]Spbb[2,4]^2Spbb[4,5]-2865/32I Spaa[1,3]^3Spaa[2,3]Spaa[2,5]Spaa[4,5]Spbb[1,3]Spbb[1,5]^2Spbb[2,4]^2Spbb[3,4]+335/32I Spaa[1,3]^3Spaa[2,3]Spaa[3,4]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[3,4]^3+65/2I Spaa[1,3]^3Spaa[2,3]Spaa[3,4]^2Spbb[1,3]^2Spbb[1,4]Spbb[2,4]Spbb[3,4]^2+65/16I Spaa[1,3]^3Spaa[2,3]Spaa[3,4]Spaa[3,5]Spbb[1,2]Spbb[1,3]Spbb[1,5]Spbb[3,4]^3+415/32I Spaa[1,3]^3Spaa[2,3]Spaa[3,4]Spaa[3,5]Spbb[1,3]^3Spbb[2,4]Spbb[3,4]Spbb[4,5]-75/32I Spaa[1,3]^3Spaa[2,3]Spaa[3,4]Spaa[3,5]Spbb[1,3]^2Spbb[1,4]Spbb[2,5]Spbb[3,4]^2+505/32I Spaa[1,3]^3Spaa[2,3]Spaa[3,4]Spaa[3,5]Spbb[1,3]^2Spbb[1,5]Spbb[2,4]Spbb[3,4]^2+5225/16I Spaa[1,3]^3Spaa[2,3]Spaa[3,4]Spaa[4,5]Spbb[1,2]Spbb[1,4]Spbb[1,5]Spbb[3,4]^3+205/32I Spaa[1,3]^3Spaa[2,3]Spaa[3,4]Spaa[4,5]Spbb[1,3]^2Spbb[1,4]Spbb[2,4]Spbb[3,4]Spbb[4,5]+1365/8I Spaa[1,3]^3Spaa[2,3]Spaa[3,4]Spaa[4,5]Spbb[1,3]Spbb[1,4]^2Spbb[2,5]Spbb[3,4]^2-6605/16I Spaa[1,3]^3Spaa[2,3]Spaa[3,4]Spaa[4,5]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spbb[2,4]Spbb[3,4]^2-45/32I Spaa[1,3]^3Spaa[2,3]Spaa[3,5]^2Spbb[1,3]^3Spbb[2,5]Spbb[3,4]Spbb[4,5]+175/16I Spaa[1,3]^3Spaa[2,3]Spaa[3,5]^2Spbb[1,3]^2Spbb[1,5]Spbb[2,3]Spbb[3,4]Spbb[4,5]+305/32I Spaa[1,3]^3Spaa[2,3]Spaa[3,5]^2Spbb[1,3]^2Spbb[1,5]Spbb[2,5]Spbb[3,4]^2-10I Spaa[1,3]^3Spaa[2,3]Spaa[3,5]^2Spbb[1,3]Spbb[1,5]^2Spbb[2,3]Spbb[3,4]^2+3715/32I Spaa[1,3]^3Spaa[2,3]Spaa[3,5]Spaa[4,5]Spbb[1,2]Spbb[1,5]^2Spbb[3,4]^3-25/32I Spaa[1,3]^3Spaa[2,3]Spaa[3,5]Spaa[4,5]Spbb[1,3]^3Spbb[2,4]Spbb[4,5]^2+15/8I Spaa[1,3]^3Spaa[2,3]Spaa[3,5]Spaa[4,5]Spbb[1,3]^2Spbb[1,4]Spbb[2,5]Spbb[3,4]Spbb[4,5]-505/4I Spaa[1,3]^3Spaa[2,3]Spaa[3,5]Spaa[4,5]Spbb[1,3]^2Spbb[1,5]Spbb[2,4]Spbb[3,4]Spbb[4,5]+1815/16I Spaa[1,3]^3Spaa[2,3]Spaa[3,5]Spaa[4,5]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spbb[2,5]Spbb[3,4]^2-7785/32I Spaa[1,3]^3Spaa[2,3]Spaa[3,5]Spaa[4,5]Spbb[1,3]Spbb[1,5]^2Spbb[2,4]Spbb[3,4]^2-3725/32I Spaa[1,3]^3Spaa[2,3]Spaa[4,5]^2Spbb[1,3]Spbb[1,4]^2Spbb[2,5]Spbb[3,4]Spbb[4,5]+2915/32I Spaa[1,3]^3Spaa[2,3]Spaa[4,5]^2Spbb[1,4]^2Spbb[1,5]Spbb[2,5]Spbb[3,4]^2-3235/32I Spaa[1,3]^3Spaa[2,3]Spaa[4,5]^2Spbb[1,4]Spbb[1,5]^2Spbb[2,4]Spbb[3,4]^2-45/32I Spaa[1,3]^3Spaa[2,4]^3Spbb[1,2]Spbb[1,4]^2Spbb[2,4]^2Spbb[3,4]+5/32I Spaa[1,3]^3Spaa[2,4]^3Spbb[1,3]Spbb[1,4]^2Spbb[2,4]^3-5/2I Spaa[1,3]^3Spaa[2,4]^2Spaa[2,5]Spbb[1,2]Spbb[1,4]Spbb[1,5]Spbb[2,4]^2Spbb[3,4]-365/32I Spaa[1,3]^3Spaa[2,4]^2Spaa[3,4]Spbb[1,2]Spbb[1,4]^2Spbb[2,4]Spbb[3,4]^2+515/32I Spaa[1,3]^3Spaa[2,4]^2Spaa[3,4]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]^2Spbb[3,4]+45/16I Spaa[1,3]^3Spaa[2,4]^2Spaa[4,5]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]^2Spbb[4,5]-65/32I Spaa[1,3]^3Spaa[2,4]^2Spaa[4,5]Spbb[1,4]^3Spbb[2,4]Spbb[2,5]Spbb[3,4]-5/16I Spaa[1,3]^3Spaa[2,4]^2Spaa[4,5]Spbb[1,4]^2Spbb[1,5]Spbb[2,4]^2Spbb[3,4]-25/32I Spaa[1,3]^3Spaa[2,4]Spaa[2,5]^2Spbb[1,2]Spbb[1,5]^2Spbb[2,4]^2Spbb[3,4]-15/32I Spaa[1,3]^3Spaa[2,4]Spaa[2,5]^2Spbb[1,3]Spbb[1,5]^2Spbb[2,4]^3-875/32I Spaa[1,3]^3Spaa[2,4]Spaa[2,5]Spaa[3,4]Spbb[1,2]Spbb[1,4]Spbb[1,5]Spbb[2,4]Spbb[3,4]^2-15/8I Spaa[1,3]^3Spaa[2,4]Spaa[2,5]Spaa[3,4]Spbb[1,3]^2Spbb[1,4]Spbb[2,4]^2Spbb[4,5]+75/2I Spaa[1,3]^3Spaa[2,4]Spaa[2,5]Spaa[3,4]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spbb[2,4]^2Spbb[3,4]+105/32I Spaa[1,3]^3Spaa[2,4]Spaa[2,5]Spaa[4,5]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spbb[2,4]^2Spbb[4,5]-155/32I Spaa[1,3]^3Spaa[2,4]Spaa[2,5]Spaa[4,5]Spbb[1,4]Spbb[1,5]^2Spbb[2,4]^2Spbb[3,4]+375/8I Spaa[1,3]^3Spaa[2,4]Spaa[3,4]^2Spbb[1,2]Spbb[1,4]^2Spbb[3,4]^3+545/32I Spaa[1,3]^3Spaa[2,4]Spaa[3,4]^2Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spbb[3,4]^2+25I Spaa[1,3]^3Spaa[2,4]Spaa[3,4]Spaa[4,5]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spbb[3,4]Spbb[4,5]+4285/32I Spaa[1,3]^3Spaa[2,4]Spaa[3,4]Spaa[4,5]Spbb[1,4]^3Spbb[2,5]Spbb[3,4]^2-1075/4I Spaa[1,3]^3Spaa[2,4]Spaa[3,4]Spaa[4,5]Spbb[1,4]^2Spbb[1,5]Spbb[2,4]Spbb[3,4]^2+255/32I Spaa[1,3]^3Spaa[2,4]Spaa[4,5]^2Spbb[1,4]^3Spbb[2,5]Spbb[3,4]Spbb[4,5]-5/16I Spaa[1,3]^3Spaa[2,5]^3Spbb[1,5]^3Spbb[2,3]Spbb[2,4]^2-95/4I Spaa[1,3]^3Spaa[2,5]^2Spaa[3,4]Spbb[1,2]Spbb[1,5]^2Spbb[2,4]Spbb[3,4]^2-5/2I Spaa[1,3]^3Spaa[2,5]^2Spaa[3,4]Spbb[1,3]^2Spbb[1,5]Spbb[2,4]^2Spbb[4,5]+235/8I Spaa[1,3]^3Spaa[2,5]^2Spaa[3,4]Spbb[1,3]Spbb[1,5]^2Spbb[2,4]^2Spbb[3,4]-5/8I Spaa[1,3]^3Spaa[2,5]^2Spaa[3,5]Spbb[1,3]Spbb[1,5]^2Spbb[2,3]Spbb[2,4]Spbb[4,5]+125/16I Spaa[1,3]^3Spaa[2,5]^2Spaa[3,5]Spbb[1,5]^3Spbb[2,3]Spbb[2,4]Spbb[3,4]+15/32I Spaa[1,3]^3Spaa[2,5]^2Spaa[4,5]Spbb[1,3]Spbb[1,5]^2Spbb[2,4]^2Spbb[4,5]-5/2I Spaa[1,3]^3Spaa[2,5]^2Spaa[4,5]Spbb[1,5]^3Spbb[2,4]^2Spbb[3,4]+525/32I Spaa[1,3]^3Spaa[2,5]Spaa[3,4]^2Spbb[1,2]Spbb[1,4]Spbb[1,5]Spbb[3,4]^3+195/8I Spaa[1,3]^3Spaa[2,5]Spaa[3,4]^2Spbb[1,3]^2Spbb[1,4]Spbb[2,4]Spbb[3,4]Spbb[4,5]+2465/32I Spaa[1,3]^3Spaa[2,5]Spaa[3,4]^2Spbb[1,3]Spbb[1,4]Spbb[1,5]Spbb[2,4]Spbb[3,4]^2+155/4I Spaa[1,3]^3Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[1,3]^2Spbb[1,5]Spbb[2,4]Spbb[3,4]Spbb[4,5]+905/32I Spaa[1,3]^3Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[1,3]Spbb[1,5]^2Spbb[2,4]Spbb[3,4]^2-5/4I Spaa[1,3]^3Spaa[2,5]Spaa[3,4]Spaa[4,5]Spbb[1,3]^2Spbb[1,4]Spbb[2,4]Spbb[4,5]^2-835/16I Spaa[1,3]^3Spaa[2,5]Spaa[3,4]Spaa[4,5]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spbb[2,4]Spbb[3,4]Spbb[4,5]-4095/32I Spaa[1,3]^3Spaa[2,5]Spaa[3,4]Spaa[4,5]Spbb[1,4]Spbb[1,5]^2Spbb[2,4]Spbb[3,4]^2+15I Spaa[1,3]^3Spaa[2,5]Spaa[3,5]^2Spbb[1,3]Spbb[1,5]^2Spbb[2,3]Spbb[3,4]Spbb[4,5]-5/4I Spaa[1,3]^3Spaa[2,5]Spaa[3,5]^2Spbb[1,5]^3Spbb[2,3]Spbb[3,4]^2-15/32I Spaa[1,3]^3Spaa[2,5]Spaa[3,5]Spaa[4,5]Spbb[1,3]^2Spbb[1,5]Spbb[2,4]Spbb[4,5]^2-745/32I Spaa[1,3]^3Spaa[2,5]Spaa[3,5]Spaa[4,5]Spbb[1,3]Spbb[1,5]^2Spbb[2,4]Spbb[3,4]Spbb[4,5]-385/32I Spaa[1,3]^3Spaa[2,5]Spaa[3,5]Spaa[4,5]Spbb[1,5]^3Spbb[2,4]Spbb[3,4]^2+35/8I Spaa[1,3]^3Spaa[2,5]Spaa[4,5]^2Spbb[1,4]Spbb[1,5]^2Spbb[2,4]Spbb[3,4]Spbb[4,5]+505/32I Spaa[1,3]^3Spaa[3,4]^3Spbb[1,3]Spbb[1,4]^2Spbb[3,4]^3+35/2I Spaa[1,3]^3Spaa[3,4]^2Spaa[3,5]Spbb[1,3]^2Spbb[1,4]Spbb[3,4]^2Spbb[4,5]+265/8I Spaa[1,3]^3Spaa[3,4]^2Spaa[3,5]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spbb[3,4]^3-515/16I Spaa[1,3]^3Spaa[3,4]^2Spaa[4,5]Spbb[1,3]Spbb[1,4]^2Spbb[3,4]^2Spbb[4,5]-7305/32I Spaa[1,3]^3Spaa[3,4]^2Spaa[4,5]Spbb[1,4]^2Spbb[1,5]Spbb[3,4]^3+15/4I Spaa[1,3]^3Spaa[3,4]Spaa[3,5]^2Spbb[1,3]^3Spbb[3,4]Spbb[4,5]^2+805/32I Spaa[1,3]^3Spaa[3,4]Spaa[3,5]^2Spbb[1,3]^2Spbb[1,5]Spbb[3,4]^2Spbb[4,5]+155/16I Spaa[1,3]^3Spaa[3,4]Spaa[3,5]^2Spbb[1,3]Spbb[1,5]^2Spbb[3,4]^3-75/32I Spaa[1,3]^3Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[1,3]^2Spbb[1,4]Spbb[3,4]Spbb[4,5]^2-6675/32I Spaa[1,3]^3Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spbb[3,4]^2Spbb[4,5]-6925/32I Spaa[1,3]^3Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[1,4]Spbb[1,5]^2Spbb[3,4]^3-385/2I Spaa[1,3]^3Spaa[3,4]Spaa[4,5]^2Spbb[1,4]^2Spbb[1,5]Spbb[3,4]^2Spbb[4,5]+95/32I Spaa[1,3]^3Spaa[3,5]^3Spbb[1,3]^2Spbb[1,5]Spbb[3,4]Spbb[3,5]Spbb[4,5]-115/16I Spaa[1,3]^3Spaa[3,5]^3Spbb[1,3]Spbb[1,5]^2Spbb[3,4]^2Spbb[3,5]-25/16I Spaa[1,3]^3Spaa[3,5]^2Spaa[4,5]Spbb[1,3]^2Spbb[1,5]Spbb[3,4]Spbb[4,5]^2-595/32I Spaa[1,3]^3Spaa[3,5]^2Spaa[4,5]Spbb[1,3]Spbb[1,5]^2Spbb[3,4]^2Spbb[4,5]-345/32I Spaa[1,3]^3Spaa[3,5]^2Spaa[4,5]Spbb[1,5]^3Spbb[3,4]^3-395/32I Spaa[1,3]^2Spaa[1,4]^4Spbb[1,4]^6-145/32I Spaa[1,3]^2Spaa[1,4]^3Spaa[1,5]Spbb[1,4]^5Spbb[1,5]+65/32I Spaa[1,3]^2Spaa[1,4]^3Spaa[2,4]Spbb[1,4]^5Spbb[2,4]+355/16I Spaa[1,3]^2Spaa[1,4]^3Spaa[2,5]Spbb[1,4]^4Spbb[1,5]Spbb[2,4]-395/32I Spaa[1,3]^2Spaa[1,4]^3Spaa[4,5]Spbb[1,4]^5Spbb[4,5]+125/16I Spaa[1,3]^2Spaa[1,4]^2Spaa[1,5]^2Spbb[1,4]^4Spbb[1,5]^2-1315/32I Spaa[1,3]^2Spaa[1,4]^2Spaa[1,5]Spaa[2,4]Spbb[1,4]^5Spbb[2,5]-835/32I Spaa[1,3]^2Spaa[1,4]^2Spaa[1,5]Spaa[3,4]Spbb[1,3]Spbb[1,4]^4Spbb[4,5]+125/16I Spaa[1,3]^2Spaa[1,4]^2Spaa[1,5]Spaa[4,5]Spbb[1,4]^4Spbb[1,5]Spbb[4,5]+705/32I Spaa[1,3]^2Spaa[1,4]^2Spaa[2,4]^2Spbb[1,4]^4Spbb[2,4]^2+45/32I Spaa[1,3]^2Spaa[1,4]^2Spaa[2,4]Spaa[2,5]Spbb[1,4]^3Spbb[1,5]Spbb[2,4]^2+1935/32I Spaa[1,3]^2Spaa[1,4]^2Spaa[2,4]Spaa[3,4]Spbb[1,4]^4Spbb[2,4]Spbb[3,4]+115/8I Spaa[1,3]^2Spaa[1,4]^2Spaa[2,4]Spaa[4,5]Spbb[1,4]^4Spbb[2,4]Spbb[4,5]+45/32I Spaa[1,3]^2Spaa[1,4]^2Spaa[2,5]^2Spbb[1,4]^2Spbb[1,5]^2Spbb[2,4]^2+465/32I Spaa[1,3]^2Spaa[1,4]^2Spaa[2,5]Spaa[3,4]Spbb[1,3]Spbb[1,4]^3Spbb[2,4]Spbb[4,5]+315/8I Spaa[1,3]^2Spaa[1,4]^2Spaa[2,5]Spaa[3,4]Spbb[1,4]^3Spbb[1,5]Spbb[2,4]Spbb[3,4]-105/32I Spaa[1,3]^2Spaa[1,4]^2Spaa[3,4]^2Spbb[1,4]^4Spbb[3,4]^2+395/32I Spaa[1,3]^2Spaa[1,4]^2Spaa[3,4]Spaa[4,5]Spbb[1,4]^4Spbb[3,4]Spbb[4,5]-335/16I Spaa[1,3]^2Spaa[1,4]Spaa[1,5]^2Spaa[2,4]Spbb[1,4]^4Spbb[1,5]Spbb[2,5]-55/4I Spaa[1,3]^2Spaa[1,4]Spaa[1,5]^2Spaa[3,4]Spbb[1,3]Spbb[1,4]^3Spbb[1,5]Spbb[4,5]+395/32I Spaa[1,3]^2Spaa[1,4]Spaa[1,5]Spaa[2,4]Spaa[3,4]Spbb[1,4]^4Spbb[2,5]Spbb[3,4]-115/4I Spaa[1,3]^2Spaa[1,4]Spaa[1,5]Spaa[2,4]Spaa[4,5]Spbb[1,4]^4Spbb[2,5]Spbb[4,5]+15/32I Spaa[1,3]^2Spaa[1,4]Spaa[1,5]Spaa[2,5]^2Spbb[1,4]Spbb[1,5]^3Spbb[2,4]^2-15/16I Spaa[1,3]^2Spaa[1,4]Spaa[1,5]Spaa[2,5]Spaa[3,4]Spbb[1,3]Spbb[1,4]^2Spbb[1,5]Spbb[2,4]Spbb[4,5]-65/4I Spaa[1,3]^2Spaa[1,4]Spaa[1,5]Spaa[2,5]Spaa[3,4]Spbb[1,4]^2Spbb[1,5]^2Spbb[2,4]Spbb[3,4]+535/32I Spaa[1,3]^2Spaa[1,4]Spaa[1,5]Spaa[3,4]^2Spbb[1,3]Spbb[1,4]^3Spbb[3,4]Spbb[4,5]-55/4I Spaa[1,3]^2Spaa[1,4]Spaa[1,5]Spaa[3,4]Spaa[4,5]Spbb[1,3]Spbb[1,4]^3Spbb[4,5]^2-5/32I Spaa[1,3]^2Spaa[1,4]Spaa[2,4]^3Spbb[1,4]^3Spbb[2,4]^3-15/32I Spaa[1,3]^2Spaa[1,4]Spaa[2,4]^2Spaa[2,5]Spbb[1,4]^2Spbb[1,5]Spbb[2,4]^3+35/32I Spaa[1,3]^2Spaa[1,4]Spaa[2,4]^2Spaa[3,4]Spbb[1,4]^3Spbb[2,4]^2Spbb[3,4]+15/32I Spaa[1,3]^2Spaa[1,4]Spaa[2,4]^2Spaa[4,5]Spbb[1,4]^3Spbb[2,4]^2Spbb[4,5]-15/32I Spaa[1,3]^2Spaa[1,4]Spaa[2,4]Spaa[2,5]^2Spbb[1,4]Spbb[1,5]^2Spbb[2,4]^3-5/8I Spaa[1,3]^2Spaa[1,4]Spaa[2,4]Spaa[2,5]Spaa[3,4]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]^2Spbb[4,5]+55/16I Spaa[1,3]^2Spaa[1,4]Spaa[2,4]Spaa[2,5]Spaa[3,4]Spbb[1,4]^2Spbb[1,5]Spbb[2,4]^2Spbb[3,4]+15/16I Spaa[1,3]^2Spaa[1,4]Spaa[2,4]Spaa[2,5]Spaa[4,5]Spbb[1,4]^2Spbb[1,5]Spbb[2,4]^2Spbb[4,5]-225/16I Spaa[1,3]^2Spaa[1,4]Spaa[2,4]Spaa[3,4]^2Spbb[1,4]^3Spbb[2,4]Spbb[3,4]^2+155/8I Spaa[1,3]^2Spaa[1,4]Spaa[2,4]Spaa[3,4]Spaa[4,5]Spbb[1,4]^3Spbb[2,4]Spbb[3,4]Spbb[4,5]-5/32I Spaa[1,3]^2Spaa[1,4]Spaa[2,5]^3Spbb[1,5]^3Spbb[2,4]^3-5/4I Spaa[1,3]^2Spaa[1,4]Spaa[2,5]^2Spaa[3,4]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spbb[2,4]^2Spbb[4,5]+15/4I Spaa[1,3]^2Spaa[1,4]Spaa[2,5]^2Spaa[3,4]Spbb[1,4]Spbb[1,5]^2Spbb[2,4]^2Spbb[3,4]+15/32I Spaa[1,3]^2Spaa[1,4]Spaa[2,5]^2Spaa[4,5]Spbb[1,4]Spbb[1,5]^2Spbb[2,4]^2Spbb[4,5]+105/16I Spaa[1,3]^2Spaa[1,4]Spaa[2,5]Spaa[3,4]^2Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spbb[3,4]Spbb[4,5]+1565/32I Spaa[1,3]^2Spaa[1,4]Spaa[2,5]Spaa[3,4]^2Spbb[1,4]^2Spbb[1,5]Spbb[2,4]Spbb[3,4]^2-15/32I Spaa[1,3]^2Spaa[1,4]Spaa[2,5]Spaa[3,4]Spaa[4,5]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spbb[4,5]^2-35/4I Spaa[1,3]^2Spaa[1,4]Spaa[2,5]Spaa[3,4]Spaa[4,5]Spbb[1,4]^2Spbb[1,5]Spbb[2,4]Spbb[3,4]Spbb[4,5]-185/8I Spaa[1,3]^2Spaa[1,4]Spaa[3,4]^3Spbb[1,4]^3Spbb[3,4]^3-365/16I Spaa[1,3]^2Spaa[1,4]Spaa[3,4]^2Spaa[4,5]Spbb[1,4]^3Spbb[3,4]^2Spbb[4,5]-345/16I Spaa[1,3]^2Spaa[1,5]^2Spaa[2,4]^2Spbb[1,4]^4Spbb[2,5]^2-575/16I Spaa[1,3]^2Spaa[1,5]^2Spaa[2,4]Spaa[3,4]Spbb[1,3]Spbb[1,4]^3Spbb[2,5]Spbb[4,5]-15/32I Spaa[1,3]^2Spaa[1,5]^2Spaa[2,5]Spaa[3,4]Spbb[1,3]Spbb[1,4]Spbb[1,5]^2Spbb[2,4]Spbb[4,5]-145/16I Spaa[1,3]^2Spaa[1,5]^2Spaa[2,5]Spaa[3,4]Spbb[1,4]Spbb[1,5]^3Spbb[2,4]Spbb[3,4]-25/16I Spaa[1,3]^2Spaa[1,5]^2Spaa[2,5]Spaa[3,5]Spbb[1,5]^4Spbb[2,4]Spbb[3,4]-115/8I Spaa[1,3]^2Spaa[1,5]^2Spaa[3,4]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[4,5]^2-95/16I Spaa[1,3]^2Spaa[1,5]^2Spaa[3,4]Spaa[3,5]Spbb[1,3]Spbb[1,4]Spbb[1,5]^2Spbb[3,4]Spbb[4,5]-65/16I Spaa[1,3]^2Spaa[1,5]^2Spaa[3,4]Spaa[3,5]Spbb[1,4]Spbb[1,5]^3Spbb[3,4]^2-25/16I Spaa[1,3]^2Spaa[1,5]^2Spaa[3,5]^2Spbb[1,3]Spbb[1,5]^3Spbb[3,4]Spbb[4,5]-25/32I Spaa[1,3]^2Spaa[1,5]^2Spaa[3,5]^2Spbb[1,5]^4Spbb[3,4]^2-885/32I Spaa[1,3]^2Spaa[1,5]Spaa[2,4]Spaa[3,4]^2Spbb[1,4]^3Spbb[2,5]Spbb[3,4]^2+355/16I Spaa[1,3]^2Spaa[1,5]Spaa[2,4]Spaa[3,4]Spaa[4,5]Spbb[1,4]^3Spbb[2,5]Spbb[3,4]Spbb[4,5]-5/8I Spaa[1,3]^2Spaa[1,5]Spaa[2,5]^2Spaa[3,4]Spbb[1,3]Spbb[1,5]^2Spbb[2,4]^2Spbb[4,5]+45/32I Spaa[1,3]^2Spaa[1,5]Spaa[2,5]^2Spaa[3,4]Spbb[1,5]^3Spbb[2,4]^2Spbb[3,4]+35I Spaa[1,3]^2Spaa[1,5]Spaa[2,5]Spaa[3,4]^2Spbb[1,3]Spbb[1,4]Spbb[1,5]Spbb[2,4]Spbb[3,4]Spbb[4,5]+1735/32I Spaa[1,3]^2Spaa[1,5]Spaa[2,5]Spaa[3,4]^2Spbb[1,4]Spbb[1,5]^2Spbb[2,4]Spbb[3,4]^2+215/8I Spaa[1,3]^2Spaa[1,5]Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[1,3]Spbb[1,5]^2Spbb[2,4]Spbb[3,4]Spbb[4,5]+605/32I Spaa[1,3]^2Spaa[1,5]Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[1,5]^3Spbb[2,4]Spbb[3,4]^2-15/32I Spaa[1,3]^2Spaa[1,5]Spaa[2,5]Spaa[3,4]Spaa[4,5]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spbb[2,4]Spbb[4,5]^2-95/16I Spaa[1,3]^2Spaa[1,5]Spaa[2,5]Spaa[3,4]Spaa[4,5]Spbb[1,4]Spbb[1,5]^2Spbb[2,4]Spbb[3,4]Spbb[4,5]+25/4I Spaa[1,3]^2Spaa[1,5]Spaa[2,5]Spaa[3,5]^2Spbb[1,5]^3Spbb[2,3]Spbb[3,4]Spbb[4,5]-25/16I Spaa[1,3]^2Spaa[1,5]Spaa[2,5]Spaa[3,5]Spaa[4,5]Spbb[1,5]^3Spbb[2,4]Spbb[3,4]Spbb[4,5]-605/32I Spaa[1,3]^2Spaa[1,5]Spaa[3,4]^3Spbb[1,3]Spbb[1,4]^2Spbb[3,4]^2Spbb[4,5]+125/32I Spaa[1,3]^2Spaa[1,5]Spaa[3,4]^2Spaa[3,5]Spbb[1,3]^2Spbb[1,4]Spbb[3,4]Spbb[4,5]^2+1035/32I Spaa[1,3]^2Spaa[1,5]Spaa[3,4]^2Spaa[3,5]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spbb[3,4]^2Spbb[4,5]+305/8I Spaa[1,3]^2Spaa[1,5]Spaa[3,4]^2Spaa[3,5]Spbb[1,4]Spbb[1,5]^2Spbb[3,4]^3+105/8I Spaa[1,3]^2Spaa[1,5]Spaa[3,4]^2Spaa[4,5]Spbb[1,3]Spbb[1,4]^2Spbb[3,4]Spbb[4,5]^2+25/4I Spaa[1,3]^2Spaa[1,5]Spaa[3,4]Spaa[3,5]^2Spbb[1,3]^2Spbb[1,5]Spbb[3,4]Spbb[4,5]^2+195/8I Spaa[1,3]^2Spaa[1,5]Spaa[3,4]Spaa[3,5]^2Spbb[1,3]Spbb[1,5]^2Spbb[3,4]^2Spbb[4,5]+215/16I Spaa[1,3]^2Spaa[1,5]Spaa[3,4]Spaa[3,5]^2Spbb[1,5]^3Spbb[3,4]^3-65/32I Spaa[1,3]^2Spaa[1,5]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spbb[3,4]Spbb[4,5]^2-15/16I Spaa[1,3]^2Spaa[1,5]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[1,4]Spbb[1,5]^2Spbb[3,4]^2Spbb[4,5]+75/32I Spaa[1,3]^2Spaa[1,5]Spaa[3,5]^3Spbb[1,3]Spbb[1,5]^2Spbb[3,4]Spbb[3,5]Spbb[4,5]-25/16I Spaa[1,3]^2Spaa[1,5]Spaa[3,5]^3Spbb[1,5]^3Spbb[3,4]^2Spbb[3,5]-25/32I Spaa[1,3]^2Spaa[1,5]Spaa[3,5]^2Spaa[4,5]Spbb[1,3]Spbb[1,5]^2Spbb[3,4]Spbb[4,5]^2-85/2I Spaa[1,3]^2Spaa[2,3]^4Spbb[1,2]^2Spbb[2,3]^2Spbb[3,4]^2+625/16I Spaa[1,3]^2Spaa[2,3]^4Spbb[1,2]Spbb[1,3]Spbb[2,3]^2Spbb[2,4]Spbb[3,4]+35/32I Spaa[1,3]^2Spaa[2,3]^4Spbb[1,3]^2Spbb[2,3]^2Spbb[2,4]^2+345/32I Spaa[1,3]^2Spaa[2,3]^3Spaa[2,4]Spbb[1,2]^2Spbb[2,3]Spbb[2,4]Spbb[3,4]^2-25/2I Spaa[1,3]^2Spaa[2,3]^3Spaa[2,4]Spbb[1,2]Spbb[1,3]Spbb[2,3]Spbb[2,4]^2Spbb[3,4]-5/32I Spaa[1,3]^2Spaa[2,3]^3Spaa[2,4]Spbb[1,3]^2Spbb[2,3]Spbb[2,4]^3-135/16I Spaa[1,3]^2Spaa[2,3]^3Spaa[2,5]Spbb[1,2]Spbb[1,5]Spbb[2,3]^2Spbb[2,4]Spbb[3,4]-25/32I Spaa[1,3]^2Spaa[2,3]^3Spaa[2,5]Spbb[1,3]Spbb[1,5]Spbb[2,3]^2Spbb[2,4]^2-815/8I Spaa[1,3]^2Spaa[2,3]^3Spaa[3,4]Spbb[1,2]^2Spbb[2,3]Spbb[3,4]^3+2975/32I Spaa[1,3]^2Spaa[2,3]^3Spaa[3,4]Spbb[1,2]Spbb[1,3]Spbb[2,3]Spbb[2,4]Spbb[3,4]^2+145/16I Spaa[1,3]^2Spaa[2,3]^3Spaa[3,4]Spbb[1,3]^2Spbb[2,3]Spbb[2,4]^2Spbb[3,4]+5/4I Spaa[1,3]^2Spaa[2,3]^3Spaa[3,5]Spbb[1,2]Spbb[1,3]Spbb[2,3]Spbb[2,5]Spbb[3,4]^2+275/32I Spaa[1,3]^2Spaa[2,3]^3Spaa[3,5]Spbb[1,2]Spbb[1,5]Spbb[2,3]^2Spbb[3,4]^2-5/16I Spaa[1,3]^2Spaa[2,3]^3Spaa[3,5]Spbb[1,3]^2Spbb[2,3]^2Spbb[2,4]Spbb[4,5]-135/16I Spaa[1,3]^2Spaa[2,3]^3Spaa[3,5]Spbb[1,3]^2Spbb[2,3]Spbb[2,4]Spbb[2,5]Spbb[3,4]+265/32I Spaa[1,3]^2Spaa[2,3]^3Spaa[3,5]Spbb[1,3]Spbb[1,5]Spbb[2,3]^2Spbb[2,4]Spbb[3,4]-2815/32I Spaa[1,3]^2Spaa[2,3]^3Spaa[4,5]Spbb[1,2]^2Spbb[2,5]Spbb[3,4]^3+6675/32I Spaa[1,3]^2Spaa[2,3]^3Spaa[4,5]Spbb[1,2]Spbb[1,3]Spbb[2,4]Spbb[2,5]Spbb[3,4]^2-3965/32I Spaa[1,3]^2Spaa[2,3]^3Spaa[4,5]Spbb[1,2]Spbb[1,5]Spbb[2,3]Spbb[2,4]Spbb[3,4]^2-205/32I Spaa[1,3]^2Spaa[2,3]^3Spaa[4,5]Spbb[1,3]^2Spbb[2,3]Spbb[2,4]^2Spbb[4,5]-3855/32I Spaa[1,3]^2Spaa[2,3]^3Spaa[4,5]Spbb[1,3]^2Spbb[2,4]^2Spbb[2,5]Spbb[3,4]+315/2I Spaa[1,3]^2Spaa[2,3]^3Spaa[4,5]Spbb[1,3]Spbb[1,5]Spbb[2,3]Spbb[2,4]^2Spbb[3,4]+45/32I Spaa[1,3]^2Spaa[2,3]^2Spaa[2,4]^2Spbb[1,2]^2Spbb[2,4]^2Spbb[3,4]^2-5/8I Spaa[1,3]^2Spaa[2,3]^2Spaa[2,4]^2Spbb[1,2]Spbb[1,3]Spbb[2,4]^3Spbb[3,4]-25/32I Spaa[1,3]^2Spaa[2,3]^2Spaa[2,4]^2Spbb[1,3]^2Spbb[2,4]^4-25/32I Spaa[1,3]^2Spaa[2,3]^2Spaa[2,4]Spaa[2,5]Spbb[1,2]Spbb[1,5]Spbb[2,3]Spbb[2,4]^2Spbb[3,4]-45/32I Spaa[1,3]^2Spaa[2,3]^2Spaa[2,4]Spaa[2,5]Spbb[1,3]Spbb[1,5]Spbb[2,3]Spbb[2,4]^3+975/32I Spaa[1,3]^2Spaa[2,3]^2Spaa[2,4]Spaa[3,4]Spbb[1,2]^2Spbb[2,4]Spbb[3,4]^3-275/4I Spaa[1,3]^2Spaa[2,3]^2Spaa[2,4]Spaa[3,4]Spbb[1,2]Spbb[1,3]Spbb[2,4]^2Spbb[3,4]^2+1225/32I Spaa[1,3]^2Spaa[2,3]^2Spaa[2,4]Spaa[3,4]Spbb[1,3]^2Spbb[2,4]^3Spbb[3,4]+355/32I Spaa[1,3]^2Spaa[2,3]^2Spaa[2,4]Spaa[4,5]Spbb[1,2]Spbb[1,4]Spbb[2,4]Spbb[2,5]Spbb[3,4]^2-815/32I Spaa[1,3]^2Spaa[2,3]^2Spaa[2,4]Spaa[4,5]Spbb[1,2]Spbb[1,5]Spbb[2,4]^2Spbb[3,4]^2-235/32I Spaa[1,3]^2Spaa[2,3]^2Spaa[2,4]Spaa[4,5]Spbb[1,3]^2Spbb[2,4]^3Spbb[4,5]-175/32I Spaa[1,3]^2Spaa[2,3]^2Spaa[2,4]Spaa[4,5]Spbb[1,3]Spbb[1,4]Spbb[2,4]^2Spbb[2,5]Spbb[3,4]+635/32I Spaa[1,3]^2Spaa[2,3]^2Spaa[2,4]Spaa[4,5]Spbb[1,3]Spbb[1,5]Spbb[2,4]^3Spbb[3,4]-5/8I Spaa[1,3]^2Spaa[2,3]^2Spaa[2,5]^2Spbb[1,5]^2Spbb[2,3]^2Spbb[2,4]^2-195/4I Spaa[1,3]^2Spaa[2,3]^2Spaa[2,5]Spaa[3,4]Spbb[1,2]Spbb[1,5]Spbb[2,3]Spbb[2,4]Spbb[3,4]^2-5/4I Spaa[1,3]^2Spaa[2,3]^2Spaa[2,5]Spaa[3,4]Spbb[1,3]^2Spbb[2,3]Spbb[2,4]^2Spbb[4,5]+465/8I Spaa[1,3]^2Spaa[2,3]^2Spaa[2,5]Spaa[3,4]Spbb[1,3]Spbb[1,5]Spbb[2,3]Spbb[2,4]^2Spbb[3,4]-15/16I Spaa[1,3]^2Spaa[2,3]^2Spaa[2,5]Spaa[3,5]Spbb[1,3]Spbb[1,5]Spbb[2,3]^2Spbb[2,4]Spbb[4,5]+20I Spaa[1,3]^2Spaa[2,3]^2Spaa[2,5]Spaa[3,5]Spbb[1,5]^2Spbb[2,3]^2Spbb[2,4]Spbb[3,4]-165/32I Spaa[1,3]^2Spaa[2,3]^2Spaa[2,5]Spaa[4,5]Spbb[1,3]Spbb[1,5]Spbb[2,3]Spbb[2,4]^2Spbb[4,5]+65/4I Spaa[1,3]^2Spaa[2,3]^2Spaa[2,5]Spaa[4,5]Spbb[1,5]^2Spbb[2,3]Spbb[2,4]^2Spbb[3,4]-5/32I Spaa[1,3]^2Spaa[2,3]^2Spaa[3,4]^2Spbb[1,2]^2Spbb[3,4]^4-875/16I Spaa[1,3]^2Spaa[2,3]^2Spaa[3,4]^2Spbb[1,2]Spbb[1,3]Spbb[2,4]Spbb[3,4]^3+875/16I Spaa[1,3]^2Spaa[2,3]^2Spaa[3,4]^2Spbb[1,3]^2Spbb[2,4]^2Spbb[3,4]^2+55/4I Spaa[1,3]^2Spaa[2,3]^2Spaa[3,4]Spaa[3,5]Spbb[1,2]Spbb[1,3]Spbb[2,5]Spbb[3,4]^3-115/16I Spaa[1,3]^2Spaa[2,3]^2Spaa[3,4]Spaa[3,5]Spbb[1,2]Spbb[1,5]Spbb[2,3]Spbb[3,4]^3+425/16I Spaa[1,3]^2Spaa[2,3]^2Spaa[3,4]Spaa[3,5]Spbb[1,3]^2Spbb[2,3]Spbb[2,4]Spbb[3,4]Spbb[4,5]-425/32I Spaa[1,3]^2Spaa[2,3]^2Spaa[3,4]Spaa[3,5]Spbb[1,3]^2Spbb[2,4]Spbb[2,5]Spbb[3,4]^2+625/16I Spaa[1,3]^2Spaa[2,3]^2Spaa[3,4]Spaa[3,5]Spbb[1,3]Spbb[1,5]Spbb[2,3]Spbb[2,4]Spbb[3,4]^2+7325/32I Spaa[1,3]^2Spaa[2,3]^2Spaa[3,4]Spaa[4,5]Spbb[1,2]Spbb[1,4]Spbb[2,5]Spbb[3,4]^3-10785/32I Spaa[1,3]^2Spaa[2,3]^2Spaa[3,4]Spaa[4,5]Spbb[1,2]Spbb[1,5]Spbb[2,4]Spbb[3,4]^3+4165/32I Spaa[1,3]^2Spaa[2,3]^2Spaa[3,4]Spaa[4,5]Spbb[1,3]^2Spbb[2,4]^2Spbb[3,4]Spbb[4,5]-11545/32I Spaa[1,3]^2Spaa[2,3]^2Spaa[3,4]Spaa[4,5]Spbb[1,3]Spbb[1,4]Spbb[2,4]Spbb[2,5]Spbb[3,4]^2+14955/32I Spaa[1,3]^2Spaa[2,3]^2Spaa[3,4]Spaa[4,5]Spbb[1,3]Spbb[1,5]Spbb[2,4]^2Spbb[3,4]^2-15/8I Spaa[1,3]^2Spaa[2,3]^2Spaa[3,5]^2Spbb[1,3]^2Spbb[2,3]Spbb[2,5]Spbb[3,4]Spbb[4,5]+5/8I Spaa[1,3]^2Spaa[2,3]^2Spaa[3,5]^2Spbb[1,3]^2Spbb[2,5]^2Spbb[3,4]^2+635/32I Spaa[1,3]^2Spaa[2,3]^2Spaa[3,5]^2Spbb[1,3]Spbb[1,5]Spbb[2,3]^2Spbb[3,4]Spbb[4,5]+10I Spaa[1,3]^2Spaa[2,3]^2Spaa[3,5]^2Spbb[1,3]Spbb[1,5]Spbb[2,3]Spbb[2,5]Spbb[3,4]^2+5/4I Spaa[1,3]^2Spaa[2,3]^2Spaa[3,5]^2Spbb[1,5]^2Spbb[2,3]^2Spbb[3,4]^2+1205/32I Spaa[1,3]^2Spaa[2,3]^2Spaa[3,5]Spaa[4,5]Spbb[1,2]Spbb[1,5]Spbb[2,5]Spbb[3,4]^3-25/32I Spaa[1,3]^2Spaa[2,3]^2Spaa[3,5]Spaa[4,5]Spbb[1,3]^2Spbb[2,3]Spbb[2,4]Spbb[4,5]^2-525/32I Spaa[1,3]^2Spaa[2,3]^2Spaa[3,5]Spaa[4,5]Spbb[1,3]^2Spbb[2,4]Spbb[2,5]Spbb[3,4]Spbb[4,5]+85/8I Spaa[1,3]^2Spaa[2,3]^2Spaa[3,5]Spaa[4,5]Spbb[1,3]Spbb[1,4]Spbb[2,5]^2Spbb[3,4]^2+3785/32I Spaa[1,3]^2Spaa[2,3]^2Spaa[3,5]Spaa[4,5]Spbb[1,3]Spbb[1,5]Spbb[2,3]Spbb[2,4]Spbb[3,4]Spbb[4,5]-195/4I Spaa[1,3]^2Spaa[2,3]^2Spaa[3,5]Spaa[4,5]Spbb[1,3]Spbb[1,5]Spbb[2,4]Spbb[2,5]Spbb[3,4]^2+425/8I Spaa[1,3]^2Spaa[2,3]^2Spaa[3,5]Spaa[4,5]Spbb[1,5]^2Spbb[2,3]Spbb[2,4]Spbb[3,4]^2+1215/32I Spaa[1,3]^2Spaa[2,3]^2Spaa[4,5]^2Spbb[1,3]Spbb[1,4]Spbb[2,4]Spbb[2,5]Spbb[3,4]Spbb[4,5]-605/16I Spaa[1,3]^2Spaa[2,3]^2Spaa[4,5]^2Spbb[1,4]^2Spbb[2,5]^2Spbb[3,4]^2+575/16I Spaa[1,3]^2Spaa[2,3]^2Spaa[4,5]^2Spbb[1,4]Spbb[1,5]Spbb[2,4]Spbb[2,5]Spbb[3,4]^2+5/16I Spaa[1,3]^2Spaa[2,3]Spaa[2,4]^3Spbb[1,2]Spbb[1,4]Spbb[2,4]^3Spbb[3,4]-5/16I Spaa[1,3]^2Spaa[2,3]Spaa[2,4]^3Spbb[1,3]Spbb[1,4]Spbb[2,4]^4+5/8I Spaa[1,3]^2Spaa[2,3]Spaa[2,4]^2Spaa[2,5]Spbb[1,2]Spbb[1,5]Spbb[2,4]^3Spbb[3,4]-5/8I Spaa[1,3]^2Spaa[2,3]Spaa[2,4]^2Spaa[2,5]Spbb[1,3]Spbb[1,5]Spbb[2,4]^4-55/32I Spaa[1,3]^2Spaa[2,3]Spaa[2,4]^2Spaa[3,4]Spbb[1,2]Spbb[1,4]Spbb[2,4]^2Spbb[3,4]^2+5/8I Spaa[1,3]^2Spaa[2,3]Spaa[2,4]^2Spaa[3,4]Spbb[1,3]Spbb[1,4]Spbb[2,4]^3Spbb[3,4]-105/32I Spaa[1,3]^2Spaa[2,3]Spaa[2,4]^2Spaa[4,5]Spbb[1,3]Spbb[1,4]Spbb[2,4]^3Spbb[4,5]+15/16I Spaa[1,3]^2Spaa[2,3]Spaa[2,4]^2Spaa[4,5]Spbb[1,4]^2Spbb[2,4]^2Spbb[2,5]Spbb[3,4]-45/16I Spaa[1,3]^2Spaa[2,3]Spaa[2,4]^2Spaa[4,5]Spbb[1,4]Spbb[1,5]Spbb[2,4]^3Spbb[3,4]-5/16I Spaa[1,3]^2Spaa[2,3]Spaa[2,4]Spaa[2,5]^2Spbb[1,5]^2Spbb[2,3]Spbb[2,4]^3-15/4I Spaa[1,3]^2Spaa[2,3]Spaa[2,4]Spaa[2,5]Spaa[3,4]Spbb[1,2]Spbb[1,5]Spbb[2,4]^2Spbb[3,4]^2-35/32I Spaa[1,3]^2Spaa[2,3]Spaa[2,4]Spaa[2,5]Spaa[3,4]Spbb[1,3]^2Spbb[2,4]^3Spbb[4,5]+85/32I Spaa[1,3]^2Spaa[2,3]Spaa[2,4]Spaa[2,5]Spaa[3,4]Spbb[1,3]Spbb[1,5]Spbb[2,4]^3Spbb[3,4]-135/32I Spaa[1,3]^2Spaa[2,3]Spaa[2,4]Spaa[2,5]Spaa[4,5]Spbb[1,3]Spbb[1,5]Spbb[2,4]^3Spbb[4,5]-15/8I Spaa[1,3]^2Spaa[2,3]Spaa[2,4]Spaa[2,5]Spaa[4,5]Spbb[1,5]^2Spbb[2,4]^3Spbb[3,4]-1265/32I Spaa[1,3]^2Spaa[2,3]Spaa[2,4]Spaa[3,4]^2Spbb[1,2]Spbb[1,4]Spbb[2,4]Spbb[3,4]^3+955/16I Spaa[1,3]^2Spaa[2,3]Spaa[2,4]Spaa[3,4]^2Spbb[1,3]Spbb[1,4]Spbb[2,4]^2Spbb[3,4]^2+1455/32I Spaa[1,3]^2Spaa[2,3]Spaa[2,4]Spaa[3,4]Spaa[4,5]Spbb[1,3]Spbb[1,4]Spbb[2,4]^2Spbb[3,4]Spbb[4,5]-315/8I Spaa[1,3]^2Spaa[2,3]Spaa[2,4]Spaa[3,4]Spaa[4,5]Spbb[1,4]^2Spbb[2,4]Spbb[2,5]Spbb[3,4]^2+1705/16I Spaa[1,3]^2Spaa[2,3]Spaa[2,4]Spaa[3,4]Spaa[4,5]Spbb[1,4]Spbb[1,5]Spbb[2,4]^2Spbb[3,4]^2-25/16I Spaa[1,3]^2Spaa[2,3]Spaa[2,4]Spaa[4,5]^2Spbb[1,4]^2Spbb[2,4]Spbb[2,5]Spbb[3,4]Spbb[4,5]-5/4I Spaa[1,3]^2Spaa[2,3]Spaa[2,5]^2Spaa[3,4]Spbb[1,3]Spbb[1,5]Spbb[2,3]Spbb[2,4]^2Spbb[4,5]+35/16I Spaa[1,3]^2Spaa[2,3]Spaa[2,5]^2Spaa[3,4]Spbb[1,5]^2Spbb[2,3]Spbb[2,4]^2Spbb[3,4]-5/32I Spaa[1,3]^2Spaa[2,3]Spaa[2,5]^2Spaa[3,5]Spbb[1,5]^2Spbb[2,3]^2Spbb[2,4]Spbb[4,5]-15/16I Spaa[1,3]^2Spaa[2,3]Spaa[2,5]^2Spaa[4,5]Spbb[1,5]^2Spbb[2,3]Spbb[2,4]^2Spbb[4,5]-1025/16I Spaa[1,3]^2Spaa[2,3]Spaa[2,5]Spaa[3,4]^2Spbb[1,2]Spbb[1,5]Spbb[2,4]Spbb[3,4]^3+645/32I Spaa[1,3]^2Spaa[2,3]Spaa[2,5]Spaa[3,4]^2Spbb[1,3]^2Spbb[2,4]^2Spbb[3,4]Spbb[4,5]+2695/32I Spaa[1,3]^2Spaa[2,3]Spaa[2,5]Spaa[3,4]^2Spbb[1,3]Spbb[1,5]Spbb[2,4]^2Spbb[3,4]^2+255/8I Spaa[1,3]^2Spaa[2,3]Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[1,3]Spbb[1,5]Spbb[2,3]Spbb[2,4]Spbb[3,4]Spbb[4,5]+745/32I Spaa[1,3]^2Spaa[2,3]Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[1,5]^2Spbb[2,3]Spbb[2,4]Spbb[3,4]^2-35/32I Spaa[1,3]^2Spaa[2,3]Spaa[2,5]Spaa[3,4]Spaa[4,5]Spbb[1,3]^2Spbb[2,4]^2Spbb[4,5]^2+2385/32I Spaa[1,3]^2Spaa[2,3]Spaa[2,5]Spaa[3,4]Spaa[4,5]Spbb[1,3]Spbb[1,5]Spbb[2,4]^2Spbb[3,4]Spbb[4,5]+2145/32I Spaa[1,3]^2Spaa[2,3]Spaa[2,5]Spaa[3,4]Spaa[4,5]Spbb[1,5]^2Spbb[2,4]^2Spbb[3,4]^2+345/32I Spaa[1,3]^2Spaa[2,3]Spaa[2,5]Spaa[3,5]^2Spbb[1,5]^2Spbb[2,3]^2Spbb[3,4]Spbb[4,5]-5/16I Spaa[1,3]^2Spaa[2,3]Spaa[2,5]Spaa[3,5]Spaa[4,5]Spbb[1,3]Spbb[1,5]Spbb[2,3]Spbb[2,4]Spbb[4,5]^2+205/8I Spaa[1,3]^2Spaa[2,3]Spaa[2,5]Spaa[3,5]Spaa[4,5]Spbb[1,5]^2Spbb[2,3]Spbb[2,4]Spbb[3,4]Spbb[4,5]+5/16I Spaa[1,3]^2Spaa[2,3]Spaa[2,5]Spaa[4,5]^2Spbb[1,5]^2Spbb[2,4]^2Spbb[3,4]Spbb[4,5]-145/8I Spaa[1,3]^2Spaa[2,3]Spaa[3,4]^3Spbb[1,2]Spbb[1,4]Spbb[3,4]^4+585/16I Spaa[1,3]^2Spaa[2,3]Spaa[3,4]^3Spbb[1,3]Spbb[1,4]Spbb[2,4]Spbb[3,4]^3-305/8I Spaa[1,3]^2Spaa[2,3]Spaa[3,4]^2Spaa[3,5]Spbb[1,2]Spbb[1,5]Spbb[3,4]^4+665/16I Spaa[1,3]^2Spaa[2,3]Spaa[3,4]^2Spaa[3,5]Spbb[1,3]^2Spbb[2,4]Spbb[3,4]^2Spbb[4,5]-355/16I Spaa[1,3]^2Spaa[2,3]Spaa[3,4]^2Spaa[3,5]Spbb[1,3]Spbb[1,4]Spbb[2,5]Spbb[3,4]^3+2585/32I Spaa[1,3]^2Spaa[2,3]Spaa[3,4]^2Spaa[3,5]Spbb[1,3]Spbb[1,5]Spbb[2,4]Spbb[3,4]^3+3515/32I Spaa[1,3]^2Spaa[2,3]Spaa[3,4]^2Spaa[4,5]Spbb[1,3]Spbb[1,4]Spbb[2,4]Spbb[3,4]^2Spbb[4,5]-2015/32I Spaa[1,3]^2Spaa[2,3]Spaa[3,4]^2Spaa[4,5]Spbb[1,4]^2Spbb[2,5]Spbb[3,4]^3+2255/16I Spaa[1,3]^2Spaa[2,3]Spaa[3,4]^2Spaa[4,5]Spbb[1,4]Spbb[1,5]Spbb[2,4]Spbb[3,4]^3+15/8I Spaa[1,3]^2Spaa[2,3]Spaa[3,4]Spaa[3,5]^2Spbb[1,3]^2Spbb[2,3]Spbb[3,4]Spbb[4,5]^2-25/16I Spaa[1,3]^2Spaa[2,3]Spaa[3,4]Spaa[3,5]^2Spbb[1,3]^2Spbb[2,5]Spbb[3,4]^2Spbb[4,5]+825/32I Spaa[1,3]^2Spaa[2,3]Spaa[3,4]Spaa[3,5]^2Spbb[1,3]Spbb[1,5]Spbb[2,3]Spbb[3,4]^2Spbb[4,5]-5/2I Spaa[1,3]^2Spaa[2,3]Spaa[3,4]Spaa[3,5]^2Spbb[1,3]Spbb[1,5]Spbb[2,5]Spbb[3,4]^3+135/8I Spaa[1,3]^2Spaa[2,3]Spaa[3,4]Spaa[3,5]^2Spbb[1,5]^2Spbb[2,3]Spbb[3,4]^3+295/8I Spaa[1,3]^2Spaa[2,3]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[1,3]^2Spbb[2,4]Spbb[3,4]Spbb[4,5]^2-445/16I Spaa[1,3]^2Spaa[2,3]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[1,3]Spbb[1,4]Spbb[2,5]Spbb[3,4]^2Spbb[4,5]+6215/32I Spaa[1,3]^2Spaa[2,3]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[1,3]Spbb[1,5]Spbb[2,4]Spbb[3,4]^2Spbb[4,5]-2605/32I Spaa[1,3]^2Spaa[2,3]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[1,4]Spbb[1,5]Spbb[2,5]Spbb[3,4]^3+605/4I Spaa[1,3]^2Spaa[2,3]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[1,5]^2Spbb[2,4]Spbb[3,4]^3+715/8I Spaa[1,3]^2Spaa[2,3]Spaa[3,4]Spaa[4,5]^2Spbb[1,4]^2Spbb[2,5]Spbb[3,4]^2Spbb[4,5]+5/8I Spaa[1,3]^2Spaa[2,3]Spaa[3,5]^3Spbb[1,3]^2Spbb[2,5]Spbb[3,4]Spbb[3,5]Spbb[4,5]+5/4I Spaa[1,3]^2Spaa[2,3]Spaa[3,5]^3Spbb[1,3]Spbb[1,5]Spbb[2,3]Spbb[3,4]Spbb[3,5]Spbb[4,5]-45/32I Spaa[1,3]^2Spaa[2,3]Spaa[3,5]^3Spbb[1,3]Spbb[1,5]Spbb[2,5]Spbb[3,4]^2Spbb[3,5]-85/32I Spaa[1,3]^2Spaa[2,3]Spaa[3,5]^3Spbb[1,5]^2Spbb[2,3]Spbb[3,4]^2Spbb[3,5]-35/32I Spaa[1,3]^2Spaa[2,3]Spaa[3,5]^2Spaa[4,5]Spbb[1,3]^2Spbb[2,5]Spbb[3,4]Spbb[4,5]^2+925/32I Spaa[1,3]^2Spaa[2,3]Spaa[3,5]^2Spaa[4,5]Spbb[1,3]Spbb[1,5]Spbb[2,3]Spbb[3,4]Spbb[4,5]^2+255/32I Spaa[1,3]^2Spaa[2,3]Spaa[3,5]^2Spaa[4,5]Spbb[1,3]Spbb[1,5]Spbb[2,5]Spbb[3,4]^2Spbb[4,5]-145/32I Spaa[1,3]^2Spaa[2,3]Spaa[3,5]^2Spaa[4,5]Spbb[1,5]^2Spbb[2,3]Spbb[3,4]^2Spbb[4,5]+5/16I Spaa[1,3]^2Spaa[2,3]Spaa[3,5]^2Spaa[4,5]Spbb[1,5]^2Spbb[2,5]Spbb[3,4]^3-5/32I Spaa[1,3]^2Spaa[2,4]^3Spaa[3,4]Spbb[1,4]^2Spbb[2,4]^3Spbb[3,4]-15/32I Spaa[1,3]^2Spaa[2,4]^3Spaa[4,5]Spbb[1,4]^2Spbb[2,4]^3Spbb[4,5]-5/32I Spaa[1,3]^2Spaa[2,4]^2Spaa[2,5]Spaa[3,4]Spbb[1,3]Spbb[1,4]Spbb[2,4]^3Spbb[4,5]-15/32I Spaa[1,3]^2Spaa[2,4]^2Spaa[2,5]Spaa[3,4]Spbb[1,4]Spbb[1,5]Spbb[2,4]^3Spbb[3,4]-15/16I Spaa[1,3]^2Spaa[2,4]^2Spaa[2,5]Spaa[4,5]Spbb[1,4]Spbb[1,5]Spbb[2,4]^3Spbb[4,5]+35/32I Spaa[1,3]^2Spaa[2,4]^2Spaa[3,4]^2Spbb[1,4]^2Spbb[2,4]^2Spbb[3,4]^2+65/32I Spaa[1,3]^2Spaa[2,4]^2Spaa[3,4]Spaa[4,5]Spbb[1,4]^2Spbb[2,4]^2Spbb[3,4]Spbb[4,5]-5/16I Spaa[1,3]^2Spaa[2,4]Spaa[2,5]^2Spaa[3,4]Spbb[1,3]Spbb[1,5]Spbb[2,4]^3Spbb[4,5]-5/16I Spaa[1,3]^2Spaa[2,4]Spaa[2,5]^2Spaa[3,4]Spbb[1,5]^2Spbb[2,4]^3Spbb[3,4]-15/32I Spaa[1,3]^2Spaa[2,4]Spaa[2,5]^2Spaa[4,5]Spbb[1,5]^2Spbb[2,4]^3Spbb[4,5]+35/32I Spaa[1,3]^2Spaa[2,4]Spaa[2,5]Spaa[3,4]^2Spbb[1,3]Spbb[1,4]Spbb[2,4]^2Spbb[3,4]Spbb[4,5]+105/32I Spaa[1,3]^2Spaa[2,4]Spaa[2,5]Spaa[3,4]^2Spbb[1,4]Spbb[1,5]Spbb[2,4]^2Spbb[3,4]^2-5/16I Spaa[1,3]^2Spaa[2,4]Spaa[2,5]Spaa[3,4]Spaa[4,5]Spbb[1,3]Spbb[1,4]Spbb[2,4]^2Spbb[4,5]^2+135/32I Spaa[1,3]^2Spaa[2,4]Spaa[2,5]Spaa[3,4]Spaa[4,5]Spbb[1,4]Spbb[1,5]Spbb[2,4]^2Spbb[3,4]Spbb[4,5]+155/32I Spaa[1,3]^2Spaa[2,4]Spaa[3,4]^3Spbb[1,4]^2Spbb[2,4]Spbb[3,4]^3+975/32I Spaa[1,3]^2Spaa[2,4]Spaa[3,4]^2Spaa[4,5]Spbb[1,4]^2Spbb[2,4]Spbb[3,4]^2Spbb[4,5]-5/32I Spaa[1,3]^2Spaa[2,5]^3Spaa[3,4]Spbb[1,5]^2Spbb[2,3]Spbb[2,4]^2Spbb[4,5]+35/16I Spaa[1,3]^2Spaa[2,5]^2Spaa[3,4]^2Spbb[1,3]Spbb[1,5]Spbb[2,4]^2Spbb[3,4]Spbb[4,5]+35/16I Spaa[1,3]^2Spaa[2,5]^2Spaa[3,4]^2Spbb[1,5]^2Spbb[2,4]^2Spbb[3,4]^2+5/4I Spaa[1,3]^2Spaa[2,5]^2Spaa[3,4]Spaa[3,5]Spbb[1,5]^2Spbb[2,3]Spbb[2,4]Spbb[3,4]Spbb[4,5]-5/16I Spaa[1,3]^2Spaa[2,5]^2Spaa[3,4]Spaa[4,5]Spbb[1,3]Spbb[1,5]Spbb[2,4]^2Spbb[4,5]^2+75/32I Spaa[1,3]^2Spaa[2,5]^2Spaa[3,4]Spaa[4,5]Spbb[1,5]^2Spbb[2,4]^2Spbb[3,4]Spbb[4,5]+205/32I Spaa[1,3]^2Spaa[2,5]Spaa[3,4]^3Spbb[1,3]Spbb[1,4]Spbb[2,4]Spbb[3,4]^2Spbb[4,5]+465/32I Spaa[1,3]^2Spaa[2,5]Spaa[3,4]^3Spbb[1,4]Spbb[1,5]Spbb[2,4]Spbb[3,4]^3-25/16I Spaa[1,3]^2Spaa[2,5]Spaa[3,4]^2Spaa[3,5]Spbb[1,3]^2Spbb[2,4]Spbb[3,4]Spbb[4,5]^2+65/8I Spaa[1,3]^2Spaa[2,5]Spaa[3,4]^2Spaa[3,5]Spbb[1,3]Spbb[1,5]Spbb[2,4]Spbb[3,4]^2Spbb[4,5]+155/16I Spaa[1,3]^2Spaa[2,5]Spaa[3,4]^2Spaa[3,5]Spbb[1,5]^2Spbb[2,4]Spbb[3,4]^3+145/8I Spaa[1,3]^2Spaa[2,5]Spaa[3,4]^2Spaa[4,5]Spbb[1,3]Spbb[1,4]Spbb[2,4]Spbb[3,4]Spbb[4,5]^2+195/4I Spaa[1,3]^2Spaa[2,5]Spaa[3,4]^2Spaa[4,5]Spbb[1,4]Spbb[1,5]Spbb[2,4]Spbb[3,4]^2Spbb[4,5]-25/16I Spaa[1,3]^2Spaa[2,5]Spaa[3,4]Spaa[3,5]^2Spbb[1,3]Spbb[1,5]Spbb[2,3]Spbb[3,4]Spbb[4,5]^2+65/32I Spaa[1,3]^2Spaa[2,5]Spaa[3,4]Spaa[3,5]^2Spbb[1,5]^2Spbb[2,3]Spbb[3,4]^2Spbb[4,5]+55/2I Spaa[1,3]^2Spaa[2,5]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[1,3]Spbb[1,5]Spbb[2,4]Spbb[3,4]Spbb[4,5]^2+645/32I Spaa[1,3]^2Spaa[2,5]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[1,5]^2Spbb[2,4]Spbb[3,4]^2Spbb[4,5]+75/8I Spaa[1,3]^2Spaa[2,5]Spaa[3,5]^2Spaa[4,5]Spbb[1,5]^2Spbb[2,3]Spbb[3,4]Spbb[4,5]^2+105/16I Spaa[1,3]^2Spaa[3,4]^4Spbb[1,4]^2Spbb[3,4]^4+95/16I Spaa[1,3]^2Spaa[3,4]^3Spaa[3,5]Spbb[1,3]Spbb[1,4]Spbb[3,4]^3Spbb[4,5]+455/32I Spaa[1,3]^2Spaa[3,4]^3Spaa[3,5]Spbb[1,4]Spbb[1,5]Spbb[3,4]^4+485/32I Spaa[1,3]^2Spaa[3,4]^3Spaa[4,5]Spbb[1,4]^2Spbb[3,4]^3Spbb[4,5]-5/4I Spaa[1,3]^2Spaa[3,4]^2Spaa[3,5]^2Spbb[1,3]^2Spbb[3,4]^2Spbb[4,5]^2+335/32I Spaa[1,3]^2Spaa[3,4]^2Spaa[3,5]^2Spbb[1,3]Spbb[1,5]Spbb[3,4]^3Spbb[4,5]+145/16I Spaa[1,3]^2Spaa[3,4]^2Spaa[3,5]^2Spbb[1,5]^2Spbb[3,4]^4+505/32I Spaa[1,3]^2Spaa[3,4]^2Spaa[3,5]Spaa[4,5]Spbb[1,3]Spbb[1,4]Spbb[3,4]^2Spbb[4,5]^2+1075/32I Spaa[1,3]^2Spaa[3,4]^2Spaa[3,5]Spaa[4,5]Spbb[1,4]Spbb[1,5]Spbb[3,4]^3Spbb[4,5]-35/16I Spaa[1,3]^2Spaa[3,4]Spaa[3,5]^3Spbb[1,3]^2Spbb[3,4]Spbb[3,5]Spbb[4,5]^2+15/32I Spaa[1,3]^2Spaa[3,4]Spaa[3,5]^3Spbb[1,3]Spbb[1,5]Spbb[3,4]^2Spbb[3,5]Spbb[4,5]+35/16I Spaa[1,3]^2Spaa[3,4]Spaa[3,5]^3Spbb[1,5]^2Spbb[3,4]^3Spbb[3,5]+35/32I Spaa[1,3]^2Spaa[3,4]Spaa[3,5]^2Spaa[4,5]Spbb[1,3]^2Spbb[3,4]Spbb[4,5]^3+645/32I Spaa[1,3]^2Spaa[3,4]Spaa[3,5]^2Spaa[4,5]Spbb[1,3]Spbb[1,5]Spbb[3,4]^2Spbb[4,5]^2+215/16I Spaa[1,3]^2Spaa[3,4]Spaa[3,5]^2Spaa[4,5]Spbb[1,5]^2Spbb[3,4]^3Spbb[4,5]-45/32I Spaa[1,3]^2Spaa[3,5]^4Spbb[1,3]Spbb[1,5]Spbb[3,4]Spbb[3,5]^2Spbb[4,5]+25/32I Spaa[1,3]^2Spaa[3,5]^4Spbb[1,5]^2Spbb[3,4]^2Spbb[3,5]^2+35/32I Spaa[1,3]^2Spaa[3,5]^3Spaa[4,5]Spbb[1,3]Spbb[1,5]Spbb[3,4]Spbb[3,5]Spbb[4,5]^2-95/32I Spaa[1,3]^2Spaa[3,5]^3Spaa[4,5]Spbb[1,5]^2Spbb[3,4]^2Spbb[3,5]Spbb[4,5]+125/16I Spaa[1,3]Spaa[1,4]^3Spaa[1,5]Spaa[3,4]Spbb[1,4]^5Spbb[4,5]+125/16I Spaa[1,3]Spaa[1,4]^3Spaa[2,5]Spaa[3,4]Spbb[1,4]^4Spbb[2,4]Spbb[4,5]+125/16I Spaa[1,3]Spaa[1,4]^2Spaa[1,5]^2Spaa[3,4]Spbb[1,4]^4Spbb[1,5]Spbb[4,5]+125/16I Spaa[1,3]Spaa[1,4]^2Spaa[1,5]Spaa[3,4]Spaa[4,5]Spbb[1,4]^4Spbb[4,5]^2-25/4I Spaa[1,3]Spaa[1,4]^2Spaa[2,5]Spaa[3,4]^2Spbb[1,4]^3Spbb[2,4]Spbb[3,4]Spbb[4,5]+125/16I Spaa[1,3]Spaa[1,4]Spaa[1,5]^2Spaa[2,4]Spaa[3,4]Spbb[1,4]^4Spbb[2,5]Spbb[4,5]+125/16I Spaa[1,3]Spaa[1,4]Spaa[1,5]^2Spaa[3,4]^2Spbb[1,3]Spbb[1,4]^3Spbb[4,5]^2+75/16I Spaa[1,3]Spaa[1,4]Spaa[1,5]Spaa[2,5]Spaa[3,4]^2Spbb[1,4]^2Spbb[1,5]Spbb[2,4]Spbb[3,4]Spbb[4,5]-125/32I Spaa[1,3]Spaa[1,4]Spaa[1,5]Spaa[3,4]^3Spbb[1,4]^3Spbb[3,4]^2Spbb[4,5]-125/16I Spaa[1,3]Spaa[1,4]Spaa[1,5]Spaa[3,4]^2Spaa[4,5]Spbb[1,4]^3Spbb[3,4]Spbb[4,5]^2-25/16I Spaa[1,3]Spaa[1,4]Spaa[2,5]Spaa[3,4]^3Spbb[1,4]^2Spbb[2,4]Spbb[3,4]^2Spbb[4,5]+25/16I Spaa[1,3]Spaa[1,4]Spaa[2,5]Spaa[3,4]^2Spaa[4,5]Spbb[1,4]^2Spbb[2,4]Spbb[3,4]Spbb[4,5]^2-125/16I Spaa[1,3]Spaa[1,5]^2Spaa[2,4]Spaa[3,4]^2Spbb[1,4]^3Spbb[2,5]Spbb[3,4]Spbb[4,5]+75/16I Spaa[1,3]Spaa[1,5]^2Spaa[2,5]Spaa[3,4]^2Spbb[1,4]Spbb[1,5]^2Spbb[2,4]Spbb[3,4]Spbb[4,5]+25/16I Spaa[1,3]Spaa[1,5]^2Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[1,5]^3Spbb[2,4]Spbb[3,4]Spbb[4,5]-25/4I Spaa[1,3]Spaa[1,5]^2Spaa[3,4]^3Spbb[1,3]Spbb[1,4]^2Spbb[3,4]Spbb[4,5]^2+125/32I Spaa[1,3]Spaa[1,5]^2Spaa[3,4]^2Spaa[3,5]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spbb[3,4]Spbb[4,5]^2+25/4I Spaa[1,3]Spaa[1,5]^2Spaa[3,4]^2Spaa[3,5]Spbb[1,4]Spbb[1,5]^2Spbb[3,4]^2Spbb[4,5]+25/8I Spaa[1,3]Spaa[1,5]^2Spaa[3,4]Spaa[3,5]^2Spbb[1,3]Spbb[1,5]^2Spbb[3,4]Spbb[4,5]^2+25/8I Spaa[1,3]Spaa[1,5]^2Spaa[3,4]Spaa[3,5]^2Spbb[1,5]^3Spbb[3,4]^2Spbb[4,5]+25/32I Spaa[1,3]Spaa[1,5]^2Spaa[3,5]^3Spbb[1,5]^3Spbb[3,4]Spbb[3,5]Spbb[4,5]-25/16I Spaa[1,3]Spaa[1,5]Spaa[2,5]Spaa[3,4]^3Spbb[1,3]Spbb[1,4]Spbb[2,4]Spbb[3,4]Spbb[4,5]^2-75/16I Spaa[1,3]Spaa[1,5]Spaa[2,5]Spaa[3,4]^3Spbb[1,4]Spbb[1,5]Spbb[2,4]Spbb[3,4]^2Spbb[4,5]-25/8I Spaa[1,3]Spaa[1,5]Spaa[2,5]Spaa[3,4]^2Spaa[3,5]Spbb[1,3]Spbb[1,5]Spbb[2,4]Spbb[3,4]Spbb[4,5]^2-25/8I Spaa[1,3]Spaa[1,5]Spaa[2,5]Spaa[3,4]^2Spaa[3,5]Spbb[1,5]^2Spbb[2,4]Spbb[3,4]^2Spbb[4,5]+25/8I Spaa[1,3]Spaa[1,5]Spaa[2,5]Spaa[3,4]^2Spaa[4,5]Spbb[1,4]Spbb[1,5]Spbb[2,4]Spbb[3,4]Spbb[4,5]^2-25/16I Spaa[1,3]Spaa[1,5]Spaa[2,5]Spaa[3,4]Spaa[3,5]^2Spbb[1,5]^2Spbb[2,3]Spbb[3,4]Spbb[4,5]^2+25/16I Spaa[1,3]Spaa[1,5]Spaa[2,5]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[1,5]^2Spbb[2,4]Spbb[3,4]Spbb[4,5]^2-35/16I Spaa[1,3]Spaa[1,5]Spaa[3,4]^4Spbb[1,4]^2Spbb[3,4]^3Spbb[4,5]-95/32I Spaa[1,3]Spaa[1,5]Spaa[3,4]^3Spaa[3,5]Spbb[1,3]Spbb[1,4]Spbb[3,4]^2Spbb[4,5]^2-135/32I Spaa[1,3]Spaa[1,5]Spaa[3,4]^3Spaa[3,5]Spbb[1,4]Spbb[1,5]Spbb[3,4]^3Spbb[4,5]+25/8I Spaa[1,3]Spaa[1,5]Spaa[3,4]^3Spaa[4,5]Spbb[1,4]^2Spbb[3,4]^2Spbb[4,5]^2-75/32I Spaa[1,3]Spaa[1,5]Spaa[3,4]^2Spaa[3,5]^2Spbb[1,3]^2Spbb[3,4]Spbb[4,5]^3-15/2I Spaa[1,3]Spaa[1,5]Spaa[3,4]^2Spaa[3,5]^2Spbb[1,3]Spbb[1,5]Spbb[3,4]^2Spbb[4,5]^2-85/32I Spaa[1,3]Spaa[1,5]Spaa[3,4]^2Spaa[3,5]^2Spbb[1,5]^2Spbb[3,4]^3Spbb[4,5]+25/32I Spaa[1,3]Spaa[1,5]Spaa[3,4]^2Spaa[3,5]Spaa[4,5]Spbb[1,3]Spbb[1,4]Spbb[3,4]Spbb[4,5]^3+75/32I Spaa[1,3]Spaa[1,5]Spaa[3,4]^2Spaa[3,5]Spaa[4,5]Spbb[1,4]Spbb[1,5]Spbb[3,4]^2Spbb[4,5]^2-25/8I Spaa[1,3]Spaa[1,5]Spaa[3,4]Spaa[3,5]^3Spbb[1,3]Spbb[1,5]Spbb[3,4]Spbb[3,5]Spbb[4,5]^2-45/32I Spaa[1,3]Spaa[1,5]Spaa[3,4]Spaa[3,5]^3Spbb[1,5]^2Spbb[3,4]^2Spbb[3,5]Spbb[4,5]+25/16I Spaa[1,3]Spaa[1,5]Spaa[3,4]Spaa[3,5]^2Spaa[4,5]Spbb[1,3]Spbb[1,5]Spbb[3,4]Spbb[4,5]^3+25/16I Spaa[1,3]Spaa[1,5]Spaa[3,4]Spaa[3,5]^2Spaa[4,5]Spbb[1,5]^2Spbb[3,4]^2Spbb[4,5]^2-25/32I Spaa[1,3]Spaa[1,5]Spaa[3,5]^4Spbb[1,5]^2Spbb[3,4]Spbb[3,5]^2Spbb[4,5]+25/32I Spaa[1,3]Spaa[1,5]Spaa[3,5]^3Spaa[4,5]Spbb[1,5]^2Spbb[3,4]Spbb[3,5]Spbb[4,5]^2-165/32I Spaa[1,3]Spaa[2,3]^5Spbb[1,2]Spbb[2,3]^3Spbb[2,4]Spbb[3,4]-15/32I Spaa[1,3]Spaa[2,3]^5Spbb[1,3]Spbb[2,3]^3Spbb[2,4]^2-15/32I Spaa[1,3]Spaa[2,3]^4Spaa[2,4]Spbb[1,2]Spbb[2,3]^2Spbb[2,4]^2Spbb[3,4]-15/32I Spaa[1,3]Spaa[2,3]^4Spaa[2,4]Spbb[1,3]Spbb[2,3]^2Spbb[2,4]^3-5/16I Spaa[1,3]Spaa[2,3]^4Spaa[2,5]Spbb[1,5]Spbb[2,3]^3Spbb[2,4]^2-465/32I Spaa[1,3]Spaa[2,3]^4Spaa[3,4]Spbb[1,2]Spbb[2,3]^2Spbb[2,4]Spbb[3,4]^2+115/8I Spaa[1,3]Spaa[2,3]^4Spaa[3,4]Spbb[1,3]Spbb[2,3]^2Spbb[2,4]^2Spbb[3,4]+55/32I Spaa[1,3]Spaa[2,3]^4Spaa[3,5]Spbb[1,2]Spbb[2,3]^2Spbb[2,5]Spbb[3,4]^2-5/32I Spaa[1,3]Spaa[2,3]^4Spaa[3,5]Spbb[1,3]Spbb[2,3]^3Spbb[2,4]Spbb[4,5]-35/8I Spaa[1,3]Spaa[2,3]^4Spaa[3,5]Spbb[1,3]Spbb[2,3]^2Spbb[2,4]Spbb[2,5]Spbb[3,4]+85/8I Spaa[1,3]Spaa[2,3]^4Spaa[3,5]Spbb[1,5]Spbb[2,3]^3Spbb[2,4]Spbb[3,4]-165/16I Spaa[1,3]Spaa[2,3]^4Spaa[4,5]Spbb[1,2]Spbb[2,3]Spbb[2,4]Spbb[2,5]Spbb[3,4]^2+15/32I Spaa[1,3]Spaa[2,3]^4Spaa[4,5]Spbb[1,3]Spbb[2,3]^2Spbb[2,4]^2Spbb[4,5]+85/8I Spaa[1,3]Spaa[2,3]^4Spaa[4,5]Spbb[1,3]Spbb[2,3]Spbb[2,4]^2Spbb[2,5]Spbb[3,4]-315/32I Spaa[1,3]Spaa[2,3]^4Spaa[4,5]Spbb[1,5]Spbb[2,3]^2Spbb[2,4]^2Spbb[3,4]+5/32I Spaa[1,3]Spaa[2,3]^3Spaa[2,4]^2Spbb[1,2]Spbb[2,3]Spbb[2,4]^3Spbb[3,4]-5/32I Spaa[1,3]Spaa[2,3]^3Spaa[2,4]^2Spbb[1,3]Spbb[2,3]Spbb[2,4]^4-5/32I Spaa[1,3]Spaa[2,3]^3Spaa[2,4]Spaa[2,5]Spbb[1,5]Spbb[2,3]^2Spbb[2,4]^3+5/32I Spaa[1,3]Spaa[2,3]^3Spaa[2,4]Spaa[3,4]Spbb[1,2]Spbb[2,3]Spbb[2,4]^2Spbb[3,4]^2-5/32I Spaa[1,3]Spaa[2,3]^3Spaa[2,4]Spaa[3,4]Spbb[1,3]Spbb[2,3]Spbb[2,4]^3Spbb[3,4]-25/16I Spaa[1,3]Spaa[2,3]^3Spaa[2,4]Spaa[4,5]Spbb[1,2]Spbb[2,4]^2Spbb[2,5]Spbb[3,4]^2+15/32I Spaa[1,3]Spaa[2,3]^3Spaa[2,4]Spaa[4,5]Spbb[1,3]Spbb[2,3]Spbb[2,4]^3Spbb[4,5]+25/16I Spaa[1,3]Spaa[2,3]^3Spaa[2,4]Spaa[4,5]Spbb[1,3]Spbb[2,4]^3Spbb[2,5]Spbb[3,4]-25/16I Spaa[1,3]Spaa[2,3]^3Spaa[2,4]Spaa[4,5]Spbb[1,5]Spbb[2,3]Spbb[2,4]^3Spbb[3,4]-5/16I Spaa[1,3]Spaa[2,3]^3Spaa[2,5]Spaa[3,4]Spbb[1,3]Spbb[2,3]^2Spbb[2,4]^2Spbb[4,5]+5/32I Spaa[1,3]Spaa[2,3]^3Spaa[2,5]Spaa[3,4]Spbb[1,5]Spbb[2,3]^2Spbb[2,4]^2Spbb[3,4]-5/32I Spaa[1,3]Spaa[2,3]^3Spaa[2,5]Spaa[3,5]Spbb[1,5]Spbb[2,3]^3Spbb[2,4]Spbb[4,5]+5/16I Spaa[1,3]Spaa[2,3]^3Spaa[2,5]Spaa[4,5]Spbb[1,5]Spbb[2,3]^2Spbb[2,4]^2Spbb[4,5]-375/32I Spaa[1,3]Spaa[2,3]^3Spaa[3,4]^2Spbb[1,2]Spbb[2,3]Spbb[2,4]Spbb[3,4]^3+365/32I Spaa[1,3]Spaa[2,3]^3Spaa[3,4]^2Spbb[1,3]Spbb[2,3]Spbb[2,4]^2Spbb[3,4]^2+185/32I Spaa[1,3]Spaa[2,3]^3Spaa[3,4]Spaa[3,5]Spbb[1,2]Spbb[2,3]Spbb[2,5]Spbb[3,4]^3+225/32I Spaa[1,3]Spaa[2,3]^3Spaa[3,4]Spaa[3,5]Spbb[1,3]Spbb[2,3]^2Spbb[2,4]Spbb[3,4]Spbb[4,5]-155/32I Spaa[1,3]Spaa[2,3]^3Spaa[3,4]Spaa[3,5]Spbb[1,3]Spbb[2,3]Spbb[2,4]Spbb[2,5]Spbb[3,4]^2+195/32I Spaa[1,3]Spaa[2,3]^3Spaa[3,4]Spaa[3,5]Spbb[1,5]Spbb[2,3]^2Spbb[2,4]Spbb[3,4]^2-1145/32I Spaa[1,3]Spaa[2,3]^3Spaa[3,4]Spaa[4,5]Spbb[1,2]Spbb[2,4]Spbb[2,5]Spbb[3,4]^3-1205/32I Spaa[1,3]Spaa[2,3]^3Spaa[3,4]Spaa[4,5]Spbb[1,3]Spbb[2,3]Spbb[2,4]^2Spbb[3,4]Spbb[4,5]+575/16I Spaa[1,3]Spaa[2,3]^3Spaa[3,4]Spaa[4,5]Spbb[1,3]Spbb[2,4]^2Spbb[2,5]Spbb[3,4]^2-1165/32I Spaa[1,3]Spaa[2,3]^3Spaa[3,4]Spaa[4,5]Spbb[1,5]Spbb[2,3]Spbb[2,4]^2Spbb[3,4]^2+15/32I Spaa[1,3]Spaa[2,3]^3Spaa[3,5]^2Spbb[1,3]Spbb[2,3]^2Spbb[2,5]Spbb[3,4]Spbb[4,5]+5/4I Spaa[1,3]Spaa[2,3]^3Spaa[3,5]^2Spbb[1,3]Spbb[2,3]Spbb[2,5]^2Spbb[3,4]^2+125/32I Spaa[1,3]Spaa[2,3]^3Spaa[3,5]^2Spbb[1,5]Spbb[2,3]^3Spbb[3,4]Spbb[4,5]+15/32I Spaa[1,3]Spaa[2,3]^3Spaa[3,5]^2Spbb[1,5]Spbb[2,3]^2Spbb[2,5]Spbb[3,4]^2+115/32I Spaa[1,3]Spaa[2,3]^3Spaa[3,5]Spaa[4,5]Spbb[1,2]Spbb[2,5]^2Spbb[3,4]^3+5/32I Spaa[1,3]Spaa[2,3]^3Spaa[3,5]Spaa[4,5]Spbb[1,3]Spbb[2,3]^2Spbb[2,4]Spbb[4,5]^2+245/16I Spaa[1,3]Spaa[2,3]^3Spaa[3,5]Spaa[4,5]Spbb[1,3]Spbb[2,3]Spbb[2,4]Spbb[2,5]Spbb[3,4]Spbb[4,5]-55/16I Spaa[1,3]Spaa[2,3]^3Spaa[3,5]Spaa[4,5]Spbb[1,3]Spbb[2,4]Spbb[2,5]^2Spbb[3,4]^2-895/32I Spaa[1,3]Spaa[2,3]^3Spaa[3,5]Spaa[4,5]Spbb[1,5]Spbb[2,3]^2Spbb[2,4]Spbb[3,4]Spbb[4,5]+25/8I Spaa[1,3]Spaa[2,3]^3Spaa[3,5]Spaa[4,5]Spbb[1,5]Spbb[2,3]Spbb[2,4]Spbb[2,5]Spbb[3,4]^2+15/16I Spaa[1,3]Spaa[2,3]^3Spaa[4,5]^2Spbb[1,3]Spbb[2,4]^2Spbb[2,5]Spbb[3,4]Spbb[4,5]-45/16I Spaa[1,3]Spaa[2,3]^3Spaa[4,5]^2Spbb[1,5]Spbb[2,3]Spbb[2,4]^2Spbb[3,4]Spbb[4,5]+5/32I Spaa[1,3]Spaa[2,3]^2Spaa[2,4]^2Spaa[3,4]Spbb[1,2]Spbb[2,4]^3Spbb[3,4]^2-5/32I Spaa[1,3]Spaa[2,3]^2Spaa[2,4]^2Spaa[3,4]Spbb[1,3]Spbb[2,4]^4Spbb[3,4]+5/32I Spaa[1,3]Spaa[2,3]^2Spaa[2,4]^2Spaa[4,5]Spbb[1,3]Spbb[2,4]^4Spbb[4,5]-5/32I Spaa[1,3]Spaa[2,3]^2Spaa[2,4]^2Spaa[4,5]Spbb[1,4]Spbb[2,4]^3Spbb[2,5]Spbb[3,4]+5/32I Spaa[1,3]Spaa[2,3]^2Spaa[2,4]^2Spaa[4,5]Spbb[1,5]Spbb[2,4]^4Spbb[3,4]-5/32I Spaa[1,3]Spaa[2,3]^2Spaa[2,4]Spaa[2,5]Spaa[3,4]Spbb[1,3]Spbb[2,3]Spbb[2,4]^3Spbb[4,5]-5/32I Spaa[1,3]Spaa[2,3]^2Spaa[2,4]Spaa[2,5]Spaa[3,4]Spbb[1,5]Spbb[2,3]Spbb[2,4]^3Spbb[3,4]+5/32I Spaa[1,3]Spaa[2,3]^2Spaa[2,4]Spaa[2,5]Spaa[4,5]Spbb[1,5]Spbb[2,3]Spbb[2,4]^3Spbb[4,5]+65/32I Spaa[1,3]Spaa[2,3]^2Spaa[2,4]Spaa[3,4]^2Spbb[1,2]Spbb[2,4]^2Spbb[3,4]^3-65/32I Spaa[1,3]Spaa[2,3]^2Spaa[2,4]Spaa[3,4]^2Spbb[1,3]Spbb[2,4]^3Spbb[3,4]^2-55/8I Spaa[1,3]Spaa[2,3]^2Spaa[2,4]Spaa[3,4]Spaa[4,5]Spbb[1,3]Spbb[2,4]^3Spbb[3,4]Spbb[4,5]+55/8I Spaa[1,3]Spaa[2,3]^2Spaa[2,4]Spaa[3,4]Spaa[4,5]Spbb[1,4]Spbb[2,4]^2Spbb[2,5]Spbb[3,4]^2-55/8I Spaa[1,3]Spaa[2,3]^2Spaa[2,4]Spaa[3,4]Spaa[4,5]Spbb[1,5]Spbb[2,4]^3Spbb[3,4]^2-5/32I Spaa[1,3]Spaa[2,3]^2Spaa[2,5]^2Spaa[3,4]Spbb[1,5]Spbb[2,3]^2Spbb[2,4]^2Spbb[4,5]-65/32I Spaa[1,3]Spaa[2,3]^2Spaa[2,5]Spaa[3,4]^2Spbb[1,3]Spbb[2,3]Spbb[2,4]^2Spbb[3,4]Spbb[4,5]-65/32I Spaa[1,3]Spaa[2,3]^2Spaa[2,5]Spaa[3,4]^2Spbb[1,5]Spbb[2,3]Spbb[2,4]^2Spbb[3,4]^2-15/8I Spaa[1,3]Spaa[2,3]^2Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[1,5]Spbb[2,3]^2Spbb[2,4]Spbb[3,4]Spbb[4,5]+5/16I Spaa[1,3]Spaa[2,3]^2Spaa[2,5]Spaa[3,4]Spaa[4,5]Spbb[1,3]Spbb[2,3]Spbb[2,4]^2Spbb[4,5]^2-115/16I Spaa[1,3]Spaa[2,3]^2Spaa[2,5]Spaa[3,4]Spaa[4,5]Spbb[1,5]Spbb[2,3]Spbb[2,4]^2Spbb[3,4]Spbb[4,5]+5/32I Spaa[1,3]Spaa[2,3]^2Spaa[2,5]Spaa[3,5]Spaa[4,5]Spbb[1,5]Spbb[2,3]^2Spbb[2,4]Spbb[4,5]^2+75/16I Spaa[1,3]Spaa[2,3]^2Spaa[3,4]^3Spbb[1,2]Spbb[2,4]Spbb[3,4]^4-75/16I Spaa[1,3]Spaa[2,3]^2Spaa[3,4]^3Spbb[1,3]Spbb[2,4]^2Spbb[3,4]^3+75/32I Spaa[1,3]Spaa[2,3]^2Spaa[3,4]^2Spaa[3,5]Spbb[1,2]Spbb[2,5]Spbb[3,4]^4-65/32I Spaa[1,3]Spaa[2,3]^2Spaa[3,4]^2Spaa[3,5]Spbb[1,3]Spbb[2,3]Spbb[2,4]Spbb[3,4]^2Spbb[4,5]-35/16I Spaa[1,3]Spaa[2,3]^2Spaa[3,4]^2Spaa[3,5]Spbb[1,3]Spbb[2,4]Spbb[2,5]Spbb[3,4]^3-5/16I Spaa[1,3]Spaa[2,3]^2Spaa[3,4]^2Spaa[3,5]Spbb[1,5]Spbb[2,3]Spbb[2,4]Spbb[3,4]^3-365/8I Spaa[1,3]Spaa[2,3]^2Spaa[3,4]^2Spaa[4,5]Spbb[1,3]Spbb[2,4]^2Spbb[3,4]^2Spbb[4,5]+45I Spaa[1,3]Spaa[2,3]^2Spaa[3,4]^2Spaa[4,5]Spbb[1,4]Spbb[2,4]Spbb[2,5]Spbb[3,4]^3-1445/32I Spaa[1,3]Spaa[2,3]^2Spaa[3,4]^2Spaa[4,5]Spbb[1,5]Spbb[2,4]^2Spbb[3,4]^3-45/16I Spaa[1,3]Spaa[2,3]^2Spaa[3,4]Spaa[3,5]^2Spbb[1,3]Spbb[2,3]^2Spbb[3,4]Spbb[4,5]^2-45/32I Spaa[1,3]Spaa[2,3]^2Spaa[3,4]Spaa[3,5]^2Spbb[1,3]Spbb[2,3]Spbb[2,5]Spbb[3,4]^2Spbb[4,5]+5/16I Spaa[1,3]Spaa[2,3]^2Spaa[3,4]Spaa[3,5]^2Spbb[1,3]Spbb[2,5]^2Spbb[3,4]^3-65/32I Spaa[1,3]Spaa[2,3]^2Spaa[3,4]Spaa[3,5]^2Spbb[1,5]Spbb[2,3]^2Spbb[3,4]^2Spbb[4,5]-5/2I Spaa[1,3]Spaa[2,3]^2Spaa[3,4]Spaa[3,5]^2Spbb[1,5]Spbb[2,3]Spbb[2,5]Spbb[3,4]^3-1175/32I Spaa[1,3]Spaa[2,3]^2Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[1,3]Spbb[2,3]Spbb[2,4]Spbb[3,4]Spbb[4,5]^2+555/32I Spaa[1,3]Spaa[2,3]^2Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[1,3]Spbb[2,4]Spbb[2,5]Spbb[3,4]^2Spbb[4,5]-65/4I Spaa[1,3]Spaa[2,3]^2Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[1,4]Spbb[2,5]^2Spbb[3,4]^3-1005/32I Spaa[1,3]Spaa[2,3]^2Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[1,5]Spbb[2,3]Spbb[2,4]Spbb[3,4]^2Spbb[4,5]+255/16I Spaa[1,3]Spaa[2,3]^2Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[1,5]Spbb[2,4]Spbb[2,5]Spbb[3,4]^3-25/32I Spaa[1,3]Spaa[2,3]^2Spaa[3,4]Spaa[4,5]^2Spbb[1,4]Spbb[2,4]Spbb[2,5]Spbb[3,4]^2Spbb[4,5]+5/4I Spaa[1,3]Spaa[2,3]^2Spaa[3,5]^3Spbb[1,3]Spbb[2,3]Spbb[2,5]Spbb[3,4]Spbb[3,5]Spbb[4,5]+5/32I Spaa[1,3]Spaa[2,3]^2Spaa[3,5]^3Spbb[1,3]Spbb[2,5]^2Spbb[3,4]^2Spbb[3,5]-55/32I Spaa[1,3]Spaa[2,3]^2Spaa[3,5]^3Spbb[1,5]Spbb[2,3]^2Spbb[3,4]Spbb[3,5]Spbb[4,5]-45/32I Spaa[1,3]Spaa[2,3]^2Spaa[3,5]^3Spbb[1,5]Spbb[2,3]Spbb[2,5]Spbb[3,4]^2Spbb[3,5]+235/32I Spaa[1,3]Spaa[2,3]^2Spaa[3,5]^2Spaa[4,5]Spbb[1,3]Spbb[2,3]Spbb[2,5]Spbb[3,4]Spbb[4,5]^2+55/32I Spaa[1,3]Spaa[2,3]^2Spaa[3,5]^2Spaa[4,5]Spbb[1,3]Spbb[2,5]^2Spbb[3,4]^2Spbb[4,5]-725/32I Spaa[1,3]Spaa[2,3]^2Spaa[3,5]^2Spaa[4,5]Spbb[1,5]Spbb[2,3]^2Spbb[3,4]Spbb[4,5]^2-375/32I Spaa[1,3]Spaa[2,3]^2Spaa[3,5]^2Spaa[4,5]Spbb[1,5]Spbb[2,3]Spbb[2,5]Spbb[3,4]^2Spbb[4,5]-5/32I Spaa[1,3]Spaa[2,3]^2Spaa[3,5]^2Spaa[4,5]Spbb[1,5]Spbb[2,5]^2Spbb[3,4]^3-15/16I Spaa[1,3]Spaa[2,3]^2Spaa[3,5]Spaa[4,5]^2Spbb[1,4]Spbb[2,5]^2Spbb[3,4]^2Spbb[4,5]+5/32I Spaa[1,3]Spaa[2,3]Spaa[2,4]^2Spaa[3,4]Spaa[4,5]Spbb[1,4]Spbb[2,4]^3Spbb[3,4]Spbb[4,5]+5/32I Spaa[1,3]Spaa[2,3]Spaa[2,4]Spaa[2,5]Spaa[3,4]Spaa[4,5]Spbb[1,3]Spbb[2,4]^3Spbb[4,5]^2+5/32I Spaa[1,3]Spaa[2,3]Spaa[2,4]Spaa[2,5]Spaa[3,4]Spaa[4,5]Spbb[1,5]Spbb[2,4]^3Spbb[3,4]Spbb[4,5]-25/8I Spaa[1,3]Spaa[2,3]Spaa[2,4]Spaa[3,4]^3Spbb[1,4]Spbb[2,4]^2Spbb[3,4]^3-285/32I Spaa[1,3]Spaa[2,3]Spaa[2,4]Spaa[3,4]^2Spaa[4,5]Spbb[1,4]Spbb[2,4]^2Spbb[3,4]^2Spbb[4,5]+5/32I Spaa[1,3]Spaa[2,3]Spaa[2,5]^2Spaa[3,4]Spaa[4,5]Spbb[1,5]Spbb[2,3]Spbb[2,4]^2Spbb[4,5]^2-25/8I Spaa[1,3]Spaa[2,3]Spaa[2,5]Spaa[3,4]^3Spbb[1,3]Spbb[2,4]^2Spbb[3,4]^2Spbb[4,5]-25/8I Spaa[1,3]Spaa[2,3]Spaa[2,5]Spaa[3,4]^3Spbb[1,5]Spbb[2,4]^2Spbb[3,4]^3-25/8I Spaa[1,3]Spaa[2,3]Spaa[2,5]Spaa[3,4]^2Spaa[3,5]Spbb[1,3]Spbb[2,3]Spbb[2,4]Spbb[3,4]Spbb[4,5]^2-25/8I Spaa[1,3]Spaa[2,3]Spaa[2,5]Spaa[3,4]^2Spaa[3,5]Spbb[1,5]Spbb[2,3]Spbb[2,4]Spbb[3,4]^2Spbb[4,5]-285/32I Spaa[1,3]Spaa[2,3]Spaa[2,5]Spaa[3,4]^2Spaa[4,5]Spbb[1,3]Spbb[2,4]^2Spbb[3,4]Spbb[4,5]^2-285/32I Spaa[1,3]Spaa[2,3]Spaa[2,5]Spaa[3,4]^2Spaa[4,5]Spbb[1,5]Spbb[2,4]^2Spbb[3,4]^2Spbb[4,5]-25/8I Spaa[1,3]Spaa[2,3]Spaa[2,5]Spaa[3,4]Spaa[3,5]^2Spbb[1,5]Spbb[2,3]^2Spbb[3,4]Spbb[4,5]^2-145/16I Spaa[1,3]Spaa[2,3]Spaa[2,5]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[1,5]Spbb[2,3]Spbb[2,4]Spbb[3,4]Spbb[4,5]^2-25/8I Spaa[1,3]Spaa[2,3]Spaa[3,4]^4Spbb[1,4]Spbb[2,4]Spbb[3,4]^4-205/32I Spaa[1,3]Spaa[2,3]Spaa[3,4]^3Spaa[3,5]Spbb[1,3]Spbb[2,4]Spbb[3,4]^3Spbb[4,5]+95/32I Spaa[1,3]Spaa[2,3]Spaa[3,4]^3Spaa[3,5]Spbb[1,4]Spbb[2,5]Spbb[3,4]^4-25/4I Spaa[1,3]Spaa[2,3]Spaa[3,4]^3Spaa[3,5]Spbb[1,5]Spbb[2,4]Spbb[3,4]^4-425/32I Spaa[1,3]Spaa[2,3]Spaa[3,4]^3Spaa[4,5]Spbb[1,4]Spbb[2,4]Spbb[3,4]^3Spbb[4,5]-145/32I Spaa[1,3]Spaa[2,3]Spaa[3,4]^2Spaa[3,5]^2Spbb[1,3]Spbb[2,3]Spbb[3,4]^2Spbb[4,5]^2-15/32I Spaa[1,3]Spaa[2,3]Spaa[3,4]^2Spaa[3,5]^2Spbb[1,3]Spbb[2,5]Spbb[3,4]^3Spbb[4,5]-45/32I Spaa[1,3]Spaa[2,3]Spaa[3,4]^2Spaa[3,5]^2Spbb[1,5]Spbb[2,3]Spbb[3,4]^3Spbb[4,5]-15/32I Spaa[1,3]Spaa[2,3]Spaa[3,4]^2Spaa[3,5]^2Spbb[1,5]Spbb[2,5]Spbb[3,4]^4-925/32I Spaa[1,3]Spaa[2,3]Spaa[3,4]^2Spaa[3,5]Spaa[4,5]Spbb[1,3]Spbb[2,4]Spbb[3,4]^2Spbb[4,5]^2+545/32I Spaa[1,3]Spaa[2,3]Spaa[3,4]^2Spaa[3,5]Spaa[4,5]Spbb[1,4]Spbb[2,5]Spbb[3,4]^3Spbb[4,5]-215/8I Spaa[1,3]Spaa[2,3]Spaa[3,4]^2Spaa[3,5]Spaa[4,5]Spbb[1,5]Spbb[2,4]Spbb[3,4]^3Spbb[4,5]-45/16I Spaa[1,3]Spaa[2,3]Spaa[3,4]Spaa[3,5]^3Spbb[1,3]Spbb[2,3]Spbb[3,4]Spbb[3,5]Spbb[4,5]^2-5/4I Spaa[1,3]Spaa[2,3]Spaa[3,4]Spaa[3,5]^3Spbb[1,5]Spbb[2,3]Spbb[3,4]^2Spbb[3,5]Spbb[4,5]-15/32I Spaa[1,3]Spaa[2,3]Spaa[3,4]Spaa[3,5]^3Spbb[1,5]Spbb[2,5]Spbb[3,4]^3Spbb[3,5]-485/32I Spaa[1,3]Spaa[2,3]Spaa[3,4]Spaa[3,5]^2Spaa[4,5]Spbb[1,3]Spbb[2,3]Spbb[3,4]Spbb[4,5]^3-35/16I Spaa[1,3]Spaa[2,3]Spaa[3,4]Spaa[3,5]^2Spaa[4,5]Spbb[1,3]Spbb[2,5]Spbb[3,4]^2Spbb[4,5]^2-305/32I Spaa[1,3]Spaa[2,3]Spaa[3,4]Spaa[3,5]^2Spaa[4,5]Spbb[1,5]Spbb[2,3]Spbb[3,4]^2Spbb[4,5]^2-95/32I Spaa[1,3]Spaa[2,3]Spaa[3,4]Spaa[3,5]^2Spaa[4,5]Spbb[1,5]Spbb[2,5]Spbb[3,4]^3Spbb[4,5]+5/32I Spaa[1,3]Spaa[2,3]Spaa[3,5]^4Spbb[1,3]Spbb[2,5]Spbb[3,4]Spbb[3,5]^2Spbb[4,5]-45/32I Spaa[1,3]Spaa[2,3]Spaa[3,5]^4Spbb[1,5]Spbb[2,3]Spbb[3,4]Spbb[3,5]^2Spbb[4,5]-5/32I Spaa[1,3]Spaa[2,3]Spaa[3,5]^4Spbb[1,5]Spbb[2,5]Spbb[3,4]^2Spbb[3,5]^2+35/32I Spaa[1,3]Spaa[2,3]Spaa[3,5]^3Spaa[4,5]Spbb[1,3]Spbb[2,5]Spbb[3,4]Spbb[3,5]Spbb[4,5]^2-135/16I Spaa[1,3]Spaa[2,3]Spaa[3,5]^3Spaa[4,5]Spbb[1,5]Spbb[2,3]Spbb[3,4]Spbb[3,5]Spbb[4,5]^2-55/32I Spaa[1,3]Spaa[2,3]Spaa[3,5]^3Spaa[4,5]Spbb[1,5]Spbb[2,5]Spbb[3,4]^2Spbb[3,5]Spbb[4,5]-25/16I Spaa[1,3]Spaa[2,5]Spaa[3,4]^4Spbb[1,4]Spbb[2,4]Spbb[3,4]^3Spbb[4,5]-25/16I Spaa[1,3]Spaa[2,5]Spaa[3,4]^3Spaa[3,5]Spbb[1,3]Spbb[2,4]Spbb[3,4]^2Spbb[4,5]^2-25/16I Spaa[1,3]Spaa[2,5]Spaa[3,4]^3Spaa[3,5]Spbb[1,5]Spbb[2,4]Spbb[3,4]^3Spbb[4,5]-75/16I Spaa[1,3]Spaa[2,5]Spaa[3,4]^3Spaa[4,5]Spbb[1,4]Spbb[2,4]Spbb[3,4]^2Spbb[4,5]^2-25/16I Spaa[1,3]Spaa[2,5]Spaa[3,4]^2Spaa[3,5]^2Spbb[1,3]Spbb[2,3]Spbb[3,4]Spbb[4,5]^3-25/8I Spaa[1,3]Spaa[2,5]Spaa[3,4]^2Spaa[3,5]^2Spbb[1,5]Spbb[2,3]Spbb[3,4]^2Spbb[4,5]^2-75/16I Spaa[1,3]Spaa[2,5]Spaa[3,4]^2Spaa[3,5]Spaa[4,5]Spbb[1,3]Spbb[2,4]Spbb[3,4]Spbb[4,5]^3-75/16I Spaa[1,3]Spaa[2,5]Spaa[3,4]^2Spaa[3,5]Spaa[4,5]Spbb[1,5]Spbb[2,4]Spbb[3,4]^2Spbb[4,5]^2-25/16I Spaa[1,3]Spaa[2,5]Spaa[3,4]Spaa[3,5]^3Spbb[1,5]Spbb[2,3]Spbb[3,4]Spbb[3,5]Spbb[4,5]^2-75/16I Spaa[1,3]Spaa[2,5]Spaa[3,4]Spaa[3,5]^2Spaa[4,5]Spbb[1,5]Spbb[2,3]Spbb[3,4]Spbb[4,5]^3-45/32I Spaa[1,3]Spaa[3,4]^4Spaa[3,5]Spbb[1,4]Spbb[3,4]^4Spbb[4,5]-25/16I Spaa[1,3]Spaa[3,4]^3Spaa[3,5]^2Spbb[1,3]Spbb[3,4]^3Spbb[4,5]^2-5/4I Spaa[1,3]Spaa[3,4]^3Spaa[3,5]^2Spbb[1,5]Spbb[3,4]^4Spbb[4,5]-155/32I Spaa[1,3]Spaa[3,4]^3Spaa[3,5]Spaa[4,5]Spbb[1,4]Spbb[3,4]^3Spbb[4,5]^2-15/32I Spaa[1,3]Spaa[3,4]^2Spaa[3,5]^3Spbb[1,3]Spbb[3,4]^2Spbb[3,5]Spbb[4,5]^2-85/16I Spaa[1,3]Spaa[3,4]^2Spaa[3,5]^2Spaa[4,5]Spbb[1,3]Spbb[3,4]^2Spbb[4,5]^3-95/32I Spaa[1,3]Spaa[3,4]^2Spaa[3,5]^2Spaa[4,5]Spbb[1,5]Spbb[3,4]^3Spbb[4,5]^2-5/16I Spaa[1,3]Spaa[3,4]Spaa[3,5]^4Spbb[1,3]Spbb[3,4]Spbb[3,5]^2Spbb[4,5]^2-5/16I Spaa[1,3]Spaa[3,4]Spaa[3,5]^4Spbb[1,5]Spbb[3,4]^2Spbb[3,5]^2Spbb[4,5]-65/32I Spaa[1,3]Spaa[3,4]Spaa[3,5]^3Spaa[4,5]Spbb[1,3]Spbb[3,4]Spbb[3,5]Spbb[4,5]^3-25/32I Spaa[1,3]Spaa[3,4]Spaa[3,5]^3Spaa[4,5]Spbb[1,5]Spbb[3,4]^2Spbb[3,5]Spbb[4,5]^2-5/32I Spaa[1,3]Spaa[3,5]^5Spbb[1,5]Spbb[3,4]Spbb[3,5]^3Spbb[4,5]-35/32I Spaa[1,3]Spaa[3,5]^4Spaa[4,5]Spbb[1,5]Spbb[3,4]Spbb[3,5]^2Spbb[4,5]^2-25/32I Spaa[1,5]^2Spaa[3,4]^4Spbb[1,4]^2Spbb[3,4]^2Spbb[4,5]^2-25/32I Spaa[1,5]^2Spaa[3,4]^3Spaa[3,5]Spbb[1,3]Spbb[1,4]Spbb[3,4]Spbb[4,5]^3-75/32I Spaa[1,5]^2Spaa[3,4]^3Spaa[3,5]Spbb[1,4]Spbb[1,5]Spbb[3,4]^2Spbb[4,5]^2-25/16I Spaa[1,5]^2Spaa[3,4]^2Spaa[3,5]^2Spbb[1,3]Spbb[1,5]Spbb[3,4]Spbb[4,5]^3-75/32I Spaa[1,5]^2Spaa[3,4]^2Spaa[3,5]^2Spbb[1,5]^2Spbb[3,4]^2Spbb[4,5]^2-25/32I Spaa[1,5]^2Spaa[3,4]Spaa[3,5]^3Spbb[1,5]^2Spbb[3,4]Spbb[3,5]Spbb[4,5]^2-5/32I Spaa[1,5]Spaa[3,4]^4Spaa[3,5]Spbb[1,4]Spbb[3,4]^3Spbb[4,5]^2-5/16I Spaa[1,5]Spaa[3,4]^3Spaa[3,5]^2Spbb[1,3]Spbb[3,4]^2Spbb[4,5]^3-15/32I Spaa[1,5]Spaa[3,4]^3Spaa[3,5]^2Spbb[1,5]Spbb[3,4]^3Spbb[4,5]^2-25/32I Spaa[1,5]Spaa[3,4]^3Spaa[3,5]Spaa[4,5]Spbb[1,4]Spbb[3,4]^2Spbb[4,5]^3-5/32I Spaa[1,5]Spaa[3,4]^2Spaa[3,5]^3Spbb[1,3]Spbb[3,4]Spbb[3,5]Spbb[4,5]^3-15/32I Spaa[1,5]Spaa[3,4]^2Spaa[3,5]^3Spbb[1,5]Spbb[3,4]^2Spbb[3,5]Spbb[4,5]^2-25/32I Spaa[1,5]Spaa[3,4]^2Spaa[3,5]^2Spaa[4,5]Spbb[1,3]Spbb[3,4]Spbb[4,5]^4-25/16I Spaa[1,5]Spaa[3,4]^2Spaa[3,5]^2Spaa[4,5]Spbb[1,5]Spbb[3,4]^2Spbb[4,5]^3-5/32I Spaa[1,5]Spaa[3,4]Spaa[3,5]^4Spbb[1,5]Spbb[3,4]Spbb[3,5]^2Spbb[4,5]^2-25/32I Spaa[1,5]Spaa[3,4]Spaa[3,5]^3Spaa[4,5]Spbb[1,5]Spbb[3,4]Spbb[3,5]Spbb[4,5]^3-5/32I Spaa[2,3]^5Spaa[3,4]Spbb[2,3]^3Spbb[2,4]^2Spbb[3,4]+5/8I Spaa[2,3]^5Spaa[3,5]Spbb[2,3]^3Spbb[2,4]Spbb[2,5]Spbb[3,4]+5/32I Spaa[2,3]^5Spaa[4,5]Spbb[2,3]^2Spbb[2,4]^2Spbb[2,5]Spbb[3,4]-5/32I Spaa[2,3]^4Spaa[3,4]^2Spbb[2,3]^2Spbb[2,4]^2Spbb[3,4]^2-5/8I Spaa[2,3]^4Spaa[3,4]Spaa[3,5]Spbb[2,3]^3Spbb[2,4]Spbb[3,4]Spbb[4,5]+15/32I Spaa[2,3]^4Spaa[3,4]Spaa[3,5]Spbb[2,3]^2Spbb[2,4]Spbb[2,5]Spbb[3,4]^2+5/32I Spaa[2,3]^4Spaa[3,4]Spaa[4,5]Spbb[2,3]^2Spbb[2,4]^2Spbb[3,4]Spbb[4,5]+5/32I Spaa[2,3]^4Spaa[3,4]Spaa[4,5]Spbb[2,3]Spbb[2,4]^2Spbb[2,5]Spbb[3,4]^2+15/16I Spaa[2,3]^4Spaa[3,5]^2Spbb[2,3]^3Spbb[2,5]Spbb[3,4]Spbb[4,5]+5/8I Spaa[2,3]^4Spaa[3,5]^2Spbb[2,3]^2Spbb[2,5]^2Spbb[3,4]^2-5/8I Spaa[2,3]^4Spaa[3,5]Spaa[4,5]Spbb[2,3]^2Spbb[2,4]Spbb[2,5]Spbb[3,4]Spbb[4,5]+5/32I Spaa[2,3]^4Spaa[3,5]Spaa[4,5]Spbb[2,3]Spbb[2,4]Spbb[2,5]^2Spbb[3,4]^2-5/32I Spaa[2,3]^4Spaa[4,5]^2Spbb[2,3]Spbb[2,4]^2Spbb[2,5]Spbb[3,4]Spbb[4,5]-5/8I Spaa[2,3]^3Spaa[3,4]^2Spaa[3,5]Spbb[2,3]^2Spbb[2,4]Spbb[3,4]^2Spbb[4,5]+5/32I Spaa[2,3]^3Spaa[3,4]^2Spaa[3,5]Spbb[2,3]Spbb[2,4]Spbb[2,5]Spbb[3,4]^3+5/32I Spaa[2,3]^3Spaa[3,4]^2Spaa[4,5]Spbb[2,3]Spbb[2,4]^2Spbb[3,4]^2Spbb[4,5]-15/16I Spaa[2,3]^3Spaa[3,4]Spaa[3,5]^2Spbb[2,3]^3Spbb[3,4]Spbb[4,5]^2+5/32I Spaa[2,3]^3Spaa[3,4]Spaa[3,5]^2Spbb[2,3]^2Spbb[2,5]Spbb[3,4]^2Spbb[4,5]+5/16I Spaa[2,3]^3Spaa[3,4]Spaa[3,5]^2Spbb[2,3]Spbb[2,5]^2Spbb[3,4]^3+5/8I Spaa[2,3]^3Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[2,3]^2Spbb[2,4]Spbb[3,4]Spbb[4,5]^2-15/32I Spaa[2,3]^3Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[2,3]Spbb[2,4]Spbb[2,5]Spbb[3,4]^2Spbb[4,5]-5/32I Spaa[2,3]^3Spaa[3,4]Spaa[4,5]^2Spbb[2,4]^2Spbb[2,5]Spbb[3,4]^2Spbb[4,5]+5/8I Spaa[2,3]^3Spaa[3,5]^3Spbb[2,3]^2Spbb[2,5]Spbb[3,4]Spbb[3,5]Spbb[4,5]+5/32I Spaa[2,3]^3Spaa[3,5]^3Spbb[2,3]Spbb[2,5]^2Spbb[3,4]^2Spbb[3,5]-15/16I Spaa[2,3]^3Spaa[3,5]^2Spaa[4,5]Spbb[2,3]^2Spbb[2,5]Spbb[3,4]Spbb[4,5]^2-5/8I Spaa[2,3]^3Spaa[3,5]^2Spaa[4,5]Spbb[2,3]Spbb[2,5]^2Spbb[3,4]^2Spbb[4,5]-5/32I Spaa[2,3]^3Spaa[3,5]Spaa[4,5]^2Spbb[2,4]Spbb[2,5]^2Spbb[3,4]^2Spbb[4,5]-5/32I Spaa[2,3]^2Spaa[3,4]^3Spaa[3,5]Spbb[2,3]Spbb[2,4]Spbb[3,4]^3Spbb[4,5]-25/32I Spaa[2,3]^2Spaa[3,4]^2Spaa[3,5]^2Spbb[2,3]^2Spbb[3,4]^2Spbb[4,5]^2-5/32I Spaa[2,3]^2Spaa[3,4]^2Spaa[3,5]^2Spbb[2,3]Spbb[2,5]Spbb[3,4]^3Spbb[4,5]+5/8I Spaa[2,3]^2Spaa[3,4]^2Spaa[3,5]Spaa[4,5]Spbb[2,3]Spbb[2,4]Spbb[3,4]^2Spbb[4,5]^2-5/32I Spaa[2,3]^2Spaa[3,4]^2Spaa[3,5]Spaa[4,5]Spbb[2,4]Spbb[2,5]Spbb[3,4]^3Spbb[4,5]-5/8I Spaa[2,3]^2Spaa[3,4]Spaa[3,5]^3Spbb[2,3]^2Spbb[3,4]Spbb[3,5]Spbb[4,5]^2+5/32I Spaa[2,3]^2Spaa[3,4]Spaa[3,5]^3Spbb[2,3]Spbb[2,5]Spbb[3,4]^2Spbb[3,5]Spbb[4,5]+15/16I Spaa[2,3]^2Spaa[3,4]Spaa[3,5]^2Spaa[4,5]Spbb[2,3]^2Spbb[3,4]Spbb[4,5]^3-5/32I Spaa[2,3]^2Spaa[3,4]Spaa[3,5]^2Spaa[4,5]Spbb[2,3]Spbb[2,5]Spbb[3,4]^2Spbb[4,5]^2-5/16I Spaa[2,3]^2Spaa[3,4]Spaa[3,5]^2Spaa[4,5]Spbb[2,5]^2Spbb[3,4]^3Spbb[4,5]+5/32I Spaa[2,3]^2Spaa[3,5]^4Spbb[2,3]Spbb[2,5]Spbb[3,4]Spbb[3,5]^2Spbb[4,5]-5/8I Spaa[2,3]^2Spaa[3,5]^3Spaa[4,5]Spbb[2,3]Spbb[2,5]Spbb[3,4]Spbb[3,5]Spbb[4,5]^2-5/32I Spaa[2,3]^2Spaa[3,5]^3Spaa[4,5]Spbb[2,5]^2Spbb[3,4]^2Spbb[3,5]Spbb[4,5]-5/32I Spaa[2,3]Spaa[3,4]^3Spaa[3,5]^2Spbb[2,3]Spbb[3,4]^3Spbb[4,5]^2+5/32I Spaa[2,3]Spaa[3,4]^3Spaa[3,5]Spaa[4,5]Spbb[2,4]Spbb[3,4]^3Spbb[4,5]^2-5/16I Spaa[2,3]Spaa[3,4]^2Spaa[3,5]^3Spbb[2,3]Spbb[3,4]^2Spbb[3,5]Spbb[4,5]^2+25/32I Spaa[2,3]Spaa[3,4]^2Spaa[3,5]^2Spaa[4,5]Spbb[2,3]Spbb[3,4]^2Spbb[4,5]^3+5/32I Spaa[2,3]Spaa[3,4]^2Spaa[3,5]^2Spaa[4,5]Spbb[2,5]Spbb[3,4]^3Spbb[4,5]^2-5/32I Spaa[2,3]Spaa[3,4]Spaa[3,5]^4Spbb[2,3]Spbb[3,4]Spbb[3,5]^2Spbb[4,5]^2+5/8I Spaa[2,3]Spaa[3,4]Spaa[3,5]^3Spaa[4,5]Spbb[2,3]Spbb[3,4]Spbb[3,5]Spbb[4,5]^3-5/32I Spaa[2,3]Spaa[3,4]Spaa[3,5]^3Spaa[4,5]Spbb[2,5]Spbb[3,4]^2Spbb[3,5]Spbb[4,5]^2-5/32I Spaa[2,3]Spaa[3,5]^4Spaa[4,5]Spbb[2,5]Spbb[3,4]Spbb[3,5]^2Spbb[4,5]^2+5/32I Spaa[3,4]^3Spaa[3,5]^2Spaa[4,5]Spbb[3,4]^3Spbb[4,5]^3+5/16I Spaa[3,4]^2Spaa[3,5]^3Spaa[4,5]Spbb[3,4]^2Spbb[3,5]Spbb[4,5]^3+5/32I Spaa[3,4]Spaa[3,5]^4Spaa[4,5]Spbb[3,4]Spbb[3,5]^2Spbb[4,5]^3))/(Spaa[1,2]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^3)+
(+5/32I Spbb[1,4]^2Spbb[1,5]Spaa[3,4]^2Spab[3,Sp[1]+Sp[6],5]Spab[5,Sp[1]+Sp[6],4]^2(2*s[2,3]*s[6,1]-(s[2,3]+s[6,1]-s[4,5])*s[2,3,4]))/(Spbb[1,6]Spaa[2,3]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^3)+
(Spaa[3,6](2*s[2,3]*s[6,1]-(s[2,3]+s[6,1]-s[4,5])*s[2,3,4])(+25/32I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^3Spaa[3,4]+5/16I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spbb[1,6]Spaa[3,6]+45/32I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]^2+15/32I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]^3Spbb[2,6]Spaa[3,4]Spaa[3,6]+15/32I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]^2Spbb[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,6]+5/32I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]^2Spbb[1,6]Spbb[2,6]Spaa[3,6]^2+5/16I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spbb[1,6]^2Spbb[2,4]Spaa[3,6]^2+5/8I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[3,4]+5/16I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spbb[1,6]Spaa[3,6]+15/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[3,4]^2Spbb[3,4]+45/32I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]^2+15/16I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]+5/16I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[1,6]^2Spbb[3,4]Spaa[3,6]^2+5/32I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[1,6]Spbb[2,6]Spaa[3,6]^2-5/16I Spaa[1,2]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2+75/32I Spaa[1,2]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spaa[3,6]-45/32I Spaa[1,2]Spbb[1,4]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]-5/16I Spaa[1,2]Spbb[1,4]^3Spaa[2,4]Spbb[2,6]^2Spaa[3,6]^2+15/32I Spaa[1,2]Spbb[1,4]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,6]^2-5/32I Spaa[1,2]Spbb[1,4]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,6]^2+5/32I Spaa[1,2]Spbb[1,6]^3Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^2-5/8I Spaa[1,2]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]^3Spbb[3,4]+75/32I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^2Spaa[3,6]Spbb[4,6]+15/16I Spaa[1,2]Spbb[1,4]^3Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]-25/32I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[4,6]+5/8I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,6]^2Spbb[4,6]+5/32I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,6]Spaa[3,6]^3Spbb[4,6]-5/32I Spaa[1,2]Spbb[1,4]Spbb[1,6]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^3+5/16I Spaa[1,2]Spbb[1,6]^3Spbb[2,4]Spbb[3,4]Spaa[3,6]^3-5/32I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^3Spaa[3,4]+15/32I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[3,4]^2Spbb[3,4]-15/32I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[3,4]Spaa[3,6]Spbb[4,6]-5/16I Spaa[1,3]Spbb[1,4]^3Spaa[3,4]^3Spbb[3,4]^2+15/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[4,6]-15/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[3,4]Spaa[3,6]^2Spbb[4,6]^2+5/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spaa[3,6]^3Spbb[4,6]^2-5/16I Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]Spaa[3,6]Spbb[4,6]+15/16I Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]Spbb[2,6]Spaa[3,6]^2Spbb[4,6]-15/32I Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,6]^2Spbb[4,6]-5/32I Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^2Spbb[4,6]-5/8I Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[4,6]+15/16I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spaa[3,6]^2Spbb[4,6]^2+15/32I Spbb[1,4]^2Spaa[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]-5/32I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,6]Spaa[3,6]^3Spbb[4,6]^2+5/32I Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]-5/16I Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]-5/16I Spbb[1,4]^2Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]Spbb[4,6]+15/32I Spbb[1,3]Spbb[1,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[4,6]^2-5/32I Spbb[1,3]^2Spaa[3,4]Spaa[3,6]^3Spbb[4,6]^3))/(Spaa[2,3]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^3)+
(+585/32I Spaa[1,2]^3Spbb[1,2]^4Spaa[1,3]Spbb[1,4]Spbb[1,6]Spbb[3,4]Spaa[3,6]^2-585/32I Spaa[1,2]^3Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[3,6]^2-845/64I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,6]^2+835/8I Spaa[1,2]^3Spbb[1,2]^4Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,6]-845/32I Spaa[1,2]^3Spbb[1,2]^4Spbb[1,6]Spaa[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,6]^2-2385/32I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[3,6]^2-4185/32I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,6]^2-835/16I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^2+3225/32I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-5375/16I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]^2+55/8I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,4]Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3+205/8I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,6]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]^3-55/8I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,6]^3-2415/16I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,3]Spbb[1,6]^2Spbb[2,4]^2Spaa[3,6]^3-5/32I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[3,6]+95/32I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[3,4]Spaa[3,6]+5/32I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,6]-2485/32I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[3,4]Spaa[3,6]+155/2I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,6]+1245/16I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[2,6]Spbb[3,4]Spaa[3,6]-1245/16I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]-2315/32I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]+615/8I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spaa[3,6]+2165/32I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[3,4]Spaa[3,6]^2-1335/16I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[3,6]^2-365/64I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]+3595/32I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[3,6]+495/8I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[3,6]+1405/32I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]+1095/16I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,6]+475/32I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[3,4]Spaa[3,6]^2+155/32I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,6]^2-835/8I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]-415/64I Spaa[1,2]^2Spbb[1,2]^5Spaa[1,3]Spaa[2,3]^2Spbb[3,4]^2Spaa[3,6]+845/8I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]-13695/64I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[3,6]-3595/32I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[3,4]Spaa[3,6]+10275/32I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,6]+495/4I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]+1315/16I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,6]+965/64I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]-2205/16I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]+21615/64I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]+255/8I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spbb[1,6]Spaa[2,3]Spbb[3,4]^2Spaa[3,6]^2+25/32I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2-805/8I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,6]^2+5835/16I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[3,6]^2+14235/64I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[3,6]+665/2I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,6]+485/2I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]+13205/32I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]+585/32I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2-2665/32I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[3,4]Spaa[3,6]^2-585/32I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,6]^2+4395/16I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,6]^2+835/8I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[3,6]-15915/32I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]+33285/32I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[3,6]-355/8I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]^2+9905/32I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^2+1395/32I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,4]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]+2435/16I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+15065/64I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^2Spbb[2,4]^2Spaa[3,4]^2Spaa[3,6]-1475/32I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2+685/32I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-1635/16I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-585/32I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^2Spbb[2,4]Spbb[2,6]Spaa[3,4]Spaa[3,6]^2+1015/2I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]^2-1865/64I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,6]^2Spbb[3,4]^2Spaa[3,6]^3+145/8I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3-3325/32I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,6]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]^3-175/8I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,6]^3+495/32I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,6]^2Spbb[2,4]^2Spaa[3,6]^3-675/32I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[2,4]Spaa[3,4]Spaa[3,6]-55/16I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[2,6]Spaa[3,6]^2+25/8I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[3,6]^2-1795/32I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]+625/32I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,6]^2-2195/32I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,6]^2+45/16I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[3,6]+85/16I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,6]Spbb[1,6]^3Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^2+885/8I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]-1995/32I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]^2Spaa[3,4]^2Spaa[3,6]+455/32I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+225/16I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+85/16I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spaa[3,6]^2-1375/32I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]^2Spaa[3,4]Spaa[3,6]^2+25/8I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^3+25/8I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,6]Spbb[1,6]^3Spbb[2,4]Spbb[3,4]Spaa[3,6]^3-15/8I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spbb[2,6]Spaa[3,6]^3-355/32I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]^2Spaa[3,6]^3-845/64I Spaa[1,2]^2Spbb[1,2]^4Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,6]+6955/64I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[3,6]-4185/32I Spaa[1,2]^2Spbb[1,2]^4Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]+5145/32I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,6]+835/8I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]+835/8I Spaa[1,2]^2Spbb[1,2]^4Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,6]Spbb[3,6]-675/16I Spaa[1,2]^2Spbb[1,2]^4Spaa[2,3]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]-915/16I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]+3245/8I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^3Spaa[3,4]Spaa[3,6]-1925/32I Spaa[1,2]^2Spbb[1,2]^4Spaa[2,3]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]-55/16I Spaa[1,2]^2Spbb[1,2]^4Spaa[2,3]^2Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^2+12695/32I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,6]^2Spbb[3,6]+2145/32I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spaa[2,3]^2Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2-290I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,6]^2+7525/64I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,6]+835/8I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,6]+6605/32I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]+115/4I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spaa[3,6]-625/32I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2+7415/32I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^2+3965/32I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,6]Spaa[3,6]^2-1825/32I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,6]^2-12375/32I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]+4085/8I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spaa[3,6]+55/16I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^2Spbb[3,6]+1845/64I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]+595/4I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]-60I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]^3Spaa[3,4]^2Spaa[3,6]+25/8I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,4]Spaa[2,3]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2+3125/16I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,6]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2-25I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-6065/8I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+2045/16I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]^2+9945/16I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]^3Spaa[3,4]Spaa[3,6]^2+115/32I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,6]Spaa[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]+45/8I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,6]Spaa[2,3]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^3-1045/32I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[3,6]^3Spbb[3,6]-385/32I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3+115/4I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spbb[2,6]Spaa[3,6]^3-1965/32I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spaa[3,6]+2405/32I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,6]^2-965/4I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,6]^2+2675/32I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spaa[3,6]-3085/32I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,6]^2-145/16I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]-455/4I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,4]^2Spaa[3,6]+1725/32I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-1075/4I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+6425/32I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]^2+1245/8I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spaa[3,6]^2+55/8I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3-435/8I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3+295/8I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^3-55/8I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]^2Spaa[3,6]^3+6075/32I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spbb[2,6]Spaa[3,6]^3-2055/8I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,6]^3+835/8I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spaa[3,6]+11655/32I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]-2245/8I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spaa[3,6]+635/32I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+895/4I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spaa[3,6]^2-175/32I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^3Spbb[3,6]+5/32I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]-75/8I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]Spaa[3,6]-1675/32I Spaa[1,2]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[2,4]^3Spaa[3,4]^3Spaa[3,6]-15/32I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]^2Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2-4115/32I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2+1755/32I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2+9865/16I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2+4005/32I Spaa[1,2]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,4]^2Spaa[3,6]^2-10655/16I Spaa[1,2]^2Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]^3Spaa[3,4]^2Spaa[3,6]^2-5/16I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spbb[1,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3-2185/32I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,6]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3+245/32I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]^2Spbb[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^3-1155/16I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3+1135/4I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,6]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^3-55/8I Spaa[1,2]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[2,4]Spbb[2,6]^2Spaa[3,4]Spaa[3,6]^3+6275/32I Spaa[1,2]^2Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]^3-7315/32I Spaa[1,2]^2Spbb[1,3]^2Spbb[1,6]^2Spbb[2,4]^3Spaa[3,4]Spaa[3,6]^3-5/4I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,6]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]-95/32I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,6]^2Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^4-125/32I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^4+405/32I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,6]^2Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^4+15/4I Spaa[1,2]^2Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]Spbb[2,6]^2Spaa[3,6]^4-275/32I Spaa[1,2]^2Spbb[1,3]^2Spbb[1,6]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,6]^4-2245/16I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^4Spbb[1,3]^2Spbb[1,4]^2Spaa[2,6]-4485/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]^2Spaa[3,6]-5805/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,6]+1085/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]+5/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]-4715/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^3Spaa[1,6]Spaa[3,4]-5/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[3,6]-5I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,6]Spbb[3,4]+5/16I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]-15/2I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[3,4]Spaa[3,6]+5/4I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,6]+1085/16I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]^3Spbb[1,4]^2Spaa[2,4]Spaa[2,6]Spbb[3,4]-1415/16I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]-4825/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[3,4]Spaa[3,6]+4595/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,6]-3195/32I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]^3Spbb[1,4]Spbb[1,6]Spaa[2,6]^2Spbb[3,4]+1435/16I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2+475/8I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]-865/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]+745/8I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,6]Spbb[3,4]Spaa[3,6]-2845/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]-2435/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]+705/4I Spaa[1,2]Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spaa[3,6]+6365/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[3,4]Spaa[3,6]^2-12455/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[3,6]^2-125/16I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spaa[1,4]^2Spbb[1,4]^4Spaa[2,6]-335/16I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spaa[2,4]-345/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spaa[3,4]-55/4I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spaa[2,6]Spaa[3,4]-2845/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,4]-1425/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]-2845/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[3,4]-1875/64I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]-8795/64I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]-745/4I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,6]-2335/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spaa[3,4]Spbb[3,4]-5295/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[3,4]-1905/4I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[3,4]Spaa[3,6]+5/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,6]+755I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[3,6]-3115/64I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]^2+7365/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,4]Spbb[3,4]-13305/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,4]+2205/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,6]Spbb[3,4]Spaa[3,6]+1655/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[3,6]-1875/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[3,4]^2Spbb[3,4]-3595/64I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spaa[3,4]^2-85/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]+5/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^3Spaa[1,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]+9925/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,6]+945/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[3,4]Spaa[3,6]^2+2345/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,6]^2-345/8I Spaa[1,2]Spbb[1,2]^5Spaa[1,3]^2Spaa[2,3]^2Spaa[2,6]Spbb[3,4]^2+715/16I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]^2Spbb[1,3]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spbb[3,4]-4285/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]-235/64I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]^2Spbb[1,3]Spaa[2,3]^2Spbb[3,4]^2Spaa[3,6]+525/16I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]-20825/64I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]^2Spbb[2,4]^2Spaa[3,6]+5915/32I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[3,4]-9305/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]-1045/8I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[3,4]^2Spaa[3,6]+1015/8I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[3,4]Spaa[3,6]-1975/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,6]-3165/32I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[3,4]-245/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^2+4635/64I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2+1085/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]-14085/64I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]+1285/16I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]^2Spbb[1,6]Spaa[2,3]Spaa[2,6]Spbb[3,4]^2Spaa[3,6]+7195/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]-16705/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,6]+1885/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]-4175/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]+4165/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]+4675/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[3,4]^2Spaa[3,6]^2-75/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2+4235/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,6]^2-250I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[3,6]^2-6205/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]-4175/16I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]+43005/64I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[3,6]-6455/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2-4255/16I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]-7445/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]+405I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]-5335/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,6]-4555/256I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]^2Spaa[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]+42095/128I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]+116125/256I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]+2105/16I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[3,4]^2Spaa[3,6]^2-75/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2+8315/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[3,4]Spaa[3,6]^2+395/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,6]^2-15135/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,6]^2-835/16I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]^3+3885/8I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]-6385/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]+225/16I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,6]^2Spbb[2,4]Spaa[2,6]^2Spbb[3,4]Spaa[3,6]-4585/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[3,6]-22405/256I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2-12035/128I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]-27125/256I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2-5375/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]-1835/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]+15145/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[3,6]+1335/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,6]^2Spaa[2,6]Spbb[3,4]^2Spaa[3,6]^2+1915/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]^2+795/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^2-55/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]+18075/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]-13275/64I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]^2Spbb[2,4]^2Spaa[3,4]^2Spaa[3,6]-160I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2-5/8I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-815/16I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+395/32I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]^2Spbb[2,4]Spbb[2,6]Spaa[3,4]Spaa[3,6]^2+6315/8I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spbb[1,6]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]^2-595/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,6]^2Spbb[3,4]^2Spaa[3,6]^3+425/16I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3-1785/16I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]^3-185/8I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,6]^3+905/8I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[1,6]^2Spbb[2,4]^2Spaa[3,6]^3+125/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^5Spaa[1,6]Spaa[3,4]+125/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^4Spbb[2,4]Spaa[2,6]Spaa[3,4]-125/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[3,4]+125/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spaa[3,4]^2Spbb[3,4]-125/8I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spbb[2,4]Spaa[3,4]^2-125/16I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2-505/64I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^3Spaa[1,6]^3Spbb[1,6]^2Spaa[3,4]+25/4I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[1,6]^3Spbb[1,6]^3Spaa[3,6]+1585/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[3,4]+365/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,6]+3965/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spaa[3,6]+1915/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]-20I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[2,6]Spaa[3,6]-1145/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[3,4]^2Spbb[3,4]+1365/8I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spbb[2,4]Spaa[3,4]^2-515/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]+365/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]+755/8I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[2,4]Spaa[3,4]Spaa[3,6]-335/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spbb[3,4]Spaa[3,6]^2-75/8I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[2,6]Spaa[3,6]^2+555/16I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[3,6]^2+8065/64I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]-1615/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spbb[2,6]Spaa[3,6]+725/2I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,6]+65I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]+1275/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,6]+885/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]+1385/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2+675/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]-2945/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]-3905/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spaa[3,6]+26235/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]-4945/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2+115/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spbb[3,4]Spaa[3,6]^2+6155/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,6]^2+8475/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,6]^2-295/4I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]-275/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]^2Spaa[2,6]^2Spaa[3,6]-3175/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]+5695/16I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2-3605/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]-45/8I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[3,6]+615/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]^2+555/16I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^2-25/4I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[3,4]^3Spbb[3,4]^2+885/8I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]-14225/64I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^3Spaa[1,6]Spbb[2,4]^2Spaa[3,4]^3+495/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]+675/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+1165/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]-1145/16I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,4]^2Spaa[3,6]+300I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]^2Spaa[3,4]^2Spaa[3,6]-3045/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2-1025/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-265/8I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+2555/32I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spaa[3,6]^2+13295/32I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]^2Spaa[3,4]Spaa[3,6]^2-35/2I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,6]Spbb[1,6]^3Spbb[3,4]^2Spaa[3,6]^3-385/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^3+105/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]Spbb[3,4]Spaa[3,6]^3+425/16I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spbb[2,6]Spaa[3,6]^3+5/32I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]^3Spbb[2,4]^2Spaa[3,6]^3+3065/64I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spaa[2,6]Spbb[3,4]-9095/64I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[2,6]+145/8I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[3,4]^2Spaa[3,6]+2255/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,6]-8905/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[3,6]+6455/32I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spbb[3,4]-10625/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]+595/8I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spbb[3,4]^2Spaa[3,6]-535/16I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]-1595/4I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,6]-835/8I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]^2Spbb[3,6]+4935/32I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2-5I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]-445/4I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]+2965/32I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]Spbb[3,6]-13845/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,6]Spbb[3,6]+20I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[2,3]^2Spaa[3,4]Spbb[3,4]^3Spaa[3,6]+1125/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]+4085/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]-6975/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[2,3]^2Spbb[2,4]^3Spaa[3,4]Spaa[3,6]+485/16I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[2,3]^2Spbb[3,4]^2Spaa[3,6]^2Spbb[3,6]+205I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]-615/16I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^2-13525/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[3,6]^2Spbb[3,6]-1315/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2+1285/16I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[2,3]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,6]^2-9795/64I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]-805/4I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spbb[3,4]Spaa[3,6]+1905/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,6]-835/8I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2-11555/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]+855/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]-10045/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spbb[3,4]Spaa[3,6]+3075/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,6]-785/16I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]-10005/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]+3535/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spaa[3,6]-65/16I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^2+905/8I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[3,4]^2Spaa[3,6]^2+65I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2-4715/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^2-305/2I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,6]Spaa[3,6]^2+9405/16I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,6]^2+14595/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]Spbb[3,4]-1155/2I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]-45/16I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,6]Spbb[3,6]-6555/64I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2-1225/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]+205/2I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2-4685/16I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]+7525/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]-14395/16I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spaa[3,6]+495/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+675/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^2Spbb[3,6]+10I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]-115/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]-6695/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+1855/32I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spbb[2,4]^3Spaa[3,4]^2Spaa[3,6]-505/16I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,6]Spaa[2,3]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^2+1195/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2-495/4I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2-45/2I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-4455/16I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-845/8I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]^2+3745/8I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spbb[1,6]Spaa[2,3]Spbb[2,4]^3Spaa[3,4]Spaa[3,6]^2+65/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,6]Spaa[2,3]Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]-355/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]-25/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3+3485/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[3,6]^3Spbb[3,6]+2295/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3-1915/32I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spbb[2,6]Spaa[3,6]^3+5195/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^3Spaa[3,6]+205/2I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]+5635/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,6]+865/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]+2515/8I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spaa[3,6]-3315/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2-3105/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^2+365/2I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,6]^2+9425/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,6]^2-4945/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]+185/2I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,6]+75/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]+795/4I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2+4115/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]-9135/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spaa[3,6]-6995/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spbb[3,4]Spaa[3,6]^2+3425/8I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,6]^2-2455/64I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]+2195/16I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+5985/64I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,4]^2Spaa[3,6]-5/4I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2-4125/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2+4545/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+2865/8I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-405/8I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]^2+21145/32I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spaa[3,6]^2+95/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^3-1595/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spbb[3,4]^2Spaa[3,6]^3+255/16I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3-1555/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3+8945/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^3-15I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]^2Spaa[3,6]^3+2525/8I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spbb[2,6]Spaa[3,6]^3-11215/32I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,6]^3-835/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]^3Spaa[3,4]-16605/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]+5805/16I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^2+315/4I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]-4685/16I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spaa[3,6]+995/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[3,6]^2Spbb[3,6]-425/64I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^2+425/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^3Spbb[3,4]+5735/64I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^3+365/2I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]-2805/4I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+210I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spaa[3,6]+4695/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2-14225/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+15445/32I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spaa[3,6]^2-215/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]+1275/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^3Spbb[3,6]-305/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]-685/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]+885/16I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^2Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]Spaa[3,6]-25/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^2-5/4I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2+2485/16I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2-3585/16I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spbb[1,4]Spbb[2,4]^2Spaa[3,4]^2Spaa[3,6]^2Spbb[4,6]+1965/8I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^2Spbb[2,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2-9235/32I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2+1085/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,6]^2Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^3+195/4I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3-3655/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3-15I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spbb[1,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spaa[3,6]^3Spbb[4,6]+13835/32I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spbb[1,6]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]^3Spbb[4,6]+555/32I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^2Spbb[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^3-7175/32I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3+7885/16I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,6]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^3-955/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,6]^2Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]+95/8I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]+255/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]^2Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^4+15/2I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,6]^4Spbb[4,6]-25/4I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^4-5/4I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,6]^2Spbb[2,4]^2Spaa[3,6]^4Spbb[3,6]+485/32I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,6]^2Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^4-2375/32I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spbb[2,4]^2Spaa[3,4]^3+975/8I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^3+675/32I Spaa[1,2]Spbb[1,2]Spbb[1,4]^3Spaa[1,6]^3Spbb[1,6]^2Spbb[2,4]Spaa[3,4]^2+55/16I Spaa[1,2]Spbb[1,2]Spbb[1,4]^3Spaa[1,6]^3Spbb[1,6]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]-115/16I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,6]^3Spbb[1,6]^3Spbb[2,4]Spaa[3,4]Spaa[3,6]-5/16I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,6]^3Spbb[1,6]^3Spbb[2,6]Spaa[3,6]^2-55/32I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,6]^3Spbb[1,6]^4Spbb[2,4]Spaa[3,6]^2+1645/16I Spaa[1,2]Spbb[1,2]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2+1335/32I Spaa[1,2]Spbb[1,2]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spaa[3,6]-515/32I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]+55/8I Spaa[1,2]Spbb[1,2]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,6]^2Spaa[3,6]^2-725/32I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,6]^2-65/16I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spaa[2,4]Spbb[2,4]^2Spaa[3,6]^2+1675/32I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2-45/4I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[3,6]+15/8I Spaa[1,2]Spbb[1,2]Spaa[1,6]^2Spbb[1,6]^4Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^2-25/8I Spaa[1,2]Spbb[1,2]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]+25/16I Spaa[1,2]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spbb[2,4]^2Spaa[3,4]^3+675/32I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+1335/32I Spaa[1,2]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,4]^2Spaa[3,6]+175/16I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[2,4]^2Spaa[3,4]^2Spaa[3,6]+75/16I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-15/16I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+55/8I Spaa[1,2]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spbb[2,6]^2Spaa[3,4]Spaa[3,6]^2-75/4I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[2,4]Spbb[2,6]Spaa[3,4]Spaa[3,6]^2+295/32I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]^2Spaa[3,4]Spaa[3,6]^2+5/16I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,6]Spbb[3,4]Spaa[3,6]^3+55/32I Spaa[1,2]Spbb[1,2]Spaa[1,6]^2Spbb[1,6]^4Spbb[2,4]Spbb[3,4]Spaa[3,6]^3+15/8I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[2,6]^2Spaa[3,6]^3-115/32I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spbb[2,6]Spaa[3,6]^3+215/4I Spaa[1,2]Spbb[1,2]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]^2+55I Spaa[1,2]Spbb[1,2]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]+245/4I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spaa[3,6]-405/64I Spaa[1,2]Spbb[1,2]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spbb[2,6]^2Spaa[3,6]^2+225/4I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,6]^2-11225/64I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[3,6]^2+1865/16I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2+2115/32I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spaa[3,6]+345/32I Spaa[1,2]Spbb[1,2]Spaa[1,6]Spbb[1,6]^3Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,6]^2+195/32I Spaa[1,2]Spbb[1,2]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]-8745/32I Spaa[1,2]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]^3+45/32I Spaa[1,2]Spbb[1,2]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+625/16I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+135/32I Spaa[1,2]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,4]^2Spbb[2,6]Spaa[3,4]^2Spaa[3,6]-3545/32I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]^2Spaa[3,6]+15/32I Spaa[1,2]Spbb[1,2]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-585/32I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+605/8I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-105/8I Spaa[1,2]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]^2Spaa[3,4]Spaa[3,6]^2+2485/32I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]^2-2975/32I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spaa[3,6]^2-75/16I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3+295/32I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3+95/4I Spaa[1,2]Spbb[1,2]Spaa[1,6]Spbb[1,6]^3Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^3+175/32I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]^2Spaa[3,6]^3+5/16I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spbb[2,6]Spaa[3,6]^3-30I Spaa[1,2]Spbb[1,3]Spaa[1,6]Spbb[1,6]^3Spaa[2,4]Spbb[2,4]^3Spaa[3,6]^3+2175/64I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^2-415/32I Spaa[1,2]Spbb[1,2]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spaa[3,6]+175/16I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^3Spbb[3,4]+2065/16I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^3-15I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+3225/32I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spaa[3,6]-125/16I Spaa[1,2]Spbb[1,2]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+745/32I Spaa[1,2]Spbb[1,3]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spaa[3,6]^2-15/8I Spaa[1,2]Spbb[1,2]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^3Spbb[3,6]-545/8I Spaa[1,2]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spbb[2,4]^2Spaa[3,4]^4Spbb[3,4]-125/16I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]-1625/32I Spaa[1,2]Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[2,4]^2Spaa[3,4]^3Spaa[3,6]Spbb[4,6]+45/32I Spaa[1,2]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,4]^3Spbb[3,4]Spaa[3,6]-45/2I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]Spaa[3,6]+15/8I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2-2175/64I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2-435/64I Spaa[1,2]Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,4]^2Spaa[3,6]^2Spbb[4,6]+2905/64I Spaa[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,4]^2Spaa[3,4]^2Spaa[3,6]^2Spbb[4,6]+15/32I Spaa[1,2]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spbb[2,6]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2-175/4I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2+745/8I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2-215/32I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3+45/4I Spaa[1,2]Spbb[1,2]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3+215/16I Spaa[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spaa[3,6]^3Spbb[4,6]-125/8I Spaa[1,2]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,4]^2Spaa[3,4]Spaa[3,6]^3Spbb[4,6]-85/8I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^3+595/16I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3-305/16I Spaa[1,2]Spbb[1,3]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^3+85/32I Spaa[1,2]Spbb[1,2]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]-45/16I Spaa[1,2]Spbb[1,2]Spaa[1,6]Spbb[1,6]^3Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^4-5/16I Spaa[1,2]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spbb[2,6]Spaa[3,6]^4Spbb[4,6]-45/32I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^4-55/32I Spaa[1,2]Spbb[1,3]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]^2Spaa[3,6]^4Spbb[3,6]+15/8I Spaa[1,2]Spbb[1,3]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^4-835/16I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]^2Spaa[2,6]+1005/32I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]-2545/16I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]^2Spaa[3,6]-835/8I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]+35/2I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]-10505/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,6]-515/4I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]+1785/16I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]-285/32I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,6]Spbb[3,6]+2435/32I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]-1515/4I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]+7405/32I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^3Spaa[3,4]Spaa[3,6]+115/16I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+45/16I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]^3Spbb[2,3]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^2-705/16I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[3,6]^2Spbb[3,6]-45/4I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2+635/16I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spbb[2,6]Spaa[3,6]^2-835/16I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]-2525/32I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^3Spbb[3,4]Spaa[3,6]-3645/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[3,6]-2425/16I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spbb[3,4]+2215/16I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^4Spaa[2,6]Spaa[3,4]-595/8I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,6]Spbb[3,6]+1175/32I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]-5485/16I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spbb[3,4]Spaa[3,6]+5635/32I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^4Spaa[3,4]Spaa[3,6]-1455/32I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[3,6]-1055/16I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^2-6635/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,6]^2Spbb[3,6]+2545/8I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^2-1235/16I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spbb[2,6]Spaa[3,6]^2+835/8I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]^2Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spbb[3,6]-2525/32I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2-165/8I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spbb[3,4]+1055/8I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,4]^2-10I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]+320I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spaa[3,6]Spbb[3,6]+185/32I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^2+385/8I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]-7545/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]+1775/16I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+2105/16I Spaa[1,2]Spbb[1,3]^3Spaa[2,3]^2Spbb[2,4]^4Spaa[3,4]^2Spaa[3,6]-1295/32I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spbb[3,6]+25/8I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^2+4675/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]-895/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]^2Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2+1165/32I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^3Spaa[3,4]Spaa[3,6]^2Spbb[3,6]+1835/16I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-555/32I Spaa[1,2]Spbb[1,3]^3Spaa[2,3]^2Spbb[2,4]^3Spbb[2,6]Spaa[3,4]Spaa[3,6]^2+55/32I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]^2+25/8I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]^2Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]+45/4I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,6]^3Spbb[3,6]^2-95/8I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]^2Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]-35/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]^2Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^3+5/16I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,6]^3Spbb[3,6]+25/4I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3-65/16I Spaa[1,2]Spbb[1,3]^3Spaa[2,3]^2Spbb[2,4]^2Spbb[2,6]^2Spaa[3,6]^3+65I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^4Spaa[3,6]+755/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,4]+3355/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,6]+565/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spbb[3,4]Spaa[3,6]-485/16I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[3,4]Spaa[3,6]+575/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^2+215/2I Spaa[1,2]Spbb[1,2]^2Spbb[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spbb[3,4]Spaa[3,6]^2-7125/32I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spbb[2,6]Spaa[3,6]^2+5915/32I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[3,6]^2-835/8I Spaa[1,2]Spbb[1,2]^2Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^4Spaa[2,6]^2Spaa[3,4]+25/4I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spbb[3,4]+2325/16I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^4Spaa[2,6]Spaa[3,4]^2-335/16I Spaa[1,2]Spbb[1,2]^2Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]-9045/32I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^4Spaa[2,6]Spaa[3,4]Spaa[3,6]-1025/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,6]^2Spbb[3,6]-125/16I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]+5475/32I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]Spaa[3,6]-3715/32I Spaa[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^4Spaa[3,4]^2Spaa[3,6]+3225/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2+1365/16I Spaa[1,2]Spbb[1,2]^2Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2-7955/32I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-3235/16I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-2705/32I Spaa[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spbb[2,6]Spaa[3,4]Spaa[3,6]^2+1315/8I Spaa[1,2]Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^4Spaa[3,4]Spaa[3,6]^2+85/16I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^3+465/16I Spaa[1,2]Spbb[1,2]^2Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^3Spbb[3,6]-875/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^3-45/4I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3-2315/32I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,6]^3Spbb[3,6]+915/32I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^3+185/16I Spaa[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,6]^2Spaa[3,6]^3+105/8I Spaa[1,2]Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spbb[2,6]Spaa[3,6]^3-2425/16I Spaa[1,2]Spbb[1,2]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]+4475/32I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^4Spaa[2,6]^2Spaa[3,4]^2+625/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spaa[3,6]Spbb[3,6]+105/64I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^2+95/32I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^3Spbb[3,4]+7895/64I Spaa[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]^4Spaa[2,6]Spaa[3,4]^3-15I Spaa[1,2]Spbb[1,2]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]-765/4I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+5095/32I Spaa[1,2]Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]^4Spaa[2,6]Spaa[3,4]^2Spaa[3,6]+235/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+1145/32I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]-35/8I Spaa[1,2]Spbb[1,2]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^3Spbb[3,6]^2-5/2I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]+205/32I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]+4225/32I Spaa[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]^3Spaa[3,4]^3Spbb[3,4]Spaa[3,6]+75/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[2,3]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^2+1005/16I Spaa[1,2]Spbb[1,2]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^2+705/8I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2-7905/32I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2+1935/16I Spaa[1,2]Spbb[1,3]^3Spaa[2,3]Spbb[2,4]^3Spaa[3,4]^2Spaa[3,6]^2Spbb[4,6]-7945/32I Spaa[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2+10175/32I Spaa[1,2]Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2+55/16I Spaa[1,2]Spbb[1,2]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]-145/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,6]Spaa[2,3]Spbb[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^3+55/32I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3+55/2I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]-55/32I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3+295/32I Spaa[1,2]Spbb[1,3]^3Spaa[2,3]Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]^3Spbb[4,6]-5I Spaa[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^3-615/32I Spaa[1,2]Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]^3Spaa[3,4]Spaa[3,6]^3Spbb[3,6]+385/32I Spaa[1,2]Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3+5/8I Spaa[1,2]Spbb[1,2]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]^2-5/2I Spaa[1,2]Spbb[1,2]^2Spbb[1,6]Spaa[2,3]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]-65/8I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[3,6]^4Spbb[3,6]^2+105/32I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]+15/32I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^4+35/8I Spaa[1,2]Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spbb[2,6]Spaa[3,6]^4Spbb[3,6]-75/32I Spaa[1,2]Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^4+315/8I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^4Spaa[3,4]Spaa[3,6]+485/8I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^3Spbb[2,6]Spaa[3,6]^2-6745/32I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[1,6]Spaa[2,4]^3Spbb[2,4]^4Spaa[3,6]^2+655/32I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,4]^2+2125/32I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,4]Spaa[3,6]-425/8I Spaa[1,2]Spbb[1,2]Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,6]^2+495/32I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]Spaa[3,6]-7615/32I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[3,4]^2Spaa[3,6]-985/32I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+2215/16I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-1245/32I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^3Spbb[2,6]Spaa[3,4]Spaa[3,6]^2-3235/16I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^4Spaa[3,4]Spaa[3,6]^2+1405/32I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3-65/4I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^3-1205/16I Spaa[1,2]Spbb[1,2]Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]^3Spbb[3,4]Spaa[3,6]^3-1755/16I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]^2Spaa[3,6]^3+1845/16I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^3Spbb[2,6]Spaa[3,6]^3-375/16I Spaa[1,2]Spbb[1,3]Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[3,6]^3+755/16I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^4Spaa[2,6]^2Spaa[3,4]^2+3045/32I Spaa[1,2]Spbb[1,2]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^4Spaa[2,6]^2Spaa[3,4]Spaa[3,6]+95/32I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^3Spbb[3,4]+2325/16I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^4Spaa[2,6]Spaa[3,4]^3+625/16I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]-2655/16I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^4Spaa[2,6]Spaa[3,4]^2Spaa[3,6]+2605/16I Spaa[1,2]Spbb[1,2]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+2065/32I Spaa[1,2]Spbb[1,3]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^4Spaa[2,6]Spaa[3,4]Spaa[3,6]^2-35/8I Spaa[1,2]Spbb[1,2]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,6]^3Spbb[3,6]+25/16I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]-7105/32I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,4]^3Spbb[3,4]Spaa[3,6]-425/32I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2-1385/32I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2-3225/32I Spaa[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]^2Spaa[3,6]^2Spbb[4,6]-965/32I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2-5075/32I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2+1535/16I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3-2045/32I Spaa[1,2]Spbb[1,2]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3-6395/32I Spaa[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]^3Spbb[4,6]+7175/32I Spaa[1,2]Spbb[1,3]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spaa[3,6]^3Spbb[4,6]+315/4I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^3-9475/32I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3+4545/16I Spaa[1,2]Spbb[1,3]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spbb[3,4]Spaa[3,6]^3-35/16I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^4-565/32I Spaa[1,2]Spbb[1,2]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^4Spbb[3,6]+165/32I Spaa[1,2]Spbb[1,2]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^4+15/4I Spaa[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]Spbb[2,4]Spbb[2,6]^2Spaa[3,6]^4Spbb[4,6]-345/32I Spaa[1,2]Spbb[1,3]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spbb[2,6]Spaa[3,6]^4Spbb[4,6]-125/32I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,6]^3Spbb[3,4]Spaa[3,6]^4+155/16I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^4+285/32I Spaa[1,2]Spbb[1,3]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,6]^4Spbb[3,6]-275/32I Spaa[1,2]Spbb[1,3]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^4-835/16I Spaa[1,2]Spbb[1,2]Spbb[1,6]^2Spbb[2,4]^4Spaa[2,6]^3Spaa[3,4]^2+25/4I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[1,6]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^3Spbb[3,4]+2325/16I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]^4Spaa[2,6]^2Spaa[3,4]^3-2415/32I Spaa[1,2]Spbb[1,2]Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]-1825/32I Spaa[1,2]Spbb[1,3]Spbb[1,6]^2Spbb[2,4]^4Spaa[2,6]^2Spaa[3,4]^2Spaa[3,6]+5/8I Spaa[1,2]Spbb[1,2]Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spaa[3,6]^2Spbb[3,6]+4145/32I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^4Spbb[3,4]+65/16I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]-5/32I Spaa[1,2]Spbb[1,3]^2Spbb[1,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^3Spaa[3,6]Spbb[4,6]+5615/32I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^3Spbb[3,4]Spaa[3,6]+365/32I Spaa[1,2]Spbb[1,2]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2-130I Spaa[1,2]Spbb[1,3]^2Spbb[1,6]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spaa[3,6]^2Spbb[4,6]-2185/16I Spaa[1,2]Spbb[1,3]Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2+85/16I Spaa[1,2]Spbb[1,2]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]-225/16I Spaa[1,2]Spbb[1,3]Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spaa[3,6]^3Spbb[3,6]+5/32I Spaa[1,2]Spbb[1,2]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^4Spbb[3,6]^2+15/16I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^4Spbb[3,4]^3Spaa[3,6]+25/16I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]^2Spaa[3,4]^4Spbb[3,4]^2Spaa[3,6]-75/32I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spbb[2,6]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]^2-155/16I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]^2-75/16I Spaa[1,2]Spbb[1,3]^2Spbb[1,4]Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]Spaa[3,6]^2Spbb[4,6]-115/16I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spbb[2,6]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]^2+145/16I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]^2+55/32I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[1,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^3+145/4I Spaa[1,2]Spbb[1,2]Spbb[1,6]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^3-1435/16I Spaa[1,2]Spbb[1,3]^3Spbb[2,4]^2Spaa[3,4]^2Spaa[3,6]^3Spbb[4,6]^2+1085/32I Spaa[1,2]Spbb[1,3]^2Spbb[1,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^3Spbb[4,6]-915/4I Spaa[1,2]Spbb[1,3]^2Spbb[1,6]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^3Spbb[4,6]+15/32I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spbb[2,6]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^3+2325/32I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^3-2725/16I Spaa[1,2]Spbb[1,3]Spbb[1,6]^2Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^3-245/16I Spaa[1,2]Spbb[1,2]Spbb[1,6]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]+55/8I Spaa[1,2]Spbb[1,2]Spbb[1,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^4+15/4I Spaa[1,2]Spbb[1,3]^3Spbb[2,4]Spbb[2,6]Spaa[3,4]Spaa[3,6]^4Spbb[4,6]^2-15/4I Spaa[1,2]Spbb[1,3]^2Spbb[1,4]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^4Spbb[4,6]-375/32I Spaa[1,2]Spbb[1,3]^2Spbb[1,6]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]+25/4I Spaa[1,2]Spbb[1,3]^2Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^4Spbb[4,6]+45/32I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^4+35/4I Spaa[1,2]Spbb[1,3]Spbb[1,6]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]-235/32I Spaa[1,2]Spbb[1,3]Spbb[1,6]^2Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^4+85/32I Spaa[1,2]Spbb[1,2]Spbb[1,6]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]^5Spbb[3,6]^2-5/2I Spaa[1,2]Spbb[1,2]Spbb[1,6]^2Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^5Spbb[3,6]-5/32I Spaa[1,2]Spbb[1,3]^2Spbb[1,6]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^5Spbb[4,6]+5/32I Spaa[1,2]Spbb[1,3]Spbb[1,6]^2Spbb[2,4]^2Spaa[3,6]^5Spbb[3,6]^2-25/32I Spaa[1,2]Spbb[1,3]Spbb[1,6]^2Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^5Spbb[3,6]+5/8I Spaa[1,2]Spbb[1,3]Spbb[1,6]^2Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^5-5/32I Spbb[1,2]^2Spaa[1,3]^5Spbb[1,3]^3Spbb[1,4]^2Spaa[2,6]+705/32I Spbb[1,2]Spaa[1,3]^5Spbb[1,3]^3Spbb[1,4]^3Spaa[4,6]-5105/32I Spbb[1,2]^2Spaa[1,3]^4Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[2,6]+175I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^4Spaa[4,6]-1935/16I Spbb[1,2]^2Spaa[1,3]^4Spbb[1,3]^2Spbb[1,4]^3Spaa[1,6]Spaa[2,4]-4485/16I Spbb[1,2]^2Spaa[1,3]^4Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]-8965/32I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]^3Spaa[1,6]Spaa[3,4]-8975/32I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[3,6]-8965/32I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^2Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spaa[4,6]+1945/16I Spbb[1,2]^3Spaa[1,3]^4Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,6]Spbb[3,4]-65/32I Spbb[1,2]^2Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]+1855/16I Spbb[1,2]^2Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spbb[3,4]Spaa[3,6]-35/32I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^4Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,6]+8375/16I Spbb[1,2]^3Spaa[1,3]^4Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spaa[2,6]Spbb[3,4]-14775/32I Spbb[1,2]^2Spaa[1,3]^4Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]+1165/4I Spbb[1,2]^2Spaa[1,3]^4Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[3,4]Spaa[3,6]-7155/32I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,6]+2805/32I Spbb[1,2]^2Spaa[1,3]^4Spbb[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[3,4]Spaa[4,6]-3935/32I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^2Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spaa[4,6]-295/8I Spbb[1,2]^3Spaa[1,3]^4Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,6]^2Spbb[3,4]+4675/32I Spbb[1,2]^2Spaa[1,3]^4Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2+26865/32I Spbb[1,2]^2Spaa[1,3]^4Spbb[1,3]^2Spbb[1,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]-12445/16I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]-20855/32I Spbb[1,2]^2Spaa[1,3]^4Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[2,6]Spbb[3,4]Spaa[3,6]+5115/8I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]-22735/32I Spbb[1,2]^2Spaa[1,3]^4Spbb[1,3]Spbb[1,4]^2Spbb[1,6]Spaa[2,6]Spbb[3,4]Spaa[4,6]+10315/16I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^2Spbb[1,4]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[4,6]+19495/32I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]-8655/16I Spaa[1,3]^4Spbb[1,3]^4Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spaa[3,6]+3665/8I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^2Spbb[1,4]^3Spaa[3,4]Spbb[3,4]Spaa[4,6]-3855/8I Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]^3Spbb[2,4]Spaa[3,4]Spaa[4,6]-12205/32I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]Spbb[1,6]Spbb[3,4]Spaa[3,6]^2+8635/32I Spaa[1,3]^4Spbb[1,3]^4Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[3,6]^2-11495/32I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^2Spbb[1,4]^2Spbb[1,6]Spbb[3,4]Spaa[3,6]Spaa[4,6]+5/32I Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]^3Spbb[2,6]Spaa[3,6]Spaa[4,6]+9865/32I Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]^2Spbb[1,6]Spbb[2,4]Spaa[3,6]Spaa[4,6]-5915/32I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]Spbb[1,4]^3Spbb[1,6]Spbb[3,4]Spaa[4,6]^2+2645/32I Spaa[1,3]^4Spbb[1,3]^2Spbb[1,4]^4Spbb[2,6]Spaa[4,6]^2-835/8I Spaa[1,3]^4Spbb[1,3]^2Spbb[1,4]^3Spbb[1,6]Spbb[2,4]Spaa[4,6]^2-1355/32I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[2,6]+4305/32I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^5Spaa[4,6]-19375/64I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spaa[2,4]-5805/16I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spaa[2,6]-29725/64I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spaa[3,4]-1855/32I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spbb[1,6]Spaa[4,6]+295/2I Spbb[1,2]^3Spaa[1,3]^3Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spaa[2,6]Spbb[3,4]-6475/32I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spaa[2,6]+17905/128I Spbb[1,2]^2Spaa[1,3]^3Spaa[1,4]Spbb[1,4]^4Spaa[2,4]Spbb[3,4]Spaa[4,6]-5345/128I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[2,4]Spbb[2,4]Spaa[4,6]+105/32I Spbb[1,2]^3Spaa[1,3]^3Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spaa[2,6]^2Spbb[3,4]-5/16I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]^2+6205/32I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,6]Spaa[3,4]Spbb[3,4]-3825/16I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spaa[2,6]Spaa[3,4]-7395/32I Spbb[1,2]^2Spaa[1,3]^3Spaa[1,4]Spbb[1,4]^3Spbb[1,6]Spaa[2,6]Spbb[3,4]Spaa[4,6]+8315/32I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[4,6]+24845/128I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[3,4]Spbb[3,4]Spaa[4,6]+16035/128I Spaa[1,3]^3Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^4Spbb[2,4]Spaa[3,4]Spaa[4,6]-6225/32I Spbb[1,2]Spaa[1,3]^3Spaa[1,4]Spbb[1,4]^4Spbb[1,6]Spbb[3,4]Spaa[4,6]^2+2475/16I Spaa[1,3]^3Spbb[1,3]Spaa[1,4]Spbb[1,4]^5Spbb[2,6]Spaa[4,6]^2-3595/32I Spaa[1,3]^3Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[1,6]Spbb[2,4]Spaa[4,6]^2-2495/32I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,4]-4665/64I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]-22215/32I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[3,4]-11445/64I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]-3375/16I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]^2Spaa[4,6]-8595/32I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^2Spbb[3,4]-4745/16I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]-2185/32I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spaa[2,6]Spbb[3,4]-13015/32I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,6]-25125/64I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spaa[3,4]Spbb[3,4]-68175/64I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[3,4]-8075/16I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[3,4]Spaa[3,6]+5/16I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,6]+3945/16I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[3,6]+10515/128I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[3,4]Spaa[4,6]-2585/16I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^4Spaa[1,6]Spaa[2,4]Spbb[2,6]Spaa[4,6]-11555/128I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[4,6]-1515/16I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,6]^2Spbb[3,4]-1035/16I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]^2+1355/16I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,4]Spbb[3,4]-4065/8I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,4]-435/16I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,6]Spbb[3,4]Spaa[3,6]-2215/32I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[3,6]+3215/32I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,4]^2Spaa[1,6]Spbb[1,6]^2Spaa[2,6]Spbb[3,4]Spaa[4,6]+755/8I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[4,6]-4815/64I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^3Spaa[1,6]Spaa[3,4]^2Spbb[3,4]-52455/64I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spaa[3,4]^2-5035/32I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]+5/16I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]^3Spaa[1,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]-415/16I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,6]-9715/64I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[4,6]-415I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^4Spaa[1,6]Spbb[2,6]Spaa[3,4]Spaa[4,6]+38095/64I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,4]Spaa[4,6]+120I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[3,4]Spaa[3,6]^2+385/32I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,6]^2-6465/32I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]^2Spbb[3,4]Spaa[3,6]Spaa[4,6]-1015/4I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]+10705/32I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,6]Spaa[4,6]-3105/16I Spbb[1,2]Spaa[1,3]^3Spbb[1,4]^3Spaa[1,6]Spbb[1,6]^2Spbb[3,4]Spaa[4,6]^2-3475/16I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^4Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[4,6]^2+6215/32I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[4,6]^2-6385/64I Spbb[1,2]^4Spaa[1,3]^3Spbb[1,3]Spaa[2,3]^2Spaa[2,6]Spbb[3,4]^2+2245/16I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spbb[3,4]-3735/64I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^3Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]-11015/64I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]^2Spaa[2,3]^2Spbb[3,4]^2Spaa[3,6]+4275/16I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^3Spaa[2,3]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]-10365/64I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^4Spaa[2,3]^2Spbb[2,4]^2Spaa[3,6]+1025/8I Spbb[1,2]^4Spaa[1,3]^3Spbb[1,4]Spaa[2,3]Spaa[2,4]Spaa[2,6]Spbb[3,4]^2+975/8I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[3,4]-4415/16I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]-545/8I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[3,4]^2Spaa[3,6]+18385/32I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[3,4]Spaa[3,6]-17225/32I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,6]-4005/32I Spbb[1,2]^4Spaa[1,3]^3Spbb[1,6]Spaa[2,3]Spaa[2,6]^2Spbb[3,4]^2-2405/32I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[3,4]+2915/16I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^2+915/16I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2+3485/32I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]-8355/32I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]+4335/32I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,6]Spbb[3,4]^2Spaa[3,6]-14515/32I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]+6755/32I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,6]-1065/32I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]+11095/32I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]-13415/32I Spaa[1,3]^3Spbb[1,3]^4Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]+4285/16I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[3,4]^2Spaa[3,6]^2-25/8I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2-1695/8I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spbb[1,6]Spaa[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,6]^2-1035/16I Spaa[1,3]^3Spbb[1,3]^4Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[3,6]^2+2305/32I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[3,4]-28925/64I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]-49525/256I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,4]^2Spaa[2,4]^2Spbb[3,4]^2Spaa[3,6]+62285/128I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]-147805/256I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[3,6]-6795/128I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]Spbb[3,4]Spaa[4,6]-31625/128I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^2Spaa[4,6]-15175/32I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[3,4]+5495/32I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2-26715/256I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,4]^2Spaa[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2-51345/128I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]-131195/256I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]-265/2I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,4]Spbb[1,6]Spaa[2,4]Spaa[2,6]Spbb[3,4]^2Spaa[3,6]-31145/32I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]+28125/32I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,6]+2275/16I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,4]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[4,6]+305/4I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[4,6]-4005/16I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]+3595/32I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]-22345/32I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]+745/16I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,4]^3Spaa[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[4,6]+15925/128I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]-66005/128I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[4,6]+6305/32I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[3,4]^2Spaa[3,6]^2+6985/32I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2-2075/16I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[3,4]Spaa[3,6]^2-7115/32I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,6]^2+8345/32I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,6]^2+9775/32I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,4]^2Spbb[1,6]Spaa[2,4]Spbb[3,4]^2Spaa[3,6]Spaa[4,6]+3255/32I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]Spaa[4,6]-6975/32I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]-510I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,6]Spaa[4,6]+5795/32I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,6]Spaa[4,6]+14225/128I Spbb[1,2]Spaa[1,3]^3Spbb[1,4]^4Spaa[2,4]Spbb[2,6]Spbb[3,4]Spaa[4,6]^2-36785/128I Spbb[1,2]Spaa[1,3]^3Spbb[1,4]^3Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[3,4]Spaa[4,6]^2-54105/128I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^4Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[4,6]^2+19665/128I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^3Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[4,6]^2+65/8I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,6]^2Spbb[2,4]Spaa[2,6]^3Spbb[3,4]-455/32I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]^3+6845/32I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,4]Spbb[1,6]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]^2+2035/8I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]-6985/8I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]+1525/64I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,6]^2Spaa[2,6]^2Spbb[3,4]^2Spaa[3,6]-625/8I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]^2Spbb[3,4]Spaa[3,6]-1425/32I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[3,6]+265/32I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,4]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]^2Spbb[3,4]Spaa[4,6]+125/32I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[4,6]-2585/16I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2-6015/16I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]-6335/64I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2+6715/16I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]+175/4I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]-12055/16I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[3,6]+5365/32I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,4]^2Spbb[1,6]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[4,6]+3795/32I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[4,6]+765/2I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[4,6]+1095/32I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,6]^2Spaa[2,6]Spbb[3,4]^2Spaa[3,6]^2+555/8I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]^2-885/8I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^2-1775/16I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,4]Spbb[1,6]^2Spaa[2,6]Spbb[3,4]^2Spaa[3,6]Spaa[4,6]-2955/32I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]Spaa[4,6]+195/32I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,6]Spaa[4,6]-3215/32I Spbb[1,2]Spaa[1,3]^3Spbb[1,4]^2Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[4,6]^2-25I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[4,6]^2+885/16I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]-19985/32I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]-355/32I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^3Spaa[3,4]^2Spbb[3,4]^2Spaa[4,6]+2745/32I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^3Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[4,6]+22955/32I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2-7115/32I Spaa[1,3]^3Spbb[1,3]^4Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[3,6]^2Spbb[4,6]+7015/32I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-11235/16I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+1045/4I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]Spaa[4,6]-16305/32I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]+2665/32I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^3Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]-1775/8I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spbb[1,6]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]-4495/128I Spbb[1,2]Spaa[1,3]^3Spbb[1,4]^3Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[4,6]^2+18875/128I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^3Spbb[2,4]Spaa[3,4]Spaa[4,6]^2Spbb[4,6]+2465/128I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^4Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[4,6]^2-755/64I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^3Spbb[1,6]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]^2-5/2I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,6]^2Spbb[3,4]^2Spaa[3,6]^3-65/8I Spaa[1,3]^3Spbb[1,3]^4Spbb[1,6]Spbb[2,4]Spaa[3,6]^3Spbb[4,6]+245/16I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3+5I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,6]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]^3-5435/16I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spbb[1,6]^2Spbb[3,4]^2Spaa[3,6]^2Spaa[4,6]-5/32I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+805/32I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]+1025/8I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spbb[1,6]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]-14435/64I Spbb[1,2]Spaa[1,3]^3Spbb[1,4]^2Spbb[1,6]^2Spbb[3,4]^2Spaa[3,6]Spaa[4,6]^2-1015/8I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^3Spbb[2,6]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]-1735/16I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^3Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]Spaa[4,6]^2+2215/8I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spbb[1,6]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]^2-2915/16I Spaa[1,3]^3Spbb[1,4]^4Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[4,6]^3+3085/16I Spaa[1,3]^3Spbb[1,4]^3Spbb[1,6]^2Spbb[2,4]Spbb[3,4]Spaa[4,6]^3-645/32I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]^3Spbb[1,4]^5Spaa[2,6]-3025/256I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]^3Spbb[1,4]^6Spaa[4,6]+965/16I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]^2Spbb[1,4]^5Spaa[1,6]Spaa[2,4]-125/8I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]^2Spbb[1,4]^4Spaa[1,6]Spbb[1,6]Spaa[2,6]-795/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^5Spaa[1,6]Spaa[3,4]-3805/128I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]^2Spbb[1,4]^5Spaa[1,6]Spbb[1,6]Spaa[4,6]+105/8I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]^2Spbb[1,4]^4Spaa[2,4]Spbb[2,4]Spaa[2,6]+2775/128I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]^2Spbb[1,4]^5Spaa[2,4]Spbb[2,4]Spaa[4,6]+125/16I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]^2Spbb[1,4]^4Spaa[2,6]Spaa[3,4]Spbb[3,4]-65/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^4Spbb[2,4]Spaa[2,6]Spaa[3,4]+30I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]^2Spbb[1,4]^4Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[4,6]+125/16I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]^2Spbb[1,4]^5Spaa[3,4]Spbb[3,4]Spaa[4,6]-1265/128I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^5Spbb[2,4]Spaa[3,4]Spaa[4,6]-1445/128I Spaa[1,3]^2Spaa[1,4]^2Spbb[1,4]^6Spbb[2,6]Spaa[4,6]^2+2805/128I Spaa[1,3]^2Spaa[1,4]^2Spbb[1,4]^5Spbb[1,6]Spbb[2,4]Spaa[4,6]^2+2435/32I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^4Spaa[1,6]^2Spbb[1,6]Spaa[2,4]+85/8I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]-9185/64I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]^2Spbb[1,6]Spaa[3,4]-385/256I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^4Spaa[1,6]^2Spbb[1,6]^2Spaa[4,6]-215/2I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spaa[2,4]^2Spbb[2,4]+3655/32I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,6]-8395/64I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spaa[2,4]Spaa[3,4]Spbb[3,4]-1185/4I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[3,4]+5525/32I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^5Spaa[1,6]Spaa[2,4]Spbb[2,6]Spaa[4,6]-5505/128I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[4,6]+2995/32I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]^2+18385/128I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,4]Spbb[3,4]-7345/128I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,4]-85/4I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[4,6]-6235/64I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spaa[3,4]^2Spbb[3,4]-15/2I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spbb[2,4]Spaa[3,4]^2+2905/64I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[4,6]-795/32I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^5Spaa[1,6]Spbb[2,6]Spaa[3,4]Spaa[4,6]+5975/128I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,4]Spaa[4,6]-2225/128I Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^5Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[4,6]^2+3585/128I Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[4,6]^2+85/8I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]+20775/256I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^4Spaa[2,4]^2Spbb[2,4]^2Spaa[4,6]+755/8I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2-505/128I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]-2895/128I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]-85/4I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[4,6]+55/2I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^4Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]-43445/128I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[4,6]+4355/128I Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^5Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[4,6]^2-2995/128I Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^4Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[4,6]^2+15/32I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]^3+2415/32I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]+355/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]-3055/64I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^2Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[4,6]-145/16I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2-9605/128I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]+2105/128I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^3Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2+6025/128I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[4,6]-10085/128I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[4,6]+185/16I Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[4,6]^2-2615/256I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^4Spaa[3,4]^2Spbb[3,4]^2Spaa[4,6]-13865/128I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[4,6]-1265/128I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,4]Spaa[3,4]Spaa[4,6]^2Spbb[4,6]+645/32I Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^5Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[4,6]^2-805/32I Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^4Spbb[1,6]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]^2+135/256I Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^5Spbb[2,6]Spaa[4,6]^3Spbb[4,6]+2585/256I Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^4Spbb[1,6]Spbb[2,4]Spaa[4,6]^3Spbb[4,6]-55/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^3Spaa[1,6]^3Spbb[1,6]^2Spaa[2,4]-365/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^2Spaa[1,6]^3Spbb[1,6]^3Spaa[2,6]-2475/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^3Spbb[1,6]^2Spaa[3,4]-475/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^3Spbb[1,6]^3Spaa[3,6]+885/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^3Spaa[1,6]^3Spbb[1,6]^3Spaa[4,6]+365/16I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^4Spaa[1,6]^2Spaa[2,4]^2Spbb[2,6]-10985/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,4]^2Spbb[2,4]-895/4I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]-29505/128I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spaa[3,4]Spbb[3,4]+1675/64I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^4Spaa[1,6]^2Spaa[2,4]Spbb[2,6]Spaa[3,4]-75715/128I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[3,4]-1945/8I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]Spbb[3,4]Spaa[3,6]-335/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,6]-405/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spaa[3,6]+1325/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^4Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,6]Spaa[4,6]+735/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spaa[4,6]+585/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[2,6]^2+505/4I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]-1015/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]+35/16I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spaa[2,6]Spbb[3,4]Spaa[3,6]-425/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[2,6]Spaa[3,6]+155/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[2,6]Spaa[4,6]-2755/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[3,4]^2Spbb[3,4]+215/64I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^4Spaa[1,6]^2Spbb[2,6]Spaa[3,4]^2+185/32I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spbb[2,4]Spaa[3,4]^2-4755/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]-335/8I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]+2495/16I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[2,4]Spaa[3,4]Spaa[3,6]+775/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]^2Spaa[3,4]Spbb[3,4]Spaa[4,6]-9185/64I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^4Spaa[1,6]^2Spbb[1,6]Spbb[2,6]Spaa[3,4]Spaa[4,6]+1945/32I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]^2Spbb[2,4]Spaa[3,4]Spaa[4,6]-955/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spbb[3,4]Spaa[3,6]^2-95/16I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[2,6]Spaa[3,6]^2+435/8I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[3,6]^2+375/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^3Spbb[3,4]Spaa[3,6]Spaa[4,6]-685/16I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]^2Spbb[2,6]Spaa[3,6]Spaa[4,6]+335/16I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[3,6]Spaa[4,6]+895/32I Spaa[1,3]^2Spbb[1,4]^4Spaa[1,6]^2Spbb[1,6]^2Spbb[2,6]Spaa[4,6]^2-525/32I Spaa[1,3]^2Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[4,6]^2-415/2I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^3Spbb[2,4]^2-7495/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]-56275/128I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]-42245/128I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]-905/4I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]-13415/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]+945/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spbb[2,6]Spaa[3,6]+1695/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,6]-1755/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^4Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spbb[2,6]Spaa[4,6]+3085/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^2Spaa[4,6]+1645/16I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2+7695/16I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]-5665/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]+6315/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]+215/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,6]+435/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[4,6]-5065/64I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spaa[3,4]^2Spbb[3,4]^2-14365/128I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]-58505/128I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2-12555/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]-14695/64I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]+24705/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]-17535/64I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spaa[3,6]-6815/8I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]-9405/128I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^4Spaa[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[4,6]+1755/128I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]-63165/128I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^4Spaa[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spaa[4,6]-40835/128I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[4,6]-685/8I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[3,4]^2Spaa[3,6]^2-2915/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2+610I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spbb[3,4]Spaa[3,6]^2-805/16I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,6]^2+895/16I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,6]^2-5005/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]Spaa[4,6]+5885/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]-1545/64I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^4Spaa[1,6]Spaa[2,4]Spbb[2,6]^2Spaa[3,6]Spaa[4,6]-9295/32I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,6]Spaa[4,6]+8005/64I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,6]Spaa[4,6]+2595/16I Spaa[1,3]^2Spbb[1,4]^5Spaa[1,6]Spaa[2,4]Spbb[2,6]^2Spaa[4,6]^2-1995/16I Spaa[1,3]^2Spbb[1,4]^4Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[4,6]^2+105/32I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,6]Spbb[1,6]^3Spbb[2,4]^2Spaa[2,6]^3-4545/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]-225/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]-535/32I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,6]Spbb[1,6]^3Spbb[2,4]Spaa[2,6]^2Spbb[3,4]Spaa[3,6]-365/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]^2Spaa[2,6]^2Spaa[3,6]-75/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]^2Spaa[2,6]^2Spaa[4,6]-3315/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2-1475/4I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]+22175/32I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2-1585/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]-4345/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]-6885/32I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[3,6]-2965/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[4,6]-16715/64I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[4,6]+655/32I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,6]Spbb[1,6]^3Spaa[2,6]Spbb[3,4]^2Spaa[3,6]^2-415/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]^2-85/16I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,6]Spbb[1,6]^3Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^2+15/4I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]Spaa[4,6]-1325/32I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]^2Spaa[2,6]Spaa[3,6]Spaa[4,6]+725/32I Spaa[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]^3Spbb[2,4]^2Spaa[2,6]Spaa[4,6]^2+3595/64I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[3,4]^3Spbb[3,4]^2-10815/64I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]-8185/64I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]-19425/64I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[3,4]^2Spaa[3,6]Spbb[4,6]-605/64I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^3Spaa[1,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]-685/4I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+5815/128I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[4,6]+1695/128I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spaa[3,4]^2Spaa[4,6]Spbb[4,6]-7725/128I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^4Spaa[1,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[4,6]-2295/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2-4755/32I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,6]^2Spbb[4,6]+145/8I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-365/4I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+4135/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]Spaa[4,6]-1545/64I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^3Spaa[1,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]-2825/64I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]-565/32I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]+2585/64I Spaa[1,3]^2Spbb[1,4]^4Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[4,6]^2+5/2I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,6]Spbb[1,6]^3Spbb[3,4]^2Spaa[3,6]^3+455/16I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,6]^3Spbb[4,6]-65/8I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^3+325/32I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,6]Spbb[1,6]^3Spbb[2,4]Spbb[3,4]Spaa[3,6]^3+155/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]^3Spbb[3,4]^2Spaa[3,6]^2Spaa[4,6]+30I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-155/8I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]-85/8I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]-645/32I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]+105/16I Spaa[1,3]^2Spbb[1,4]^3Spaa[1,6]Spbb[1,6]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]Spaa[4,6]^2-105/16I Spaa[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]^3Spbb[2,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]^2+805/16I Spbb[1,2]^4Spaa[1,3]^2Spaa[2,3]^3Spbb[2,3]Spaa[2,6]Spbb[3,4]^2+75/8I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spaa[2,6]Spbb[3,4]-1015/16I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[2,6]+3125/32I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[3,4]^2Spaa[3,6]-1745/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,6]-2165/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[3,6]+75/16I Spbb[1,2]^4Spaa[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[3,4]^2+885/4I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spbb[3,4]-8955/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]+1185/16I Spbb[1,2]^4Spaa[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[3,4]^3Spaa[3,6]-4995/32I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spbb[3,4]^2Spaa[3,6]+5595/16I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]-13085/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,6]-40I Spbb[1,2]^4Spaa[1,3]^2Spaa[2,3]^2Spbb[2,4]Spaa[2,6]^2Spbb[3,4]Spbb[3,6]+485/32I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]^2Spbb[3,6]+1675/16I Spbb[1,2]^4Spaa[1,3]^2Spaa[2,3]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]^3+755/4I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2-675/2I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]+1015/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]+145/8I Spbb[1,2]^4Spaa[1,3]^2Spaa[2,3]^2Spaa[2,6]Spbb[3,4]^2Spaa[3,6]Spbb[3,6]-4605/32I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]Spbb[3,6]+245/16I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,6]Spbb[3,6]+5515/32I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,3]^2Spaa[3,4]Spbb[3,4]^3Spaa[3,6]+8805/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]-1975/4I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]+1415/16I Spaa[1,3]^2Spbb[1,3]^4Spaa[2,3]^2Spbb[2,4]^3Spaa[3,4]Spaa[3,6]+2655/32I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,3]^2Spbb[3,4]^2Spaa[3,6]^2Spbb[3,6]-4615/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]-525/8I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^2Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^2+55/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]^2Spbb[2,4]^2Spaa[3,6]^2Spbb[3,6]+955/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]^2Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2-315/16I Spaa[1,3]^2Spbb[1,3]^4Spaa[2,3]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,6]^2+945/16I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spbb[3,4]-3765/16I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]+2675/32I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spbb[3,4]^2Spaa[3,6]+675/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spbb[3,4]Spaa[3,6]-5675/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,6]+55/8I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spbb[3,4]-1425/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2-405/16I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2-7805/16I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]+6225/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]-6955/32I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[3,4]^2Spaa[3,6]+1035/8I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spbb[3,4]Spaa[3,6]+15/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,6]-225/32I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]-3235/16I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]-1815/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]-1505/8I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spaa[3,6]-1295/32I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[3,4]^3Spaa[3,6]^2+75/4I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^2-2485/16I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[3,4]^2Spaa[3,6]^2+3875/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2+265/4I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^2-1385/8I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,6]Spaa[3,6]^2+7125/32I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,6]^2-5/8I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^3Spbb[3,6]+9425/32I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]^2-385/2I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]Spbb[3,4]-3615/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]+45/16I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[3,4]Spaa[3,6]Spbb[3,6]-795/16I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,6]Spbb[3,6]-435/8I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^3-7185/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2-495/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]+2255/16I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2-1395/32I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,6]Spaa[2,3]Spaa[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]+16285/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]-12905/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]-4105/32I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,6]Spaa[2,3]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spaa[3,6]+1005/32I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,6]Spaa[2,3]Spaa[2,6]Spbb[3,4]^2Spaa[3,6]^2Spbb[3,6]-555/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]-505/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^2Spbb[3,6]-1775/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]-11865/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]+7135/32I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]-2245/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^2+1895/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2+1355/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2-4165/32I Spaa[1,3]^2Spbb[1,3]^4Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]^2Spbb[4,6]+295/8I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-5815/32I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+185/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]-195/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]+355/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^3-25/32I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3-1435/32I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[3,6]^3Spbb[3,6]+1135/32I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,6]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3-115/4I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^3Spaa[2,6]-7925/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^2Spbb[3,4]Spaa[3,6]+1215/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^3Spaa[3,6]+2265/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^3Spaa[2,4]^3Spbb[2,4]^3Spaa[4,6]+2205/16I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]^2+875/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]+2965/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]+13675/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spbb[3,4]Spaa[3,6]-1945/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,6]-2335/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spaa[4,6]-8355/64I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]+6405/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]-36905/64I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spaa[3,6]-5165/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[4,6]-4785/16I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spaa[4,6]-915/16I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^2Spaa[2,4]^2Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^2-1055/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]Spbb[3,4]^2Spaa[3,6]^2+9865/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2+2755/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^2-12985/32I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,6]^2+3635/16I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,6]^2-6025/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]Spaa[4,6]+95/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^2Spbb[3,4]Spaa[3,6]Spaa[4,6]-5305/16I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,6]Spaa[4,6]+1685/8I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,6]Spaa[4,6]+5355/32I Spaa[1,3]^2Spbb[1,4]^4Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spaa[4,6]^2-1525/32I Spaa[1,3]^2Spbb[1,4]^3Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[4,6]^2+125/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^3-1005/16I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]Spbb[3,4]+135/2I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]+3065/16I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spbb[3,4]Spaa[3,6]-3125/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,6]-305/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2Spaa[4,6]+565/64I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2+2295/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]+18135/64I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2+5385/16I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]+4375/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]-4925/8I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spaa[3,6]-495/4I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[4,6]-16325/32I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spaa[4,6]-625/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[3,4]^2Spaa[3,6]^2+1105/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spbb[3,4]Spaa[3,6]^2+2255/32I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,6]^2-2875/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spbb[3,4]Spaa[3,6]Spaa[4,6]-7805/32I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,6]Spaa[4,6]+105/8I Spaa[1,3]^2Spbb[1,4]^2Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[4,6]^2-1185/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^2Spaa[2,4]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]+17645/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]-15525/32I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]-445/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[4,6]-11825/16I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[4,6]-6325/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[2,4]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^2-2085/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2+3895/4I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2-395I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]^2Spbb[4,6]+4025/32I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-9365/16I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-2615/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^3Spaa[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]Spaa[4,6]+4675/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]Spaa[4,6]-10705/16I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]+1685/32I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]-5495/8I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]-10545/32I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[4,6]^2Spbb[4,6]-165/4I Spaa[1,3]^2Spbb[1,4]^4Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[4,6]^2+335/4I Spaa[1,3]^2Spbb[1,4]^3Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[4,6]^2-3375/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,6]^2Spaa[2,4]Spbb[3,4]^3Spaa[3,6]^3-55/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^3+2925/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spbb[3,4]^2Spaa[3,6]^3-65/8I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,6]^3Spbb[4,6]+185/4I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,6]^3Spbb[4,6]+35/8I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3+435/8I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3-45I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^3-345/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spbb[1,6]Spaa[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^2Spaa[4,6]-345/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spbb[3,4]^2Spaa[3,6]^2Spaa[4,6]-475/4I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-1115/16I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+225/32I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^2Spaa[4,6]+2645/16I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]-12805/32I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^2Spaa[4,6]-7215/32I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]-525/32I Spaa[1,3]^2Spbb[1,4]^4Spaa[2,4]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]Spaa[4,6]^2+525/32I Spaa[1,3]^2Spbb[1,4]^3Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]Spaa[4,6]^2-1605/16I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]^3Spaa[3,4]Spbb[3,4]+3015/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]^3Spaa[3,4]-405/16I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]^3Spaa[3,6]Spbb[3,6]-5/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,6]^3Spbb[2,4]^3Spaa[2,6]^3Spaa[4,6]-4885/16I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]^2-1245/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]+11225/32I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^2+15/4I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,6]^2Spbb[2,4]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]+1435/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]-5165/32I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spaa[3,6]+2305/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[4,6]+355/32I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spaa[4,6]+425/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,6]^2Spbb[2,4]Spaa[2,6]^2Spbb[3,4]Spaa[3,6]^2Spbb[3,6]-1275/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[3,6]^2Spbb[3,6]-65/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,6]^3Spbb[2,4]^2Spaa[2,6]^2Spbb[3,4]Spaa[3,6]Spaa[4,6]-15/16I Spaa[1,3]^2Spbb[1,3]Spbb[1,6]^3Spbb[2,4]^3Spaa[2,6]^2Spaa[3,6]Spaa[4,6]+355/32I Spaa[1,3]^2Spbb[1,4]Spbb[1,6]^3Spbb[2,4]^3Spaa[2,6]^2Spaa[4,6]^2-905/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^2Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^3+30I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^2+845/4I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^3Spbb[3,4]-1415/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]-1915/4I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]-325/16I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spaa[3,6]Spbb[4,6]+1545/16I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+495/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[4,6]+115/8I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spaa[4,6]Spbb[4,6]-8095/32I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[4,6]+1255/16I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,6]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^2-4645/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2-5235/32I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[4,6]-3965/32I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+6725/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]Spaa[4,6]+6845/32I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]+1245/16I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]-1865/32I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[4,6]^2Spbb[4,6]+1345/32I Spaa[1,3]^2Spbb[1,4]^2Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[4,6]^2+645/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,6]^2Spaa[2,6]Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]-365/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]-245/32I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^3Spbb[3,6]-365/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,6]^3Spbb[2,4]Spaa[2,6]Spbb[3,4]^2Spaa[3,6]^2Spaa[4,6]-65/8I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+515/16I Spaa[1,3]^2Spbb[1,3]Spbb[1,6]^3Spbb[2,4]^2Spaa[2,6]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]-165/8I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]+15/16I Spaa[1,3]^2Spbb[1,4]Spbb[1,6]^3Spbb[2,4]^2Spaa[2,6]Spbb[3,4]Spaa[3,6]Spaa[4,6]^2+15/16I Spaa[1,3]^2Spbb[1,4]^2Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[4,6]^3Spbb[4,6]-485/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]+6185/32I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]-1185/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^3Spaa[3,4]^3Spbb[3,4]^3Spaa[4,6]-665/32I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[4,6]-5775/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^2-5675/32I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[4,6]-435/32I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2-1085/32I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2+3125/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]Spaa[4,6]-565/32I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]-5/4I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spaa[4,6]-2115/32I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spbb[1,6]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spaa[4,6]-1825/16I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[4,6]^2Spbb[4,6]-955/32I Spaa[1,3]^2Spbb[1,4]^4Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[4,6]^2+665/16I Spaa[1,3]^2Spbb[1,4]^3Spbb[1,6]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[4,6]^2+1475/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,6]^2Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^3-65/8I Spaa[1,3]^2Spbb[1,3]^4Spbb[2,4]Spaa[3,4]Spaa[3,6]^3Spbb[4,6]^2+5I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]-795/8I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,6]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]+555/16I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3-5205/32I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3+5995/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spbb[1,6]^2Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^2Spaa[4,6]-475/4I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2+4095/32I Spaa[1,3]^2Spbb[1,4]^3Spbb[1,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]Spaa[4,6]^2-4095/32I Spaa[1,3]^2Spbb[1,4]^2Spbb[1,6]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]Spaa[4,6]^2+185/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,6]^2Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]+15/4I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,6]Spbb[2,4]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]-75/32I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^4Spbb[4,6]+75/16I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]-105/32I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]^2Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^4-565/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,6]^3Spbb[3,4]^3Spaa[3,6]^3Spaa[4,6]+125/16I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]-245/32I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]+195/16I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]^2Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^3Spaa[4,6]+905/32I Spaa[1,3]^2Spbb[1,3]Spbb[1,6]^3Spbb[2,4]Spbb[3,4]^2Spaa[3,6]^3Spaa[4,6]+2045/32I Spbb[1,2]Spaa[1,3]Spaa[1,4]^3Spbb[1,4]^6Spaa[1,6]Spaa[3,4]-925/64I Spaa[1,3]Spaa[1,4]^3Spbb[1,4]^6Spbb[2,4]Spaa[3,4]Spaa[4,6]+8405/64I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^5Spaa[1,6]^2Spbb[1,6]Spaa[3,4]+6265/64I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^5Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[3,4]+125/8I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,4]+5265/64I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^5Spaa[1,6]Spbb[2,4]Spaa[3,4]^2+1795/16I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^6Spaa[1,6]Spbb[2,6]Spaa[3,4]Spaa[4,6]-6125/64I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^5Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,4]Spaa[4,6]+125/8I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]+935/32I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^5Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[4,6]-935/32I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^4Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2+815/32I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^4Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[4,6]-25/16I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^5Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[4,6]-425/32I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^5Spbb[2,4]Spaa[3,4]Spaa[4,6]^2Spbb[4,6]+4855/64I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]^3Spbb[1,6]^2Spaa[3,4]+3405/64I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^5Spaa[1,6]^2Spaa[2,4]Spbb[2,6]Spaa[3,4]-555/32I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[3,4]-295/16I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]+125/4I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]^2Spbb[1,6]Spaa[3,4]^2Spbb[3,4]+1005/64I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^5Spaa[1,6]^2Spbb[2,6]Spaa[3,4]^2+20I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]^2Spbb[1,6]Spbb[2,4]Spaa[3,4]^2+7405/64I Spaa[1,3]Spaa[1,4]Spbb[1,4]^5Spaa[1,6]^2Spbb[1,6]Spbb[2,6]Spaa[3,4]Spaa[4,6]-5425/64I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]^2Spbb[1,6]^2Spbb[2,4]Spaa[3,4]Spaa[4,6]-755/64I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]-4585/32I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]-6375/64I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]-14835/64I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2+4265/64I Spaa[1,3]Spaa[1,4]Spbb[1,4]^5Spaa[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spaa[4,6]+255/32I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[4,6]-5185/64I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]-3615/32I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]+765/32I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2+3785/64I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[4,6]-215/4I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spaa[3,4]^3Spbb[3,4]^2-6025/64I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]+4265/64I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spbb[2,4]Spaa[3,4]^2Spaa[4,6]Spbb[4,6]-125/8I Spaa[1,3]Spaa[1,4]Spbb[1,4]^5Spaa[1,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[4,6]+2805/64I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[4,6]+1545/32I Spaa[1,3]Spaa[1,4]Spbb[1,4]^5Spaa[1,6]Spbb[2,6]Spaa[3,4]Spaa[4,6]^2Spbb[4,6]-1035/64I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,4]Spaa[4,6]^2Spbb[4,6]-85/2I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]-2945/64I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spaa[4,6]-1315/16I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]-375/32I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]-8175/32I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2-35/8I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spaa[4,6]+915/32I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[4,6]+1435/32I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[4,6]^2Spbb[4,6]+1135/32I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]^3Spaa[3,4]+95/32I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]-205/16I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^2+345/8I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spaa[4,6]+2105/32I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^3Spbb[3,4]-1435/32I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spaa[4,6]Spbb[4,6]+365/16I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[4,6]+1315/32I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[4,6]^2Spbb[4,6]+925/64I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[4,6]+225/16I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[4,6]^2Spbb[4,6]+75/64I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,4]Spaa[3,4]Spaa[4,6]^3Spbb[4,6]^2+315/16I Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[1,6]^4Spbb[1,6]^3Spaa[3,4]+45/4I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,6]^4Spbb[1,6]^4Spaa[3,6]+2705/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]^4Spaa[1,6]^3Spbb[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,4]-725/16I Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[1,6]^3Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spaa[3,4]+25I Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[1,6]^3Spbb[1,6]^2Spaa[2,4]Spbb[2,6]Spaa[3,6]+775/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,6]^3Spbb[1,6]^3Spaa[2,4]Spbb[2,4]Spaa[3,6]+5/16I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,6]^3Spbb[1,6]^3Spbb[2,4]Spaa[2,6]Spaa[3,4]-315/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]^3Spbb[1,6]^4Spbb[2,4]Spaa[2,6]Spaa[3,6]-5/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[1,6]^3Spbb[1,6]^2Spaa[3,4]^2Spbb[3,4]+445/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^4Spaa[1,6]^3Spbb[1,6]Spbb[2,6]Spaa[3,4]^2-805/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^3Spbb[1,6]^2Spbb[2,4]Spaa[3,4]^2-1005/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,6]^3Spbb[1,6]^3Spaa[3,4]Spbb[3,4]Spaa[3,6]-45/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^3Spbb[1,6]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]-495/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^3Spbb[1,6]^3Spbb[2,4]Spaa[3,4]Spaa[3,6]+325/16I Spaa[1,3]Spbb[1,4]^4Spaa[1,6]^3Spbb[1,6]^2Spbb[2,6]Spaa[3,4]Spaa[4,6]-225/32I Spaa[1,3]Spbb[1,4]^3Spaa[1,6]^3Spbb[1,6]^3Spbb[2,4]Spaa[3,4]Spaa[4,6]+25/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^3Spbb[1,6]^3Spbb[2,6]Spaa[3,6]^2-475/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]^3Spbb[1,6]^4Spbb[2,4]Spaa[3,6]^2+365/16I Spaa[1,3]Spbb[1,4]^3Spaa[1,6]^3Spbb[1,6]^3Spbb[2,6]Spaa[3,6]Spaa[4,6]-45/4I Spaa[1,3]Spbb[1,4]^2Spaa[1,6]^3Spbb[1,6]^4Spbb[2,4]Spaa[3,6]Spaa[4,6]-235/4I Spbb[1,2]Spaa[1,3]Spbb[1,4]^4Spaa[1,6]^2Spaa[2,4]^2Spbb[2,4]Spbb[2,6]Spaa[3,4]+5115/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]-365/64I Spbb[1,2]Spaa[1,3]Spbb[1,4]^4Spaa[1,6]^2Spaa[2,4]^2Spbb[2,6]^2Spaa[3,6]-2615/16I Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,4]^2Spbb[2,4]Spbb[2,6]Spaa[3,6]+22865/64I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[3,6]-3885/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]-2205/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,6]-5875/64I Spbb[1,2]Spaa[1,3]Spbb[1,4]^4Spaa[1,6]^2Spaa[2,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]-4475/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]-55/64I Spaa[1,3]Spbb[1,3]Spbb[1,4]^4Spaa[1,6]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]^2-15765/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2+15/4I Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]-1905/8I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]-285/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^4Spaa[1,6]^2Spaa[2,4]Spbb[2,6]^2Spaa[3,4]Spaa[3,6]-2935/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spaa[3,6]+1125/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]+5085/64I Spaa[1,3]Spbb[1,4]^5Spaa[1,6]^2Spaa[2,4]Spbb[2,6]^2Spaa[3,4]Spaa[4,6]-2935/32I Spaa[1,3]Spbb[1,4]^4Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spaa[4,6]+3135/64I Spaa[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[4,6]-1725/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2-575/16I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spaa[2,4]Spbb[2,4]Spbb[3,4]Spaa[3,6]^2+95/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,6]^2Spaa[3,6]^2-1535/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,6]^2+995/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spaa[2,4]Spbb[2,4]^2Spaa[3,6]^2+1105/16I Spaa[1,3]Spbb[1,4]^4Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,6]^2Spaa[3,6]Spaa[4,6]-65/32I Spaa[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,6]Spaa[4,6]-515/32I Spaa[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^3Spaa[2,4]Spbb[2,4]^2Spaa[3,6]Spaa[4,6]+1175/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]-385/32I Spbb[1,2]Spaa[1,3]Spaa[1,6]^2Spbb[1,6]^4Spbb[2,4]^2Spaa[2,6]^2Spaa[3,6]-825/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]-2645/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2+595/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]-335/2I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[3,6]+315/32I Spaa[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[4,6]+315/32I Spbb[1,2]Spaa[1,3]Spaa[1,6]^2Spbb[1,6]^4Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]^2-315/32I Spaa[1,3]Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^4Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^2+1065/32I Spaa[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^4Spbb[2,4]^2Spaa[2,6]Spaa[3,6]Spaa[4,6]-5755/64I Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[3,4]^3Spbb[3,4]^2+3705/64I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^3Spaa[1,6]^2Spbb[2,4]Spaa[3,4]^3Spbb[4,6]-6325/64I Spaa[1,3]Spbb[1,3]Spbb[1,4]^4Spaa[1,6]^2Spbb[2,6]Spaa[3,4]^3Spbb[3,4]-1925/64I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]-205/64I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^3Spaa[1,6]^2Spbb[2,6]Spaa[3,4]^2Spaa[3,6]Spbb[4,6]-3625/64I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]Spbb[2,4]Spaa[3,4]^2Spaa[3,6]Spbb[4,6]+605/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]-1565/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+285/64I Spaa[1,3]Spbb[1,3]Spbb[1,4]^4Spaa[1,6]^2Spbb[2,6]Spaa[3,4]^2Spaa[4,6]Spbb[4,6]+775/64I Spaa[1,3]Spbb[1,4]^4Spaa[1,6]^2Spbb[1,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[4,6]-1215/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2+95/8I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[4,6]-135/2I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,4]Spaa[3,4]Spaa[3,6]^2Spbb[4,6]-875/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+55/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-55/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]-245/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[2,4]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]-905/32I Spaa[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]+1275/32I Spaa[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]+15/8I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,6]Spaa[3,6]^3Spbb[4,6]-115/32I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[3,6]^3Spbb[4,6]+15/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-115/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+5/16I Spaa[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^3Spbb[2,6]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]+45/4I Spaa[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^4Spbb[2,4]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]+185/16I Spaa[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]^2Spbb[2,6]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]+4995/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^3Spbb[2,4]^3Spaa[3,4]-3415/16I Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^3Spbb[2,4]^2Spbb[2,6]Spaa[3,6]+455I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]^3Spbb[2,4]^3Spaa[3,6]-555/16I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]-3155/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,6]-2445/16I Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]+1245/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]^2-2165/16I Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]-2025/16I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]-8035/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]+4375/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spaa[3,6]+4035/32I Spaa[1,3]Spbb[1,4]^4Spaa[1,6]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spaa[4,6]+155/4I Spaa[1,3]Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spaa[4,6]-975/16I Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^2-2535/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2-1355/16I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^2+935/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spbb[2,6]^2Spaa[3,6]^2-7245/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,6]^2+8355/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[3,6]^2-335/32I Spaa[1,3]Spbb[1,4]^4Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spbb[2,6]^2Spaa[3,6]Spaa[4,6]+12725/32I Spaa[1,3]Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,6]Spaa[4,6]-1815/8I Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[3,6]Spaa[4,6]+1575/16I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]-865/32I Spbb[1,2]Spaa[1,3]Spaa[1,6]Spbb[1,6]^3Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,6]-1565/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]-7605/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2-4055/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]-2565/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spaa[3,6]-1305/16I Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spaa[4,6]-2525/32I Spbb[1,2]Spaa[1,3]Spaa[1,6]Spbb[1,6]^3Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spbb[3,4]Spaa[3,6]^2+1945/16I Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]^3Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,6]^2+2345/32I Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^3Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,6]Spaa[4,6]-935/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2-20915/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]-155/16I Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]-2415/16I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]-5745/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spaa[3,6]Spbb[4,6]-3585/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]-13285/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]-8195/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spaa[4,6]Spbb[4,6]-1335/32I Spaa[1,3]Spbb[1,4]^4Spaa[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[4,6]+1255/32I Spaa[1,3]Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[4,6]-2925/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2-555/8I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2+155/8I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[4,6]-18345/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]^2Spbb[4,6]-1705/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+2455/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-6475/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-335/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]-2225/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]+255/16I Spaa[1,3]Spbb[1,4]^4Spaa[1,6]Spaa[2,4]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]-2705/32I Spaa[1,3]Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]+3505/32I Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]+95/4I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^3+345/16I Spbb[1,2]Spaa[1,3]Spaa[1,6]Spbb[1,6]^3Spaa[2,4]Spbb[2,4]Spbb[3,4]^2Spaa[3,6]^3-95/2I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,6]^3Spbb[4,6]+245/32I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,6]^3Spbb[4,6]+495/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3+165/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3-395/16I Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]^3Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^3+5/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,6]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-555/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+3075/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-145/8I Spaa[1,3]Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^2Spaa[4,6]+175/8I Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]+135/4I Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^3Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^2Spaa[4,6]+75/2I Spaa[1,3]Spbb[1,4]^4Spaa[1,6]Spaa[2,4]Spbb[2,6]^2Spaa[3,6]Spaa[4,6]^2Spbb[4,6]+285/32I Spbb[1,2]Spaa[1,3]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]^3Spaa[2,6]^3Spaa[3,4]+4685/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]+2085/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^2+70I Spbb[1,2]Spaa[1,3]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]-135I Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spaa[3,6]-45/32I Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spaa[4,6]+35/16I Spbb[1,2]Spaa[1,3]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]^2Spaa[2,6]^2Spaa[3,6]^2Spbb[3,6]+325/16I Spaa[1,3]Spaa[1,6]Spbb[1,6]^4Spbb[2,4]^3Spaa[2,6]^2Spaa[3,6]Spaa[4,6]+155/8I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^2-4465/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^3Spbb[4,6]-675/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^3Spbb[3,4]+315/4I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]+4575/16I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spaa[3,6]Spbb[4,6]-1815/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+2185/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spaa[4,6]Spbb[4,6]-565/16I Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[4,6]-225/32I Spbb[1,2]Spaa[1,3]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2-55/16I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[4,6]+145/8I Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-3145/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]+10I Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]-375/32I Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[4,6]^2Spbb[4,6]-315/32I Spbb[1,2]Spaa[1,3]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]+65/32I Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^3Spbb[3,6]+5/16I Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-45/32I Spaa[1,3]Spaa[1,6]Spbb[1,6]^4Spbb[2,4]^2Spaa[2,6]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]+695/32I Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]^2Spaa[2,6]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]+75/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[3,4]^4Spbb[3,4]^3-2125/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spaa[3,4]^4Spbb[3,4]^2+85/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]-4825/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]Spaa[3,6]Spbb[4,6]+805/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spbb[2,6]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]-2245/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]-1225/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]Spaa[4,6]Spbb[4,6]+375/32I Spaa[1,3]Spbb[1,4]^4Spaa[1,6]Spbb[2,6]Spaa[3,4]^3Spbb[3,4]^2Spaa[4,6]-265/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^2-625/16I Spaa[1,3]Spbb[1,3]^3Spbb[1,4]Spaa[1,6]Spbb[2,4]Spaa[3,4]^2Spaa[3,6]^2Spbb[4,6]^2+215/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[4,6]-2355/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[4,6]+235/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]+25/8I Spbb[1,2]Spaa[1,3]Spaa[1,6]Spbb[1,6]^3Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^3-1265/32I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,6]^3Spbb[4,6]^2+75/8I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]-185/32I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]+95/4I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3+65/4I Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3+5/8I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2-1405/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2-365/32I Spbb[1,2]Spaa[1,3]Spaa[1,6]Spbb[1,6]^3Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]-5/16I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]-5/8I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^4Spbb[4,6]-5/2I Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]+25/16I Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]^3Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^4-35/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]-245/32I Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]Spbb[3,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]-5/16I Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^3Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^3Spaa[4,6]-45/4I Spaa[1,3]Spaa[1,6]Spbb[1,6]^4Spbb[2,4]Spbb[3,4]^2Spaa[3,6]^3Spaa[4,6]-205/8I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]Spaa[2,6]Spbb[3,4]+65/2I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]^2Spaa[2,6]-555/64I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^4Spbb[2,3]^2Spbb[3,4]^2Spaa[3,6]-235/4I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]+1115/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]^2Spaa[3,6]-4055/32I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spbb[3,4]+405/4I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]-35/16I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]Spbb[3,4]^2Spaa[3,6]-7275/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]+4425/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,6]+175/16I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[2,6]^2Spbb[3,6]-2545/32I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2+1815/16I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]-185/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]-55/16I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]Spbb[3,6]+1265/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,6]Spbb[3,6]-195/16I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^3Spbb[2,3]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]-2075/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]+1175/8I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]-135/8I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^3Spaa[3,4]Spaa[3,6]+175/16I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[3,4]^2Spaa[3,6]^2Spbb[3,6]-655/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]-245/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^2+105/4I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[3,6]^2Spbb[3,6]+1535/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2-515/16I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spbb[2,6]Spaa[3,6]^2-4895/32I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spbb[3,4]+1955/16I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]+2815/64I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[3,4]^2Spaa[3,6]-4865/16I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^3Spbb[3,4]Spaa[3,6]+2535/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[3,6]-415/16I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2Spbb[3,6]-6475/32I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]^2+4045/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spbb[3,4]+2085/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^4Spaa[2,6]Spaa[3,4]-1575/32I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spbb[3,4]Spaa[3,6]Spbb[3,6]-1835/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,6]Spbb[3,6]-285/8I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]-2035/16I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]+4215/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spbb[3,4]Spaa[3,6]-75/4I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^4Spaa[3,4]Spaa[3,6]-1445/32I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spbb[3,4]^2Spaa[3,6]^2Spbb[3,6]+555/32I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,6]Spbb[3,4]^3Spaa[3,6]^2-1605/16I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+1355/16I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^2-35/4I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,6]^2Spbb[3,6]-65/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^2-535/16I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spbb[2,6]Spaa[3,6]^2+3305/32I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spbb[3,6]-995/16I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spbb[3,6]-125/8I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^2-1695/32I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^3-1605/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2+3525/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spbb[3,4]+25/4I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,4]^2+945/16I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]Spbb[3,6]+1795/8I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]-4475/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spaa[3,6]Spbb[3,6]+215/16I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]^2-1335/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^2+95/64I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^2Spaa[3,4]^2Spbb[3,4]^4Spaa[3,6]-1875/16I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]+1105/8I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]+685/32I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]^2Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+595/32I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^2Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^2Spbb[3,6]+4225/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spbb[3,6]-65/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^2+1055/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]-95/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2-1665/32I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]^2Spbb[2,4]^3Spaa[3,4]Spaa[3,6]^2Spbb[3,6]-75/4I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+465/16I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^2Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]^2+295/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]^2-1205/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]-565/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[3,6]^3Spbb[3,6]^2+85/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]+365/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^3+175/16I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,6]^3Spbb[3,6]-185/32I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]^2Spbb[2,4]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3+855/16I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^4Spaa[2,6]-2645/16I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^3Spbb[3,4]Spaa[3,6]+6965/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^4Spaa[3,6]-5/2I Spbb[1,2]^2Spaa[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]^2+205/4I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spbb[3,4]+1945/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,4]+7215/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spbb[3,4]Spaa[3,6]-2715/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,6]+3815/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]-6445/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spbb[3,4]Spaa[3,6]+4575/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[3,4]Spaa[3,6]+615/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^2+3045/16I Spbb[1,2]^2Spaa[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spbb[3,4]^2Spaa[3,6]^2-1725/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^2-1725/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spbb[3,4]Spaa[3,6]^2-805/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spbb[2,6]Spaa[3,6]^2+385/16I Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[3,6]^2-2565/16I Spbb[1,2]^2Spaa[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spbb[3,4]+4005/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^4Spaa[2,6]^2Spaa[3,4]+1565/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,6]Spbb[3,6]+1005/64I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2+1135/8I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spbb[3,4]+5535/64I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^4Spaa[2,6]Spaa[3,4]^2-1855/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]-15/8I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]-2115/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^4Spaa[2,6]Spaa[3,4]Spaa[3,6]-1495/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+945/8I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,6]^2Spbb[3,6]+235/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]+685/2I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]-6865/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]Spaa[3,6]-305/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^2+3665/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^2+2415/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2-3815/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2-925/32I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spaa[3,6]^2Spbb[4,6]-2285/16I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+185/2I Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-2355/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]+195/16I Spbb[1,2]^2Spaa[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,6]Spbb[3,4]^3Spaa[3,6]^3+165/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^3+985/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^3Spbb[3,6]-1025/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^3-1535/32I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,6]Spaa[3,6]^3Spbb[4,6]+1405/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3+145/4I Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,6]^3Spbb[3,6]-245/8I Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^3-495/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^3Spaa[2,6]^3Spaa[3,4]Spbb[3,6]-2485/16I Spbb[1,2]^2Spaa[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]^2+3525/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]+1855/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]^4Spaa[2,6]^2Spaa[3,4]^2+475/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]-1265/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spaa[3,6]Spbb[3,6]+155/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,6]^2Spbb[3,6]^2+45/16I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^3-15/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^2+3965/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^3Spbb[3,4]-3615/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]+745/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]+95/8I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spaa[3,6]Spbb[4,6]+805/8I Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]-25/4I Spbb[1,2]^2Spaa[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spbb[3,6]-1415/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+345/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]-55/4I Spbb[1,2]^2Spaa[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]^2+145/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^3Spbb[3,6]^2+35/16I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[3,4]^3Spbb[3,4]^4Spaa[3,6]-15/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]+2205/16I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]-235/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,6]Spaa[2,3]Spaa[3,4]^2Spbb[3,4]^4Spaa[3,6]^2-115/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^2+5/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^2-825/32I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[4,6]+1395/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2-1095/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2-255/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,6]Spaa[2,3]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^3Spbb[3,6]-2025/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]+45/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^3-805/16I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]+50I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]+55/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3-1255/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]+1845/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3-275/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,6]Spaa[2,3]Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]^2-395/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]^2+205/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]+155/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[3,6]^4Spbb[3,6]^2+55/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]-45/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^4+2045/16I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,4]^4Spbb[2,4]^4Spaa[3,6]+405/8I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^4Spaa[2,6]Spaa[3,4]-445/16I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]^3Spbb[2,4]^4Spaa[2,6]Spaa[3,6]+2045/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^3Spaa[3,4]Spbb[3,4]Spaa[3,6]+2835/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^4Spaa[3,4]Spaa[3,6]-225/4I Spaa[1,3]Spbb[1,4]^3Spaa[2,4]^3Spbb[2,4]^4Spaa[3,4]Spaa[4,6]-2955/16I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^2-1445/16I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]^3Spbb[2,4]^3Spbb[3,4]Spaa[3,6]^2+4815/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^3Spbb[2,6]Spaa[3,6]^2-1195/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]^3Spbb[2,4]^4Spaa[3,6]^2+975/4I Spaa[1,3]Spbb[1,4]^3Spaa[2,4]^3Spbb[2,4]^3Spbb[2,6]Spaa[3,6]Spaa[4,6]-4205/32I Spaa[1,3]Spbb[1,4]^2Spbb[1,6]Spaa[2,4]^3Spbb[2,4]^4Spaa[3,6]Spaa[4,6]+485/4I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]^2Spaa[3,4]-175/32I Spbb[1,2]Spaa[1,3]Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]^2Spaa[3,6]+1095/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spbb[3,4]+4245/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,4]^2-5655/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]+485/4I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,4]Spaa[3,6]-4565/32I Spaa[1,3]Spbb[1,4]^2Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,4]Spaa[4,6]-975/32I Spbb[1,2]Spaa[1,3]Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spbb[3,4]Spaa[3,6]^2+105/32I Spaa[1,3]Spbb[1,3]Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,6]^2+2055/16I Spaa[1,3]Spbb[1,4]Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,6]Spaa[4,6]-2215/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]-2295/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]Spaa[3,6]-3765/32I Spaa[1,3]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]Spaa[4,6]+45/4I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2-2835/8I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2+1185/16I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spaa[3,6]^2Spbb[4,6]-9435/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+5255/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+905/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]-5/32I Spaa[1,3]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]+565/16I Spaa[1,3]Spbb[1,4]^2Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]-1435/16I Spaa[1,3]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spaa[4,6]^2Spbb[4,6]-555/64I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^3+275/8I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^3-1125/64I Spbb[1,2]Spaa[1,3]Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[3,4]^2Spaa[3,6]^3-1055/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,6]^3Spbb[4,6]-165/8I Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,6]^3Spbb[4,6]-215/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3+785/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^3-465/8I Spaa[1,3]Spbb[1,3]Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]^3Spbb[3,4]Spaa[3,6]^3-65/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+1875/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-715/32I Spaa[1,3]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^2Spaa[4,6]-895/16I Spaa[1,3]Spbb[1,4]^2Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]+190I Spaa[1,3]Spbb[1,4]Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]^3Spbb[3,4]Spaa[3,6]^2Spaa[4,6]+1915/16I Spaa[1,3]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]+165/32I Spbb[1,2]Spaa[1,3]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^4Spaa[2,6]^3Spaa[3,4]+325/4I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]+765/4I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^4Spaa[2,6]^2Spaa[3,4]^2+595/16I Spbb[1,2]Spaa[1,3]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]-30I Spaa[1,3]Spbb[1,3]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^4Spaa[2,6]^2Spaa[3,4]Spaa[3,6]-2845/32I Spaa[1,3]Spbb[1,4]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^4Spaa[2,6]^2Spaa[3,4]Spaa[4,6]-545/32I Spbb[1,2]Spaa[1,3]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,6]^2Spbb[3,6]+595/32I Spaa[1,3]Spbb[1,6]^3Spaa[2,4]Spbb[2,4]^4Spaa[2,6]^2Spaa[3,6]Spaa[4,6]+45/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^2+475/2I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^3Spbb[3,4]+4965/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]+365/4I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spaa[3,6]Spbb[4,6]-5175/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]-1345/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spaa[4,6]Spbb[4,6]-5355/32I Spaa[1,3]Spbb[1,4]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[4,6]+1115/8I Spbb[1,2]Spaa[1,3]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2+155/4I Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[4,6]-525/32I Spaa[1,3]Spbb[1,3]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-1225/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]-1345/16I Spaa[1,3]Spbb[1,4]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]-2815/32I Spaa[1,3]Spbb[1,4]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spaa[4,6]^2Spbb[4,6]+165/16I Spbb[1,2]Spaa[1,3]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]-965/32I Spaa[1,3]Spbb[1,3]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,6]^3Spbb[3,6]+85/32I Spaa[1,3]Spbb[1,6]^3Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]+195/16I Spaa[1,3]Spbb[1,4]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]+135/8I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]-120I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]-405/16I Spaa[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]^2Spaa[4,6]-265/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^2+945/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^2-6015/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[4,6]+3345/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2-1415/4I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2-8095/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]+375/16I Spaa[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spaa[4,6]-1795/32I Spaa[1,3]Spbb[1,4]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spaa[4,6]-895/32I Spaa[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[4,6]^2Spbb[4,6]-205/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^3+3115/32I Spbb[1,2]Spaa[1,3]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^3-85/2I Spaa[1,3]Spbb[1,3]^3Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]^3Spbb[4,6]^2-1645/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]+145/16I Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]-25/2I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3+565/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3-1425/32I Spaa[1,3]Spbb[1,3]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3-25/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2-225/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-15/4I Spaa[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spaa[4,6]+245/8I Spbb[1,2]Spaa[1,3]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]-375/16I Spbb[1,2]Spaa[1,3]Spbb[1,6]^2Spaa[2,4]Spbb[2,6]Spbb[3,4]^3Spaa[3,6]^4+15/4I Spaa[1,3]Spbb[1,3]^3Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,6]^4Spbb[4,6]^2-75/16I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^4Spbb[4,6]-205/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,6]^4Spbb[3,6]Spbb[4,6]+275/16I Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^4Spbb[4,6]-335/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^4-475/16I Spaa[1,3]Spbb[1,3]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^4Spbb[3,6]+1075/32I Spaa[1,3]Spbb[1,3]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^4-655/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^2-345/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^2+25/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]+945/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]-305/8I Spaa[1,3]Spbb[1,3]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]-35/32I Spaa[1,3]Spbb[1,4]^2Spbb[1,6]Spaa[2,4]Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^3Spaa[4,6]+405/16I Spaa[1,3]Spbb[1,4]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^3Spaa[4,6]-955/32I Spaa[1,3]Spbb[1,6]^3Spaa[2,4]Spbb[2,4]^2Spbb[3,4]^2Spaa[3,6]^3Spaa[4,6]-815/32I Spbb[1,2]Spaa[1,3]Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]^3Spaa[3,4]^2Spbb[3,4]+1045/32I Spaa[1,3]Spbb[1,3]Spbb[1,6]^2Spbb[2,4]^4Spaa[2,6]^3Spaa[3,4]^2+325/16I Spbb[1,2]Spaa[1,3]Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]^3Spaa[3,4]Spaa[3,6]Spbb[3,6]+65/32I Spaa[1,3]Spbb[1,6]^3Spbb[2,4]^4Spaa[2,6]^3Spaa[3,4]Spaa[4,6]+15/16I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]^3Spbb[3,4]^2-25/4I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^3Spbb[4,6]+3245/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^3Spbb[3,4]-3245/64I Spbb[1,2]Spaa[1,3]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]-65/8I Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^2Spaa[3,6]Spbb[4,6]+395/32I Spaa[1,3]Spbb[1,3]Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+2265/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^2Spaa[4,6]Spbb[4,6]-445/8I Spaa[1,3]Spbb[1,4]Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]Spaa[4,6]-165/16I Spbb[1,2]Spaa[1,3]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+1115/32I Spaa[1,3]Spbb[1,3]Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spaa[3,6]^2Spbb[3,6]+5/8I Spaa[1,3]Spbb[1,3]Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]+115/8I Spaa[1,3]Spbb[1,6]^3Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]+65/32I Spaa[1,3]Spbb[1,4]Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spaa[4,6]^2Spbb[4,6]-5/32I Spbb[1,2]Spaa[1,3]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[3,6]^3Spbb[3,6]^2+325/32I Spaa[1,3]Spbb[1,6]^3Spbb[2,4]^3Spaa[2,6]^2Spaa[3,6]Spaa[4,6]^2Spbb[4,6]-5/16I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]^4Spbb[3,4]^3+1995/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^4Spbb[3,4]^2-25/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]+385/4I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^3Spbb[3,4]Spaa[3,6]Spbb[4,6]+8445/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]+3915/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^3Spbb[3,4]Spaa[4,6]Spbb[4,6]-1025/32I Spaa[1,3]Spbb[1,4]^2Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^2Spaa[4,6]-905/32I Spbb[1,2]Spaa[1,3]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^2+145/16I Spaa[1,3]Spbb[1,3]^3Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spaa[3,6]^2Spbb[4,6]^2-545/16I Spaa[1,3]Spbb[1,4]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spaa[4,6]-30I Spaa[1,3]Spbb[1,4]^2Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[4,6]^2Spbb[4,6]-785/32I Spbb[1,2]Spaa[1,3]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]+235/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]+5/32I Spaa[1,3]Spbb[1,3]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]-15/8I Spbb[1,2]Spaa[1,3]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]^2-5/32I Spaa[1,3]Spbb[1,3]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^4Spbb[3,6]^2+325/32I Spaa[1,3]Spbb[1,6]^3Spbb[2,4]^2Spaa[2,6]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]Spaa[4,6]-115/16I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[3,4]^4Spbb[3,4]^4Spaa[3,6]+205/2I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^4Spbb[3,4]^3Spaa[3,6]+5/16I Spaa[1,3]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]^4Spbb[3,4]^3Spaa[4,6]-235/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,4]^3Spbb[3,4]^4Spaa[3,6]^2+1615/16I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]-25/4I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,6]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]^2+425/4I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]^2+1655/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]-125/16I Spaa[1,3]Spbb[1,4]^3Spbb[2,6]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]Spaa[4,6]+65/8I Spaa[1,3]Spbb[1,4]^2Spbb[1,6]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]Spaa[4,6]+25/16I Spaa[1,3]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[4,6]^2Spbb[4,6]+15/64I Spbb[1,2]Spaa[1,3]Spbb[1,6]^2Spaa[3,4]^2Spbb[3,4]^4Spaa[3,6]^3-1215/32I Spaa[1,3]Spbb[1,3]^3Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^3Spbb[4,6]^2-275/64I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^3Spbb[4,6]-1205/64I Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^3Spbb[4,6]+35/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-645/32I Spbb[1,2]Spaa[1,3]Spbb[1,6]^2Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^4Spbb[3,6]+15/4I Spaa[1,3]Spbb[1,3]^3Spbb[2,4]Spaa[3,4]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]^2-145/32I Spaa[1,3]Spbb[1,3]^3Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^4Spbb[4,6]^2+305/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]-35/2I Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^4Spbb[4,6]+5/16I Spaa[1,3]Spbb[1,3]Spbb[1,6]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]-125/16I Spaa[1,3]Spbb[1,3]Spbb[1,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^4-655/32I Spaa[1,3]Spbb[1,3]^3Spbb[2,4]Spaa[3,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^3-85/32I Spbb[1,2]Spaa[1,3]Spbb[1,6]^2Spbb[3,4]^2Spaa[3,6]^5Spbb[3,6]^2-5/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^5Spbb[3,6]Spbb[4,6]-15/16I Spaa[1,3]Spbb[1,3]Spbb[1,6]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]^5Spbb[3,6]^2+55/32I Spaa[1,3]Spbb[1,3]Spbb[1,6]^2Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^5Spbb[3,6]+5/8I Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^4Spaa[4,6]Spbb[4,6]^2+105/32I Spaa[1,3]Spbb[1,3]Spbb[1,6]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]Spaa[4,6]Spbb[4,6]-25/4I Spaa[1,3]Spbb[1,3]Spbb[1,6]^2Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^4Spaa[4,6]Spbb[4,6]+695/32I Spaa[1,3]Spbb[1,6]^3Spbb[2,4]Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]Spaa[4,6]-185/16I Spaa[1,3]Spbb[1,6]^3Spbb[2,6]Spbb[3,4]^3Spaa[3,6]^4Spaa[4,6]+25/16I Spaa[1,4]^3Spbb[1,4]^6Spaa[1,6]Spbb[2,4]Spaa[3,4]^2+95/64I Spaa[1,4]^3Spbb[1,4]^5Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2-465/32I Spaa[1,4]^2Spbb[1,4]^5Spaa[1,6]^2Spbb[1,6]Spbb[2,4]Spaa[3,4]^2-965/32I Spaa[1,4]^2Spbb[1,4]^5Spaa[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2-1015/32I Spaa[1,4]^2Spbb[1,4]^4Spaa[1,6]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2+25/8I Spaa[1,4]^2Spbb[1,4]^5Spaa[1,6]Spbb[2,4]Spaa[3,4]^2Spaa[4,6]Spbb[4,6]-35/2I Spaa[1,4]^2Spbb[1,4]^4Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2-655/32I Spaa[1,4]^2Spbb[1,4]^3Spbb[1,6]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^2+95/32I Spaa[1,4]^2Spbb[1,4]^4Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spaa[4,6]Spbb[4,6]-55/16I Spaa[1,4]Spbb[1,4]^5Spaa[1,6]^3Spbb[1,6]Spbb[2,6]Spaa[3,4]^2-185/32I Spaa[1,4]Spbb[1,4]^4Spaa[1,6]^3Spbb[1,6]^2Spbb[2,4]Spaa[3,4]^2-275/16I Spaa[1,4]Spbb[1,4]^5Spaa[1,6]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]^2-905/32I Spaa[1,4]Spbb[1,4]^4Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2-2735/64I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2-275/16I Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]^2Spbb[2,4]Spaa[3,4]^3Spbb[4,6]-565/32I Spaa[1,4]Spbb[1,4]^4Spaa[1,6]^2Spbb[1,6]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]-465/32I Spaa[1,4]Spbb[1,4]^4Spaa[1,6]^2Spbb[1,6]Spbb[2,4]Spaa[3,4]^2Spaa[4,6]Spbb[4,6]-1625/32I Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]^2-195/2I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2-475/16I Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]-965/32I Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spaa[4,6]Spbb[4,6]-765/16I Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^2-2375/32I Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^3Spbb[4,6]-605/16I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^3Spbb[3,4]-1015/32I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spaa[4,6]Spbb[4,6]+25/16I Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spbb[2,4]Spaa[3,4]^4Spbb[3,4]^2+25/16I Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spbb[2,4]Spaa[3,4]^2Spaa[4,6]^2Spbb[4,6]^2-1165/64I Spaa[1,4]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,4]^2-605/16I Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]^4Spaa[2,6]^2Spaa[3,4]^2-445/32I Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^3Spbb[3,4]-35/2I Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spaa[4,6]Spbb[4,6]-85/4I Spaa[1,4]Spbb[1,4]Spbb[1,6]^2Spbb[2,4]^4Spaa[2,6]^3Spaa[3,4]^2+975/8I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^3Spbb[4,6]-135/8I Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^3Spbb[3,4]-655/32I Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^2Spaa[4,6]Spbb[4,6]-45/64I Spaa[1,4]Spbb[1,4]^3Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^4Spbb[3,4]^2+95/64I Spaa[1,4]Spbb[1,4]^3Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spaa[4,6]^2Spbb[4,6]^2-25/8I Spbb[1,4]^4Spaa[1,6]^4Spbb[1,6]^2Spbb[2,6]Spaa[3,4]^2+375/32I Spbb[1,4]^3Spaa[1,6]^4Spbb[1,6]^3Spbb[2,4]Spaa[3,4]^2+5/16I Spbb[1,4]^3Spaa[1,6]^4Spbb[1,6]^3Spbb[2,6]Spaa[3,4]Spaa[3,6]+45/32I Spbb[1,4]^2Spaa[1,6]^4Spbb[1,6]^4Spbb[2,4]Spaa[3,4]Spaa[3,6]-55/16I Spbb[1,4]^5Spaa[1,6]^3Spaa[2,4]Spbb[2,6]^2Spaa[3,4]^2-305/16I Spbb[1,4]^4Spaa[1,6]^3Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]^2+495/16I Spbb[1,4]^3Spaa[1,6]^3Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2-105/16I Spbb[1,4]^4Spaa[1,6]^3Spbb[1,6]Spaa[2,4]Spbb[2,6]^2Spaa[3,4]Spaa[3,6]+125/4I Spbb[1,4]^3Spaa[1,6]^3Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spaa[3,6]-175/8I Spbb[1,4]^2Spaa[1,6]^3Spbb[1,6]^3Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]+5/8I Spbb[1,4]^3Spaa[1,6]^3Spbb[1,6]^2Spaa[2,4]Spbb[2,6]^2Spaa[3,6]^2+45/16I Spbb[1,4]^2Spaa[1,6]^3Spbb[1,6]^3Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,6]^2-25/16I Spbb[1,4]Spaa[1,6]^3Spbb[1,6]^4Spaa[2,4]Spbb[2,4]^2Spaa[3,6]^2+475/32I Spbb[1,4]^2Spaa[1,6]^3Spbb[1,6]^3Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2+25/16I Spbb[1,4]Spaa[1,6]^3Spbb[1,6]^4Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[3,6]-55/16I Spbb[1,3]Spbb[1,4]^4Spaa[1,6]^3Spbb[2,6]Spaa[3,4]^3Spbb[4,6]-825/32I Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^3Spbb[1,6]Spbb[2,4]Spaa[3,4]^3Spbb[4,6]-55/16I Spbb[1,4]^4Spaa[1,6]^3Spbb[1,6]Spbb[2,6]Spaa[3,4]^3Spbb[3,4]-235/32I Spbb[1,4]^3Spaa[1,6]^3Spbb[1,6]^2Spbb[2,4]Spaa[3,4]^3Spbb[3,4]-135/16I Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^3Spbb[1,6]Spbb[2,6]Spaa[3,4]^2Spaa[3,6]Spbb[4,6]+195/8I Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^3Spbb[1,6]^2Spbb[2,4]Spaa[3,4]^2Spaa[3,6]Spbb[4,6]-25/8I Spbb[1,4]^3Spaa[1,6]^3Spbb[1,6]^2Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+375/32I Spbb[1,4]^2Spaa[1,6]^3Spbb[1,6]^3Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]-55/16I Spbb[1,4]^4Spaa[1,6]^3Spbb[1,6]Spbb[2,6]Spaa[3,4]^2Spaa[4,6]Spbb[4,6]+165/16I Spbb[1,4]^3Spaa[1,6]^3Spbb[1,6]^2Spbb[2,4]Spaa[3,4]^2Spaa[4,6]Spbb[4,6]-5/4I Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^3Spbb[1,6]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[4,6]+205/32I Spbb[1,3]Spbb[1,4]Spaa[1,6]^3Spbb[1,6]^3Spbb[2,4]Spaa[3,4]Spaa[3,6]^2Spbb[4,6]+5/16I Spbb[1,4]^2Spaa[1,6]^3Spbb[1,6]^3Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+45/32I Spbb[1,4]Spaa[1,6]^3Spbb[1,6]^4Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+5/16I Spbb[1,4]^3Spaa[1,6]^3Spbb[1,6]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]+45/32I Spbb[1,4]^2Spaa[1,6]^3Spbb[1,6]^3Spbb[2,4]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]-1805/32I Spbb[1,4]^4Spaa[1,6]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,4]^2+5585/32I Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]^2-185/16I Spbb[1,4]^4Spaa[1,6]^2Spaa[2,4]^2Spbb[2,4]Spbb[2,6]^2Spaa[3,4]Spaa[3,6]+115/32I Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]+4645/32I Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spaa[3,6]-55/16I Spbb[1,4]^4Spaa[1,6]^2Spaa[2,4]^2Spbb[2,6]^3Spaa[3,6]^2+915/32I Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,4]^2Spbb[2,4]Spbb[2,6]^2Spaa[3,6]^2-25/16I Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,6]^2-595/32I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spaa[2,4]^2Spbb[2,4]^3Spaa[3,6]^2+35/8I Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2+55/8I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spaa[3,6]+15/4I Spaa[1,6]^2Spbb[1,6]^4Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,6]^2+755/32I Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^3Spbb[4,6]-65/16I Spbb[1,4]^4Spaa[1,6]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]^3Spbb[3,4]-225/32I Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]-235/8I Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]^2Spaa[3,6]Spbb[4,6]+5/2I Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spaa[3,6]Spbb[4,6]+585/32I Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+95/32I Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]-275/16I Spbb[1,4]^4Spaa[1,6]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]^2Spaa[4,6]Spbb[4,6]+625/32I Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spaa[4,6]Spbb[4,6]-35/4I Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^2Spaa[2,4]Spbb[2,6]^2Spaa[3,4]Spaa[3,6]^2Spbb[4,6]+155/4I Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[4,6]-515/32I Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]^2Spbb[4,6]+615/32I Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-235/16I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-55/16I Spbb[1,4]^4Spaa[1,6]^2Spaa[2,4]Spbb[2,6]^2Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]+615/32I Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]-265/16I Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]-15/4I Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,6]^2Spaa[3,6]^3Spbb[4,6]+115/16I Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,6]^3Spbb[4,6]+15/8I Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^3Spaa[2,4]Spbb[2,4]^2Spaa[3,6]^3Spbb[4,6]-5/8I Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3-45/16I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3+85/16I Spaa[1,6]^2Spbb[1,6]^4Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^3+5/16I Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,6]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+45/32I Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+5/32I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spaa[2,4]Spbb[2,4]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+435/32I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^2-15/4I Spaa[1,6]^2Spbb[1,6]^4Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spaa[3,6]-425/16I Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^3Spbb[3,4]+685/32I Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spaa[3,6]Spbb[4,6]+255/32I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+65/8I Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spaa[4,6]Spbb[4,6]-15/8I Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[4,6]-115/32I Spaa[1,6]^2Spbb[1,6]^4Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-5/32I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]-35/4I Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[2,4]Spaa[3,4]^4Spbb[3,4]Spbb[4,6]+25/16I Spbb[1,4]^4Spaa[1,6]^2Spbb[2,6]Spaa[3,4]^4Spbb[3,4]^2-285/16I Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]^2Spbb[2,4]Spaa[3,4]^3Spaa[3,6]Spbb[4,6]^2-25/16I Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[2,6]Spaa[3,4]^3Spbb[3,4]Spaa[3,6]Spbb[4,6]+55/16I Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]Spaa[3,6]Spbb[4,6]+25/16I Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spbb[2,6]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]-275/16I Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[2,4]Spaa[3,4]^3Spaa[4,6]Spbb[4,6]^2-85/16I Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]^2Spbb[2,6]Spaa[3,4]^2Spaa[3,6]^2Spbb[4,6]^2+385/32I Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spbb[2,4]Spaa[3,4]^2Spaa[3,6]^2Spbb[4,6]^2-25/8I Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[4,6]+225/16I Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[4,6]-55/16I Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[2,6]Spaa[3,4]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]^2+145/16I Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]Spbb[2,4]Spaa[3,4]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]^2-15/4I Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]^3Spbb[4,6]^2+115/16I Spbb[1,3]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[2,4]Spaa[3,4]Spaa[3,6]^3Spbb[4,6]^2-35/16I Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]+35/16I Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]-5/16I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3-45/32I Spaa[1,6]^2Spbb[1,6]^4Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3-25/16I Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2+5I Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,4]Spaa[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2+115/8I Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^3Spbb[2,4]^4Spaa[3,4]^2-255/16I Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^3Spbb[2,4]^3Spbb[2,6]Spaa[3,4]Spaa[3,6]+1415/8I Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]^3Spbb[2,4]^4Spaa[3,4]Spaa[3,6]+85/8I Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^3Spbb[2,4]^2Spbb[2,6]^2Spaa[3,6]^2+1135/8I Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]^3Spbb[2,4]^3Spbb[2,6]Spaa[3,6]^2-5015/32I Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]^3Spbb[2,4]^4Spaa[3,6]^2+35/8I Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,4]^2+5545/32I Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,4]Spaa[3,6]+25/16I Spaa[1,6]Spbb[1,6]^3Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,6]^2-495/32I Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]^3Spbb[3,4]+7655/32I Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]^2Spaa[3,6]Spbb[4,6]+455/32I Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+3925/32I Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]Spaa[3,6]-305/16I Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]^2Spaa[4,6]Spbb[4,6]+695/32I Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[4,6]+3705/32I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spaa[3,6]^2Spbb[4,6]+565/16I Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+155/32I Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+795/8I Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-95/16I Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]+4505/32I Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]-145/32I Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spbb[2,6]^2Spaa[3,6]^3Spbb[4,6]+65/8I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,6]^3Spbb[4,6]+295/16I Spbb[1,3]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[3,6]^3Spbb[4,6]+5/2I Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,6]^3Spbb[3,4]Spaa[3,6]^3-35/32I Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3-55/2I Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^3+85/4I Spaa[1,6]Spbb[1,6]^3Spaa[2,4]^2Spbb[2,4]^3Spbb[3,4]Spaa[3,6]^3+145/16I Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spbb[2,6]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+175/32I Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-365/32I Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+125/16I Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^4Spaa[2,6]^2Spaa[3,4]^2-175/16I Spaa[1,6]Spbb[1,6]^3Spaa[2,4]Spbb[2,4]^4Spaa[2,6]^2Spaa[3,4]Spaa[3,6]-5995/16I Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^3Spbb[4,6]-765/32I Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^3Spbb[3,4]+215/8I Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]-385/32I Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spaa[4,6]Spbb[4,6]-495/16I Spbb[1,3]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[4,6]-385/16I Spaa[1,6]Spbb[1,6]^3Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+95/16I Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]-125/32I Spaa[1,6]Spbb[1,6]^3Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,6]^3Spbb[3,6]+15/8I Spaa[1,6]Spbb[1,6]^3Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+125/16I Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^4Spbb[3,4]^2+375/32I Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]Spaa[3,6]Spbb[4,6]+15I Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]+35/16I Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]+115/32I Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]Spaa[4,6]Spbb[4,6]+45/4I Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spaa[3,6]^2Spbb[4,6]^2+805/16I Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[4,6]+255/16I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[4,6]+185/32I Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,6]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2+305/16I Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2-5/32I Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]^2+65/4I Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]-215/32I Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spaa[3,6]^3Spbb[4,6]^2+195/16I Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]^3Spbb[4,6]^2+55/32I Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]+65/32I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]-225/16I Spbb[1,3]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]+15/8I Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3-65/16I Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3-415/32I Spaa[1,6]Spbb[1,6]^3Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3+135/16I Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2+35/4I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2+55/16I Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+5/16I Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,6]^4Spbb[4,6]^2+65/32I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^4Spbb[4,6]-5/32I Spbb[1,3]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,6]^4Spbb[3,6]Spbb[4,6]-115/32I Spbb[1,3]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^4Spbb[4,6]+25/16I Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^4-135/32I Spaa[1,6]Spbb[1,6]^3Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^4Spbb[3,6]-35/32I Spaa[1,6]Spbb[1,6]^3Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^4-15/8I Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spbb[2,6]^2Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^2+115/32I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^2-5/16I Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]-45/32I Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]+55/32I Spaa[1,6]Spbb[1,6]^3Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]+155/16I Spaa[1,6]Spbb[1,6]^3Spbb[2,4]^4Spaa[2,6]^3Spaa[3,4]^2+375/16I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^3Spbb[4,6]-395/32I Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^3Spbb[3,4]+465/32I Spbb[1,3]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^2Spaa[3,6]Spbb[4,6]+245/32I Spaa[1,6]Spbb[1,6]^3Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+235/32I Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^2Spaa[4,6]Spbb[4,6]+35/8I Spaa[1,6]Spbb[1,6]^3Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spaa[3,6]^2Spbb[3,6]-15/8I Spaa[1,6]Spbb[1,6]^3Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]-105/32I Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spaa[3,6]^2Spbb[4,6]^2+5/32I Spbb[1,3]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]+5/2I Spaa[1,6]Spbb[1,6]^3Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]+15/8I Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spaa[3,4]^5Spbb[3,4]^3+205/16I Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[3,4]^4Spbb[3,4]^2Spaa[3,6]Spbb[4,6]+5/16I Spbb[1,4]^3Spaa[1,6]Spbb[2,6]Spaa[3,4]^4Spbb[3,4]^3Spaa[3,6]+25/16I Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,4]^4Spbb[3,4]^3Spaa[3,6]+25/8I Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spaa[3,4]^4Spbb[3,4]^2Spaa[4,6]Spbb[4,6]+525/32I Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]Spaa[3,6]^2Spbb[4,6]^2+75/16I Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[2,6]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]+215/16I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]+65/32I Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]^2+185/16I Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]^2+25/16I Spbb[1,4]^3Spaa[1,6]Spbb[2,6]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]-35/16I Spbb[1,3]^3Spaa[1,6]Spbb[2,4]Spaa[3,4]^2Spaa[3,6]^3Spbb[4,6]^3-5/8I Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^3Spbb[4,6]^2+55/16I Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^3Spbb[4,6]^2+5/4I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^3Spbb[4,6]-5/8I Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[2,4]Spaa[3,4]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^3+15/8I Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2+5/16I Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]^2+65/32I Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^4Spbb[4,6]^2-65/16I Spbb[1,3]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]+115/32I Spbb[1,3]Spaa[1,6]Spbb[1,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^4Spbb[4,6]+15/32I Spaa[1,6]Spbb[1,6]^3Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]-5/32I Spaa[1,6]Spbb[1,6]^3Spbb[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^4-15/8I Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^3+115/32I Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^3-5/32I Spbb[1,3]Spaa[1,6]Spbb[1,6]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^5Spbb[3,6]Spbb[4,6]+15/16I Spaa[1,6]Spbb[1,6]^3Spbb[2,4]Spbb[3,4]Spaa[3,6]^5Spbb[3,6]^2-15/16I Spaa[1,6]Spbb[1,6]^3Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^5Spbb[3,6]+225/32I Spbb[1,2]^2Spaa[2,3]^5Spbb[2,3]^3Spbb[2,4]^2Spaa[2,6]-165/32I Spbb[1,2]^2Spaa[2,3]^5Spbb[2,3]^3Spbb[2,4]Spbb[3,4]Spaa[3,6]+145/8I Spbb[1,2]Spbb[1,3]Spaa[2,3]^5Spbb[2,3]^3Spbb[2,4]^2Spaa[3,6]+45/4I Spbb[1,2]^2Spaa[2,3]^4Spbb[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]+145/32I Spbb[1,2]^2Spaa[2,3]^4Spbb[2,3]^2Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]+845/32I Spbb[1,2]Spbb[1,3]Spaa[2,3]^4Spbb[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,6]+625/32I Spbb[1,2]^2Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]-225/32I Spbb[1,2]Spbb[1,3]Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]-35/16I Spbb[1,2]^2Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,6]Spbb[3,6]-85/8I Spbb[1,2]^2Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]+305/8I Spbb[1,2]Spbb[1,3]Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]-105/16I Spbb[1,3]^2Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]^3Spaa[3,4]Spaa[3,6]-75/32I Spbb[1,2]^2Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]-15/32I Spbb[1,2]^2Spaa[2,3]^4Spbb[2,3]^2Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^2-15/4I Spbb[1,2]Spbb[1,3]Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]^2Spaa[3,6]^2Spbb[3,6]+55/16I Spbb[1,2]Spbb[1,3]Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2-15/16I Spbb[1,3]^2Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,6]^2+45/32I Spbb[1,2]^2Spaa[2,3]^3Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]-75/8I Spbb[1,2]^2Spaa[2,3]^3Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^3Spbb[3,4]Spaa[3,6]+725/32I Spbb[1,2]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[3,6]+145/8I Spbb[1,2]^2Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spbb[3,4]-10I Spbb[1,2]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^4Spaa[2,6]Spaa[3,4]+45/8I Spbb[1,2]^2Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,6]Spbb[3,6]+185/16I Spbb[1,2]^2Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]+245/32I Spbb[1,2]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spbb[3,4]Spaa[3,6]+35/16I Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^4Spaa[3,4]Spaa[3,6]+235/32I Spbb[1,2]^2Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+105/16I Spbb[1,2]^2Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^2+355/32I Spbb[1,2]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,6]^2Spbb[3,6]-1295/32I Spbb[1,2]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^2+85/8I Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spbb[2,6]Spaa[3,6]^2-525/32I Spbb[1,2]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spbb[3,6]+375/32I Spbb[1,2]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2-375/32I Spbb[1,2]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spbb[3,4]-185/32I Spbb[1,2]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]-1175/32I Spbb[1,2]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spaa[3,6]Spbb[3,6]-5/2I Spbb[1,2]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^2-155/32I Spbb[1,2]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]+125/8I Spbb[1,2]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]-85/8I Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+25/2I Spbb[1,2]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spbb[3,6]-55/32I Spbb[1,2]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^2-575/16I Spbb[1,2]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+5/4I Spbb[1,2]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2-5/16I Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-65/32I Spbb[1,2]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]^2+15/32I Spbb[1,2]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]-155/32I Spbb[1,2]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[3,6]^3Spbb[3,6]^2+65/16I Spbb[1,2]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]-15/16I Spbb[1,2]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^3+75/32I Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spbb[2,6]Spaa[3,6]^3Spbb[3,6]-55/32I Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3-45/16I Spbb[1,2]^2Spaa[2,3]^2Spaa[2,4]^3Spbb[2,4]^5Spaa[2,6]-1695/32I Spbb[1,2]^2Spaa[2,3]^2Spaa[2,4]^3Spbb[2,4]^4Spbb[3,4]Spaa[3,6]+1545/32I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]^3Spbb[2,4]^5Spaa[3,6]-25/16I Spbb[1,2]^2Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,4]Spbb[3,4]-35/16I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^5Spaa[2,6]Spaa[3,4]-15/8I Spbb[1,2]^2Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,6]Spbb[3,6]-555/32I Spbb[1,2]^2Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spbb[3,4]^2Spaa[3,6]-395/16I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[3,4]Spbb[3,4]Spaa[3,6]+535/16I Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^5Spaa[3,4]Spaa[3,6]+605/16I Spbb[1,2]^2Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^3Spbb[3,4]Spaa[3,6]^2Spbb[3,6]-155/8I Spbb[1,2]^2Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^2-185/8I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[3,6]^2Spbb[3,6]-1065/32I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^3Spbb[2,6]Spbb[3,4]Spaa[3,6]^2+55/2I Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^4Spbb[2,6]Spaa[3,6]^2-105/8I Spbb[1,2]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^4Spaa[2,6]^2Spaa[3,4]Spbb[3,6]-75/16I Spbb[1,2]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2+15/8I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^4Spaa[2,6]Spaa[3,4]^2Spbb[3,4]-95/32I Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^5Spaa[2,6]Spaa[3,4]^2-365/32I Spbb[1,2]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]-715/32I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^4Spaa[2,6]Spaa[3,4]Spaa[3,6]Spbb[3,6]-295/32I Spbb[1,2]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^2+225/32I Spbb[1,2]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]-95/8I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]-25/4I Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^4Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+415/32I Spbb[1,2]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spbb[3,6]+195/32I Spbb[1,2]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^2-455/16I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]-1565/32I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2+145/32I Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^4Spaa[3,4]Spaa[3,6]^2Spbb[3,6]+905/32I Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-115/8I Spbb[1,2]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^3Spbb[3,6]^2+125/32I Spbb[1,2]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]+15/16I Spbb[1,2]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,6]^2Spbb[3,4]^3Spaa[3,6]^3-65/4I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,6]^3Spbb[3,6]^2+20I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]-125/16I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^3+155/32I Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spbb[2,6]Spaa[3,6]^3Spbb[3,6]-5/8I Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3-215/8I Spbb[1,2]^2Spaa[2,3]^2Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]Spbb[3,6]+225/32I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^4Spaa[2,6]^2Spaa[3,4]^2Spbb[3,6]+145/32I Spbb[1,2]^2Spaa[2,3]^2Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spaa[3,6]Spbb[3,6]^2-15/16I Spbb[1,2]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^3+25/32I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^2-75/16I Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,4]^3Spbb[3,4]-175/16I Spbb[1,2]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spbb[3,6]-675/16I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[3,6]+105/16I Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,4]^2Spaa[3,6]Spbb[3,6]+145/32I Spbb[1,2]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]^2+15/2I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]^2-5/32I Spbb[1,2]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^3Spbb[3,6]^3+35/16I Spbb[1,2]^2Spaa[2,3]^2Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^4Spaa[3,6]-115/32I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]-185/32I Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^3Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]+55/4I Spbb[1,2]^2Spaa[2,3]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^2Spbb[3,6]-45/32I Spbb[1,2]^2Spaa[2,3]^2Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^4Spaa[3,6]^2-1195/32I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2Spbb[3,6]+35/32I Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+15/16I Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2+125/32I Spbb[1,2]^2Spaa[2,3]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]^2+5/16I Spbb[1,2]^2Spaa[2,3]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^3Spbb[3,6]+95/16I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]^2-85/16I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]-5/32I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,6]^2Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^3+15/32I Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^3Spaa[3,4]Spaa[3,6]^3Spbb[3,6]^2+15/4I Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]-25/16I Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3-85/32I Spbb[1,2]^2Spaa[2,3]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]^3+85/32I Spbb[1,2]^2Spaa[2,3]^2Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]^2-5/16I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,6]^4Spbb[3,6]^3+55/16I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]^2-55/16I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]+5/32I Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,6]^4Spbb[3,6]^2-25/32I Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^4Spbb[3,6]+25/32I Spbb[1,3]^2Spaa[2,3]^2Spbb[2,6]^3Spbb[3,4]^2Spaa[3,6]^4+1085/32I Spbb[1,2]Spbb[1,4]Spaa[2,3]Spaa[2,4]^4Spbb[2,4]^5Spaa[3,6]+25/32I Spbb[1,2]Spbb[1,4]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^5Spaa[2,6]Spaa[3,4]+155/16I Spbb[1,2]Spbb[1,6]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^5Spaa[2,6]Spaa[3,6]+195/32I Spbb[1,2]Spbb[1,4]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^4Spaa[3,4]Spbb[3,4]Spaa[3,6]+465/8I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^5Spaa[3,4]Spaa[3,6]-1205/32I Spbb[1,2]Spbb[1,4]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^3Spbb[2,6]Spbb[3,4]Spaa[3,6]^2+1385/32I Spbb[1,2]Spbb[1,6]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^4Spbb[3,4]Spaa[3,6]^2+1345/32I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^4Spbb[2,6]Spaa[3,6]^2-535/16I Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^5Spaa[3,6]^2-105/32I Spbb[1,2]Spbb[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^5Spaa[2,6]^2Spaa[3,4]+105/16I Spbb[1,2]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,4]^2Spbb[3,4]-35/16I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^5Spaa[2,6]Spaa[3,4]^2-375/8I Spbb[1,2]Spbb[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]+355/8I Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^5Spaa[2,6]Spaa[3,4]Spaa[3,6]+245/32I Spbb[1,2]Spbb[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,6]^2Spbb[3,6]+105/16I Spbb[1,2]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]+55/4I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+215/16I Spbb[1,2]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2-1425/32I Spbb[1,2]Spbb[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2+55I Spbb[1,3]^2Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[3,4]Spaa[3,6]^2Spbb[4,6]-2055/32I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+1825/16I Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-15/32I Spbb[1,2]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^3-5/4I Spbb[1,2]Spbb[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spbb[3,4]Spaa[3,6]^3Spbb[3,6]+505/32I Spbb[1,2]Spbb[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^3+395/32I Spbb[1,3]^2Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spbb[2,6]Spaa[3,6]^3Spbb[4,6]-615/32I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3+355/32I Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[3,6]^3Spbb[3,6]+105/16I Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spbb[2,6]Spbb[3,4]Spaa[3,6]^3+65/16I Spbb[1,2]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^4Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]+5/32I Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^5Spaa[2,6]^2Spaa[3,4]^2+95/16I Spbb[1,2]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^4Spaa[2,6]^2Spaa[3,4]Spaa[3,6]Spbb[3,6]+25/32I Spbb[1,2]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^2-35/32I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^4Spaa[2,6]Spaa[3,4]^3Spbb[3,4]+475/32I Spbb[1,2]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]-375/32I Spbb[1,3]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^4Spaa[2,6]Spaa[3,4]^2Spaa[3,6]Spbb[4,6]-825/32I Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^4Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+435/16I Spbb[1,2]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+15/8I Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^4Spaa[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]+75/16I Spbb[1,2]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,6]^3Spbb[3,6]^2-55/32I Spbb[1,2]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]-185/16I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]+145/32I Spbb[1,2]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^2+225/32I Spbb[1,2]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^2-85/4I Spbb[1,3]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[4,6]+35/16I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2-505/32I Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2-45/32I Spbb[1,2]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^3+85/8I Spbb[1,2]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]+10I Spbb[1,2]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^3+685/32I Spbb[1,3]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]-455/16I Spbb[1,3]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]+25/4I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3+1275/32I Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]-615/16I Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3+195/16I Spbb[1,2]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^4Spbb[3,6]^2-285/32I Spbb[1,2]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]+55/32I Spbb[1,2]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,6]^2Spbb[3,4]^3Spaa[3,6]^4+15/16I Spbb[1,3]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^4Spbb[4,6]-35/32I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,6]^3Spbb[3,4]^2Spaa[3,6]^4+145/32I Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,6]^4Spbb[3,6]^2-295/32I Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]+175/32I Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^4-375/32I Spbb[1,2]Spbb[1,6]Spaa[2,3]Spbb[2,4]^4Spaa[2,6]^3Spaa[3,4]^2Spbb[3,6]-35/32I Spbb[1,2]Spbb[1,6]Spaa[2,3]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^3Spbb[3,4]^2+15/8I Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^4Spaa[2,6]^2Spaa[3,4]^3Spbb[3,4]-525/32I Spbb[1,2]Spbb[1,6]Spaa[2,3]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[3,6]-185/16I Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^4Spaa[2,6]^2Spaa[3,4]^2Spaa[3,6]Spbb[3,6]-75/16I Spbb[1,2]Spbb[1,6]Spaa[2,3]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spaa[3,6]^2Spbb[3,6]^2-125/32I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^4Spbb[3,4]^2+5/16I Spbb[1,2]Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]-5/8I Spbb[1,3]^2Spaa[2,3]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^3Spbb[3,4]Spaa[3,6]Spbb[4,6]-85/32I Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]+15/4I Spbb[1,2]Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2Spbb[3,6]-295/32I Spbb[1,3]^2Spaa[2,3]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spaa[3,6]^2Spbb[3,6]Spbb[4,6]-775/32I Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[3,6]-95/16I Spbb[1,2]Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]^2-145/32I Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spaa[3,6]^3Spbb[3,6]^2-5/16I Spbb[1,2]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,4]^4Spbb[3,4]^4Spaa[3,6]-95/32I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]^4Spbb[3,4]^3Spaa[3,6]+25/32I Spbb[1,2]Spbb[1,4]Spaa[2,3]Spbb[2,6]Spaa[3,4]^3Spbb[3,4]^4Spaa[3,6]^2+25/32I Spbb[1,2]Spbb[1,6]Spaa[2,3]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^4Spaa[3,6]^2-5I Spbb[1,3]^2Spaa[2,3]Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]+15/16I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]^2-95/16I Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]^2+155/16I Spbb[1,2]Spbb[1,6]Spaa[2,3]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^3Spbb[3,6]-5/4I Spbb[1,2]Spbb[1,6]Spaa[2,3]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^4Spaa[3,6]^3-155/16I Spbb[1,3]^2Spaa[2,3]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]+115/16I Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^3Spbb[4,6]-25/16I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,6]^2Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^3-675/32I Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]+285/32I Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^3-65/32I Spbb[1,2]Spbb[1,6]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]^2-35/32I Spbb[1,2]Spbb[1,6]Spaa[2,3]Spbb[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^4Spbb[3,6]+35/32I Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]-5/4I Spbb[1,3]^2Spaa[2,3]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^4Spbb[4,6]-45/8I Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]^2+105/32I Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]-5/16I Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^4+25/32I Spbb[1,2]Spbb[1,6]Spaa[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,6]^5Spbb[3,6]^3-25/32I Spbb[1,2]Spbb[1,6]Spaa[2,3]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^5Spbb[3,6]^2-15/16I Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^5Spbb[3,6]^2+15/16I Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^5Spbb[3,6]+535/16I Spbb[1,4]^2Spaa[2,4]^4Spbb[2,4]^5Spaa[3,4]Spaa[3,6]+1025/16I Spbb[1,4]^2Spaa[2,4]^4Spbb[2,4]^4Spbb[2,6]Spaa[3,6]^2-2285/32I Spbb[1,4]Spbb[1,6]Spaa[2,4]^4Spbb[2,4]^5Spaa[3,6]^2+25/32I Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^5Spaa[2,6]Spaa[3,4]^2+1095/16I Spbb[1,4]Spbb[1,6]Spaa[2,4]^3Spbb[2,4]^5Spaa[2,6]Spaa[3,4]Spaa[3,6]-345/32I Spbb[1,6]^2Spaa[2,4]^3Spbb[2,4]^5Spaa[2,6]Spaa[3,6]^2+535/16I Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^4Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+2685/32I Spbb[1,3]Spbb[1,4]Spaa[2,4]^3Spbb[2,4]^4Spaa[3,4]Spaa[3,6]^2Spbb[4,6]+165/4I Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^3Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-10I Spbb[1,4]Spbb[1,6]Spaa[2,4]^3Spbb[2,4]^4Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+535/16I Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^4Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]-25/32I Spbb[1,3]Spbb[1,4]Spaa[2,4]^3Spbb[2,4]^3Spbb[2,6]Spaa[3,6]^3Spbb[4,6]+115/8I Spbb[1,3]Spbb[1,6]Spaa[2,4]^3Spbb[2,4]^4Spaa[3,6]^3Spbb[4,6]+215/16I Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^2Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3-625/16I Spbb[1,4]Spbb[1,6]Spaa[2,4]^3Spbb[2,4]^3Spbb[2,6]Spbb[3,4]Spaa[3,6]^3+165/16I Spbb[1,6]^2Spaa[2,4]^3Spbb[2,4]^4Spbb[3,4]Spaa[3,6]^3+965/32I Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^3Spbb[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-75/2I Spbb[1,4]Spbb[1,6]Spaa[2,4]^3Spbb[2,4]^4Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+125/32I Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^5Spaa[2,6]^2Spaa[3,4]^2+295/32I Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]^5Spaa[2,6]^2Spaa[3,4]Spaa[3,6]+235/32I Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,4]^3Spbb[3,4]-215/8I Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,4]^2Spaa[3,6]Spbb[4,6]+1125/32I Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+25/32I Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,4]^2Spaa[4,6]Spbb[4,6]-25I Spbb[1,3]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[4,6]-145/8I Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+565/16I Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]-105/16I Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,6]^3Spbb[3,6]-125/32I Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+35/32I Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]+455/32I Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[4,6]+85/32I Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2-15/8I Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2-5/8I Spbb[1,3]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spaa[3,6]^3Spbb[4,6]^2+735/32I Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]-1055/32I Spbb[1,3]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]+25/16I Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3+5/32I Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3-1025/32I Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3+835/32I Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2+175/32I Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+5/16I Spbb[1,3]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,6]^4Spbb[4,6]^2+65/32I Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^4Spbb[4,6]-45/32I Spbb[1,3]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,6]^4Spbb[3,6]Spbb[4,6]+125/16I Spbb[1,3]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^4Spbb[4,6]-15/32I Spbb[1,4]^2Spaa[2,4]^2Spbb[2,6]^3Spbb[3,4]^2Spaa[3,6]^4-75/32I Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^4-575/32I Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]^3Spbb[3,4]Spaa[3,6]^4Spbb[3,6]+115/8I Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^4+145/32I Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^2+15/8I Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]-365/32I Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]+35/32I Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]^3Spbb[3,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]+15/8I Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^5Spaa[2,6]^3Spaa[3,4]^2+95/32I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]^4Spaa[2,6]^2Spaa[3,4]^3Spbb[4,6]+65/4I Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^4Spaa[2,6]^2Spaa[3,4]^3Spbb[3,4]+85/8I Spbb[1,3]Spbb[1,6]Spaa[2,4]Spbb[2,4]^4Spaa[2,6]^2Spaa[3,4]^2Spaa[3,6]Spbb[4,6]+5/4I Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^4Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+25/8I Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^4Spaa[2,6]^2Spaa[3,4]^2Spaa[4,6]Spbb[4,6]+145/16I Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^4Spaa[2,6]^2Spaa[3,4]Spaa[3,6]^2Spbb[3,6]+15/8I Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^4Spaa[2,6]^2Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]+235/32I Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^4Spbb[3,4]^2+205/16I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^3Spbb[3,4]Spaa[3,6]Spbb[4,6]+215/32I Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]+105/16I Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^3Spbb[3,4]Spaa[4,6]Spbb[4,6]+75/32I Spbb[1,3]Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]+425/32I Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]+5/32I Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,6]^4Spbb[3,6]^2-65/32I Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,6]^3Spbb[3,6]Spaa[4,6]Spbb[4,6]-5/32I Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^4Spbb[3,4]^3Spaa[3,6]-25/8I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]-95/16I Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]^2+55/32I Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]^2+35/32I Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]+155/16I Spbb[1,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^3Spbb[4,6]^2+115/32I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^3Spbb[4,6]+45/16I Spbb[1,3]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^3Spbb[4,6]-5/32I Spbb[1,4]^2Spaa[2,4]Spbb[2,6]^2Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^3-15/4I Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+5/16I Spbb[1,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]^2+15/4I Spbb[1,3]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^4Spbb[4,6]^2+55/8I Spbb[1,3]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]+5/4I Spbb[1,3]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^4Spbb[4,6]-55/32I Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^4+5I Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]+105/32I Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^4+75/16I Spbb[1,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^3+65/16I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^2-5/16I Spbb[1,4]^2Spaa[2,4]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spaa[4,6]Spbb[4,6]+55/32I Spbb[1,3]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^5Spbb[3,6]Spbb[4,6]-15/8I Spbb[1,3]Spbb[1,6]Spaa[2,4]Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^5Spbb[4,6]-85/32I Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^5Spbb[3,6]^2+195/32I Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^5Spbb[3,6]-105/32I Spbb[1,6]^2Spaa[2,4]Spbb[2,6]^2Spbb[3,4]^3Spaa[3,6]^5+5/8I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^4Spaa[4,6]Spbb[4,6]^2+15/16I Spbb[1,3]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^4Spaa[4,6]Spbb[4,6]^2-5/4I Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^4Spaa[4,6]Spbb[4,6]-5I Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^4Spbb[3,6]Spaa[4,6]Spbb[4,6]+35/8I Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^4Spaa[4,6]Spbb[4,6]+255/32I Spbb[1,6]^2Spbb[2,4]^4Spaa[2,6]^3Spaa[3,4]^3Spbb[3,4]-75/32I Spbb[1,6]^2Spbb[2,4]^4Spaa[2,6]^3Spaa[3,4]^2Spaa[3,6]Spbb[3,6]+75/32I Spbb[1,6]^2Spbb[2,4]^4Spaa[2,6]^3Spaa[3,4]^2Spaa[4,6]Spbb[4,6]+75/16I Spbb[1,3]Spbb[1,4]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^4Spbb[3,4]Spbb[4,6]+235/32I Spbb[1,4]Spbb[1,6]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^4Spbb[3,4]^2+175/32I Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]+105/16I Spbb[1,4]Spbb[1,6]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^3Spbb[3,4]Spaa[4,6]Spbb[4,6]-15/16I Spbb[1,3]Spbb[1,6]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^2Spaa[3,6]^2Spbb[3,6]Spbb[4,6]-5/32I Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[3,6]-5/32I Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spaa[3,6]^3Spbb[3,6]^2+35/16I Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]+25/32I Spbb[1,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^5Spbb[3,4]^3+5/2I Spbb[1,3]Spbb[1,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^4Spbb[3,4]^2Spaa[3,6]Spbb[4,6]-25/32I Spbb[1,4]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^4Spbb[3,4]^3Spaa[3,6]+25/32I Spbb[1,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^4Spbb[3,4]^2Spaa[4,6]Spbb[4,6]-5/32I Spbb[1,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^3Spbb[3,4]Spaa[3,6]^2Spbb[4,6]^2+15/8I Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]^2-5/4I Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^5Spbb[3,4]^4Spaa[3,6]-25/8I Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[3,4]^4Spbb[3,4]^3Spaa[3,6]^2Spbb[4,6]-5/8I Spbb[1,4]^2Spbb[2,6]Spaa[3,4]^4Spbb[3,4]^4Spaa[3,6]^2-25/16I Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[3,4]^4Spbb[3,4]^4Spaa[3,6]^2-5/4I Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^4Spbb[3,4]^3Spaa[3,6]Spaa[4,6]Spbb[4,6]+45/32I Spbb[1,3]^2Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]^3Spbb[4,6]^2+5/16I Spbb[1,3]Spbb[1,4]Spbb[2,6]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]^3Spbb[4,6]-5/8I Spbb[1,3]Spbb[1,6]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]^3Spbb[4,6]+5/32I Spbb[1,4]Spbb[1,6]Spbb[2,6]Spaa[3,4]^3Spbb[3,4]^4Spaa[3,6]^3-25/16I Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2-5/8I Spbb[1,4]^2Spbb[2,6]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+25/16I Spbb[1,3]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]^2+5/8I Spbb[1,3]^2Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^4Spbb[4,6]^2-5/32I Spbb[1,3]Spbb[1,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^4Spbb[4,6]+65/32I Spbb[1,3]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^3+5/32I Spbb[1,3]Spbb[1,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^2+55/32I Spbb[1,3]Spbb[1,6]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^5Spbb[3,6]^2Spbb[4,6]-15/8I Spbb[1,3]Spbb[1,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^5Spbb[3,6]Spbb[4,6]+155/32I Spbb[1,6]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^5Spbb[3,6]^2-45/16I Spbb[1,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^5Spbb[3,6]+25/32I Spbb[1,3]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^4Spaa[4,6]Spbb[4,6]^3+5/32I Spbb[1,6]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]^6Spbb[3,6]^3-5/32I Spbb[1,6]^2Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^6Spbb[3,6]^2-5/32I Spbb[1,3]Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^5Spbb[3,6]Spaa[4,6]Spbb[4,6]^2+15/16I Spbb[1,6]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]^5Spbb[3,6]^2Spaa[4,6]Spbb[4,6]-15/16I Spbb[1,6]^2Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^5Spbb[3,6]Spaa[4,6]Spbb[4,6])/(Spbb[5,6]Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^3)+
(+101/48I Spaa[2,3]^3Spbb[2,3]^3Spbb[2,4]^2Spaa[2,6]Spaa[3,6]Spaa[5,6]+43/96I Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]^3Spaa[2,6]Spaa[4,6]Spaa[5,6]-211/48I Spaa[2,3]^3Spbb[2,3]^3Spbb[2,4]Spbb[3,4]Spaa[3,6]^2Spaa[5,6]-241/12I Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]^2Spbb[3,4]Spaa[3,6]Spaa[4,6]Spaa[5,6]-23/16I Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^3Spbb[3,4]Spaa[4,6]^2Spaa[5,6]+521/96I Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,6]Spaa[5,6]+43/48I Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]^4Spaa[2,6]Spaa[4,6]Spaa[5,6]+597/32I Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^2Spaa[5,6]-517/16I Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spbb[3,4]Spaa[3,6]Spaa[4,6]Spaa[5,6]-3/2I Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^4Spbb[3,4]Spaa[4,6]^2Spaa[5,6]+28/3I Spaa[2,3]^2Spbb[2,3]^3Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spaa[3,6]^2+405/32I Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]^3Spaa[2,5]Spaa[2,6]Spaa[3,6]Spaa[4,6]-43/48I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^4Spaa[2,5]Spaa[2,6]Spaa[4,6]^2+35/8I Spaa[2,3]^2Spbb[2,3]^3Spbb[2,4]Spaa[2,5]Spbb[3,4]Spaa[3,6]^3+757/96I Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]^2Spaa[2,5]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]+1571/48I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^3Spaa[2,5]Spbb[3,4]Spaa[3,6]Spaa[4,6]^2+743/96I Spaa[2,3]^2Spbb[2,4]^4Spaa[2,5]Spbb[3,4]Spaa[4,6]^3+415/96I Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spaa[5,6]-43/32I Spaa[2,3]^2Spbb[2,3]^3Spbb[2,4]Spaa[2,6]Spaa[3,6]^2Spbb[4,6]Spaa[5,6]+1193/96I Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]+911/48I Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]+3/16I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^3Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]Spaa[5,6]+65/48I Spaa[2,3]^2Spbb[2,3]^3Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^3-41/24I Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^2Spaa[4,6]-129/16I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spbb[3,4]^2Spaa[3,5]Spaa[3,6]Spaa[4,6]^2-97/16I Spaa[2,3]^2Spbb[2,4]^3Spbb[3,4]^2Spaa[3,5]Spaa[4,6]^3-5/3I Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spbb[3,4]^2Spaa[3,6]^3Spaa[4,5]-11/8I Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]Spaa[5,6]+1007/24I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spbb[3,4]^2Spaa[3,6]^2Spaa[4,5]Spaa[4,6]+1/8I Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]+29/16I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spaa[5,6]+11/4I Spaa[2,3]^2Spbb[2,4]^3Spbb[3,4]^2Spaa[3,6]Spaa[4,5]Spaa[4,6]^2-7/16I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+109/24I Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,6]Spaa[5,6]+43/96I Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^5Spaa[2,6]Spaa[4,6]Spaa[5,6]+455/16I Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^3Spbb[3,4]Spaa[3,6]^2Spaa[5,6]-427/24I Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^4Spbb[3,4]Spaa[3,6]Spaa[4,6]Spaa[5,6]+56/3I Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spaa[2,6]Spaa[3,6]^2+325/12I Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]^4Spaa[2,5]Spaa[2,6]Spaa[3,6]Spaa[4,6]-43/48I Spaa[2,3]Spaa[2,4]Spbb[2,4]^5Spaa[2,5]Spaa[2,6]Spaa[4,6]^2+293/24I Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spbb[3,4]Spaa[3,6]^3+359/24I Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]+863/24I Spaa[2,3]Spaa[2,4]Spbb[2,4]^4Spaa[2,5]Spbb[3,4]Spaa[3,6]Spaa[4,6]^2+415/48I Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spaa[5,6]-83/6I Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^2Spbb[4,6]Spaa[5,6]+36I Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]+1831/48I Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]+3/16I Spaa[2,3]Spaa[2,4]Spbb[2,4]^4Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]Spaa[5,6]-277/12I Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[3,4]^2Spaa[3,6]^3Spaa[4,5]-95/16I Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spbb[2,4]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]Spaa[5,6]+1295/48I Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^3Spbb[3,6]Spaa[5,6]+1189/32I Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spbb[3,4]^2Spaa[3,6]^2Spaa[4,5]Spaa[4,6]+1903/48I Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]+9/8I Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spaa[5,6]-3/16I Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spbb[3,4]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+1/48I Spaa[2,3]Spbb[2,3]^3Spbb[2,4]Spaa[2,5]^2Spaa[3,6]^3Spbb[4,5]-299/16I Spaa[2,3]Spbb[2,3]^2Spbb[2,4]^2Spaa[2,5]^2Spaa[3,6]^2Spbb[4,5]Spaa[4,6]-535/24I Spaa[2,3]Spbb[2,3]Spbb[2,4]^3Spaa[2,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]^2+277/16I Spaa[2,3]Spbb[2,4]^4Spaa[2,5]^2Spbb[4,5]Spaa[4,6]^3-415/48I Spaa[2,3]Spbb[2,3]Spbb[2,4]^3Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spaa[4,6]-27/16I Spaa[2,3]Spbb[2,3]^3Spbb[2,4]Spaa[2,5]Spaa[2,6]Spaa[3,6]^3Spbb[4,6]+27/16I Spaa[2,3]Spbb[2,3]^2Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spaa[3,6]^3Spbb[3,6]+649/48I Spaa[2,3]Spbb[2,3]^2Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-571/16I Spaa[2,3]Spbb[2,3]Spbb[2,4]^3Spaa[2,5]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-1831/48I Spaa[2,3]Spbb[2,3]Spbb[2,4]^3Spaa[2,5]Spaa[2,6]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]-3/16I Spaa[2,3]Spbb[2,4]^4Spaa[2,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2-17/8I Spaa[2,3]Spbb[2,3]^2Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3+251/24I Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spaa[4,6]+113/16I Spaa[2,3]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]Spaa[4,6]^2-65/48I Spaa[2,3]Spbb[2,3]^3Spaa[2,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]^3Spbb[4,5]+163/48I Spaa[2,3]Spbb[2,3]^2Spbb[2,4]Spaa[2,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[4,6]-23/48I Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[2,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]^2+683/48I Spaa[2,3]Spbb[2,4]^3Spaa[2,5]Spbb[3,4]Spaa[3,5]Spbb[4,5]Spaa[4,6]^3+7/4I Spaa[2,3]Spbb[2,3]^2Spbb[2,4]Spaa[2,5]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]+93/16I Spaa[2,3]Spbb[2,3]^2Spbb[2,4]Spaa[2,5]Spbb[3,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]-83/3I Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[2,5]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]Spaa[4,6]-3869/96I Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[2,5]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]+1223/96I Spaa[2,3]Spbb[2,4]^3Spaa[2,5]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]^2+469/24I Spaa[2,3]Spbb[2,4]^3Spaa[2,5]Spbb[3,4]Spaa[3,6]Spaa[4,6]^3Spbb[4,6]-11/48I Spaa[2,3]Spbb[2,3]^2Spaa[3,4]Spbb[3,4]^3Spaa[3,5]Spaa[3,6]^3+7/8I Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]^3Spaa[3,5]Spaa[3,6]^2Spaa[4,6]+47/16I Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^3Spaa[3,5]Spaa[3,6]Spaa[4,6]^2-1/2I Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^3Spaa[4,5]+57/16I Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^2Spaa[4,5]Spaa[4,6]-1/2I Spaa[2,3]Spbb[2,3]^2Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^3-45/8I Spaa[2,3]Spbb[2,3]^2Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]^2Spbb[4,5]Spaa[4,6]-89/16I Spaa[2,3]Spbb[2,3]Spbb[2,5]Spbb[3,4]^3Spaa[3,5]^2Spaa[3,6]^2Spaa[4,6]-485/48I Spaa[2,3]Spbb[2,3]Spbb[2,4]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]^2-25/8I Spaa[2,3]Spbb[2,4]Spbb[2,5]Spbb[3,4]^3Spaa[3,5]^2Spaa[3,6]Spaa[4,6]^2-109/16I Spaa[2,3]Spbb[2,4]^2Spbb[3,4]^2Spaa[3,5]^2Spbb[4,5]Spaa[4,6]^3-9/8I Spaa[2,3]Spbb[2,3]^2Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^4Spbb[3,6]-15/8I Spaa[2,3]Spbb[2,3]Spbb[2,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^3Spbb[3,6]Spaa[4,6]-3/4I Spaa[2,3]Spbb[2,4]^2Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]^2-3/4I Spaa[2,3]Spbb[2,3]^2Spbb[3,4]^2Spaa[3,6]^4Spaa[4,5]Spbb[4,6]+3/8I Spaa[2,3]Spbb[2,3]Spbb[2,4]Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]Spaa[4,5]-9/8I Spaa[2,3]Spbb[2,3]Spbb[2,4]Spbb[3,4]^2Spaa[3,6]^3Spaa[4,5]Spaa[4,6]Spbb[4,6]+9/16I Spaa[2,3]Spbb[2,4]^2Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]Spaa[4,5]Spaa[4,6]-3/16I Spaa[2,3]Spbb[2,4]^2Spbb[3,4]^2Spaa[3,6]^2Spaa[4,5]Spaa[4,6]^2Spbb[4,6]+39/32I Spaa[2,4]^3Spbb[2,4]^5Spaa[2,6]Spaa[3,6]Spaa[5,6]+1291/96I Spaa[2,4]^3Spbb[2,4]^4Spbb[3,4]Spaa[3,6]^2Spaa[5,6]+28/3I Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,5]Spaa[2,6]Spaa[3,6]^2+1385/96I Spaa[2,4]^2Spbb[2,4]^5Spaa[2,5]Spaa[2,6]Spaa[3,6]Spaa[4,6]-17/12I Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,5]Spbb[3,4]Spaa[3,6]^3-725/32I Spaa[2,4]^2Spbb[2,4]^4Spaa[2,5]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]+415/96I Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spaa[5,6]-1079/96I Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,6]^2Spbb[4,6]Spaa[5,6]+2143/96I Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]+115/6I Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]-659/24I Spaa[2,4]^2Spbb[2,4]^3Spbb[3,4]^2Spaa[3,6]^3Spaa[4,5]-913/96I Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^3Spbb[4,6]Spaa[5,6]+3041/96I Spaa[2,4]^2Spbb[2,4]^3Spbb[3,4]Spaa[3,6]^3Spbb[3,6]Spaa[5,6]+115/3I Spaa[2,4]^2Spbb[2,4]^3Spbb[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]+1/48I Spbb[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,5]^2Spaa[3,6]^3Spbb[4,5]-56/3I Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]^2Spaa[3,6]^2Spbb[4,5]Spaa[4,6]-3121/96I Spaa[2,4]Spbb[2,4]^4Spaa[2,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]^2-415/48I Spaa[2,4]Spbb[2,4]^4Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spaa[4,6]+9/16I Spbb[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spaa[3,6]^3Spbb[4,6]-9/16I Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spaa[2,6]Spaa[3,6]^3Spbb[3,6]+535/24I Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spaa[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-1067/24I Spaa[2,4]Spbb[2,4]^4Spaa[2,5]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-115/3I Spaa[2,4]Spbb[2,4]^4Spaa[2,5]Spaa[2,6]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]-45/4I Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3-1027/32I Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spaa[4,6]+15/16I Spbb[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[3,4]Spaa[3,6]^4Spbb[4,6]-21/16I Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]-59/3I Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spbb[3,4]Spaa[3,6]^3Spaa[4,5]Spbb[4,5]+217/12I Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spbb[3,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]-3041/48I Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]Spaa[4,6]-1799/48I Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spbb[3,4]Spaa[3,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]-3671/48I Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]-725/48I Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^3Spaa[4,5]+83/32I Spbb[2,3]Spaa[2,4]Spbb[2,4]Spbb[3,4]^2Spaa[3,6]^4Spaa[4,5]Spbb[4,6]-1313/96I Spaa[2,4]Spbb[2,4]^2Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]Spaa[4,5]-413/96I Spaa[2,4]Spbb[2,4]^2Spbb[3,4]^2Spaa[3,6]^3Spaa[4,5]^2Spbb[4,5]-115/6I Spaa[2,4]Spbb[2,4]^2Spbb[3,4]^2Spaa[3,6]^3Spaa[4,5]Spaa[4,6]Spbb[4,6]-3/8I Spbb[2,3]^2Spbb[2,4]^2Spaa[2,5]^2Spaa[2,6]Spaa[3,6]^3Spbb[5,6]-3/8I Spbb[2,3]Spbb[2,4]^3Spaa[2,5]^2Spaa[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[5,6]-3/8I Spbb[2,4]^4Spaa[2,5]^2Spaa[2,6]Spaa[3,6]Spaa[4,6]^2Spbb[5,6]+11/24I Spbb[2,3]^2Spbb[2,4]Spaa[2,5]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[4,5]-1/48I Spbb[2,3]^2Spbb[2,4]Spaa[2,5]^2Spaa[3,5]Spaa[3,6]^2Spbb[4,5]^2Spaa[4,6]+28/3I Spbb[2,3]Spbb[2,4]^2Spaa[2,5]^2Spaa[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^2+1619/96I Spbb[2,4]^3Spaa[2,5]^2Spaa[3,5]Spbb[4,5]^2Spaa[4,6]^3-9/16I Spbb[2,3]^2Spbb[2,4]Spaa[2,5]^2Spaa[3,6]^3Spbb[4,5]Spaa[4,6]Spbb[4,6]+9/16I Spbb[2,3]Spbb[2,4]^2Spaa[2,5]^2Spaa[3,6]^3Spbb[3,6]Spbb[4,5]Spaa[4,6]+3/8I Spbb[2,3]^2Spbb[2,4]Spaa[2,5]^2Spaa[3,6]^3Spbb[4,5]Spaa[5,6]Spbb[5,6]-341/48I Spbb[2,3]Spbb[2,4]^2Spaa[2,5]^2Spaa[3,6]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+1331/96I Spbb[2,4]^3Spaa[2,5]^2Spaa[3,6]^2Spbb[3,6]Spbb[4,5]Spaa[4,6]^2+3/8I Spbb[2,3]Spbb[2,4]^2Spaa[2,5]^2Spaa[3,6]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]+475/32I Spbb[2,4]^3Spaa[2,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-379/96I Spbb[2,4]^3Spaa[2,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]-1/2I Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^3-695/96I Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^2Spaa[4,6]+11/48I Spbb[2,3]^2Spaa[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^3Spbb[4,5]-3/8I Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[4,6]-3/4I Spbb[2,3]^2Spaa[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^4Spbb[4,6]+3/8I Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]+47/32I Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spaa[4,6]Spbb[4,6]-1259/96I Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]Spaa[4,6]-929/48I Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]-7/16I Spbb[2,3]^2Spaa[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]^2Spbb[4,5]^2Spaa[4,6]+17/12I Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^2+767/96I Spbb[2,4]^2Spaa[2,5]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]^2Spaa[4,6]^3-3/4I Spbb[2,3]^2Spaa[2,5]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^4Spbb[4,6]+9/8I Spbb[2,3]^2Spaa[2,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]^4Spbb[3,6]Spbb[4,5]+3/2I Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]Spbb[4,5]Spaa[4,6]-47/32I Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+1331/96I Spbb[2,4]^2Spaa[2,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spbb[4,5]Spaa[4,6]^2+929/48I Spbb[2,4]^2Spaa[2,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]+1/8I Spbb[2,3]Spaa[3,4]Spbb[3,4]^3Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^3+1/4I Spbb[2,3]Spaa[3,4]Spbb[3,4]^3Spaa[3,5]^2Spaa[3,6]^2Spbb[4,5]Spaa[4,6]+1/8I Spbb[2,5]Spaa[3,4]Spbb[3,4]^4Spaa[3,5]^2Spaa[3,6]^2Spaa[4,6]+1/8I Spbb[2,4]Spaa[3,4]Spbb[3,4]^3Spaa[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]^2+5/24I Spbb[2,3]Spbb[3,4]^2Spaa[3,5]^3Spbb[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[4,6]+1/8I Spbb[2,5]Spbb[3,4]^3Spaa[3,5]^3Spbb[3,5]Spaa[3,6]^2Spaa[4,6]-13/24I Spbb[2,3]Spbb[3,4]^2Spaa[3,5]^3Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^2-5/8I Spbb[2,5]Spbb[3,4]^3Spaa[3,5]^3Spaa[3,6]Spbb[4,5]Spaa[4,6]^2-3/4I Spbb[2,4]Spbb[3,4]^2Spaa[3,5]^3Spbb[4,5]^2Spaa[4,6]^3-9/8I Spbb[2,3]Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^4Spbb[3,6]-15/8I Spbb[2,3]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]^3Spbb[3,6]Spbb[4,5]Spaa[4,6]-3/4I Spbb[2,5]Spbb[3,4]^3Spaa[3,5]^2Spaa[3,6]^3Spbb[3,6]Spaa[4,6]-3/4I Spbb[2,4]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]^2Spbb[3,6]Spbb[4,5]Spaa[4,6]^2)/(Spaa[1,2]Spaa[1,6]Spbb[2,3]Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(+35/12I Spaa[1,2]^4Spbb[1,2]^5Spaa[1,3]Spbb[1,4]^2-19/16I Spaa[1,2]^4Spbb[1,2]^5Spbb[1,4]Spaa[2,3]Spbb[2,4]+251/32I Spaa[1,2]^4Spbb[1,2]^5Spbb[1,4]Spaa[3,5]Spbb[4,5]-635/96I Spaa[1,2]^4Spbb[1,2]^4Spbb[1,4]^2Spbb[2,5]Spaa[3,5]+2299/48I Spaa[1,2]^3Spbb[1,2]^4Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2-3217/96I Spaa[1,2]^3Spbb[1,2]^4Spaa[1,3]Spaa[1,4]Spbb[1,4]^3+83/16I Spaa[1,2]^3Spbb[1,2]^4Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]+7247/96I Spaa[1,2]^3Spbb[1,2]^4Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]-431/32I Spaa[1,2]^3Spbb[1,2]^4Spaa[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]+2729/96I Spaa[1,2]^3Spbb[1,2]^4Spaa[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]+923/96I Spaa[1,2]^3Spbb[1,2]^5Spaa[1,3]Spbb[1,4]Spaa[2,5]Spbb[4,5]+31163/96I Spaa[1,2]^3Spbb[1,2]^4Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[3,5]Spbb[4,5]-177/4I Spaa[1,2]^3Spbb[1,2]^4Spaa[1,3]Spbb[1,4]^2Spaa[3,5]Spbb[3,5]-5425/48I Spaa[1,2]^3Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,5]Spaa[3,5]+15301/96I Spaa[1,2]^3Spbb[1,2]^4Spaa[1,3]Spbb[1,4]^2Spaa[4,5]Spbb[4,5]-2447/32I Spaa[1,2]^3Spbb[1,2]^3Spaa[1,3]Spbb[1,4]^3Spbb[2,5]Spaa[4,5]-845/96I Spaa[1,2]^3Spbb[1,2]^4Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]+323/24I Spaa[1,2]^3Spbb[1,2]^4Spaa[1,4]Spbb[1,4]^2Spaa[3,5]Spbb[4,5]-2921/96I Spaa[1,2]^3Spbb[1,2]^3Spaa[1,4]Spbb[1,4]^3Spbb[2,5]Spaa[3,5]+1095/32I Spaa[1,2]^3Spbb[1,2]^4Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,5]Spbb[4,5]-863/32I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]+10549/48I Spaa[1,2]^3Spbb[1,2]^4Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2-3523/48I Spaa[1,2]^3Spbb[1,2]^4Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]-53/96I Spaa[1,2]^3Spbb[1,2]^4Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2-19/16I Spaa[1,2]^3Spbb[1,2]^5Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[4,5]+20869/96I Spaa[1,2]^3Spbb[1,2]^4Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[3,5]Spbb[4,5]-6109/96I Spaa[1,2]^3Spbb[1,2]^4Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,5]Spbb[3,5]-13445/96I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]-541/48I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]-299/32I Spaa[1,2]^3Spbb[1,2]^4Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,5]Spbb[4,5]+1171/96I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]+59/48I Spaa[1,2]^3Spbb[1,2]^5Spaa[2,5]Spaa[3,5]Spbb[4,5]^2-2299/96I Spaa[1,2]^3Spbb[1,2]^4Spbb[1,3]Spaa[3,5]^2Spbb[4,5]^2+5005/96I Spaa[1,2]^3Spbb[1,2]^4Spbb[1,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]+1235/48I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,3]Spbb[1,4]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]-169/3I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,4]^2Spbb[2,5]Spaa[3,5]^2Spbb[3,5]+329/96I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,3]Spbb[1,4]^2Spbb[2,5]^2Spaa[3,5]^2+1697/96I Spaa[1,2]^3Spbb[1,2]^4Spbb[1,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2+87/4I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,4]^2Spbb[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]-3079/96I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,4]^3Spbb[2,5]^2Spaa[3,5]Spaa[4,5]+8225/96I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2-66661/96I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3-273/8I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]+32591/48I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]-14111/32I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]+39979/96I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]+1855/16I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]^3Spbb[2,3]Spaa[2,4]-1219/6I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,5]Spbb[4,5]+247/2I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]^2Spbb[1,4]^2Spaa[2,5]Spbb[3,5]+72541/96I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[3,5]Spbb[4,5]-5869/6I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[3,5]Spbb[3,5]-971/96I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[2,5]Spaa[3,5]+461/24I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[4,5]Spbb[4,5]+6805/96I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]^3Spbb[3,5]Spaa[4,5]-5795/12I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spbb[2,5]Spaa[4,5]-1541/48I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^4-2503/48I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]+43399/96I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]-1703/32I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]+31/96I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]-4925/96I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,5]Spbb[4,5]+1522/3I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[3,5]Spbb[4,5]-21715/48I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[3,5]Spbb[3,5]-5289/32I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,5]Spaa[3,5]-1727/12I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[4,5]Spbb[4,5]-217/12I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,5]Spaa[4,5]+45/16I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2+695/48I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[4,5]+34801/96I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,5]Spbb[4,5]-11147/96I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[3,5]Spbb[3,5]-3887/96I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]+6311/32I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[4,5]Spbb[4,5]-1751/24I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[4,5]+1399/4I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^2-16775/48I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]-995/32I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2-66343/96I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2-11639/96I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]-4003/24I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[4,5]+28315/96I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[3,5]+5231/24I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spaa[3,5]Spbb[4,5]+23905/96I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,5]Spbb[3,5]-457/48I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[3,5]Spbb[3,5]-4613/48I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]+6157/96I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]+2933/96I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2+1057/24I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[4,5]-11395/96I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,5]Spbb[4,5]+15567/32I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,5]Spbb[3,5]+30719/96I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]-191/2I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^3Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[3,5]+10349/32I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[4,5]Spbb[4,5]-2775/32I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[4,5]+643/96I Spaa[1,2]^2Spbb[1,2]^5Spaa[1,3]Spaa[2,5]^2Spbb[4,5]^2+6443/48I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spbb[1,3]Spaa[2,5]Spaa[3,5]Spbb[4,5]^2+1275/16I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spbb[1,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]Spbb[4,5]+5167/48I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spbb[1,4]Spaa[2,5]Spaa[4,5]Spbb[4,5]^2+2993/32I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,3]^2Spaa[3,5]^2Spbb[4,5]^2+3953/6I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]-133/16I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,4]^2Spaa[3,5]^2Spbb[3,5]^2-12623/96I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]-18937/48I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,5]Spaa[3,5]^2Spbb[3,5]+5875/96I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^2Spbb[2,5]^2Spaa[3,5]^2+2215/2I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2+34835/48I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,4]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]-9211/8I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]-28715/48I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^3Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]+23561/48I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spbb[2,5]^2Spaa[3,5]Spaa[4,5]+27905/48I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,4]^2Spaa[4,5]^2Spbb[4,5]^2-5479/12I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^3Spbb[2,5]Spaa[4,5]^2Spbb[4,5]+2541/32I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,4]^4Spbb[2,5]^2Spaa[4,5]^2-2225/96I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]Spbb[2,4]-4895/96I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,4]^2Spbb[1,4]^3Spaa[3,5]Spbb[4,5]-2533/96I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]^2Spbb[1,4]^4Spbb[2,5]Spaa[3,5]+4075/96I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[3,5]Spbb[4,5]-7259/96I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]+35623/48I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^2-27283/96I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,4]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]-739/96I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^2-719/48I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[4,5]+40481/96I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,5]Spbb[4,5]-25417/96I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[3,5]Spbb[3,5]-22505/96I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]-3695/96I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]-281/12I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,5]Spbb[4,5]+287/24I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]-305/12I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,4]Spbb[1,4]Spaa[2,5]Spaa[3,5]Spbb[4,5]^2-6371/48I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,5]^2Spbb[4,5]^2-591/16I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,4]Spbb[1,4]^2Spaa[3,5]^2Spbb[3,5]Spbb[4,5]+3725/16I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,5]Spaa[3,5]^2Spbb[4,5]-1753/48I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,4]^3Spbb[2,5]Spaa[3,5]^2Spbb[3,5]-6001/96I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,5]^2Spaa[3,5]^2+3923/32I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,4]Spbb[1,4]^2Spaa[3,5]Spaa[4,5]Spbb[4,5]^2-631/8I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,4]^3Spbb[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]-1439/48I Spaa[1,2]^2Spbb[1,2]Spaa[1,4]Spbb[1,4]^4Spbb[2,5]^2Spaa[3,5]Spaa[4,5]+1247/32I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[3,5]Spbb[4,5]-939/32I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2Spbb[2,5]Spaa[3,5]+289/48I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[3,5]Spbb[4,5]^2-951/32I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[3,5]^2Spbb[4,5]^2+6085/96I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]+229/8I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]-52I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]-365/96I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,5]^2Spaa[3,5]^2+1475/24I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2-65/6I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]-2857/96I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spbb[2,5]^2Spaa[3,5]Spaa[4,5]+4999/12I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2+273/2I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]+644/3I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3+3575/96I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]^2+21049/96I Spaa[1,2]^2Spbb[1,2]^4Spaa[2,3]^2Spbb[2,4]^2Spaa[2,5]Spbb[3,5]+57989/96I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,5]Spbb[3,5]+6351/32I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,5]Spbb[3,5]-18275/48I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]-2279/12I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]+97/12I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spbb[2,5]Spaa[3,5]+25/96I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3+1/8I Spaa[1,2]^2Spbb[1,2]^4Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spbb[4,5]+9437/48I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]Spbb[4,5]+4667/16I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]Spbb[3,5]-28525/96I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,5]Spaa[3,5]-983/48I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]+401/48I Spaa[1,2]^2Spbb[1,2]^4Spaa[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]Spbb[4,5]-3005/48I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]+5335/48I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]^2+987/16I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]-1977/16I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]+319/48I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]+625/24I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,5]^2Spaa[3,5]^2-343/24I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[2,5]^2Spaa[3,5]^2-3161/96I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,5]Spbb[4,5]+65/12I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]-119/32I Spaa[1,2]^2Spbb[1,2]^4Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[4,5]^2-8807/96I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spaa[2,4]Spbb[2,4]Spaa[3,5]^2Spbb[4,5]^2+179/16I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]+131/3I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]+217/48I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]+1153/48I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]^2Spaa[3,5]^2+595/96I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]^3Spbb[2,3]Spaa[2,4]Spbb[2,5]^2Spaa[3,5]^2-2431/24I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2+10931/96I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]-85/6I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,5]^2Spaa[3,5]Spaa[4,5]-7/32I Spaa[1,2]^2Spbb[1,2]^4Spaa[2,5]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2+49/8I Spaa[1,2]^2Spbb[1,2]^4Spaa[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]^3-1723/32I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^2+1719/32I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,4]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]+2747/96I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]^2Spbb[2,5]Spaa[3,5]^3Spbb[4,5]^2+29/2I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]-225/4I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]^2Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^2-1859/96I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spbb[1,4]Spbb[2,5]^2Spaa[3,5]^3Spbb[4,5]+511/16I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]^2Spbb[2,5]^2Spaa[3,5]^3Spbb[3,5]-109/48I Spaa[1,2]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[2,5]^3Spaa[3,5]^3-4877/48I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^3+17/48I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^2+17407/96I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spbb[2,5]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^2+7183/96I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]^2Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]-5963/48I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]^2Spbb[2,5]^2Spaa[3,5]^2Spaa[4,5]Spbb[4,5]-6089/96I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]^3Spbb[2,5]^2Spaa[3,5]^2Spbb[3,5]Spaa[4,5]+3407/96I Spaa[1,2]^2Spbb[1,3]Spbb[1,4]^3Spbb[2,5]^3Spaa[3,5]^2Spaa[4,5]-4841/96I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,4]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^3+15937/96I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]^2Spbb[2,5]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^2-10877/96I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]^3Spbb[2,5]^2Spaa[3,5]Spaa[4,5]^2Spbb[4,5]+815/96I Spaa[1,2]^2Spbb[1,4]^4Spbb[2,5]^3Spaa[3,5]Spaa[4,5]^2-50273/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]^2-120755/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^3-4145/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]+115421/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spbb[2,4]-49811/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,3]-23785/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]+16285/24I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^3Spbb[2,3]Spaa[2,4]-25411/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[2,5]Spbb[4,5]+11381/16I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[2,5]Spbb[3,5]+51905/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spaa[3,5]Spbb[4,5]-2043/4I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[3,5]Spbb[3,5]-13115/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]^2Spbb[2,5]Spaa[3,5]-115973/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[4,5]Spbb[4,5]+71861/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^3Spbb[3,5]Spaa[4,5]+1529/48I Spaa[1,2]Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^3Spbb[2,5]Spaa[4,5]-70067/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^4-77261/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]+52823/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]-9597/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]-10007/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]+11477/192I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^4Spbb[2,3]Spaa[2,4]-19481/24I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,5]Spbb[4,5]-1777/96I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[2,5]Spbb[3,5]+15269/24I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[3,5]Spbb[4,5]-164563/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[3,5]Spbb[3,5]-22505/96I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^3Spbb[2,5]Spaa[3,5]-119705/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[4,5]Spbb[4,5]-27473/192I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^4Spbb[3,5]Spaa[4,5]+7471/192I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,5]Spaa[4,5]-485/6I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2-12371/96I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[4,5]-1949/24I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[3,5]+611/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,5]Spbb[4,5]-39229/48I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[3,5]Spbb[3,5]+9375/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]-41617/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[4,5]Spbb[4,5]-24499/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spbb[3,5]Spaa[4,5]+439/4I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[4,5]+4019/48I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]^2Spbb[2,4]^2+14921/48I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]-665/6I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2-28997/48I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2+6751/4I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]-2489/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^3Spaa[2,3]Spbb[2,3]^2Spaa[2,4]-1023/16I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[4,5]+4195/6I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[3,5]-33857/96I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[3,5]-1585/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]Spbb[2,4]Spaa[3,5]Spbb[4,5]+51911/48I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,5]Spbb[3,5]-74957/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[3,5]Spbb[3,5]-26545/96I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]+8485/96I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]+91901/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2+21307/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^3Spbb[2,3]Spaa[2,4]^2Spbb[2,4]+34259/96I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[4,5]-24073/48I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[3,5]+3293/24I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,5]Spbb[4,5]+88235/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,5]Spbb[3,5]-10633/24I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^3Spbb[2,3]Spaa[2,4]Spaa[3,5]Spbb[3,5]-110975/96I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]-1591/8I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[3,5]+38327/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[4,5]Spbb[4,5]-2017/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[3,5]Spaa[4,5]-19223/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[4,5]+1629/16I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^4Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[4,5]-1557/32I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]^2Spbb[1,3]Spaa[2,5]^2Spbb[4,5]^2-1421/16I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]^2Spbb[1,4]Spaa[2,5]^2Spbb[3,5]Spbb[4,5]+145/48I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]^2Spaa[2,5]Spaa[3,5]Spbb[4,5]^2-23149/48I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]Spbb[4,5]-5441/96I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]^2Spaa[2,5]Spaa[3,5]Spbb[3,5]^2-14755/48I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,5]Spaa[4,5]Spbb[4,5]^2-1079/3I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]^2Spaa[2,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]-2773/48I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^3Spaa[3,5]^2Spbb[4,5]^2-5495/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]-5435/12I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[3,5]^2Spbb[3,5]^2+12409/96I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]+17095/96I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[2,5]Spaa[3,5]^2Spbb[3,5]-9187/96I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]^2Spbb[2,5]^2Spaa[3,5]^2-377/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2-1546I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]-7385/48I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^3Spaa[3,5]Spbb[3,5]^2Spaa[4,5]+2219/48I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]+81517/96I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]-337/24I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^3Spbb[2,5]^2Spaa[3,5]Spaa[4,5]-50513/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[4,5]^2Spbb[4,5]^2-10339/24I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^3Spbb[3,5]Spaa[4,5]^2Spbb[4,5]+27589/96I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spbb[2,5]Spaa[4,5]^2Spbb[4,5]+2359/12I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^4Spbb[2,5]Spbb[3,5]Spaa[4,5]^2-295/16I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^4Spbb[2,5]^2Spaa[4,5]^2+415/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]^3Spbb[1,4]^5-41/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[1,5]Spbb[1,5]+34481/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]Spbb[2,4]+2083/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[2,3]Spbb[2,3]+915/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[2,4]Spbb[2,4]-95/48I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,5]Spbb[4,5]-2869/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[3,5]Spbb[4,5]-27713/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[3,5]Spbb[3,5]+19931/96I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^4Spbb[2,5]Spaa[3,5]-18127/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[4,5]Spbb[4,5]+1039/96I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^5Spbb[2,5]Spaa[4,5]-1675/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]^2Spbb[1,5]^2-443/12I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[4,5]-1997/48I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[3,5]Spbb[4,5]-15787/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spaa[3,5]Spbb[3,5]+12859/48I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]-6511/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spaa[4,5]Spbb[4,5]+1/8I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[4,5]+50813/48I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^2-28455/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]-1361/48I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,3]^2Spbb[2,3]^2-21601/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^2-4523/24I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]-18259/96I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[4,5]+15165/16I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[3,5]+14921/24I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,5]Spbb[4,5]+45641/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[3,5]Spbb[3,5]-20159/48I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spaa[3,5]Spbb[3,5]+11177/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]-332/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]-77/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^2+1507/96I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[4,5]-10351/48I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,5]Spbb[4,5]+19835/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spaa[3,5]Spbb[3,5]+83233/96I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]-36839/96I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[3,5]-6785/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spaa[4,5]Spbb[4,5]+103/8I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[4,5]-2659/96I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,5]^2Spbb[4,5]^2-3521/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,5]Spaa[3,5]Spbb[4,5]^2-5275/48I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,5]Spaa[3,5]Spbb[3,5]Spbb[4,5]-7845/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,5]Spaa[4,5]Spbb[4,5]^2+3061/12I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[3,5]^2Spbb[4,5]^2+54889/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[3,5]^2Spbb[3,5]Spbb[4,5]-49667/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[3,5]^2Spbb[3,5]^2-2057/24I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spbb[2,5]Spaa[3,5]^2Spbb[4,5]-34853/96I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,5]Spaa[3,5]^2Spbb[3,5]-673/32I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^3Spbb[2,5]^2Spaa[3,5]^2+11993/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[3,5]Spaa[4,5]Spbb[4,5]^2-3649/12I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]-14327/48I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]-19697/96I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]+4921/48I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,5]^2Spaa[3,5]Spaa[4,5]-12527/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[4,5]^2Spbb[4,5]^2-7247/96I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,5]Spaa[4,5]^2Spbb[4,5]+319/12I Spaa[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^5Spbb[2,5]^2Spaa[4,5]^2+13/24I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[1,5]^3Spbb[1,5]^3+581/96I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,5]Spbb[4,5]+10771/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[3,5]Spbb[4,5]-191/2I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2Spaa[3,5]Spbb[3,5]+1123/96I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2Spbb[2,5]Spaa[3,5]+6361/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2Spaa[4,5]Spbb[4,5]-1139/48I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[1,5]^2Spbb[1,5]^2Spbb[2,5]Spaa[4,5]+529/96I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,5]^2Spbb[4,5]^2+7571/96I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[3,5]Spbb[4,5]^2+139/96I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[3,5]Spbb[3,5]Spbb[4,5]+6571/96I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[4,5]Spbb[4,5]^2+1591/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spaa[3,5]^2Spbb[4,5]^2+26803/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]-4399/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[3,5]^2Spbb[3,5]^2-811/96I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]-2777/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]-113/48I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,5]^2Spaa[3,5]^2+51793/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2+24175/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]-31967/96I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]-2515/24I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]+1405/32I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spbb[2,5]^2Spaa[3,5]Spaa[4,5]+7027/24I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[4,5]^2Spbb[4,5]^2-2389/16I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[4,5]^2Spbb[4,5]+363/16I Spaa[1,2]Spaa[1,3]Spbb[1,4]^4Spaa[1,5]Spbb[1,5]Spbb[2,5]^2Spaa[4,5]^2+6491/48I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2-5591/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]+165/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[2,3]^3Spbb[2,3]^3+34573/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3-142241/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]^2-20225/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]Spbb[2,4]+440/3I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,5]Spbb[3,5]-4025/96I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[3,5]+338I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[3,5]Spbb[3,5]+3747/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,5]Spbb[3,5]-8195/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[3,5]Spbb[3,5]-653/6I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[2,3]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]-2355/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]+987/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spbb[2,5]Spaa[3,5]-6311/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3-5249/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^2-7427/48I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spbb[4,5]-35917/48I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spbb[3,5]+9849/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]Spbb[4,5]-78917/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]Spbb[3,5]-18489/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,5]Spbb[3,5]+8741/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,5]Spaa[3,5]+2371/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]-1865/96I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spbb[2,5]Spaa[3,5]+5105/96I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[3,5]Spbb[4,5]+2917/16I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]Spbb[4,5]+6517/48I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]^2+5937/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]+59087/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]^2-10093/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[3,5]^2Spbb[3,5]^2+1981/48I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]-12679/16I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]+21155/96I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]+5611/24I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,5]^2Spaa[3,5]^2-53I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[2,5]^2Spaa[3,5]^2-3857/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^3+695/16I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,5]Spbb[4,5]-31439/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,5]Spbb[4,5]-8797/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[3,5]Spbb[3,5]+114235/96I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]+345/4I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spbb[2,5]Spaa[3,5]+5951/48I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[4,5]Spbb[4,5]+947/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[4,5]+395/32I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[2,4]Spbb[2,4]Spaa[2,5]^2Spbb[4,5]^2+10607/48I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[4,5]^2+29363/96I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]Spbb[4,5]+1099/6I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[4,5]Spbb[4,5]^2+20153/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[2,4]Spbb[2,4]Spaa[3,5]^2Spbb[4,5]^2+12397/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]+39029/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]^2-65413/96I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]-6787/16I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]+1791/16I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]-3691/96I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]^2Spaa[3,5]^2+1333/8I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spbb[2,3]Spaa[2,4]Spbb[2,5]^2Spaa[3,5]^2+32523/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2+39709/48I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]-20021/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]+4669/96I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]-507/4I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,5]^2Spaa[3,5]Spaa[4,5]+2557/24I Spaa[1,2]Spaa[1,3]Spbb[1,4]^4Spbb[2,3]Spaa[2,4]Spbb[2,5]^2Spaa[3,5]Spaa[4,5]+23905/48I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[4,5]^2Spbb[4,5]^2-5859/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[4,5]^2Spbb[4,5]+991/96I Spaa[1,2]Spaa[1,3]Spbb[1,4]^4Spaa[2,4]Spbb[2,4]Spbb[2,5]^2Spaa[4,5]^2+2113/48I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[2,5]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]^2+2011/96I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[2,5]^2Spaa[4,5]Spbb[4,5]^3+5275/48I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2+1273/24I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]+511/3I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]^3+10303/48I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2+1161/8I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[2,5]Spaa[4,5]^2Spbb[4,5]^3+2195/48I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^2+21325/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]-119/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[3,5]^3Spbb[3,5]^3+565/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spbb[2,5]Spaa[3,5]^3Spbb[4,5]^2-3371/24I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]-2975/48I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^2-481/96I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spbb[1,4]Spbb[2,5]^2Spaa[3,5]^3Spbb[4,5]+5333/96I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^2Spbb[2,5]^2Spaa[3,5]^3Spbb[3,5]+2567/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^3+27983/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^2+10957/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]Spbb[4,5]-4995/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[2,5]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^2-71015/96I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]-8923/48I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spbb[2,5]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]+439/6I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^2Spbb[2,5]^2Spaa[3,5]^2Spaa[4,5]Spbb[4,5]+7777/48I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spbb[2,5]^2Spaa[3,5]^2Spbb[3,5]Spaa[4,5]+19483/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^3+22321/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2-55147/96I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,5]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^2-14277/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]+13145/96I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spbb[2,5]^2Spaa[3,5]Spaa[4,5]^2Spbb[4,5]+1287/32I Spaa[1,2]Spaa[1,3]Spbb[1,4]^4Spbb[2,5]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]^2+31777/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[4,5]^3Spbb[4,5]^3-12445/48I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spbb[2,5]Spaa[4,5]^3Spbb[4,5]^2+839/16I Spaa[1,2]Spaa[1,3]Spbb[1,4]^4Spbb[2,5]^2Spaa[4,5]^3Spbb[4,5]-915/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]^3Spbb[1,4]^4Spaa[2,3]Spbb[2,4]-2309/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]^3Spbb[1,4]^4Spaa[3,5]Spbb[4,5]+127/96I Spaa[1,2]Spbb[1,2]Spaa[1,4]^3Spbb[1,4]^5Spbb[2,5]Spaa[3,5]-3283/48I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]^2Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spaa[3,5]Spbb[4,5]-455/12I Spaa[1,2]Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^4Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]+13767/16I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]^2Spbb[2,4]^2-8473/24I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]^2Spbb[2,3]Spbb[2,4]+77/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]Spaa[2,4]Spbb[2,4]^2-907/16I Spaa[1,2]Spbb[1,2]^3Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[4,5]+25199/96I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[3,5]Spbb[4,5]-7537/24I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]Spbb[2,4]Spaa[3,5]Spbb[3,5]-235/8I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]-9899/96I Spaa[1,2]Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^4Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]-1145/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]^2Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spaa[3,5]Spbb[4,5]-103/8I Spaa[1,2]Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^4Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]-7177/96I Spaa[1,2]Spbb[1,2]^3Spaa[1,4]^2Spbb[1,4]^2Spaa[2,5]Spaa[3,5]Spbb[4,5]^2+1175/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[3,5]^2Spbb[4,5]^2-16019/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]^2Spbb[1,4]^3Spaa[3,5]^2Spbb[3,5]Spbb[4,5]+3331/48I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spbb[2,5]Spaa[3,5]^2Spbb[4,5]-177/32I Spaa[1,2]Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^4Spbb[2,5]Spaa[3,5]^2Spbb[3,5]-1789/96I Spaa[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^4Spbb[2,5]^2Spaa[3,5]^2-3943/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]^2Spbb[1,4]^3Spaa[3,5]Spaa[4,5]Spbb[4,5]^2-2081/48I Spaa[1,2]Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^4Spbb[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]-829/96I Spaa[1,2]Spaa[1,4]^2Spbb[1,4]^5Spbb[2,5]^2Spaa[3,5]Spaa[4,5]+53/6I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2Spaa[3,5]Spbb[4,5]-3493/96I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]^2Spbb[1,5]^2Spbb[2,5]Spaa[3,5]-1019/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[3,5]Spbb[4,5]^2-953/96I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,5]^2Spbb[4,5]^2-505/48I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]+4445/96I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]-653/12I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]-385/48I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spbb[2,5]^2Spaa[3,5]^2+6059/48I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2-445/4I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]-1351/96I Spaa[1,2]Spaa[1,4]Spbb[1,4]^4Spaa[1,5]Spbb[1,5]Spbb[2,5]^2Spaa[3,5]Spaa[4,5]-9799/48I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]^2Spaa[1,4]Spaa[2,3]^3Spbb[2,4]^3+41055/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2+15141/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]+7009/12I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3+5601/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]^2+7161/32I Spaa[1,2]Spbb[1,2]^3Spbb[1,3]Spaa[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,5]Spbb[4,5]+49555/96I Spaa[1,2]Spbb[1,2]^3Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,5]Spbb[3,5]-733/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]^2Spaa[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,5]Spbb[4,5]+16409/16I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,5]Spbb[3,5]+10799/24I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,5]Spbb[3,5]-50041/96I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]-5903/12I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]+979/96I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]^3Spaa[2,3]^2Spbb[2,3]^2Spbb[2,5]Spaa[3,5]+755/12I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3-1963/96I Spaa[1,2]Spbb[1,2]^3Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spbb[4,5]+7095/16I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]Spbb[4,5]+59495/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]Spbb[3,5]-68147/96I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,5]Spaa[3,5]+251/32I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]-593/96I Spaa[1,2]Spbb[1,2]^4Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[4,5]^2-4157/96I Spaa[1,2]Spbb[1,2]^3Spbb[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[4,5]^2-403/6I Spaa[1,2]Spbb[1,2]^3Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]Spbb[4,5]-1433/24I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,5]^2Spbb[4,5]^2-15155/48I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]+1365/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]^2+12583/96I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]-8863/96I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]-1741/48I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]+173/6I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spbb[2,5]^2Spaa[3,5]^2+113/32I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spbb[2,5]^2Spaa[3,5]^2+727/12I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[3,5]Spbb[4,5]-1079/12I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]-2681/96I Spaa[1,2]Spbb[1,2]^3Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[4,5]^2-23609/96I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,5]^2Spbb[4,5]^2+2421/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]-6373/48I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]-3875/48I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]+9245/96I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,5]^2Spaa[3,5]^2+3419/96I Spaa[1,2]Spaa[1,4]Spbb[1,4]^4Spbb[2,3]Spaa[2,4]Spbb[2,5]^2Spaa[3,5]^2+6329/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2-4583/96I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]+2617/96I Spaa[1,2]Spaa[1,4]Spbb[1,4]^4Spaa[2,4]Spbb[2,4]Spbb[2,5]^2Spaa[3,5]Spaa[4,5]-231/32I Spaa[1,2]Spbb[1,2]^4Spaa[1,4]Spaa[2,5]^2Spaa[3,5]Spbb[4,5]^3+2095/96I Spaa[1,2]Spbb[1,2]^3Spbb[1,3]Spaa[1,4]Spaa[2,5]Spaa[3,5]^2Spbb[4,5]^3-2107/48I Spaa[1,2]Spbb[1,2]^3Spaa[1,4]Spbb[1,4]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2+429/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,4]Spbb[1,4]Spaa[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]^3-359/12I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]^2Spaa[1,4]Spaa[3,5]^3Spbb[4,5]^3-3949/24I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^2-47/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spbb[1,4]^2Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]+1279/16I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[2,5]Spaa[3,5]^3Spbb[4,5]^2+18619/96I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]-2629/96I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]^3Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^2-1547/32I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spbb[2,5]^2Spaa[3,5]^3Spbb[4,5]-317/96I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,5]^2Spaa[3,5]^3Spbb[3,5]-393/8I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^3+921/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spbb[1,4]^2Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^2+1009/12I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,5]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^2-761/12I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]^3Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]+289/96I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,5]^2Spaa[3,5]^2Spaa[4,5]Spbb[4,5]-467/32I Spaa[1,2]Spaa[1,4]Spbb[1,4]^4Spbb[2,5]^2Spaa[3,5]^2Spbb[3,5]Spaa[4,5]+13607/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spbb[1,4]^2Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^3-7109/96I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]^3Spbb[2,5]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^2-671/24I Spaa[1,2]Spaa[1,4]Spbb[1,4]^4Spbb[2,5]^2Spaa[3,5]Spaa[4,5]^2Spbb[4,5]+441/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^3Spaa[3,5]Spbb[4,5]-977/96I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,5]^3Spbb[1,5]^3Spbb[2,5]Spaa[3,5]+173/48I Spaa[1,2]Spbb[1,2]^3Spaa[1,5]^2Spbb[1,5]^2Spaa[2,5]Spaa[3,5]Spbb[4,5]^2-261/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^2Spaa[3,5]^2Spbb[4,5]^2+2017/96I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[3,5]^2Spbb[3,5]Spbb[4,5]+125/12I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,5]Spaa[3,5]^2Spbb[4,5]-1603/96I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2Spbb[2,5]Spaa[3,5]^2Spbb[3,5]-73/32I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2Spbb[2,5]^2Spaa[3,5]^2+3359/96I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[3,5]Spaa[4,5]Spbb[4,5]^2-40/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2Spbb[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]-28/3I Spaa[1,2]Spbb[1,4]^3Spaa[1,5]^2Spbb[1,5]^2Spbb[2,5]^2Spaa[3,5]Spaa[4,5]+11/16I Spaa[1,2]Spbb[1,2]^3Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2+279/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]^3-331/24I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^2+445/96I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]+89/32I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]^3Spbb[4,5]^2+365/24I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]-541/96I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^2-193/96I Spaa[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]^2Spaa[3,5]^3Spbb[4,5]-313/96I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,5]^2Spaa[3,5]^3Spbb[3,5]-2803/96I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^3+809/24I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^2+651/16I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^2-567/32I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]-71/6I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,5]^2Spaa[3,5]^2Spaa[4,5]Spbb[4,5]-151/16I Spaa[1,2]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spbb[2,5]^2Spaa[3,5]^2Spbb[3,5]Spaa[4,5]+1577/96I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^3+215/8I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^2-479/16I Spaa[1,2]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spbb[2,5]^2Spaa[3,5]Spaa[4,5]^2Spbb[4,5]-1403/24I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]^2-109/8I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[2,3]^4Spbb[2,3]^3Spbb[2,4]-1001/96I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^3+1205/96I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^2Spaa[2,4]Spbb[2,4]^2-755/24I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[2,5]Spbb[3,5]-8569/96I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[3,5]Spbb[3,5]+2165/96I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spaa[3,5]Spbb[3,5]+4895/96I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spbb[2,5]Spaa[3,5]-413/96I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spbb[2,5]Spaa[3,5]+151/48I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[2,3]^3Spbb[2,3]^3Spbb[2,5]Spaa[3,5]-745/96I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^4-6881/96I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^3-427/96I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spbb[3,5]-419/48I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,5]Spbb[3,5]-989/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]Spbb[3,5]+569/32I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spbb[2,5]Spaa[3,5]-1105/32I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,5]Spaa[3,5]+245/24I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]+617/48I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]^2Spbb[2,4]^2Spaa[2,5]Spaa[3,5]Spbb[3,5]^2-1505/96I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,5]^2Spbb[3,5]^2+5867/96I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]^2+763/48I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]^2Spbb[3,5]-1335/16I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]+535/48I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spbb[2,5]Spaa[3,5]^2Spbb[3,5]+695/96I Spaa[1,2]Spbb[1,3]^3Spaa[2,3]^2Spbb[2,4]^2Spbb[2,5]^2Spaa[3,5]^2+1987/96I Spaa[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spbb[2,5]^2Spaa[3,5]^2-11/2I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spbb[2,5]^2Spaa[3,5]^2+3227/96I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^4-11/3I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,5]Spbb[4,5]-3307/96I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,5]Spbb[4,5]-625/16I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,5]Spbb[3,5]+1837/32I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spbb[2,5]Spaa[3,5]-851/16I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]-1933/96I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,5]Spbb[3,5]Spbb[4,5]-3811/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]^2Spbb[3,5]Spbb[4,5]-111/8I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]^2Spbb[3,5]^2+493/8I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,5]Spaa[3,5]^2Spbb[4,5]-335/48I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,5]Spaa[3,5]^2Spbb[3,5]-787/96I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]+607/24I Spaa[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,5]^2Spaa[3,5]^2-1031/48I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,5]^2Spaa[3,5]^2+15/8I Spaa[1,2]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spbb[2,5]^2Spaa[3,5]^2+211/48I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]-887/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]+725/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]^3+909/32I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]-2621/96I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^2+265/32I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^2-71/48I Spaa[1,2]Spbb[1,3]^3Spaa[2,3]Spbb[2,4]Spbb[2,5]^2Spaa[3,5]^3Spbb[4,5]+55/4I Spaa[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,5]^2Spaa[3,5]^3Spbb[3,5]-95/24I Spaa[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,5]^3Spbb[3,4]Spaa[3,5]^3-719/48I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[2,5]^2Spaa[3,5]^3Spbb[3,5]+5543/96I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[2,4]^3Spbb[2,4]^3Spaa[3,5]Spbb[4,5]-2549/32I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^3Spbb[2,5]Spaa[3,5]-1561/96I Spaa[1,2]Spbb[1,2]^3Spaa[2,4]^2Spbb[2,4]^2Spaa[2,5]Spaa[3,5]Spbb[4,5]^2-859/8I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,5]^2Spbb[4,5]^2-547/6I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,5]^2Spbb[3,5]Spbb[4,5]+1397/16I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]^2Spbb[4,5]-12359/96I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]^2Spbb[3,5]+9187/96I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]^2Spaa[3,5]^2-449/24I Spaa[1,2]Spbb[1,4]^3Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spbb[2,5]^2Spaa[3,5]^2-3077/48I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,5]Spaa[4,5]Spbb[4,5]^2-853/16I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]+187/4I Spaa[1,2]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]^2Spaa[3,5]Spaa[4,5]-825/32I Spaa[1,2]Spbb[1,2]^3Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2-273/16I Spaa[1,2]Spbb[1,2]^3Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]^3-5217/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,4]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^2-27/4I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]+5729/96I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^3Spbb[4,5]^2+3067/24I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]-39/8I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^2-2045/48I Spaa[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]Spbb[2,4]Spbb[2,5]^2Spaa[3,5]^3Spbb[4,5]-29/16I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]^2Spaa[3,5]^3Spbb[3,5]+2I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,5]^3Spbb[3,4]Spaa[3,5]^3-95/96I Spaa[1,2]Spbb[1,4]^3Spbb[2,3]Spaa[2,4]Spbb[2,5]^2Spaa[3,5]^3Spbb[3,5]-10771/96I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,4]Spbb[2,4]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^3-6893/48I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^2+463/3I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^2+10511/96I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]-6857/96I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]^2Spaa[3,5]^2Spaa[4,5]Spbb[4,5]+731/32I Spaa[1,2]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,5]^2Spaa[3,5]^2Spbb[3,5]Spaa[4,5]-29/6I Spaa[1,2]Spbb[1,4]^3Spaa[2,4]Spbb[2,5]^3Spbb[3,4]Spaa[3,5]^2Spaa[4,5]-10915/96I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^3+4103/32I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^2-167/8I Spaa[1,2]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,5]^2Spaa[3,5]Spaa[4,5]^2Spbb[4,5]-263/96I Spaa[1,2]Spbb[1,2]^3Spaa[2,5]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]^2-305/96I Spaa[1,2]Spbb[1,2]^3Spaa[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^3+223/48I Spaa[1,2]Spbb[1,2]^3Spaa[2,5]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^4-91/16I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[3,5]^4Spbb[3,5]^2Spbb[4,5]^2-235/96I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[3,5]^4Spbb[3,5]^3Spbb[4,5]+141/32I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spbb[2,5]Spaa[3,5]^4Spbb[3,5]Spbb[4,5]^2+29/24I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[2,5]Spaa[3,5]^4Spbb[3,5]^2Spbb[4,5]+19/8I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spbb[2,5]Spaa[3,5]^4Spbb[3,5]^3-5/4I Spaa[1,2]Spbb[1,3]^3Spbb[2,5]^2Spaa[3,5]^4Spbb[4,5]^2+25/32I Spaa[1,2]Spbb[1,3]^2Spbb[1,4]Spbb[2,5]^2Spaa[3,5]^4Spbb[3,5]Spbb[4,5]-17/8I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spbb[2,5]^2Spaa[3,5]^4Spbb[3,5]^2-3397/96I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[3,5]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]^3+53/96I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^2+521/96I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spbb[2,5]Spaa[3,5]^3Spaa[4,5]Spbb[4,5]^3+93/2I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]^2-497/96I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^2Spaa[4,5]Spbb[4,5]-157/32I Spaa[1,2]Spbb[1,3]^2Spbb[1,4]Spbb[2,5]^2Spaa[3,5]^3Spaa[4,5]Spbb[4,5]^2-1205/96I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spbb[2,5]^2Spaa[3,5]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]-19/48I Spaa[1,2]Spbb[1,4]^3Spbb[2,5]^2Spaa[3,5]^3Spbb[3,5]^2Spaa[4,5]-359/16I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[3,5]^2Spaa[4,5]^2Spbb[4,5]^4-1267/96I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^3+1309/48I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[2,5]Spaa[3,5]^2Spaa[4,5]^2Spbb[4,5]^3+4741/96I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2-253/48I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spbb[2,5]^2Spaa[3,5]^2Spaa[4,5]^2Spbb[4,5]^2-3293/96I Spaa[1,2]Spbb[1,4]^3Spbb[2,5]^2Spaa[3,5]^2Spbb[3,5]Spaa[4,5]^2Spbb[4,5]-793/48I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[3,5]Spaa[4,5]^3Spbb[4,5]^4+1273/24I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spbb[2,5]Spaa[3,5]Spaa[4,5]^3Spbb[4,5]^3-255/8I Spaa[1,2]Spbb[1,4]^3Spbb[2,5]^2Spaa[3,5]Spaa[4,5]^3Spbb[4,5]^2-4515/8I Spbb[1,2]Spaa[1,3]^5Spbb[1,3]^4Spbb[1,4]^2-1160I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^3Spaa[1,4]Spbb[1,4]^3-4535/8I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]^2Spaa[1,5]Spbb[1,5]+600I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^4Spbb[1,4]Spaa[2,3]Spbb[2,4]-4645/4I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]^2Spaa[2,3]Spbb[2,3]-14921/24I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]^2Spaa[2,4]Spbb[2,4]+2035/48I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^2Spbb[1,4]^3Spbb[2,3]Spaa[2,4]-5255/8I Spbb[1,2]^2Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]Spaa[2,5]Spbb[4,5]+9635/96I Spbb[1,2]^2Spaa[1,3]^4Spbb[1,3]^2Spbb[1,4]^2Spaa[2,5]Spbb[3,5]+1351/96I Spaa[1,3]^4Spbb[1,3]^4Spbb[1,4]^2Spbb[2,4]Spaa[3,4]+52769/96I Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]^3Spbb[2,3]Spaa[3,4]+105/4I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^4Spbb[1,4]Spaa[3,5]Spbb[4,5]-6805/6I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]^2Spaa[3,5]Spbb[3,5]+2255/4I Spaa[1,3]^4Spbb[1,3]^4Spbb[1,4]^2Spbb[2,5]Spaa[3,5]-5609/96I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]^2Spaa[4,5]Spbb[4,5]-43583/96I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^2Spbb[1,4]^3Spbb[3,5]Spaa[4,5]-5/2I Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]^3Spbb[2,5]Spaa[4,5]-5015/8I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^4-4805/8I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]+66079/96I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]-67165/96I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]-227045/96I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]+254369/192I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,3]Spaa[2,4]-75I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,5]Spbb[4,5]-3897/8I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,5]Spbb[3,5]-46037/96I Spaa[1,3]^3Spbb[1,3]^3Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]+16663/24I Spaa[1,3]^3Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^4Spbb[2,3]Spaa[3,4]-46991/96I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spaa[1,4]Spbb[1,4]^2Spaa[3,5]Spbb[4,5]-15211/24I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[3,5]Spbb[3,5]+4785/8I Spaa[1,3]^3Spbb[1,3]^3Spaa[1,4]Spbb[1,4]^3Spbb[2,5]Spaa[3,5]-25885/24I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[4,5]Spbb[4,5]+22003/96I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[3,5]Spaa[4,5]+36325/96I Spaa[1,3]^3Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^4Spbb[2,5]Spaa[4,5]-5/2I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2-455/8I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[4,5]+475/8I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[3,5]+65/2I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,5]Spbb[4,5]-1111/32I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[3,5]Spbb[3,5]+5/2I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]-145/2I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[4,5]Spbb[4,5]+1563/16I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spbb[3,5]Spaa[4,5]-185/4I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^4Spaa[2,3]^2Spbb[2,4]^2+3765/8I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]-3415/8I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2+49507/96I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2-20549/12I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]+9749/24I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]^2Spaa[2,4]+465/8I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^3Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[4,5]+50239/96I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[3,5]-18585/32I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[3,5]+13737/32I Spaa[1,3]^3Spbb[1,3]^4Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]-65233/96I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]+12131/48I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^3Spaa[2,3]Spbb[2,3]^2Spaa[3,4]-485/8I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^4Spaa[2,3]Spbb[2,4]Spaa[3,5]Spbb[4,5]+50039/48I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,5]Spbb[3,5]-15789/16I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[3,5]Spbb[3,5]-475I Spaa[1,3]^3Spbb[1,3]^4Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]+955/2I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]+36565/48I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2-181805/96I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^3Spbb[2,3]Spaa[2,4]^2Spbb[2,4]+3979/16I Spbb[1,2]Spaa[1,3]^3Spbb[1,4]^4Spbb[2,3]^2Spaa[2,4]^2-13085/24I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[4,5]-33989/32I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[3,5]+12487/16I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,4]^3Spbb[2,3]Spaa[2,4]Spaa[2,5]Spbb[3,5]+1363/16I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]-2807/32I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]+5425/32I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^4Spbb[2,3]^2Spaa[2,4]Spaa[3,4]-5675/48I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,5]Spbb[4,5]-18345/8I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,5]Spbb[3,5]+46183/96I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^3Spbb[2,3]Spaa[2,4]Spaa[3,5]Spbb[3,5]+88633/96I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]-14235/32I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^3Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[3,5]-8447/8I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[4,5]Spbb[4,5]-87209/96I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[3,5]Spaa[4,5]+53063/96I Spbb[1,2]Spaa[1,3]^3Spbb[1,4]^4Spbb[2,3]Spaa[2,4]Spbb[3,5]Spaa[4,5]+22559/48I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[4,5]-2851/32I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^4Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[4,5]-95/8I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]^2Spaa[2,5]^2Spbb[4,5]^2-1189/48I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spaa[2,5]^2Spbb[3,5]Spbb[4,5]+3685/96I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,4]^2Spaa[2,5]^2Spbb[3,5]^2-49049/96I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[4,5]+18853/32I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,5]-7345/96I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^3Spbb[2,3]Spaa[2,5]Spaa[3,4]Spbb[3,5]+535/8I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^3Spaa[2,5]Spaa[3,5]Spbb[4,5]^2-3549/32I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]Spbb[4,5]+6175/96I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[2,5]Spaa[3,5]Spbb[3,5]^2-7829/96I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[2,5]Spaa[4,5]Spbb[4,5]^2+3427/48I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[2,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]+2747/96I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,4]^3Spaa[2,5]Spbb[3,5]^2Spaa[4,5]+1501/6I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]-42949/96I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^3Spbb[2,3]Spaa[3,4]^2Spbb[3,4]-283/16I Spaa[1,3]^3Spbb[1,3]^4Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[4,5]+3515/4I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]-1083/16I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]-9829/12I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^3Spbb[2,3]Spaa[3,4]Spaa[3,5]Spbb[3,5]+17245/96I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spaa[4,5]Spbb[4,5]+5061/16I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^3Spbb[2,4]Spaa[3,4]Spbb[3,5]Spaa[4,5]+13079/48I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^3Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[4,5]-43271/96I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^4Spbb[2,3]Spaa[3,4]Spbb[3,5]Spaa[4,5]-175/8I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^4Spaa[3,5]^2Spbb[4,5]^2-583/96I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]-73/32I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[3,5]^2Spbb[3,5]^2+125/8I Spaa[1,3]^3Spbb[1,3]^4Spbb[1,4]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]+37/12I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]^2Spbb[2,5]Spaa[3,5]^2Spbb[3,5]-89/16I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2-3007/32I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]-865/24I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^3Spaa[3,5]Spbb[3,5]^2Spaa[4,5]+305/4I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]^2Spbb[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]-3257/48I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^3Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]-2251/32I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[4,5]^2Spbb[4,5]^2+11459/96I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^3Spbb[3,5]Spaa[4,5]^2Spbb[4,5]-1835/24I Spbb[1,2]Spaa[1,3]^3Spbb[1,4]^4Spbb[3,5]^2Spaa[4,5]^2-251/12I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^4Spbb[2,5]Spbb[3,5]Spaa[4,5]^2-125/4I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^5-135/4I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[1,5]Spbb[1,5]+10951/6I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]Spbb[2,4]-52077/64I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[2,3]Spbb[2,3]-7315/96I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[2,4]Spbb[2,4]+733/32I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]^2Spbb[1,4]^5Spbb[2,3]Spaa[2,4]+325/96I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,5]Spbb[4,5]+301/48I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]^2Spbb[1,4]^4Spaa[2,5]Spbb[3,5]-15079/24I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^4Spbb[2,4]Spaa[3,4]+25463/96I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^5Spbb[2,3]Spaa[3,4]+52813/96I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^3Spaa[3,5]Spbb[4,5]-5459/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[3,5]Spbb[3,5]-33325/96I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^4Spbb[2,5]Spaa[3,5]-2177/24I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[4,5]Spbb[4,5]+289/2I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]^2Spbb[1,4]^5Spbb[3,5]Spaa[4,5]+161/12I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^5Spbb[2,5]Spaa[4,5]-5/2I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]^2Spbb[1,5]^2+15/2I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[4,5]+317/32I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[3,5]+1569/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[3,5]Spbb[4,5]-3109/48I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spaa[3,5]Spbb[3,5]+5/2I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]+443/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spaa[4,5]Spbb[4,5]+71/48I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^4Spaa[1,5]Spbb[1,5]Spbb[3,5]Spaa[4,5]+201/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^2+18369/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]+20239/96I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,3]^2Spbb[2,3]^2-77339/48I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^2+98031/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]-36229/48I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^4Spaa[2,3]Spbb[2,3]^2Spaa[2,4]+49049/96I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[4,5]+8653/8I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[3,5]-9187/12I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[3,5]+14905/32I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]^2Spaa[3,4]-37375/48I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]-11311/48I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[2,3]Spbb[2,3]^2Spaa[3,4]+3683/6I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,5]Spbb[4,5]+76511/48I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[3,5]Spbb[3,5]-27055/96I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spaa[3,5]Spbb[3,5]-30139/96I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]-5283/32I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]+44833/48I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^2-8275/32I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^4Spbb[2,3]Spaa[2,4]^2Spbb[2,4]-1849/4I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[4,5]-40199/96I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[3,5]+31885/96I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^2Spaa[3,4]-24781/24I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]+23747/48I Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^5Spbb[2,3]^2Spaa[2,4]Spaa[3,4]+13727/96I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,5]Spbb[4,5]+7219/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spaa[3,5]Spbb[3,5]-18563/24I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^4Spbb[2,3]Spaa[2,4]Spaa[3,5]Spbb[3,5]-9145/12I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]+36739/96I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[3,5]-10453/96I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spaa[4,5]Spbb[4,5]-983/3I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^4Spaa[2,4]Spbb[2,4]Spbb[3,5]Spaa[4,5]-1019/24I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[4,5]-2109/32I Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^5Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[4,5]+521/48I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,5]^2Spbb[4,5]^2+81/32I Spbb[1,2]^3Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,5]^2Spbb[3,5]Spbb[4,5]-33561/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[4,5]-24129/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,5]+9449/24I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^4Spbb[2,3]Spaa[2,5]Spaa[3,4]Spbb[3,5]+2341/48I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,5]Spaa[3,5]Spbb[4,5]^2-3455/48I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,5]Spaa[3,5]Spbb[3,5]Spbb[4,5]+901/12I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[2,5]Spaa[3,5]Spbb[3,5]^2+1939/48I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,5]Spaa[4,5]Spbb[4,5]^2-139/8I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[2,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]-6981/8I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]^2Spbb[3,4]+6871/24I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,3]Spaa[3,4]^2Spbb[3,4]+51151/96I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[4,5]-88969/96I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]+9537/32I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^3Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]-5055/32I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,3]Spaa[3,4]Spaa[3,5]Spbb[3,5]-12867/32I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]Spaa[4,5]Spbb[4,5]+1477/6I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,4]Spaa[3,4]Spbb[3,5]Spaa[4,5]-521/16I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[4,5]-10535/48I Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^5Spbb[2,3]Spaa[3,4]Spbb[3,5]Spaa[4,5]-3049/96I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spaa[3,5]^2Spbb[4,5]^2-1287/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[3,5]^2Spbb[3,5]Spbb[4,5]+3129/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[3,5]^2Spbb[3,5]^2-571/24I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]Spbb[1,4]^2Spbb[2,5]Spaa[3,5]^2Spbb[4,5]+9311/96I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^3Spbb[2,5]Spaa[3,5]^2Spbb[3,5]+4667/96I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[3,5]Spaa[4,5]Spbb[4,5]^2-28843/48I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]-3845/32I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^4Spaa[3,5]Spbb[3,5]^2Spaa[4,5]+89/96I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^3Spbb[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]+10983/32I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]+31/24I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[4,5]^2Spbb[4,5]^2-19733/96I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^4Spbb[3,5]Spaa[4,5]^2Spbb[4,5]+349/12I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,5]Spaa[4,5]^2Spbb[4,5]+5239/96I Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^5Spbb[2,5]Spbb[3,5]Spaa[4,5]^2-275/96I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2Spaa[2,5]Spbb[3,5]+25/4I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[3,5]Spbb[4,5]-1083/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2Spaa[3,5]Spbb[3,5]-1045/48I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^3Spaa[1,5]^2Spbb[1,5]^2Spbb[3,5]Spaa[4,5]-863/96I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]^2Spbb[3,5]Spbb[4,5]+25/4I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[3,5]Spbb[4,5]^2-2809/48I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[3,5]Spbb[3,5]Spbb[4,5]+329/16I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[3,5]Spbb[3,5]^2+3/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[4,5]Spbb[4,5]^2-2035/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]-175/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[1,5]Spbb[1,5]Spaa[3,5]^2Spbb[4,5]^2+529/96I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]-711/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[3,5]^2Spbb[3,5]^2-25/4I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]+907/48I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]+191/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2-22231/96I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]-2075/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]+3419/96I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]+3/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[4,5]^2Spbb[4,5]^2-13601/96I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]+701/32I Spaa[1,3]^2Spbb[1,4]^4Spaa[1,5]Spbb[1,5]Spbb[2,5]Spbb[3,5]Spaa[4,5]^2-25I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2-1203/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]+170I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,3]^3Spbb[2,3]^3+2435/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3-36625/48I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]^2+2243/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]Spbb[2,4]-7927/48I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^3Spaa[2,3]^2Spbb[2,3]^3Spaa[2,4]-2789/96I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[2,5]Spbb[3,5]-14687/96I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[3,5]+8555/48I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[2,5]Spbb[3,5]-555/8I Spaa[1,3]^2Spbb[1,3]^4Spaa[2,3]^2Spbb[2,4]^3Spaa[3,4]-925/4I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spaa[3,4]+42977/48I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[3,4]-28289/48I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[2,3]^2Spbb[2,3]^3Spaa[3,4]-1799/96I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]^2Spbb[2,4]^2Spaa[3,5]Spbb[3,5]-20575/48I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,5]Spbb[3,5]+42841/96I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[3,5]Spbb[3,5]+545/8I Spaa[1,3]^2Spbb[1,3]^4Spaa[2,3]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]+585/4I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]-209I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spbb[2,5]Spaa[3,5]-43767/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3+58199/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^2+80855/96I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^3Spaa[2,3]Spbb[2,3]^2Spaa[2,4]^2Spbb[2,4]-6949/96I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spbb[4,5]-27715/48I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spbb[3,5]+733/16I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[3,5]-75793/96I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]+99137/48I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]-25737/16I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[3,4]+1399/3I Spaa[1,3]^2Spbb[1,4]^4Spaa[2,3]Spbb[2,3]^3Spaa[2,4]Spaa[3,4]+733/48I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]Spbb[4,5]-20639/24I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]Spbb[3,5]-31657/48I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,5]Spbb[3,5]+2647/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^3Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[3,5]Spbb[3,5]+48757/96I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,5]Spaa[3,5]-20855/48I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]+241I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spbb[2,5]Spaa[3,5]-165/32I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[3,5]Spbb[4,5]-273/32I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[3,5]^2+3931/48I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spbb[4,5]-28297/96I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spbb[3,5]+5445/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,5]-22495/48I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^3Spaa[2,3]Spbb[2,3]^2Spaa[2,5]Spaa[3,4]Spbb[3,5]-1477/12I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]Spbb[4,5]+1109/96I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]^2+1535/24I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,5]Spaa[3,5]Spbb[3,5]^2-20249/96I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]+38059/96I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]-15309/32I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]^2Spaa[3,4]^2Spbb[3,4]-4649/48I Spaa[1,3]^2Spbb[1,3]^4Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]Spbb[4,5]-48857/96I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]+5641/24I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]+6363/4I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]-24973/48I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]-47891/48I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]-7139/96I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]-907/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]^2+6895/48I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[3,5]^2Spbb[3,5]^2+63I Spaa[1,3]^2Spbb[1,3]^4Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]+1933/32I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]-153/8I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2-4207/32I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]+5081/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^3+60433/96I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^3Spbb[2,3]Spaa[2,4]^3Spbb[2,4]^2+525I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,5]Spbb[4,5]+47471/96I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[2,5]Spbb[3,5]+41559/32I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]-104557/96I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]-6107/32I Spaa[1,3]^2Spbb[1,4]^4Spbb[2,3]^2Spaa[2,4]^2Spbb[2,4]Spaa[3,4]-22735/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,5]Spbb[4,5]-19009/24I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[3,5]Spbb[3,5]+22245/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^3Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[3,5]Spbb[3,5]+57053/96I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]-15085/24I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spbb[2,5]Spaa[3,5]+11441/96I Spaa[1,3]^2Spbb[1,4]^4Spbb[2,3]^2Spaa[2,4]^2Spbb[2,5]Spaa[3,5]+10677/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[4,5]Spbb[4,5]+2963/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^2Spbb[3,5]Spaa[4,5]-4433/16I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[4,5]+4969/32I Spaa[1,3]^2Spbb[1,4]^4Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spbb[2,5]Spaa[4,5]-6895/96I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,4]Spbb[2,4]Spaa[2,5]^2Spbb[4,5]^2-27497/96I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,5]^2Spbb[3,5]Spbb[4,5]+5897/24I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spbb[4,5]+28925/48I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spbb[3,5]+1963/96I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,5]-1921/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[4,5]^2-107003/96I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]Spbb[4,5]-1267/2I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]^2-4481/24I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[4,5]Spbb[4,5]^2-20449/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]+13421/48I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]-10677/32I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]+11593/96I Spaa[1,3]^2Spbb[1,4]^4Spbb[2,3]^2Spaa[2,4]Spaa[3,4]^2Spbb[3,4]-2756/3I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]Spbb[4,5]+43865/48I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]-42787/48I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]+35309/96I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]+32311/96I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]-7395/32I Spaa[1,3]^2Spbb[1,4]^4Spbb[2,3]^2Spaa[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]+11165/96I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[4,5]Spbb[4,5]-943/32I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,5]Spaa[4,5]+345/32I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[4,5]+4525/32I Spaa[1,3]^2Spbb[1,4]^4Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,5]Spaa[4,5]+11/48I Spaa[1,3]^2Spbb[1,4]^4Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[4,5]-2479/48I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[2,4]Spbb[2,4]Spaa[3,5]^2Spbb[4,5]^2+2173/24I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]-119591/96I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]^2+23615/96I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^3Spbb[2,3]Spaa[2,4]Spaa[3,5]^2Spbb[3,5]^2-30901/96I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]+13501/24I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]-7445/96I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2-19093/96I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]-48I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2-125273/96I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]-207I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]-39/8I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]+20885/96I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]+3/32I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]Spaa[4,5]+1777/32I Spaa[1,3]^2Spbb[1,4]^4Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]-15919/96I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[4,5]^2Spbb[4,5]^2-32639/96I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]+4789/96I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[4,5]^2Spbb[4,5]+1245/32I Spaa[1,3]^2Spbb[1,4]^4Spaa[2,4]Spbb[2,4]Spbb[2,5]Spbb[3,5]Spaa[4,5]^2-11/96I Spaa[1,3]^2Spbb[1,4]^4Spaa[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[4,5]^2-49/8I Spbb[1,2]^4Spaa[1,3]^2Spaa[2,5]^3Spbb[3,5]Spbb[4,5]^2-301/24I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[2,4]Spaa[2,5]^2Spaa[3,4]Spbb[4,5]^2+1631/48I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[2,5]^2Spaa[3,4]Spbb[3,5]Spbb[4,5]+263/4I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^2Spbb[2,4]Spaa[2,5]^2Spaa[3,4]Spbb[3,5]^2-393/16I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,5]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]^2+341/32I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]Spaa[2,5]^2Spaa[3,5]Spbb[3,5]^2Spbb[4,5]-1/48I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,5]^2Spaa[4,5]Spbb[4,5]^3-1439/32I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]Spaa[2,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^2+17917/96I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^2Spbb[4,5]-14671/96I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^2Spbb[3,5]-21803/96I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,4]^2Spbb[3,5]+198I Spaa[1,3]^2Spbb[1,4]^4Spbb[2,3]^2Spaa[2,5]Spaa[3,4]^2Spbb[3,5]+825/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[2,4]Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[4,5]^2-8545/48I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]+10741/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2-243/4I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^3Spbb[2,3]Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2-2305/96I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spaa[4,5]Spbb[4,5]^2+7105/96I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,5]Spaa[4,5]Spbb[4,5]+4235/48I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^3Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,5]^2Spaa[4,5]-1825/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[2,5]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2+1763/96I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]+29/16I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^2Spaa[2,5]Spaa[3,5]^2Spbb[3,5]^3+101/16I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]^3-18047/96I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2-1607/24I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^2Spaa[2,5]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]+9/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,5]Spaa[4,5]^2Spbb[4,5]^3-3287/24I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^2Spaa[2,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2-5501/16I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2+2107/16I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spbb[2,3]Spaa[3,4]^3Spbb[3,4]^2-3835/48I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[4,5]+1363/8I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]-1519/12I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]-3719/32I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spbb[2,3]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]-2761/8I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[4,5]Spbb[4,5]+18095/48I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spaa[4,5]-6111/32I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[4,5]-9439/96I Spaa[1,3]^2Spbb[1,4]^4Spbb[2,3]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spaa[4,5]-899/24I Spaa[1,3]^2Spbb[1,3]^4Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[4,5]^2-227/2I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]-773/96I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]+10247/32I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2-1499/16I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]-623/3I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spbb[2,3]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2-1199/16I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2+1657/12I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]-55/8I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]-1823/96I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]+1693/96I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]-3565/96I Spaa[1,3]^2Spbb[1,4]^4Spbb[2,3]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]-33/32I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spaa[4,5]^2Spbb[4,5]^2+1091/48I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]-11/32I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[4,5]^2Spbb[4,5]-31/4I Spaa[1,3]^2Spbb[1,4]^4Spbb[2,4]Spaa[3,4]Spbb[3,5]^2Spaa[4,5]^2+11/48I Spaa[1,3]^2Spbb[1,4]^4Spbb[2,5]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[4,5]^2-3487/96I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^2+869/48I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]-263/12I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[3,5]^3Spbb[3,5]^3+159/8I Spaa[1,3]^2Spbb[1,3]^4Spbb[2,5]Spaa[3,5]^3Spbb[4,5]^2-279/8I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]+2749/96I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^2-599/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^3-491/48I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^2-8259/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]Spbb[4,5]-1799/48I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^3Spaa[3,5]^2Spbb[3,5]^3Spaa[4,5]-209/32I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spbb[2,5]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^2+1231/16I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]+5431/96I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spbb[2,5]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]+71/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^3-7973/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2-647/4I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^3Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]+9/16I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[2,5]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^2+1061/12I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]+1525/48I Spaa[1,3]^2Spbb[1,4]^4Spbb[2,5]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^2+9/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[4,5]^3Spbb[4,5]^3-1191/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^3Spbb[3,5]Spaa[4,5]^3Spbb[4,5]^2-3/32I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spbb[2,5]Spaa[4,5]^3Spbb[4,5]^2+407/8I Spaa[1,3]^2Spbb[1,4]^4Spbb[2,5]Spbb[3,5]Spaa[4,5]^3Spbb[4,5]+6691/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^4Spaa[2,3]Spbb[2,4]-525/32I Spbb[1,2]Spaa[1,3]Spaa[1,4]^3Spbb[1,4]^5Spaa[2,3]Spbb[2,3]+1625/96I Spbb[1,2]Spaa[1,3]Spaa[1,4]^3Spbb[1,4]^5Spaa[2,4]Spbb[2,4]+733/48I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]^3Spbb[1,4]^4Spaa[2,5]Spbb[4,5]-6277/48I Spaa[1,3]Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^5Spbb[2,4]Spaa[3,4]+485/4I Spaa[1,3]Spaa[1,4]^3Spbb[1,4]^6Spbb[2,3]Spaa[3,4]+2369/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^4Spaa[3,5]Spbb[4,5]-4253/32I Spbb[1,2]Spaa[1,3]Spaa[1,4]^3Spbb[1,4]^5Spaa[3,5]Spbb[3,5]-161/12I Spaa[1,3]Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^5Spbb[2,5]Spaa[3,5]+1303/48I Spbb[1,2]Spaa[1,3]Spaa[1,4]^3Spbb[1,4]^5Spaa[4,5]Spbb[4,5]-187/48I Spaa[1,3]Spaa[1,4]^3Spbb[1,4]^6Spbb[2,5]Spaa[4,5]+397/32I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[4,5]-889/48I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spaa[3,5]Spbb[4,5]-3629/96I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[1,5]Spbb[1,5]Spaa[3,5]Spbb[3,5]+71/48I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[1,5]Spbb[1,5]Spaa[4,5]Spbb[4,5]+79591/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]^2Spbb[2,4]^2-104585/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]^2Spbb[2,3]Spbb[2,4]+21419/48I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[2,3]^2Spbb[2,3]^2-7753/6I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]Spaa[2,4]Spbb[2,4]^2+6341/16I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]+21941/48I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[4,5]+40693/96I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[3,5]-36575/96I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]Spbb[2,4]^2Spaa[3,4]+51685/96I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]-21527/96I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^5Spaa[2,3]Spbb[2,3]^2Spaa[3,4]+23791/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[3,5]Spbb[4,5]+2561/12I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]Spbb[2,4]Spaa[3,5]Spbb[3,5]+2885/16I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[2,3]Spbb[2,3]Spaa[3,5]Spbb[3,5]+6007/48I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]-6079/48I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]-3853/96I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[2,4]^2Spbb[2,4]^2+8527/96I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[4,5]+13423/96I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[2,4]Spbb[2,4]^2Spaa[3,4]-967/32I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^5Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]+3109/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spaa[3,5]Spbb[4,5]+39037/96I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[2,4]Spbb[2,4]Spaa[3,5]Spbb[3,5]+289/32I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]+1839/16I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^5Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[3,5]+3293/96I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[2,4]Spbb[2,4]Spaa[4,5]Spbb[4,5]+2243/96I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^5Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[4,5]+439/48I Spbb[1,2]^3Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,5]^2Spbb[4,5]^2-5281/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[4,5]-10957/48I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^4Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,5]-1023/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,5]Spaa[3,5]Spbb[4,5]^2+1153/32I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,5]Spaa[3,5]Spbb[3,5]Spbb[4,5]-7/16I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,5]Spaa[4,5]Spbb[4,5]^2-7057/32I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^4Spbb[2,4]Spaa[3,4]^2Spbb[3,4]+877/4I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^5Spbb[2,3]Spaa[3,4]^2Spbb[3,4]+16501/48I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^3Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[4,5]-20217/32I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^4Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]+2003/6I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^4Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]+3661/96I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^5Spbb[2,3]Spaa[3,4]Spaa[3,5]Spbb[3,5]-51/4I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^4Spbb[2,4]Spaa[3,4]Spaa[4,5]Spbb[4,5]-1381/48I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^5Spbb[2,4]Spaa[3,4]Spbb[3,5]Spaa[4,5]-2515/12I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[3,5]^2Spbb[4,5]^2+937/4I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[3,5]^2Spbb[3,5]Spbb[4,5]+13241/96I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[3,5]^2Spbb[3,5]^2+1487/24I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^3Spbb[2,5]Spaa[3,5]^2Spbb[4,5]-24923/96I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^4Spbb[2,5]Spaa[3,5]^2Spbb[3,5]-4259/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[3,5]Spaa[4,5]Spbb[4,5]^2-1637/48I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]+5197/96I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^4Spbb[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]-541/16I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^5Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]-1019/12I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[4,5]^2Spbb[4,5]^2+61/6I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^5Spbb[2,5]Spaa[4,5]^2Spbb[4,5]-275/96I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2Spaa[2,5]Spbb[4,5]-883/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2Spaa[3,5]Spbb[4,5]-581/16I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]^2Spbb[1,5]^2Spaa[3,5]Spbb[3,5]-1045/48I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]^2Spbb[1,5]^2Spaa[4,5]Spbb[4,5]-863/96I Spbb[1,2]^3Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]^2Spbb[4,5]^2-5627/96I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[3,5]Spbb[4,5]^2-34/3I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[3,5]Spbb[3,5]Spbb[4,5]-2035/32I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[4,5]Spbb[4,5]^2-3617/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,5]^2Spbb[4,5]^2+67/12I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]-473/8I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spaa[3,5]^2Spbb[3,5]^2+607/48I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]-3I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]-21121/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2-14405/96I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]+3419/96I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]-637/48I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]-13601/96I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spaa[4,5]^2Spbb[4,5]^2+701/32I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[4,5]^2Spbb[4,5]-4379/48I Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spaa[2,3]^3Spbb[2,4]^3+29777/48I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2-39805/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]-157/12I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,3]^3Spbb[2,3]^3+5782/3I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3-103893/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]^2-43529/32I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]Spbb[2,4]+2271/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,5]Spbb[4,5]+56401/96I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,5]Spbb[3,5]-1769/32I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[3,5]+12221/24I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^3Spaa[3,4]-26521/24I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spaa[3,4]+11107/24I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[3,4]+233/96I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[2,3]^2Spbb[2,3]^3Spaa[3,4]-6025/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,5]Spbb[4,5]+74941/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,5]Spbb[3,5]+79453/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,5]Spbb[3,5]-11815/32I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,3]^2Spbb[2,3]^2Spaa[3,5]Spbb[3,5]-32009/96I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]+2533/96I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]-419/96I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,3]^2Spbb[2,3]^2Spbb[2,5]Spaa[3,5]-105635/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3-28009/32I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^2-3269/3I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spbb[4,5]-12881/16I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spbb[3,5]-155587/96I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]+5584/3I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]+1999/8I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[3,4]+77021/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]Spbb[4,5]+821/8I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]Spbb[3,5]-1731/2I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,5]Spbb[3,5]-5587/16I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,5]Spaa[3,5]+34433/48I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]-1501/24I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spbb[2,5]Spaa[3,5]+325/6I Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[4,5]^2+25897/96I Spbb[1,2]^3Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[3,5]Spbb[4,5]-2197/8I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spbb[4,5]-52187/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spbb[3,5]-2507/48I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,5]+3847/96I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[4,5]^2+96557/96I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]Spbb[4,5]+26561/48I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]^2-40865/96I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]+4157/24I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]+617/8I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[2,3]Spbb[2,3]^2Spaa[3,4]^2Spbb[3,4]+15089/32I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]Spbb[4,5]-1447/48I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]-3/16I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]-21307/24I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]+1511/12I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]+343/12I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[2,3]Spbb[2,3]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]-35/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,5]^2Spbb[4,5]^2-7823/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]+50501/48I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]^2-27523/96I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spaa[3,5]^2Spbb[3,5]^2+8323/24I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]-52465/96I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]+5437/48I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2+4717/32I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]-4347/32I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]^3Spbb[2,4]^3+1159/96I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[2,5]Spbb[4,5]+15401/48I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]-1643/24I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]-41113/48I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[3,5]Spbb[4,5]-8627/24I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^2Spaa[3,5]Spbb[3,5]+4219/8I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]-9325/96I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spbb[2,5]Spaa[3,5]-8275/96I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^2Spaa[4,5]Spbb[4,5]+1171/16I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[4,5]+2621/96I Spbb[1,2]^3Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,5]^2Spbb[4,5]^2+69391/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spbb[4,5]+5191/48I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spbb[3,5]+25325/96I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[4,5]^2+13285/24I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]Spbb[4,5]+2771/96I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[4,5]Spbb[4,5]^2+34301/96I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]-2851/24I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]-7735/24I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]Spbb[4,5]+15503/48I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]-2257/12I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]-25439/48I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]+1773/16I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]+29165/96I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[4,5]Spbb[4,5]-1801/8I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,5]Spaa[4,5]+5347/32I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[4,5]+19409/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,5]^2Spbb[4,5]^2+105311/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]-425/32I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]^2+2053/96I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]-3239/24I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]+1651/16I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2-14855/96I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]+2773/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2+12409/96I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]+8291/96I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]-61/8I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]+2435/48I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]Spaa[4,5]-65/6I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spaa[4,5]^2Spbb[4,5]^2+433/96I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[4,5]^2Spbb[4,5]-49/8I Spbb[1,2]^4Spaa[1,3]Spaa[1,4]Spaa[2,5]^3Spbb[4,5]^3-13285/96I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[2,4]Spaa[2,5]^2Spaa[3,4]Spbb[4,5]^2-17017/32I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[2,5]^2Spaa[3,4]Spbb[3,5]Spbb[4,5]-739/24I Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[1,4]Spaa[2,5]^2Spaa[3,5]Spbb[4,5]^3+809/96I Spbb[1,2]^3Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,5]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]^2-541/12I Spbb[1,2]^3Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,5]^2Spaa[4,5]Spbb[4,5]^3+8591/96I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^2Spbb[4,5]-17/3I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^2Spbb[3,5]+3771/16I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,4]^2Spbb[3,5]-2651/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[4,5]^2-94747/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]-291/4I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2-895/8I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[2,5]Spaa[3,4]Spaa[4,5]Spbb[4,5]^2-17273/96I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,5]Spaa[4,5]Spbb[4,5]-727/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[2,5]Spaa[3,5]^2Spbb[4,5]^3-931/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2+21/32I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,5]Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]-17969/96I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]^3-6493/48I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2-3287/24I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,5]Spaa[4,5]^2Spbb[4,5]^3-2881/32I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2+3139/32I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,3]Spaa[3,4]^3Spbb[3,4]^2+19327/96I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[4,5]-20813/96I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]+4927/32I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]-3281/32I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,3]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]+739/96I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[4,5]Spbb[4,5]-257/24I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spaa[4,5]-269/16I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[4,5]^2+8821/96I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]-2347/32I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]-4623/32I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2+15563/96I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]-5555/32I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,3]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2+67/48I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2-8495/48I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]-43/16I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]-13043/96I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]+3839/24I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]-2783/96I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]Spaa[4,5]^2Spbb[4,5]^2-3061/96I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,4]Spaa[3,4]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]+1643/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spaa[3,5]^3Spbb[4,5]^3-175/48I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^2+1725/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]-389/12I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[3,5]^3Spbb[3,5]^3+69/32I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spbb[2,5]Spaa[3,5]^3Spbb[4,5]^2-2659/48I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]-1127/96I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^2+17/6I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^3-2867/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^2-7669/48I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]Spbb[4,5]-2729/96I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spbb[2,5]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^2-1817/32I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]-41/96I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,5]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]-18647/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^3-359/3I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2+75/2I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,5]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^2-5789/96I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]-1793/16I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[4,5]^3Spbb[4,5]^3+225/16I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,5]Spaa[4,5]^3Spbb[4,5]^2-61/6I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,5]^3Spbb[1,5]^3Spaa[3,5]Spbb[3,5]-1325/96I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,5]Spaa[3,5]Spbb[3,5]Spbb[4,5]+233/24I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[3,5]^2Spbb[3,5]Spbb[4,5]-255/16I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2Spaa[3,5]^2Spbb[3,5]^2-47/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2Spbb[2,5]Spaa[3,5]^2Spbb[3,5]-3/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[3,5]Spaa[4,5]Spbb[4,5]^2-1301/96I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]-37/4I Spaa[1,3]Spbb[1,4]^3Spaa[1,5]^2Spbb[1,5]^2Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]-349/96I Spbb[1,2]^3Spaa[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,5]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]^2+373/48I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2-31/4I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]+1/24I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]^3-1039/48I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2+173/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^2+131/12I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]-517/96I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[3,5]^3Spbb[3,5]^3-41/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]-331/96I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^2+3791/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^2-797/48I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]Spbb[4,5]-9/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^2-1217/96I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]-227/24I Spaa[1,3]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]-25/48I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^3+839/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2+3/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^2-1429/48I Spaa[1,3]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]+173/8I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]^2-1045/48I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]^4Spbb[2,3]^3Spbb[2,4]-313/12I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^3+401/12I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^2Spaa[2,4]Spbb[2,4]^2+1873/24I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,3]^3Spbb[2,3]^3Spaa[2,4]Spbb[2,4]+379/8I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[2,5]Spbb[3,5]-939/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spaa[2,5]Spbb[3,5]-15/8I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^3Spaa[3,4]-1907/24I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]^2Spaa[3,4]+3911/48I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,3]^3Spbb[2,3]^3Spbb[2,4]Spaa[3,4]+349/2I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[3,5]Spbb[3,5]-13225/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spaa[3,5]Spbb[3,5]+509/96I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,3]^3Spbb[2,3]^3Spaa[3,5]Spbb[3,5]-425/8I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spbb[2,5]Spaa[3,5]+1375/24I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spbb[2,5]Spaa[3,5]-193/48I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,3]^3Spbb[2,3]^3Spbb[2,5]Spaa[3,5]+1291/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^4-1339/12I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^3+2663/96I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]^2Spbb[2,4]^2+2821/96I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spbb[3,5]+529/8I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spbb[3,5]-23/12I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^4Spaa[3,4]-10037/96I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]+3939/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]-7325/48I Spaa[1,3]Spbb[1,4]^3Spaa[2,3]^2Spbb[2,3]^3Spaa[2,4]Spbb[2,4]Spaa[3,4]+7151/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,5]Spbb[3,5]-2105/24I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]Spbb[3,5]-25/6I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[3,5]Spbb[3,5]-1717/24I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spbb[2,5]Spaa[3,5]+14741/96I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,5]Spaa[3,5]-1085/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]-71/16I Spaa[1,3]Spbb[1,4]^3Spaa[2,3]^2Spbb[2,3]^3Spaa[2,4]Spbb[2,5]Spaa[3,5]+28/3I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,5]^2Spbb[3,5]^2-877/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^3Spaa[2,5]Spaa[3,4]Spbb[3,5]-14051/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spbb[3,5]+4463/48I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,5]+1701/16I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,5]Spaa[3,5]Spbb[3,5]^2-2197/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]^2-185/8I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]^2Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]-415/8I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]+2707/24I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]+2909/32I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]^2Spbb[2,4]^3Spaa[3,4]Spaa[3,5]Spbb[3,5]+75/8I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]-21017/48I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]+1699/16I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]+3535/12I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]-53/2I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]-521/32I Spaa[1,3]Spbb[1,4]^3Spaa[2,3]^2Spbb[2,3]^3Spaa[3,4]Spaa[3,5]Spbb[3,5]+3759/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[3,5]^2Spbb[3,5]^2-3051/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]^2+713/48I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[3,5]^2Spbb[3,5]^2-8765/48I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]^2Spbb[3,5]+317/8I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]^2Spbb[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2+2257/12I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]-583/48I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2-2845/96I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spbb[2,5]Spaa[3,5]^2Spbb[3,5]-8779/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^4+6769/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]^3+697/48I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,5]Spbb[4,5]-1309/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,5]Spbb[3,5]-1451/8I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[3,4]+4213/12I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]-9637/96I Spaa[1,3]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]+5171/48I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,5]Spbb[4,5]-14521/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,5]Spbb[3,5]-379/24I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,5]Spbb[3,5]+6997/96I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spbb[2,5]Spaa[3,5]+5041/96I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]-4801/96I Spaa[1,3]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]^2Spaa[2,4]^2Spbb[2,4]Spbb[2,5]Spaa[3,5]+159/16I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]^2Spbb[3,5]Spbb[4,5]-833/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]Spbb[4,5]-14567/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]Spbb[3,5]+97/3I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spbb[3,5]+3871/24I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,5]Spbb[3,5]Spbb[4,5]+1219/24I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,5]Spbb[3,5]^2-9275/96I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]+29317/96I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]-8113/48I Spaa[1,3]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]+907/16I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spaa[3,5]Spbb[4,5]-55237/96I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spaa[3,5]Spbb[3,5]+8429/24I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]+15685/96I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]-8125/48I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]+1049/6I Spaa[1,3]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]+145/48I Spaa[1,3]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]+17755/48I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]^2Spbb[3,5]Spbb[4,5]+404/3I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]^2Spbb[3,5]^2-1309/24I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]^2-343/3I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,5]Spaa[3,5]^2Spbb[4,5]-3107/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,5]Spaa[3,5]^2Spbb[3,5]-1321/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2+4635/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]-301/96I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2-131/16I Spaa[1,3]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]-1253/48I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]^2Spaa[2,5]^2Spaa[3,4]Spbb[3,5]Spbb[4,5]-3787/48I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,5]^2Spaa[3,4]Spbb[3,5]^2-395/96I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,5]^2Spaa[3,5]Spbb[3,5]^2Spbb[4,5]+571/24I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]^2Spbb[4,5]-3787/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]^2Spbb[3,5]+8839/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^2Spbb[3,5]-13169/96I Spaa[1,3]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]^2Spbb[2,4]Spaa[2,5]Spaa[3,4]^2Spbb[3,5]-12559/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]-3169/24I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2+2047/48I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2+42I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]-3437/96I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]^3-3869/96I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]^2+1709/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2-427/12I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[4,5]-18893/96I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]+371/6I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]+13925/48I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]-1855/48I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]-1891/96I Spaa[1,3]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]+1963/96I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]+31/2I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]-23855/96I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2+15277/96I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]-1085/48I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,5]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2+13049/96I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2-1523/24I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]-1031/96I Spaa[1,3]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]^2Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2+2659/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]-7019/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]^3+911/96I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[3,5]^3Spbb[3,5]^3-1207/24I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]+65/8I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^3Spbb[4,5]+907/12I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^2-265/8I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^3Spbb[3,5]-383/12I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^2-1901/24I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,4]^4Spbb[2,4]^4-4307/96I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,4]^3Spbb[2,4]^3Spaa[2,5]Spbb[4,5]+1457/48I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^4Spaa[3,4]-11131/96I Spaa[1,3]Spbb[1,4]^3Spbb[2,3]Spaa[2,4]^3Spbb[2,4]^3Spaa[3,4]-4189/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,4]^3Spbb[2,4]^3Spaa[3,5]Spbb[4,5]-4741/48I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^3Spaa[3,5]Spbb[3,5]+455/96I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^3Spbb[2,5]Spaa[3,5]-671/48I Spaa[1,3]Spbb[1,4]^3Spbb[2,3]Spaa[2,4]^3Spbb[2,4]^2Spbb[2,5]Spaa[3,5]-2497/24I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^3Spaa[4,5]Spbb[4,5]+4409/96I Spaa[1,3]Spbb[1,4]^3Spaa[2,4]^3Spbb[2,4]^3Spbb[2,5]Spaa[4,5]+211/16I Spbb[1,2]^3Spaa[1,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,5]^2Spbb[4,5]^2+4405/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,5]Spaa[3,4]Spbb[4,5]+997/48I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[2,5]Spaa[3,4]Spbb[3,5]+5713/48I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,5]Spaa[3,5]Spbb[4,5]^2+5215/24I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,5]Spaa[3,5]Spbb[3,5]Spbb[4,5]+2465/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,5]Spaa[4,5]Spbb[4,5]^2+10757/48I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]-11777/96I Spaa[1,3]Spbb[1,4]^3Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]-9787/48I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spaa[3,5]Spbb[4,5]-12029/48I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spaa[3,5]Spbb[3,5]+3443/96I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]+32695/96I Spaa[1,3]Spbb[1,4]^3Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]-8221/96I Spaa[1,3]Spbb[1,4]^3Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]-2101/96I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spaa[4,5]Spbb[4,5]+1159/24I Spaa[1,3]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spbb[3,5]Spaa[4,5]-4699/96I Spaa[1,3]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[4,5]+12959/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[3,5]^2Spbb[4,5]^2+22507/48I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,5]^2Spbb[3,5]Spbb[4,5]+6391/96I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[3,5]^2Spbb[3,5]^2-15001/96I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]^2Spbb[4,5]+919/12I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]^2Spbb[3,5]-3479/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2+3685/32I Spaa[1,3]Spbb[1,4]^3Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]-31/12I Spaa[1,3]Spbb[1,4]^3Spbb[2,3]Spaa[2,4]^2Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2+5263/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,5]Spaa[4,5]Spbb[4,5]^2+641/4I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]-35/96I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]+13453/96I Spaa[1,3]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]-1661/32I Spaa[1,3]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]Spaa[4,5]+725/8I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[4,5]^2Spbb[4,5]^2+81/8I Spaa[1,3]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[4,5]^2Spbb[4,5]-617/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]^2Spaa[3,4]Spbb[4,5]^2-11953/96I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]^2Spaa[3,4]Spbb[3,5]Spbb[4,5]+1223/32I Spbb[1,2]^3Spaa[1,3]Spaa[2,4]Spbb[2,4]Spaa[2,5]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]^2+105/4I Spbb[1,2]^3Spaa[1,3]Spaa[2,4]Spbb[2,4]Spaa[2,5]^2Spaa[4,5]Spbb[4,5]^3-199/24I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]^2Spbb[4,5]+1943/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]^2Spbb[3,5]-5469/32I Spaa[1,3]Spbb[1,4]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^2Spbb[3,5]-443/8I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[4,5]^2-32335/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]-13397/48I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2+89/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spaa[4,5]Spbb[4,5]^2-20125/96I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spbb[3,5]Spaa[4,5]Spbb[4,5]+11737/48I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2+499/16I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]+11657/96I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]^3+6581/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2+1607/16I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[4,5]^2Spbb[4,5]^3+9505/96I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]^2-3119/48I Spaa[1,3]Spbb[1,4]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2-26771/96I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[4,5]+4387/24I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]-3955/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]+4477/32I Spaa[1,3]Spbb[1,4]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]+197/48I Spaa[1,3]Spbb[1,4]^3Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]+1073/96I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[4,5]Spbb[4,5]+1355/48I Spaa[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spaa[4,5]-1/12I Spaa[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[4,5]+3173/96I Spaa[1,3]Spbb[1,3]^3Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]^2Spbb[4,5]^2-1907/24I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]-1973/48I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]-36949/96I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2+4397/24I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]-635/96I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,5]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2+3509/16I Spaa[1,3]Spbb[1,4]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2-491/24I Spaa[1,3]Spbb[1,4]^3Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]-3145/96I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2-3627/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]-187/24I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]+5303/48I Spaa[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]-481/6I Spaa[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]-11/24I Spaa[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[2,5]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[4,5]+121/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[4,5]^2Spbb[4,5]^2-4369/96I Spaa[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]-11/48I Spaa[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[4,5]^2Spbb[4,5]+14855/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,4]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^2+11177/48I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]+103/48I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]^3-361/32I Spaa[1,3]Spbb[1,3]^3Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^3Spbb[4,5]^2-6217/48I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]+85/96I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^3Spbb[4,5]+68/3I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^2-695/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^3Spbb[3,5]-587/96I Spaa[1,3]Spbb[1,4]^3Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^2+1027/12I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,4]Spbb[2,4]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^3+15857/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^2+9115/48I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]Spbb[4,5]-3145/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^2-16625/96I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]-41/48I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]+1641/32I Spaa[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]-457/24I Spaa[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]+2153/12I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^3+2635/8I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2-4993/96I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^2-467/6I Spaa[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]-1/4I Spaa[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]+111I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[4,5]^3Spbb[4,5]^3-589/16I Spaa[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[4,5]^3Spbb[4,5]^2-459/32I Spbb[1,2]^3Spaa[1,3]Spbb[2,4]Spaa[2,5]^3Spaa[3,4]Spbb[3,5]Spbb[4,5]^2-17/24I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[2,4]^2Spaa[2,5]^2Spaa[3,4]^2Spbb[4,5]^2+537/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,4]^2Spaa[2,5]^2Spaa[3,4]^2Spbb[3,5]Spbb[4,5]+382/3I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spbb[2,4]^2Spaa[2,5]^2Spaa[3,4]^2Spbb[3,5]^2-4193/48I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[2,4]Spaa[2,5]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]^2-1217/48I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spbb[2,4]Spaa[2,5]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spbb[4,5]-1/24I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[2,4]Spaa[2,5]^2Spaa[3,4]Spaa[4,5]Spbb[4,5]^3-1095/16I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spbb[2,4]Spaa[2,5]^2Spaa[3,4]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2+85/32I Spbb[1,2]^3Spaa[1,3]Spaa[2,5]^2Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]^2-247/48I Spbb[1,2]^3Spaa[1,3]Spaa[2,5]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^3+1313/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^3Spbb[3,4]Spbb[4,5]+2919/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^3Spbb[3,4]Spbb[3,5]-8363/96I Spaa[1,3]Spbb[1,4]^3Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,4]^3Spbb[3,4]Spbb[3,5]+285/8I Spaa[1,3]Spbb[1,3]^3Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^2Spaa[3,5]Spbb[4,5]^2-1087/16I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]+1879/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]^2-669/16I Spaa[1,3]Spbb[1,4]^3Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]^2+97/96I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^2Spaa[4,5]Spbb[4,5]^2+1825/96I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]+89/2I Spaa[1,3]Spbb[1,4]^3Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^2Spbb[3,5]^2Spaa[4,5]-1121/12I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[2,4]Spaa[2,5]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2-985/12I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]-395/16I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[2,5]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^3+1/8I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[2,4]Spaa[2,5]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^3-2367/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2-9931/96I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]+9/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spaa[4,5]^2Spbb[4,5]^3-1999/24I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2+33/4I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,5]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]^2-35/96I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,5]Spaa[3,5]^3Spbb[3,5]^3Spbb[4,5]+1973/96I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^3-515/48I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^2+1/12I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,5]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^4+89/24I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^3-497/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^4Spbb[3,4]^3-1705/48I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]Spbb[4,5]+13831/96I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]Spbb[3,5]-757/48I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,5]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,5]-279/32I Spaa[1,3]Spbb[1,4]^3Spbb[2,3]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]Spbb[3,5]-261/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[4,5]Spbb[4,5]+2825/96I Spaa[1,3]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spbb[3,5]Spaa[4,5]-373/24I Spaa[1,3]Spbb[1,3]^3Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[4,5]^2-3169/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]-181/24I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2Spbb[4,5]+11377/96I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2-853/96I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]+103/96I Spaa[1,3]Spbb[1,4]^3Spbb[2,3]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2-591/16I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2+599/12I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]-1/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spaa[4,5]Spbb[4,5]+451/24I Spaa[1,3]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]-19/48I Spaa[1,3]Spbb[1,4]^3Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]-11/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[4,5]^2Spbb[4,5]^2+11/24I Spaa[1,3]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]-1435/96I Spaa[1,3]Spbb[1,3]^3Spbb[2,4]Spaa[3,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^2+385/48I Spaa[1,3]Spbb[1,3]^3Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[4,5]^2-2099/48I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]-509/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]-47/2I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spaa[3,5]^3Spbb[3,5]^3+171/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2+473/48I Spaa[1,3]Spbb[1,4]^3Spbb[2,3]Spaa[3,4]Spaa[3,5]^3Spbb[3,5]^3-31/2I Spaa[1,3]Spbb[1,3]^3Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^3-931/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^2-259/16I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^2-12283/96I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]Spbb[4,5]+429/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]+487/16I Spaa[1,3]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^3Spaa[4,5]-411/16I Spaa[1,3]Spbb[1,4]^3Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]-31/16I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^3-605/12I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2-11/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^2-159/4I Spaa[1,3]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]+11/24I Spaa[1,3]Spbb[1,4]^3Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]+3/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spaa[4,5]^3Spbb[4,5]^3-927/32I Spaa[1,3]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]Spbb[3,5]Spaa[4,5]^3Spbb[4,5]^2+323/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[3,5]^4Spbb[3,5]^2Spbb[4,5]^2-55/24I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[3,5]^4Spbb[3,5]^3Spbb[4,5]-1/16I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[3,5]^4Spbb[3,5]^4-14/3I Spaa[1,3]Spbb[1,3]^3Spbb[2,5]Spaa[3,5]^4Spbb[3,5]Spbb[4,5]^2+71/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[2,5]Spaa[3,5]^4Spbb[3,5]^2Spbb[4,5]-1/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,5]Spaa[3,5]^4Spbb[3,5]^3+251/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[3,5]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]^3+833/24I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^2-697/96I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[3,5]^3Spbb[3,5]^3Spaa[4,5]Spbb[4,5]+1/24I Spaa[1,3]Spbb[1,3]^3Spbb[2,5]Spaa[3,5]^3Spaa[4,5]Spbb[4,5]^3-451/96I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]^2-407/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^2Spaa[4,5]Spbb[4,5]-19/48I Spaa[1,3]Spbb[1,4]^3Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^3Spaa[4,5]+155/6I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^3+1705/48I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]^2-5/8I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[2,5]Spaa[3,5]^2Spaa[4,5]^2Spbb[4,5]^3-497/96I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2-3295/96I Spaa[1,3]Spbb[1,4]^3Spbb[2,5]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]-25/48I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[3,5]Spaa[4,5]^3Spbb[4,5]^4+327/8I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]^3Spbb[4,5]^3+3/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,5]Spaa[3,5]Spaa[4,5]^3Spbb[4,5]^3-763/24I Spaa[1,3]Spbb[1,4]^3Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]^3Spbb[4,5]^2-1625/96I Spbb[1,2]Spaa[1,4]^4Spbb[1,4]^5Spaa[2,3]Spbb[2,4]+187/48I Spaa[1,4]^4Spbb[1,4]^6Spbb[2,4]Spaa[3,4]-1493/96I Spbb[1,2]Spaa[1,4]^4Spbb[1,4]^5Spaa[3,5]Spbb[4,5]+187/48I Spaa[1,4]^4Spbb[1,4]^6Spbb[2,5]Spaa[3,5]-3629/96I Spbb[1,2]Spaa[1,4]^3Spbb[1,4]^4Spaa[1,5]Spbb[1,5]Spaa[3,5]Spbb[4,5]+8719/24I Spbb[1,2]Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^3Spaa[2,3]^2Spbb[2,4]^2-13715/96I Spbb[1,2]Spaa[1,4]^3Spbb[1,4]^4Spaa[2,3]^2Spbb[2,3]Spbb[2,4]+3853/96I Spbb[1,2]Spaa[1,4]^3Spbb[1,4]^4Spaa[2,3]Spaa[2,4]Spbb[2,4]^2-8527/96I Spbb[1,2]^2Spaa[1,4]^3Spbb[1,4]^3Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[4,5]-1211/48I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^4Spaa[2,3]Spbb[2,4]^2Spaa[3,4]+5/8I Spaa[1,4]^3Spbb[1,4]^5Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]+4423/96I Spbb[1,2]Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^3Spaa[2,3]Spbb[2,4]Spaa[3,5]Spbb[4,5]-1165/24I Spbb[1,2]Spaa[1,4]^3Spbb[1,4]^4Spaa[2,3]Spbb[2,4]Spaa[3,5]Spbb[3,5]+3I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^4Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]-893/48I Spaa[1,4]^3Spbb[1,4]^5Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]-2243/96I Spaa[1,4]^3Spbb[1,4]^5Spaa[2,4]Spbb[2,4]^2Spaa[3,4]-3293/96I Spbb[1,2]Spaa[1,4]^3Spbb[1,4]^4Spaa[2,4]Spbb[2,4]Spaa[3,5]Spbb[4,5]-2243/96I Spaa[1,4]^3Spbb[1,4]^5Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]+985/16I Spbb[1,2]Spaa[1,4]^3Spbb[1,4]^4Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[4,5]-961/48I Spbb[1,2]^2Spaa[1,4]^3Spbb[1,4]^3Spaa[2,5]Spaa[3,5]Spbb[4,5]^2+1303/32I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^4Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[4,5]-361/6I Spaa[1,4]^3Spbb[1,4]^5Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]+1375/24I Spaa[1,4]^3Spbb[1,4]^5Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]+1501/96I Spaa[1,4]^3Spbb[1,4]^5Spbb[2,4]Spaa[3,4]Spaa[4,5]Spbb[4,5]-27/2I Spbb[1,2]Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^3Spaa[3,5]^2Spbb[4,5]^2+815/48I Spbb[1,2]Spaa[1,4]^3Spbb[1,4]^4Spaa[3,5]^2Spbb[3,5]Spbb[4,5]-657/32I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^4Spbb[2,5]Spaa[3,5]^2Spbb[4,5]-23/8I Spaa[1,4]^3Spbb[1,4]^5Spbb[2,5]Spaa[3,5]^2Spbb[3,5]-7591/96I Spbb[1,2]Spaa[1,4]^3Spbb[1,4]^4Spaa[3,5]Spaa[4,5]Spbb[4,5]^2+247/32I Spaa[1,4]^3Spbb[1,4]^5Spbb[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]-581/16I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^3Spaa[1,5]^2Spbb[1,5]^2Spaa[3,5]Spbb[4,5]-1831/48I Spbb[1,2]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[3,5]Spbb[4,5]^2+1387/48I Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[3,5]^2Spbb[4,5]^2-473/8I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]-3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]-2045/24I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2-637/48I Spaa[1,4]^2Spbb[1,4]^4Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]-49303/96I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[2,3]^3Spbb[2,4]^3+131803/96I Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2+51511/96I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]+4089/8I Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3+21985/96I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]^2+53429/96I Spbb[1,2]^2Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,5]Spbb[4,5]+15353/48I Spbb[1,2]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[2,5]Spbb[3,5]+16387/48I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]^2Spbb[2,4]^3Spaa[3,4]-51379/96I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spaa[3,4]-813/4I Spaa[1,4]^2Spbb[1,4]^4Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[3,4]-671/96I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,5]Spbb[4,5]+53027/96I Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[3,5]Spbb[3,5]+22561/96I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,5]Spbb[3,5]-5467/32I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]-6545/32I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]-1189/48I Spaa[1,4]^2Spbb[1,4]^4Spaa[2,3]^2Spbb[2,3]^2Spbb[2,5]Spaa[3,5]+14845/96I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3-1159/96I Spbb[1,2]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spbb[4,5]-4083/32I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]-316/3I Spaa[1,4]^2Spbb[1,4]^4Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]+3247/6I Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]Spbb[4,5]+13385/48I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]Spbb[3,5]-30553/96I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,5]Spaa[3,5]-1855/96I Spaa[1,4]^2Spbb[1,4]^4Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]-727/16I Spbb[1,2]^3Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[4,5]^2-6225/16I Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spbb[4,5]-1615/96I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spbb[3,5]-14327/96I Spbb[1,2]^2Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[4,5]^2-1099/16I Spbb[1,2]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]Spbb[4,5]-405/16I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]+23/96I Spaa[1,4]^2Spbb[1,4]^4Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]+545/12I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]Spbb[4,5]-831/16I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]+115/48I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]-9613/96I Spaa[1,4]^2Spbb[1,4]^4Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]+821/16I Spaa[1,4]^2Spbb[1,4]^4Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]-9433/96I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,5]^2Spbb[4,5]^2-8821/96I Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]-2663/96I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]^2+6263/96I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]+99/16I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]-213/32I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2-7085/96I Spaa[1,4]^2Spbb[1,4]^4Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]-4415/48I Spaa[1,4]^2Spbb[1,4]^4Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]+10079/96I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^2Spaa[3,5]Spbb[4,5]-4415/48I Spaa[1,4]^2Spbb[1,4]^4Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]-1933/48I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spbb[4,5]-3083/32I Spbb[1,2]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[4,5]^2-373/96I Spaa[1,4]^2Spbb[1,4]^4Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]-12521/96I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]Spbb[4,5]-1833/16I Spaa[1,4]^2Spbb[1,4]^4Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]+44I Spaa[1,4]^2Spbb[1,4]^4Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]-1525/48I Spaa[1,4]^2Spbb[1,4]^4Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[4,5]Spbb[4,5]+439/16I Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,5]^2Spbb[4,5]^2-6913/96I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]-4337/96I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]-5873/48I Spaa[1,4]^2Spbb[1,4]^4Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]+957/16I Spaa[1,4]^2Spbb[1,4]^4Spaa[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2-3151/48I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2-433/96I Spaa[1,4]^2Spbb[1,4]^4Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]+4417/48I Spbb[1,2]^2Spaa[1,4]^2Spbb[1,4]^2Spbb[2,4]Spaa[2,5]^2Spaa[3,4]Spbb[4,5]^2-803/96I Spbb[1,2]^3Spaa[1,4]^2Spbb[1,4]Spaa[2,5]^2Spaa[3,5]Spbb[4,5]^3+737/16I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^2Spbb[4,5]+397/96I Spaa[1,4]^2Spbb[1,4]^4Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^2Spbb[3,5]+5933/96I Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[2,4]Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[4,5]^2+11497/96I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^3Spbb[2,4]Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]+2315/32I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^3Spbb[2,4]Spaa[2,5]Spaa[3,4]Spaa[4,5]Spbb[4,5]^2+1339/96I Spbb[1,2]^2Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[2,5]Spaa[3,5]^2Spbb[4,5]^3-895/32I Spbb[1,2]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[2,5]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2-293/4I Spbb[1,2]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]^3+343/96I Spaa[1,4]^2Spbb[1,4]^4Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2+7151/96I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[4,5]-3503/32I Spaa[1,4]^2Spbb[1,4]^4Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]+7507/96I Spaa[1,4]^2Spbb[1,4]^4Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]-1441/96I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[4,5]^2+14923/96I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]-2021/96I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]-11207/96I Spaa[1,4]^2Spbb[1,4]^4Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2+3275/48I Spaa[1,4]^2Spbb[1,4]^4Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]-1475/48I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spbb[2,4]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2+3355/96I Spaa[1,4]^2Spbb[1,4]^4Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]+235/12I Spaa[1,4]^2Spbb[1,4]^4Spbb[2,4]Spaa[3,4]Spaa[4,5]^2Spbb[4,5]^2-69/4I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[3,5]^3Spbb[4,5]^3-2867/96I Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^2-21/16I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^3Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]+1543/48I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spbb[2,5]Spaa[3,5]^3Spbb[4,5]^2+2555/96I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]-41/3I Spaa[1,4]^2Spbb[1,4]^4Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^2+2347/32I Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^3-2083/16I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^3Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^2-2231/96I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spbb[2,5]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^2+783/32I Spaa[1,4]^2Spbb[1,4]^4Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]-1619/48I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^3Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^3-1603/96I Spaa[1,4]^2Spbb[1,4]^4Spbb[2,5]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^2-61/6I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]^3Spbb[1,5]^3Spaa[3,5]Spbb[4,5]-1325/96I Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,5]Spaa[3,5]Spbb[4,5]^2+475/48I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[3,5]^2Spbb[4,5]^2-255/16I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2Spaa[3,5]^2Spbb[3,5]Spbb[4,5]-47/16I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2Spbb[2,5]Spaa[3,5]^2Spbb[4,5]-1301/96I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2Spaa[3,5]Spaa[4,5]Spbb[4,5]^2-37/4I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]^2Spbb[1,5]^2Spbb[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]-349/96I Spbb[1,2]^3Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]^2Spaa[3,5]Spbb[4,5]^3+371/48I Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[3,5]^2Spbb[4,5]^3-121/16I Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2-515/24I Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]^3+73/32I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,5]^3Spbb[4,5]^3+437/32I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^2-59/12I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]-1I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]^3Spbb[4,5]^2-47/12I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]+317/8I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^3-1531/96I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^2-40/3I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^2-227/24I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]+845/32I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^3-1429/48I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^2+1847/24I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]^4Spbb[2,3]Spbb[2,4]^3-3057/32I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]^2-1613/32I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]^4Spbb[2,3]^3Spbb[2,4]+1441/96I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]^3Spaa[2,4]Spbb[2,4]^4+5395/32I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^3-413/12I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]^3Spbb[2,3]^2Spaa[2,4]Spbb[2,4]^2+363/32I Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spaa[2,3]^3Spbb[2,4]^3Spaa[2,5]Spbb[3,5]-4771/96I Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[2,5]Spbb[3,5]+125/8I Spbb[1,3]^3Spaa[1,4]Spaa[2,3]^3Spbb[2,4]^4Spaa[3,4]-1979/24I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^3Spaa[3,4]-17/96I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]^2Spaa[3,4]+127/2I Spaa[1,4]Spbb[1,4]^3Spaa[2,3]^3Spbb[2,3]^3Spbb[2,4]Spaa[3,4]+2225/96I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]^3Spbb[2,4]^3Spaa[3,5]Spbb[3,5]-297/8I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[3,5]Spbb[3,5]+2563/32I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spaa[3,5]Spbb[3,5]-281/6I Spbb[1,3]^3Spaa[1,4]Spaa[2,3]^3Spbb[2,4]^3Spbb[2,5]Spaa[3,5]+1163/48I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spbb[2,5]Spaa[3,5]-757/48I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spbb[2,5]Spaa[3,5]+391/32I Spaa[1,4]Spbb[1,4]^3Spaa[2,3]^3Spbb[2,3]^3Spbb[2,5]Spaa[3,5]+8135/48I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^4-5605/32I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^3-535/96I Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spbb[4,5]+853/12I Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spbb[3,5]+3647/48I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^4Spaa[3,4]-4375/12I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]+13487/96I Spaa[1,4]Spbb[1,4]^3Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]-26I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,5]Spbb[4,5]+20069/48I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,5]Spbb[3,5]+607/32I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]Spbb[3,5]-1707/8I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spbb[2,5]Spaa[3,5]+23/2I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,5]Spaa[3,5]+4579/96I Spaa[1,4]Spbb[1,4]^3Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]-41/96I Spbb[1,2]^3Spaa[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,5]^2Spbb[3,5]Spbb[4,5]-103/8I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]^2Spbb[2,4]^3Spaa[2,5]Spaa[3,4]Spbb[4,5]-449/96I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^3Spaa[2,5]Spaa[3,4]Spbb[3,5]-647/12I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spbb[3,5]-6955/96I Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,5]Spaa[3,5]Spbb[3,5]Spbb[4,5]+1415/96I Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,5]Spaa[3,5]Spbb[3,5]^2+389/48I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]-1165/96I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]+1081/32I Spaa[1,4]Spbb[1,4]^3Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]-2771/96I Spbb[1,3]^3Spaa[1,4]Spaa[2,3]^2Spbb[2,4]^3Spaa[3,4]Spaa[3,5]Spbb[4,5]+4469/32I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^3Spaa[3,4]Spaa[3,5]Spbb[3,5]-493/6I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]-1277/12I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]+209/48I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]-1871/16I Spaa[1,4]Spbb[1,4]^3Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]+531/32I Spaa[1,4]Spbb[1,4]^3Spaa[2,3]^2Spbb[2,3]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]-5597/48I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,5]^2Spbb[3,5]Spbb[4,5]-14099/96I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,5]^2Spbb[3,5]^2+13873/96I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]^2+589/24I Spbb[1,3]^3Spaa[1,4]Spaa[2,3]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]^2Spbb[4,5]+10475/48I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]^2Spbb[3,5]-3737/96I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2-29441/96I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]+62/3I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2+1561/48I Spaa[1,4]Spbb[1,4]^3Spaa[2,3]^2Spbb[2,3]^2Spbb[2,5]Spaa[3,5]^2Spbb[3,5]+12671/96I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^4+4307/96I Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,5]Spbb[4,5]-5351/32I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[3,4]+4439/48I Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]+12437/48I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,5]Spbb[4,5]+16039/96I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,5]Spbb[3,5]-3539/32I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spbb[2,5]Spaa[3,5]+521/96I Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]-1309/96I Spbb[1,2]^3Spaa[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]^2Spbb[4,5]^2-8693/96I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]Spbb[4,5]-5289/32I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]Spbb[3,5]-3131/32I Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,5]Spbb[4,5]^2-3527/48I Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,5]Spbb[3,5]Spbb[4,5]-865/8I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]+4183/32I Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]+7441/96I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spaa[3,5]Spbb[4,5]-10837/24I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spaa[3,5]Spbb[3,5]+10751/48I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]-1935/16I Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]+1499/96I Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]-4021/48I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]^2Spbb[4,5]^2-4567/48I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]^2Spbb[3,5]Spbb[4,5]+5527/48I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]^2Spbb[3,5]^2+1745/96I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,5]Spaa[3,5]^2Spbb[4,5]-12173/48I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,5]Spaa[3,5]^2Spbb[3,5]+3521/48I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2+1117/48I Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]-149/48I Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2-781/96I Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,5]^2Spaa[3,4]Spbb[4,5]^2+65/48I Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,5]^2Spaa[3,4]Spbb[3,5]Spbb[4,5]-931/32I Spbb[1,2]^3Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,5]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]^2-1555/96I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]^2Spbb[4,5]-293/96I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]^2Spbb[3,5]+3135/32I Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^2Spbb[3,5]-93/32I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[4,5]^2+7777/96I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]-1661/48I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2-12757/96I Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2-443/16I Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]-59/32I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]^2+465/32I Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2+5555/96I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[4,5]-1525/32I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]-997/48I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]-2787/32I Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]+1639/96I Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]-33I Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]^2Spbb[4,5]^2-49/8I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]+383/24I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]+5977/32I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2-13105/48I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]+3791/96I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,5]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2-12319/96I Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2+995/32I Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]-2527/48I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^2-5695/32I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]+1763/48I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]^3-1247/96I Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]^3Spbb[4,5]^2+4019/32I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]-1211/96I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^3Spbb[4,5]-6377/96I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^2+649/24I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^3Spbb[3,5]+817/48I Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^2-2369/24I Spaa[1,4]Spbb[1,4]^3Spaa[2,4]^3Spbb[2,4]^4Spaa[3,4]+18469/96I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^3Spaa[3,5]Spbb[4,5]-2369/24I Spaa[1,4]Spbb[1,4]^3Spaa[2,4]^3Spbb[2,4]^3Spbb[2,5]Spaa[3,5]-5007/32I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[2,5]Spaa[3,4]Spbb[4,5]-2701/96I Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,5]Spaa[3,5]Spbb[4,5]^2-935/48I Spaa[1,4]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]-15205/48I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spaa[3,5]Spbb[4,5]-19451/96I Spaa[1,4]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spaa[3,5]Spbb[3,5]+53/16I Spaa[1,4]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]-5207/48I Spaa[1,4]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spaa[4,5]Spbb[4,5]+1235/32I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,5]^2Spbb[4,5]^2+2003/24I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[3,5]^2Spbb[3,5]Spbb[4,5]-19553/96I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]^2Spbb[4,5]-199/3I Spaa[1,4]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]^2Spbb[3,5]-3091/96I Spaa[1,4]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2+257/12I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[3,5]Spaa[4,5]Spbb[4,5]^2-731/16I Spaa[1,4]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]+779/24I Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]^2Spaa[3,4]Spbb[4,5]^2-1249/96I Spbb[1,2]^3Spaa[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,5]^2Spaa[3,5]Spbb[4,5]^3+2527/24I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]^2Spbb[4,5]+1951/24I Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]^2Spbb[3,5]+2443/96I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[4,5]^2-1267/32I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]+1687/96I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spaa[4,5]Spbb[4,5]^2-793/24I Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,5]^2Spbb[4,5]^3-4357/48I Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2-293/48I Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]^3+3587/96I Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]^2-3395/32I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[4,5]-2733/32I Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]-865/96I Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]-4I Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[4,5]Spbb[4,5]+7339/96I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]^2Spbb[4,5]^2-3739/32I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]-189/32I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]-2841/32I Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2-393/8I Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]+253/32I Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,5]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2-1007/8I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2-207/8I Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]-1063/96I Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]-43/32I Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[4,5]^2Spbb[4,5]^2-765/16I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,5]^3Spbb[4,5]^3-10961/48I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^2-2177/96I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]+1593/32I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^3Spbb[4,5]^2+2197/32I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]-1723/96I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^3Spbb[4,5]-589/16I Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^2+241/32I Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^3Spbb[3,5]-201/8I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^3-5677/96I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^2-2461/48I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^2+3353/48I Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]-1471/96I Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]+71/4I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^3+929/96I Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^2+1145/96I Spbb[1,2]^3Spaa[1,4]Spbb[2,4]Spaa[2,5]^3Spaa[3,4]Spbb[4,5]^3+3191/96I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[2,4]^2Spaa[2,5]^2Spaa[3,4]^2Spbb[4,5]^2-65/8I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spbb[2,4]^2Spaa[2,5]^2Spaa[3,4]^2Spbb[3,5]Spbb[4,5]+3263/96I Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spbb[2,4]Spaa[2,5]^2Spaa[3,4]Spaa[3,5]Spbb[4,5]^3+8311/96I Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spbb[2,4]Spaa[2,5]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]^2+763/24I Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spbb[2,4]Spaa[2,5]^2Spaa[3,4]Spaa[4,5]Spbb[4,5]^3+251/96I Spbb[1,2]^3Spaa[1,4]Spaa[2,5]^2Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^3-83/16I Spbb[1,2]^3Spaa[1,4]Spaa[2,5]^2Spaa[3,5]Spaa[4,5]Spbb[4,5]^4+305/96I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^3Spbb[3,4]Spbb[4,5]+2503/96I Spaa[1,4]Spbb[1,4]^3Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^3Spbb[3,4]Spbb[3,5]-9I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^2Spaa[3,5]Spbb[4,5]^2+4007/48I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]-479/96I Spaa[1,4]Spbb[1,4]^3Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]^2+2767/96I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^2Spaa[4,5]Spbb[4,5]^2-1039/96I Spaa[1,4]Spbb[1,4]^3Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]+1265/48I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spaa[3,5]^2Spbb[4,5]^3+18325/96I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2+2239/48I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[2,5]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]+101/3I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^3+3977/48I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2+665/24I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[2,5]Spaa[3,4]Spaa[4,5]^2Spbb[4,5]^3+245/48I Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spaa[2,5]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^3+235/96I Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[2,5]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]^2+1963/96I Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spaa[2,5]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^4-32/3I Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^3+49/12I Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[2,5]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^4+239/32I Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]^4Spbb[3,4]^3+407/12I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]Spbb[4,5]-2287/96I Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]Spbb[3,5]+935/96I Spaa[1,4]Spbb[1,4]^3Spbb[2,5]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,5]-3/8I Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[4,5]Spbb[4,5]+971/96I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[4,5]^2+3529/48I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]-1111/48I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2Spbb[4,5]-1843/32I Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2+1697/96I Spaa[1,4]Spbb[1,4]^3Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]+77/48I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2-1217/96I Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]+203/96I Spbb[1,3]^3Spaa[1,4]Spbb[2,4]Spaa[3,4]Spaa[3,5]^3Spbb[4,5]^3+985/48I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^2+515/96I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[4,5]^2+5407/96I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]-1105/48I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]-2581/96I Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]Spaa[3,5]^3Spbb[3,5]^3+115/12I Spaa[1,4]Spbb[1,4]^3Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2+1277/32I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^3-111/32I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^2-65/48I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^2+3455/96I Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]Spbb[4,5]-877/96I Spaa[1,4]Spbb[1,4]^3Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]-85/48I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^3+1753/48I Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2+1/48I Spaa[1,4]Spbb[1,4]^3Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^2+251/32I Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]Spaa[4,5]^3Spbb[4,5]^3+91/96I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[3,5]^4Spbb[3,5]Spbb[4,5]^3+7/48I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,5]^4Spbb[3,5]^2Spbb[4,5]^2+7/12I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[3,5]^4Spbb[3,5]^3Spbb[4,5]-2I Spbb[1,3]^3Spaa[1,4]Spbb[2,5]Spaa[3,5]^4Spbb[4,5]^3+467/96I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[2,5]Spaa[3,5]^4Spbb[3,5]Spbb[4,5]^2-2/3I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,5]Spaa[3,5]^4Spbb[3,5]^2Spbb[4,5]+17/16I Spaa[1,4]Spbb[1,4]^3Spbb[2,5]Spaa[3,5]^4Spbb[3,5]^3+97/32I Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[3,5]^3Spaa[4,5]Spbb[4,5]^4+859/24I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,5]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]^3-1799/96I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[3,5]^3Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^2-133/96I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[2,5]Spaa[3,5]^3Spaa[4,5]Spbb[4,5]^3-225/16I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]^2+1213/96I Spaa[1,4]Spbb[1,4]^3Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^2Spaa[4,5]Spbb[4,5]+359/12I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,5]^2Spaa[4,5]^2Spbb[4,5]^4+563/48I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[3,5]^2Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^3-127/12I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,5]Spaa[3,5]^2Spaa[4,5]^2Spbb[4,5]^3-227/24I Spaa[1,4]Spbb[1,4]^3Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2+715/24I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[3,5]Spaa[4,5]^3Spbb[4,5]^4-985/48I Spaa[1,4]Spbb[1,4]^3Spbb[2,5]Spaa[3,5]Spaa[4,5]^3Spbb[4,5]^3-1/48I Spbb[1,2]Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^2Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^2+3/32I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]-3/32I Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]-1/48I Spbb[1,2]Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^2Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^3+3/32I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^2-3/32I Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,5]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^2-1/48I Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]^2-1/48I Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^3-1/24I Spbb[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[3,5]^4Spbb[3,5]^2Spbb[4,5]^2+1/48I Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]^4Spbb[3,5]Spbb[4,5]^2-1/12I Spbb[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[3,5]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]^3+3/16I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,5]^3Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^2+1/48I Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]^3Spaa[4,5]Spbb[4,5]^3-3/16I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]^2-1/24I Spbb[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[3,5]^2Spaa[4,5]^2Spbb[4,5]^4+3/16I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^3-3/16I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]^2Spaa[4,5]^2Spbb[4,5]^3+3/8I Spbb[1,2]Spbb[1,3]Spaa[2,3]^5Spbb[2,3]^3Spbb[2,4]^2-37/48I Spbb[1,2]Spbb[1,4]Spaa[2,3]^5Spbb[2,3]^4Spbb[2,4]-107/96I Spbb[1,2]Spbb[1,3]Spaa[2,3]^4Spbb[2,3]^2Spaa[2,4]Spbb[2,4]^3+1789/96I Spbb[1,2]Spbb[1,4]Spaa[2,3]^4Spbb[2,3]^3Spaa[2,4]Spbb[2,4]^2-179/96I Spbb[1,2]^2Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]^2Spaa[2,5]Spbb[3,5]+3/8I Spbb[1,3]^2Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]^3Spaa[3,4]-131/48I Spbb[1,3]Spbb[1,4]Spaa[2,3]^4Spbb[2,3]^3Spbb[2,4]^2Spaa[3,4]+11/4I Spbb[1,4]^2Spaa[2,3]^4Spbb[2,3]^4Spbb[2,4]Spaa[3,4]+523/96I Spbb[1,2]Spbb[1,3]Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]^2Spaa[3,5]Spbb[3,5]+9/4I Spbb[1,2]Spbb[1,4]Spaa[2,3]^4Spbb[2,3]^3Spbb[2,4]Spaa[3,5]Spbb[3,5]-5/2I Spbb[1,3]^2Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]+5/12I Spbb[1,3]Spbb[1,4]Spaa[2,3]^4Spbb[2,3]^3Spbb[2,4]Spbb[2,5]Spaa[3,5]+119/48I Spbb[1,4]^2Spaa[2,3]^4Spbb[2,3]^4Spbb[2,5]Spaa[3,5]-199/48I Spbb[1,2]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^4+3521/48I Spbb[1,2]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^2Spaa[2,4]^2Spbb[2,4]^3-55/96I Spbb[1,2]^2Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spbb[3,5]+203/48I Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^4Spaa[3,4]-337/12I Spbb[1,3]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,4]+19/3I Spbb[1,4]^2Spaa[2,3]^3Spbb[2,3]^3Spaa[2,4]Spbb[2,4]^2Spaa[3,4]+29/3I Spbb[1,2]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,5]Spbb[3,5]+190/3I Spbb[1,2]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,5]Spbb[3,5]-655/96I Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spbb[2,5]Spaa[3,5]-1121/96I Spbb[1,3]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^2Spaa[2,4]Spbb[2,4]^2Spbb[2,5]Spaa[3,5]+47/48I Spbb[1,4]^2Spaa[2,3]^3Spbb[2,3]^3Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]+215/48I Spbb[1,2]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]Spbb[3,5]-235/12I Spbb[1,2]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spbb[3,5]+115/48I Spbb[1,2]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[3,5]Spbb[3,5]^2-19/12I Spbb[1,3]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]+51/16I Spbb[1,4]^2Spaa[2,3]^3Spbb[2,3]^3Spbb[2,4]Spaa[3,4]^2Spbb[3,4]+1381/48I Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^3Spaa[3,4]Spaa[3,5]Spbb[3,5]-5/2I Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]-1489/32I Spbb[1,3]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]+137/48I Spbb[1,3]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]-55/6I Spbb[1,4]^2Spaa[2,3]^3Spbb[2,3]^3Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]+281/48I Spbb[1,4]^2Spaa[2,3]^3Spbb[2,3]^3Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]+409/48I Spbb[1,2]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[3,5]^2Spbb[3,5]^2-163/96I Spbb[1,2]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spaa[3,5]^2Spbb[3,5]^2-157/12I Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spbb[2,5]Spaa[3,5]^2Spbb[3,5]+2I Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2+101/96I Spbb[1,3]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]+125/48I Spbb[1,3]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2+199/96I Spbb[1,4]^2Spaa[2,3]^3Spbb[2,3]^3Spbb[2,5]Spaa[3,5]^2Spbb[3,5]-85/32I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]^3Spbb[2,4]^5+1407/16I Spbb[1,2]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]^3Spbb[2,4]^4-97/32I Spbb[1,2]^2Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[2,5]Spbb[3,5]+49/16I Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^5Spaa[3,4]-8945/96I Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[3,4]+669/32I Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]-421/48I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[3,5]Spbb[3,5]+10141/48I Spbb[1,2]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,5]Spbb[3,5]+583/96I Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^4Spbb[2,5]Spaa[3,5]-12269/96I Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^3Spbb[2,5]Spaa[3,5]+2521/48I Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]+977/96I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^4Spaa[2,5]Spaa[3,4]Spbb[3,5]-340/3I Spbb[1,2]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]Spbb[3,5]+4/3I Spbb[1,2]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spaa[3,5]Spbb[3,5]^2+183/32I Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^4Spaa[3,4]^2Spbb[3,4]-1285/32I Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]+166/3I Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]+1771/32I Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^4Spaa[3,4]Spaa[3,5]Spbb[3,5]-1297/48I Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]-5855/24I Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spaa[3,5]Spbb[3,5]+1607/32I Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]+10I Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]+155/24I Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]-197/8I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,5]^2Spbb[3,5]^2+5849/96I Spbb[1,2]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]^2Spbb[3,5]^2-11/48I Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spbb[2,5]Spaa[3,5]^2Spbb[3,5]+781/48I Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2-1819/48I Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,5]Spaa[3,5]^2Spbb[3,5]-871/96I Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2-475/24I Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]+55/32I Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2+77/24I Spbb[1,2]^2Spaa[2,3]^2Spbb[2,4]^3Spaa[2,5]^2Spaa[3,4]Spbb[3,5]^2+265/48I Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^4Spaa[2,5]Spaa[3,4]^2Spbb[3,5]-149/6I Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]^2Spbb[3,5]+1161/32I Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^2Spbb[3,5]+1613/48I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^3Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2-669/16I Spbb[1,2]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2-251/48I Spbb[1,2]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[2,5]Spaa[3,5]^2Spbb[3,5]^3+1/48I Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]^2+29/24I Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2+73/3I Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]-5/8I Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]-1001/16I Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]+49/16I Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]-793/96I Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]+205/48I Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]+541/12I Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^3Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2-1205/48I Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]+11/8I Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]Spbb[2,5]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2-1477/48I Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2-263/32I Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]+17/4I Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2-1709/96I Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2+235/48I Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]-151/48I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,5]^3Spbb[3,5]^3-245/32I Spbb[1,2]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]^3-295/48I Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^2+69/16I Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^3Spbb[3,5]+1/8I Spbb[1,3]^2Spaa[2,3]^2Spbb[2,5]^3Spbb[3,4]^2Spaa[3,5]^3+25/2I Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^2-67/96I Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^3Spbb[3,5]-79/96I Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^2+3263/96I Spbb[1,2]Spbb[1,4]Spaa[2,3]Spaa[2,4]^4Spbb[2,4]^5-415/96I Spbb[1,2]^2Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^4Spaa[2,5]Spbb[4,5]-6637/96I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^5Spaa[3,4]-775/48I Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]^4Spaa[3,4]-1247/96I Spbb[1,2]Spbb[1,3]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^4Spaa[3,5]Spbb[4,5]+1797/8I Spbb[1,2]Spbb[1,4]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^4Spaa[3,5]Spbb[3,5]-17869/96I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^4Spbb[2,5]Spaa[3,5]+4841/48I Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]^3Spbb[2,4]^3Spbb[2,5]Spaa[3,5]+51/16I Spbb[1,2]Spbb[1,3]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,5]Spaa[3,4]Spbb[4,5]-4743/32I Spbb[1,2]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,5]Spaa[3,4]Spbb[3,5]-1219/96I Spbb[1,2]^2Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,5]Spaa[3,5]Spbb[3,5]Spbb[4,5]-9287/96I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[3,4]^2Spbb[3,4]+3209/32I Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]+1733/96I Spbb[1,3]^2Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[3,4]Spaa[3,5]Spbb[4,5]-10887/32I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[3,4]Spaa[3,5]Spbb[3,5]+1315/12I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]-3193/48I Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spaa[3,5]Spbb[3,5]+4519/96I Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]-7013/96I Spbb[1,2]Spbb[1,3]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,5]^2Spbb[3,5]Spbb[4,5]+7993/48I Spbb[1,2]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,5]^2Spbb[3,5]^2+2437/96I Spbb[1,3]^2Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spbb[2,5]Spaa[3,5]^2Spbb[4,5]-10175/48I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spbb[2,5]Spaa[3,5]^2Spbb[3,5]+5959/96I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2+4771/96I Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]^2Spbb[3,5]+445/32I Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2+253/24I Spbb[1,2]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]^2Spaa[3,4]Spbb[3,5]Spbb[4,5]-5/32I Spbb[1,3]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^4Spaa[2,5]Spaa[3,4]^2Spbb[4,5]-235/48I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^4Spaa[2,5]Spaa[3,4]^2Spbb[3,5]+3481/32I Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]^2Spbb[3,5]+1525/24I Spbb[1,2]Spbb[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]-7567/48I Spbb[1,2]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2-95/3I Spbb[1,2]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]+151/24I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]^3Spbb[3,4]^2+1589/48I Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]^2+195/8I Spbb[1,3]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[4,5]-21725/96I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]+2375/32I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]+4367/96I Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]+251/32I Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]+202/3I Spbb[1,3]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]-625/24I Spbb[1,3]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]-4087/32I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2+1165/96I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]-647/96I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,5]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2-477/16I Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2+49/96I Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]+113/48I Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,5]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2-3329/48I Spbb[1,2]Spbb[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]+149/96I Spbb[1,2]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]^3Spbb[3,5]^3+229/12I Spbb[1,3]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]+55/6I Spbb[1,3]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^3Spbb[4,5]+3193/96I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^2-3239/96I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^3Spbb[3,5]+245/96I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,5]^3Spbb[3,4]^2Spaa[3,5]^3-27I Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^2+367/96I Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^3Spbb[3,5]-83/96I Spbb[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,4]^3Spaa[2,5]^2Spaa[3,4]^2Spbb[3,5]Spbb[4,5]+665/32I Spbb[1,2]Spbb[1,4]Spaa[2,3]Spbb[2,4]^3Spaa[2,5]^2Spaa[3,4]^2Spbb[3,5]^2+1267/48I Spbb[1,2]^2Spaa[2,3]Spbb[2,4]^2Spaa[2,5]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spbb[4,5]+1/48I Spbb[1,3]^2Spaa[2,3]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]^3Spbb[3,4]Spbb[4,5]+295/96I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]^3Spbb[3,4]Spbb[3,5]+2089/96I Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^3Spbb[3,4]Spbb[3,5]+205/48I Spbb[1,3]^2Spaa[2,3]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]-2005/96I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]^2+4681/96I Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]^2+3167/48I Spbb[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]-305/32I Spbb[1,2]Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^3-1/24I Spbb[1,2]^2Spaa[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,5]^3Spbb[3,5]^3Spbb[4,5]-3/32I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]^4Spbb[3,4]^3+31/48I Spbb[1,3]^2Spaa[2,3]Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]Spbb[4,5]-145/6I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]Spbb[3,5]+7/12I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,5]+871/96I Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]Spbb[3,5]+43/48I Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,5]+1339/48I Spbb[1,3]^2Spaa[2,3]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]-93/4I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2-155/48I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]+109/48I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,5]^2Spaa[3,4]^2Spbb[3,4]^3Spaa[3,5]^2-65/3I Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2+389/96I Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]+721/24I Spbb[1,3]^2Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]+65/48I Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]-3/4I Spbb[1,3]^2Spaa[2,3]Spbb[2,5]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^3Spbb[4,5]+665/96I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]^3Spbb[3,5]^3-1609/96I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2+257/96I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,5]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^3Spbb[3,5]-581/48I Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]Spaa[3,5]^3Spbb[3,5]^3+103/32I Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2+137/48I Spbb[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[3,5]^4Spbb[3,5]^3Spbb[4,5]-47/16I Spbb[1,2]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,5]^4Spbb[3,5]^4-47/16I Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]^4Spbb[3,5]^2Spbb[4,5]+5/12I Spbb[1,3]^2Spaa[2,3]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^4Spbb[3,5]Spbb[4,5]+163/48I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]^4Spbb[3,5]^3-5/6I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^4Spbb[3,5]^2-5/12I Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]^4Spbb[3,5]^3-3263/96I Spbb[1,4]^2Spaa[2,4]^4Spbb[2,4]^5Spaa[3,4]+1191/16I Spbb[1,2]Spbb[1,4]Spaa[2,4]^4Spbb[2,4]^4Spaa[3,5]Spbb[4,5]-3263/96I Spbb[1,4]^2Spaa[2,4]^4Spbb[2,4]^4Spbb[2,5]Spaa[3,5]-5459/96I Spbb[1,2]Spbb[1,4]Spaa[2,4]^3Spbb[2,4]^4Spaa[2,5]Spaa[3,4]Spbb[4,5]-1117/96I Spbb[1,2]^2Spaa[2,4]^3Spbb[2,4]^3Spaa[2,5]Spaa[3,5]Spbb[4,5]^2-769/48I Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^4Spaa[3,4]^2Spbb[3,4]-5193/32I Spbb[1,3]Spbb[1,4]Spaa[2,4]^3Spbb[2,4]^4Spaa[3,4]Spaa[3,5]Spbb[4,5]-4349/32I Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^4Spaa[3,4]Spaa[3,5]Spbb[3,5]+211/12I Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^3Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]-979/16I Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^4Spaa[3,4]Spaa[4,5]Spbb[4,5]-1277/32I Spbb[1,2]Spbb[1,3]Spaa[2,4]^3Spbb[2,4]^3Spaa[3,5]^2Spbb[4,5]^2+5983/48I Spbb[1,2]Spbb[1,4]Spaa[2,4]^3Spbb[2,4]^3Spaa[3,5]^2Spbb[3,5]Spbb[4,5]-8627/96I Spbb[1,3]Spbb[1,4]Spaa[2,4]^3Spbb[2,4]^3Spbb[2,5]Spaa[3,5]^2Spbb[4,5]-1403/32I Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^3Spbb[2,5]Spaa[3,5]^2Spbb[3,5]+239/48I Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^2Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2+83/4I Spbb[1,2]Spbb[1,4]Spaa[2,4]^3Spbb[2,4]^3Spaa[3,5]Spaa[4,5]Spbb[4,5]^2-2149/48I Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^3Spbb[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]+117/16I Spbb[1,2]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[2,5]^2Spaa[3,4]Spbb[4,5]^2+677/8I Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,5]Spaa[3,4]^2Spbb[4,5]+1015/16I Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[2,5]Spaa[3,4]^2Spbb[3,5]+259/8I Spbb[1,2]Spbb[1,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[4,5]^2-14651/96I Spbb[1,2]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]-1261/96I Spbb[1,2]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,5]Spaa[3,4]Spaa[4,5]Spbb[4,5]^2-697/16I Spbb[1,2]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[2,5]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2-137/8I Spbb[1,2]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]^3+659/32I Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]^3Spbb[3,4]^2-1837/16I Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[4,5]-2825/48I Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]+25/16I Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]-1547/96I Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]Spaa[4,5]Spbb[4,5]+1757/96I Spbb[1,3]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spaa[3,5]^2Spbb[4,5]^2-18605/96I Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]-1667/96I Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]-7141/96I Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2-491/24I Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]+47/8I Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]Spbb[2,5]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2-10343/96I Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2-7285/96I Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]-1603/96I Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]-1963/96I Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spaa[4,5]^2Spbb[4,5]^2-213/2I Spbb[1,2]Spbb[1,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^2-125/8I Spbb[1,2]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]+605/24I Spbb[1,3]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]^3Spbb[4,5]^2+1663/48I Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]-1229/96I Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^3Spbb[4,5]-667/24I Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^2+1231/96I Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^3Spbb[3,5]-31/48I Spbb[1,4]^2Spaa[2,4]^2Spbb[2,5]^3Spbb[3,4]^2Spaa[3,5]^3-967/24I Spbb[1,2]Spbb[1,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^3-6299/96I Spbb[1,2]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^2+2117/96I Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^2+31/12I Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]-83/16I Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]-1305/32I Spbb[1,2]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^3+1189/96I Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^2-89/96I Spbb[1,2]Spbb[1,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]^2Spaa[3,4]^2Spbb[4,5]^2+205/6I Spbb[1,2]Spbb[1,4]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]^2Spaa[3,4]^2Spbb[3,5]Spbb[4,5]+2603/48I Spbb[1,2]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,5]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]^2+511/48I Spbb[1,2]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,5]^2Spaa[3,4]Spaa[4,5]Spbb[4,5]^3+19/12I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]^3Spbb[3,4]Spbb[4,5]+2395/96I Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]^3Spbb[3,4]Spbb[3,5]+59/16I Spbb[1,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]^2Spaa[3,5]Spbb[4,5]^2+845/6I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]+925/32I Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]^2+243/16I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]^2Spaa[4,5]Spbb[4,5]^2+915/32I Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]+2175/16I Spbb[1,2]Spbb[1,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2+1579/48I Spbb[1,2]Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]+89/3I Spbb[1,2]Spbb[1,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^3+3619/48I Spbb[1,2]Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2+425/24I Spbb[1,2]Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spaa[4,5]^2Spbb[4,5]^3-87/16I Spbb[1,2]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]^2-563/96I Spbb[1,2]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^3-15/32I Spbb[1,2]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^4+21/8I Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^4Spbb[3,4]^3-585/32I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]Spbb[4,5]-509/48I Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]Spbb[3,5]+265/96I Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,5]-11/48I Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]^2Spaa[4,5]Spbb[4,5]+217/8I Spbb[1,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[4,5]^2-487/32I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]-689/96I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2Spbb[4,5]-865/12I Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2+339/16I Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]+25/48I Spbb[1,4]^2Spaa[2,4]Spbb[2,5]^2Spaa[3,4]^2Spbb[3,4]^3Spaa[3,5]^2-331/32I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2-1069/32I Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]-11/24I Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spaa[4,5]Spbb[4,5]-11/96I Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[4,5]^2Spbb[4,5]^2+207/4I Spbb[1,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^2-71/48I Spbb[1,3]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[4,5]^2+4937/96I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]-1373/96I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]-67/32I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,5]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^3Spbb[4,5]-373/12I Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]^3Spbb[3,5]^3+5/12I Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2+31/16I Spbb[1,4]^2Spaa[2,4]Spbb[2,5]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^3Spbb[3,5]+523/24I Spbb[1,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^3+2075/48I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^2-431/32I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^2+89/8I Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]Spbb[4,5]-125/16I Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]-11/48I Spbb[1,4]^2Spaa[2,4]Spbb[2,5]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2Spaa[4,5]Spbb[4,5]-203/96I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^3+1219/32I Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2-11/48I Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^2+113/16I Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[4,5]^3Spbb[4,5]^3-35/6I Spbb[1,2]Spbb[1,3]Spaa[2,4]Spbb[2,4]Spaa[3,5]^4Spbb[3,5]^2Spbb[4,5]^2-251/48I Spbb[1,2]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,5]^4Spbb[3,5]^3Spbb[4,5]+1/24I Spbb[1,3]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^4Spbb[3,5]Spbb[4,5]^2+5/6I Spbb[1,3]^2Spaa[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^4Spbb[4,5]^2+105/16I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^4Spbb[3,5]^2Spbb[4,5]-35/12I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^4Spbb[3,5]Spbb[4,5]-25/24I Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^4Spbb[3,5]^3+101/48I Spbb[1,4]^2Spaa[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^4Spbb[3,5]^2-121/12I Spbb[1,2]Spbb[1,3]Spaa[2,4]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]^3-767/48I Spbb[1,2]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^2+85/48I Spbb[1,3]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^3Spaa[4,5]Spbb[4,5]^3+9/16I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]^2-5/8I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^3Spaa[4,5]Spbb[4,5]^2+25/2I Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^2Spaa[4,5]Spbb[4,5]+17/32I Spbb[1,4]^2Spaa[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]-67/48I Spbb[1,2]Spbb[1,3]Spaa[2,4]Spbb[2,4]Spaa[3,5]^2Spaa[4,5]^2Spbb[4,5]^4-2441/96I Spbb[1,2]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^3-211/48I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spaa[4,5]^2Spbb[4,5]^3+1199/48I Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2-11/96I Spbb[1,4]^2Spaa[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2Spaa[4,5]^2Spbb[4,5]^2-1127/96I Spbb[1,2]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,5]Spaa[4,5]^3Spbb[4,5]^4+541/48I Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]Spaa[4,5]^3Spbb[4,5]^3-32/3I Spbb[1,2]^2Spbb[2,4]^2Spaa[2,5]^3Spaa[3,4]^2Spbb[3,5]Spbb[4,5]^2-1/24I Spbb[1,3]^2Spbb[2,4]^3Spaa[2,5]^2Spaa[3,4]^3Spbb[4,5]^2-467/32I Spbb[1,3]Spbb[1,4]Spbb[2,4]^3Spaa[2,5]^2Spaa[3,4]^3Spbb[3,5]Spbb[4,5]-815/96I Spbb[1,4]^2Spbb[2,4]^3Spaa[2,5]^2Spaa[3,4]^3Spbb[3,5]^2-473/16I Spbb[1,2]Spbb[1,3]Spbb[2,4]^2Spaa[2,5]^2Spaa[3,4]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]^2-35/2I Spbb[1,2]Spbb[1,4]Spbb[2,4]^2Spaa[2,5]^2Spaa[3,4]^2Spaa[3,5]Spbb[3,5]^2Spbb[4,5]-1/48I Spbb[1,2]Spbb[1,3]Spbb[2,4]^2Spaa[2,5]^2Spaa[3,4]^2Spaa[4,5]Spbb[4,5]^3-1691/96I Spbb[1,2]Spbb[1,4]Spbb[2,4]^2Spaa[2,5]^2Spaa[3,4]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^2+43/8I Spbb[1,2]^2Spbb[2,4]Spaa[2,5]^2Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]^2+49/96I Spbb[1,2]^2Spbb[2,4]Spaa[2,5]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^3+11/32I Spbb[1,3]Spbb[1,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^4Spbb[3,4]^2Spbb[4,5]+109/16I Spbb[1,4]^2Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^4Spbb[3,4]^2Spbb[3,5]-5/8I Spbb[1,3]^2Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^3Spbb[3,4]Spaa[3,5]Spbb[4,5]^2+21/2I Spbb[1,3]Spbb[1,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^3Spbb[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]+845/32I Spbb[1,4]^2Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^3Spbb[3,4]Spaa[3,5]Spbb[3,5]^2+11/32I Spbb[1,3]Spbb[1,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^3Spbb[3,4]Spaa[4,5]Spbb[4,5]^2-11/48I Spbb[1,4]^2Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^3Spbb[3,4]Spbb[3,5]Spaa[4,5]Spbb[4,5]-65/3I Spbb[1,3]^2Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^2Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2-2173/96I Spbb[1,3]Spbb[1,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^2Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]+455/48I Spbb[1,4]^2Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^2Spaa[3,5]^2Spbb[3,5]^3+1/16I Spbb[1,3]^2Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^2Spaa[3,5]Spaa[4,5]Spbb[4,5]^3+89/96I Spbb[1,3]Spbb[1,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2-431/24I Spbb[1,4]^2Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]+3/32I Spbb[1,3]Spbb[1,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^2Spaa[4,5]^2Spbb[4,5]^3-113/16I Spbb[1,4]^2Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^2Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2+69/8I Spbb[1,2]Spbb[1,3]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]^2+37/16I Spbb[1,2]Spbb[1,4]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spaa[3,5]^3Spbb[3,5]^3Spbb[4,5]+17/12I Spbb[1,2]Spbb[1,3]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^3+223/16I Spbb[1,2]Spbb[1,4]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^2+1/24I Spbb[1,2]Spbb[1,3]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^4+1109/96I Spbb[1,2]Spbb[1,4]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^3-1/48I Spbb[1,2]^2Spaa[2,5]Spaa[3,5]^3Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^3-1/48I Spbb[1,2]^2Spaa[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^4+7/16I Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[3,4]^4Spbb[3,4]^3Spaa[3,5]Spbb[4,5]+125/12I Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^4Spbb[3,4]^3Spaa[3,5]Spbb[3,5]+1/24I Spbb[1,3]^2Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]^2Spbb[4,5]^2-415/48I Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]Spbb[4,5]-71/96I Spbb[1,3]Spbb[1,4]Spbb[2,5]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,5]^2Spbb[4,5]+431/96I Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]^2+59/48I Spbb[1,4]^2Spbb[2,5]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,5]^2Spbb[3,5]-1/16I Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]Spaa[4,5]Spbb[4,5]^2-19/48I Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]+2I Spbb[1,3]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^2+31/48I Spbb[1,3]^2Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^3Spbb[4,5]^2-235/48I Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]-295/96I Spbb[1,3]Spbb[1,4]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^3Spbb[3,5]Spbb[4,5]-631/96I Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^3+47/16I Spbb[1,4]^2Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^3Spbb[3,5]^2+1/16I Spbb[1,3]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^3-53/4I Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^2-11/32I Spbb[1,3]Spbb[1,4]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^2-93/32I Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]Spbb[4,5]+11/96I Spbb[1,4]^2Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]-11/16I Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^3+11/24I Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2+35/12I Spbb[1,3]^2Spbb[2,4]Spaa[3,4]Spaa[3,5]^4Spbb[3,5]^2Spbb[4,5]^2+7/16I Spbb[1,3]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]Spbb[4,5]^2+155/48I Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[3,5]^4Spbb[3,5]^3Spbb[4,5]-17/8I Spbb[1,3]Spbb[1,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]^2Spbb[4,5]-31/48I Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spaa[3,5]^4Spbb[3,5]^4+41/24I Spbb[1,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]^3+27/16I Spbb[1,3]^2Spbb[2,4]Spaa[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]^3+1/24I Spbb[1,3]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spaa[4,5]Spbb[4,5]^3+55/48I Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^2-15/16I Spbb[1,3]Spbb[1,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]^2+587/48I Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spaa[3,5]^3Spbb[3,5]^3Spaa[4,5]Spbb[4,5]+77/96I Spbb[1,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[4,5]Spbb[4,5]-383/96I Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^3-11/32I Spbb[1,3]Spbb[1,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spaa[4,5]^2Spbb[4,5]^3+2365/96I Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]^2+11/48I Spbb[1,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2-3/16I Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spaa[4,5]^3Spbb[4,5]^4+541/48I Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]^3Spbb[4,5]^3-1/24I Spbb[1,2]Spbb[1,3]Spaa[3,5]^4Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^3+1/48I Spbb[1,3]^2Spbb[2,5]Spaa[3,5]^4Spbb[3,5]Spaa[4,5]Spbb[4,5]^3-1/16I Spbb[1,2]Spbb[1,3]Spaa[3,5]^3Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^4+3/32I Spbb[1,2]Spbb[1,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]^3+1/48I Spbb[1,3]^2Spbb[2,5]Spaa[3,5]^3Spaa[4,5]^2Spbb[4,5]^4-3/32I Spbb[1,3]Spbb[1,4]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^3-1/48I Spbb[1,2]Spbb[1,3]Spaa[3,5]^2Spaa[4,5]^3Spbb[4,5]^5+3/32I Spbb[1,2]Spbb[1,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]^3Spbb[4,5]^4-3/32I Spbb[1,3]Spbb[1,4]Spbb[2,5]Spaa[3,5]^2Spaa[4,5]^3Spbb[4,5]^4)/(Spaa[1,2]Spbb[1,6]Spbb[2,3]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(-13/24I Spaa[1,2]^3Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^3Spaa[3,4]Spaa[3,6]-37/12I Spaa[1,2]^3Spbb[1,2]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]^2Spaa[3,6]-109/96I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,4]^2Spaa[3,4]Spaa[3,6]^2Spbb[4,6]-7/3I Spaa[1,2]^3Spbb[1,2]Spbb[1,4]^2Spbb[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,6]^2+1/48I Spaa[1,2]^3Spbb[1,2]Spbb[1,4]Spbb[1,6]^2Spbb[2,4]Spaa[3,6]^3-13/12I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[3,4]Spaa[3,6]-29/12I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+2/3I Spaa[1,2]^2Spaa[1,3]Spbb[1,4]^4Spbb[2,3]Spaa[3,4]^2Spaa[3,6]-109/48I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[3,4]Spaa[3,6]^2Spbb[3,6]-55/48I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-13/12I Spaa[1,2]^2Spaa[1,3]Spbb[1,4]^3Spbb[1,6]Spbb[2,3]Spaa[3,4]Spaa[3,6]^2+1/24I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[1,6]^2Spbb[3,4]Spaa[3,6]^3+1/48I Spaa[1,2]^2Spaa[1,3]Spbb[1,4]^2Spbb[1,6]^2Spbb[2,3]Spaa[3,6]^3-81/16I Spaa[1,2]^2Spbb[1,4]^3Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^3+4/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spaa[3,6]Spbb[4,6]-1/24I Spaa[1,2]^2Spbb[1,4]^2Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spaa[3,6]-57/32I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spaa[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[4,6]^2-67/48I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[4,6]-47/48I Spaa[1,2]^2Spbb[1,4]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[3,6]^2+1/24I Spaa[1,2]^2Spbb[1,2]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[3,6]^3Spbb[4,6]+1/48I Spaa[1,2]^2Spbb[1,6]^3Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^3-51/8I Spaa[1,2]^2Spbb[1,4]^3Spbb[2,4]Spaa[3,4]^3Spbb[3,4]Spaa[3,6]+8/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[4,6]+4/3I Spaa[1,2]^2Spbb[1,4]^3Spbb[2,3]Spaa[3,4]^2Spaa[3,6]^2Spbb[4,6]-1/12I Spaa[1,2]^2Spbb[1,4]^2Spbb[1,6]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2-57/16I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]^2Spaa[3,4]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]+7/48I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]-97/48I Spaa[1,2]^2Spbb[1,4]^2Spbb[1,6]Spbb[2,3]Spaa[3,4]Spaa[3,6]^3Spbb[4,6]-4/3I Spaa[1,2]^2Spbb[1,4]Spbb[1,6]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3+1/12I Spaa[1,2]^2Spbb[1,2]Spbb[1,6]^2Spbb[3,4]Spaa[3,6]^4Spbb[4,6]+1/24I Spaa[1,2]^2Spbb[1,4]Spbb[1,6]^2Spbb[2,3]Spaa[3,6]^4Spbb[4,6]+1/24I Spaa[1,2]^2Spbb[1,6]^3Spbb[2,4]Spbb[3,4]Spaa[3,6]^4-13/24I Spaa[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^3Spaa[3,4]Spaa[3,6]+2/3I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[3,4]^2Spbb[3,4]Spaa[3,6]-109/96I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[3,4]Spaa[3,6]^2Spbb[3,6]+5/96I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+1/48I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]^2Spbb[3,4]Spaa[3,6]^3-21/16I Spaa[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]+4/3I Spaa[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[3,6]-11/8I Spaa[1,2]Spaa[1,3]Spbb[1,4]^2Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2-57/32I Spaa[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[3,4]Spaa[3,6]^3Spbb[3,6]^2+37/24I Spaa[1,2]Spaa[1,3]Spbb[1,4]^2Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]-11/96I Spaa[1,2]Spaa[1,3]Spbb[1,4]Spbb[1,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3+1/24I Spaa[1,2]Spaa[1,3]Spbb[1,4]Spbb[1,6]^2Spbb[3,4]Spaa[3,6]^4Spbb[3,6]-1/48I Spaa[1,2]Spaa[1,3]Spbb[1,6]^3Spbb[3,4]^2Spaa[3,6]^4-51/16I Spaa[1,2]Spbb[1,4]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]^3Spbb[4,6]+1/24I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]^2Spaa[3,6]Spbb[4,6]^2+7/12I Spaa[1,2]Spbb[1,4]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]^2Spaa[3,6]Spbb[4,6]-43/96I Spaa[1,2]Spbb[1,2]^2Spaa[2,6]^2Spaa[3,4]Spaa[3,6]^2Spbb[4,6]^3-35/48I Spaa[1,2]Spbb[1,2]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]Spaa[3,6]^2Spbb[4,6]^2-25/96I Spaa[1,2]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]Spaa[3,6]^2Spbb[4,6]+1/48I Spaa[1,2]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^3Spbb[4,6]-9/2I Spaa[1,2]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]^3Spbb[3,4]Spaa[3,6]Spbb[4,6]+17/24I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[4,6]^2+2/3I Spaa[1,2]Spbb[1,4]^2Spbb[2,3]Spaa[2,6]Spaa[3,4]^2Spaa[3,6]^2Spbb[4,6]^2+13/24I Spaa[1,2]Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[4,6]-43/48I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[2,6]Spaa[3,4]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]^2-9/16I Spaa[1,2]Spbb[1,2]Spbb[1,6]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]^2-35/48I Spaa[1,2]Spbb[1,4]Spbb[1,6]Spbb[2,3]Spaa[2,6]Spaa[3,4]Spaa[3,6]^3Spbb[4,6]^2-25/48I Spaa[1,2]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]+1/48I Spaa[1,2]Spbb[1,6]^2Spbb[2,3]Spaa[2,6]Spaa[3,6]^4Spbb[4,6]^2+1/24I Spaa[1,2]Spbb[1,6]^2Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^4Spbb[4,6]-21/16I Spaa[1,2]Spbb[1,4]^2Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]+2/3I Spaa[1,2]Spbb[1,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]-17/24I Spaa[1,2]Spbb[1,4]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^3Spbb[4,6]-43/96I Spaa[1,2]Spbb[1,4]^2Spaa[3,4]Spaa[3,6]^4Spbb[3,6]^2Spbb[4,6]+1/6I Spaa[1,2]Spbb[1,4]Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]+1/48I Spaa[1,2]Spbb[1,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^4Spbb[4,6]+1/48I Spaa[1,2]Spbb[1,6]^2Spbb[3,4]Spaa[3,6]^5Spbb[3,6]Spbb[4,6]+11/96I Spbb[1,2]Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[4,6]^3+3/32I Spbb[1,6]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[4,6]^2+11/48I Spbb[1,2]Spaa[2,6]^2Spaa[3,4]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]^3+5/24I Spbb[1,6]Spbb[2,3]Spaa[2,6]^2Spaa[3,4]Spaa[3,6]^3Spbb[4,6]^3+3/16I Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]^2+11/96I Spbb[1,4]Spaa[2,6]Spaa[3,4]Spaa[3,6]^4Spbb[3,6]^2Spbb[4,6]^2-1/48I Spbb[1,6]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]^2)/(Spaa[1,2]Spaa[2,3]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(Spbb[1,4]Spaa[3,4]^2Spbb[4,5](-3/16I Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]-1/48I Spbb[1,2]^2Spaa[2,5]^2Spaa[3,5]Spbb[4,5]^2-3/8I Spbb[1,4]^2Spbb[2,4]Spaa[2,5]Spaa[3,4]^2Spbb[3,4]-1/24I Spbb[1,2]Spbb[1,3]Spaa[2,5]Spaa[3,5]^2Spbb[4,5]^2-3/16I Spbb[1,4]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]-1/48I Spbb[1,3]^2Spaa[3,5]^3Spbb[4,5]^2))/(Spbb[1,6]Spaa[2,3]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)

==> anc/AllOneLoop6Gluons/6g_ppmpmm_G/bubble_18_.m <==
(+1/3I Spbb[1,2]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spab[2,Sp[3]+Sp[4],1]^2)/(Spbb[1,6]Spaa[2,4]Spbb[5,6]Spab[2,Sp[3]+Sp[4],2]^3Spab[2,Sp[1]+Sp[6],5])+
(-1/2I Spbb[1,2]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spab[2,Sp[3]+Sp[4],1]^2)/(Spbb[1,6]Spaa[2,4]^2Spbb[5,6]Spab[2,Sp[3]+Sp[4],2]^2Spab[2,Sp[1]+Sp[6],5])+
(-5/6I Spbb[1,2]Spaa[2,3]Spbb[2,4]Spab[2,Sp[3]+Sp[4],1]Spab[3,Sp[2]+Sp[4],1])/(Spbb[1,6]Spaa[2,4]Spbb[5,6]Spab[2,Sp[3]+Sp[4],2]^2Spab[2,Sp[1]+Sp[6],5])+
(+1I Spbb[1,2]Spaa[2,3]Spaa[3,4]Spab[2,Sp[3]+Sp[4],1]^2)/(Spbb[1,6]Spaa[2,4]^3Spbb[5,6]Spab[2,Sp[3]+Sp[4],2]Spab[2,Sp[1]+Sp[6],5])+
(+3/2I Spbb[1,2]Spaa[2,3]Spab[2,Sp[3]+Sp[4],1]Spab[3,Sp[2]+Sp[4],1])/(Spbb[1,6]Spaa[2,4]^2Spbb[5,6]Spab[2,Sp[3]+Sp[4],2]Spab[2,Sp[1]+Sp[6],5])+
(-11/6I Spbb[1,2]Spaa[2,3]Spbb[3,4]Spab[3,Sp[2]+Sp[4],1]^2)/(Spbb[1,6]Spaa[2,4]Spbb[5,6]Spab[2,Sp[3]+Sp[4],2]Spab[2,Sp[1]+Sp[6],5]s[2,3,4])+
(-1I Spbb[1,3]^2Spaa[2,3]^2Spaa[3,4]Spab[3,Sp[2]+Sp[4],1])/(Spbb[1,6]Spaa[2,4]^3Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]s[2,3,4])+
(Spaa[2,3]Spbb[1,3]Spab[3,Sp[2]+Sp[4],1](+3/2I Spbb[1,2]Spaa[2,3]-7/2I Spbb[1,4]Spaa[3,4]))/(Spbb[1,6]Spaa[2,4]^2Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]s[2,3,4])+
(Spbb[1,4]Spab[3,Sp[2]+Sp[4],1](+10/3I Spbb[1,2]Spaa[2,3]-13/3I Spbb[1,4]Spaa[3,4]))/(Spbb[1,6]Spaa[2,4]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]s[2,3,4])+
(+1/3I Spbb[3,4]Spaa[3,5]^2Spbb[4,5]Spaa[5,6]Spab[6,Sp[1]+Sp[2],5]^2)/(Spaa[1,2]Spaa[1,6]Spbb[3,5]Spab[2,Sp[1]+Sp[6],5]Spab[5,Sp[3]+Sp[4],5]^3)+
(-1/2I Spbb[3,4]Spaa[3,5]Spbb[4,5]Spaa[5,6]Spab[6,Sp[1]+Sp[2],5]^2)/(Spaa[1,2]Spaa[1,6]Spbb[3,5]^2Spab[2,Sp[1]+Sp[6],5]Spab[5,Sp[3]+Sp[4],5]^2)+
(-5/6I Spaa[3,5]Spbb[4,5]Spaa[5,6]Spab[6,Sp[1]+Sp[2],4]Spab[6,Sp[1]+Sp[2],5])/(Spaa[1,2]Spaa[1,6]Spbb[3,5]Spab[2,Sp[1]+Sp[6],5]Spab[5,Sp[3]+Sp[4],5]^2)+
(+1I Spbb[3,4]Spbb[4,5]Spaa[5,6]Spab[6,Sp[1]+Sp[2],5]^2)/(Spaa[1,2]Spaa[1,6]Spbb[3,5]^3Spab[2,Sp[1]+Sp[6],5]Spab[5,Sp[3]+Sp[4],5])+
(+3/2I Spbb[4,5]Spaa[5,6]Spab[6,Sp[1]+Sp[2],4]Spab[6,Sp[1]+Sp[2],5])/(Spaa[1,2]Spaa[1,6]Spbb[3,5]^2Spab[2,Sp[1]+Sp[6],5]Spab[5,Sp[3]+Sp[4],5])+
(-11/6I Spaa[3,4]Spbb[4,5]Spaa[5,6]Spab[6,Sp[1]+Sp[2],4]^2)/(Spaa[1,2]Spaa[1,6]Spbb[3,5]Spab[2,Sp[1]+Sp[6],5]Spab[5,Sp[3]+Sp[4],5]s[3,4,5])+
(+1I Spbb[3,4]Spbb[4,5]^2Spaa[4,6]^2Spab[6,Sp[1]+Sp[2],4])/(Spaa[1,2]Spaa[1,6]Spbb[3,5]^3Spab[2,Sp[1]+Sp[6],5]s[3,4,5])+
(Spbb[4,5]Spaa[4,6]Spab[6,Sp[1]+Sp[2],4](-3/2I Spbb[4,5]Spaa[5,6]+7/2I Spbb[3,4]Spaa[3,6]))/(Spaa[1,2]Spaa[1,6]Spbb[3,5]^2Spab[2,Sp[1]+Sp[6],5]s[3,4,5])+
(Spaa[3,6]Spab[6,Sp[1]+Sp[2],4](-10/3I Spbb[4,5]Spaa[5,6]+13/3I Spbb[3,4]Spaa[3,6]))/(Spaa[1,2]Spaa[1,6]Spbb[3,5]Spab[2,Sp[1]+Sp[6],5]s[3,4,5])

==> anc/AllOneLoop6Gluons/6g_ppmpmm_G/bubble_1_.m <==
(-1/3I Spbb[1,2]Spbb[2,4]^2Spaa[2,6]^2Spab[2,Sp[1]+Sp[6],4]^2s[3,4,5])/(Spaa[1,2]Spbb[3,4]Spbb[4,5]Spab[2,Sp[1]+Sp[6],2]^3Spab[2,Sp[1]+Sp[6],3]Spab[2,Sp[1]+Sp[6],5])+
(+1/2I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spbb[2,4]Spaa[2,6]Spab[2,Sp[1]+Sp[6],4]^3)/(Spaa[1,2]Spbb[3,4]Spbb[4,5]Spab[2,Sp[1]+Sp[6],2]^2Spab[2,Sp[1]+Sp[6],3]^2Spab[2,Sp[1]+Sp[6],5])+
(Spbb[1,2]Spbb[2,4]Spaa[2,6]Spab[2,Sp[1]+Sp[6],4]^2(+2/3I Spbb[1,4]Spaa[1,6]+7/6I Spbb[2,4]Spaa[2,6]))/(Spaa[1,2]Spbb[3,4]Spbb[4,5]Spab[2,Sp[1]+Sp[6],2]^2Spab[2,Sp[1]+Sp[6],3]Spab[2,Sp[1]+Sp[6],5])+
(-1I Spbb[1,2]Spbb[1,3]^2Spaa[1,6]^2Spab[2,Sp[1]+Sp[6],4]^4)/(Spaa[1,2]Spbb[3,4]Spbb[4,5]Spab[2,Sp[1]+Sp[6],2]Spab[2,Sp[1]+Sp[6],3]^3Spab[2,Sp[1]+Sp[6],5]s[3,4,5])+
(Spaa[1,6]Spbb[1,2]Spbb[1,3]Spab[2,Sp[1]+Sp[6],4]^3(-1/2I Spbb[1,4]Spaa[1,6]-2I Spbb[2,4]Spaa[2,6]))/(Spaa[1,2]Spbb[3,4]Spbb[4,5]Spab[2,Sp[1]+Sp[6],2]Spab[2,Sp[1]+Sp[6],3]^2Spab[2,Sp[1]+Sp[6],5]s[3,4,5])+
(Spbb[1,2]Spab[2,Sp[1]+Sp[6],4]^2(-1/3I Spbb[1,4]^2Spaa[1,6]^2-5/3I Spbb[1,4]Spaa[1,6]Spbb[2,4]Spaa[2,6]-11/6I Spbb[2,4]^2Spaa[2,6]^2))/(Spaa[1,2]Spbb[3,4]Spbb[4,5]Spab[2,Sp[1]+Sp[6],2]Spab[2,Sp[1]+Sp[6],3]Spab[2,Sp[1]+Sp[6],5]s[3,4,5])+
(Spaa[1,6]Spbb[1,6]Spab[3,Sp[1]+Sp[6],2]Spab[5,Sp[1]+Sp[6],4]Spab[6,Sp[2]+Sp[3],1]s[2,4,5](+5/64I Spaa[1,2]Spbb[1,2]+5/64I Spaa[1,3]Spbb[1,3]-5/128I Spaa[1,4]Spbb[1,4]-5/128I Spaa[1,5]Spbb[1,5]-5/128I Spaa[2,3]Spbb[2,3]+5/64I Spaa[2,4]Spbb[2,4]+15/128I Spaa[2,5]Spbb[2,5]+15/128I Spaa[3,4]Spbb[3,4]+5/32I Spaa[3,5]Spbb[3,5]))/(Spab[1,Sp[2]+Sp[3],6]Spab[2,Sp[1]+Sp[6],3]Spab[4,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(Spaa[1,6]Spbb[1,6]Spab[3,Sp[1]+Sp[6],2]Spab[5,Sp[1]+Sp[6],4]Spab[6,Sp[2]+Sp[3],1]s[3,4,5](+5/64I Spaa[1,2]Spbb[1,2]+5/64I Spaa[1,3]Spbb[1,3]+5/128I Spaa[1,4]Spbb[1,4]+5/128I Spaa[1,5]Spbb[1,5]-5/128I Spaa[2,4]Spbb[2,4]-5/128I Spaa[2,5]Spbb[2,5]))/(Spab[1,Sp[2]+Sp[3],6]Spab[2,Sp[1]+Sp[6],3]Spab[4,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(Spaa[1,6]Spbb[1,6]Spaa[4,5]Spbb[4,5]Spab[3,Sp[1]+Sp[6],2]Spab[5,Sp[1]+Sp[6],4]Spab[6,Sp[2]+Sp[3],1](+5/32I Spaa[1,2]Spbb[1,2]+5/32I Spaa[1,3]Spbb[1,3]))/(Spab[1,Sp[2]+Sp[3],6]Spab[2,Sp[1]+Sp[6],3]Spab[4,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(Spbb[1,6]Spaa[2,6]Spab[2,Sp[1]+Sp[6],4]^2(+5/2I Spbb[1,3]Spbb[1,4]Spaa[1,6]^2-3/2I Spbb[1,2]Spaa[1,6]Spaa[2,6]Spbb[3,4]+9/2I Spbb[1,3]Spaa[1,6]Spbb[2,4]Spaa[2,6]+2I Spbb[2,3]Spbb[2,4]Spaa[2,6]^2))/(Spaa[1,2]Spbb[4,5]Spab[2,Sp[1]+Sp[6],3]^3Spab[2,Sp[1]+Sp[6],5]s[3,4,5])+
(Spbb[1,5]^2Spaa[1,6]Spab[3,Sp[1]+Sp[6],5](s[2,3,4]-s[2,3,5])(-3/8I Spbb[1,2]Spaa[2,3]Spbb[2,5]Spaa[4,5]-5/8I Spbb[1,2]Spaa[2,4]Spbb[2,4]Spaa[3,4]-3/8I Spbb[1,2]Spaa[3,4]^2Spbb[3,4]-1/4I Spbb[1,3]Spbb[2,4]Spaa[3,4]^2-1/4I Spbb[1,5]Spbb[2,3]Spaa[3,4]Spaa[3,5]))/(Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5]^3(1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(Spaa[3,4]Spbb[1,5]^2Spaa[1,6]Spab[3,Sp[1]+Sp[6],5](-3/2I Spbb[1,4]Spaa[3,4]-1/2I Spbb[1,5]Spaa[3,5]))/(Spaa[2,3]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5]^3)+
(Spbb[1,5]^2Spaa[1,6]Spab[3,Sp[1]+Sp[6],5](s[2,3,4]-s[2,3,5])(-3/16I Spaa[1,2]Spbb[1,2]^2Spaa[2,3]Spbb[2,3]Spaa[3,5]-3/16I Spaa[1,2]Spbb[1,2]^2Spaa[3,5]^2Spbb[3,5]+3/16I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[2,5]Spaa[3,5]^2-3/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[3,5]+3/16I Spbb[1,2]^2Spaa[1,3]Spaa[2,5]Spaa[3,5]Spbb[3,5]-3/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,5]Spbb[2,5]Spaa[3,5]-3/16I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,5]-3/16I Spbb[1,2]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,5]-3/8I Spbb[1,2]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[3,5]+3/16I Spbb[1,2]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[4,5]+3/16I Spbb[1,4]Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]Spaa[4,5]-3/8I Spbb[1,2]Spaa[2,3]Spbb[2,3]Spaa[3,5]^2Spbb[3,5]-3/16I Spbb[1,2]Spaa[2,3]Spbb[2,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]+3/8I Spbb[1,3]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]Spaa[4,5]-3/16I Spbb[1,2]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,5]-3/16I Spbb[1,2]Spaa[2,5]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]+3/16I Spbb[1,3]Spbb[2,3]Spaa[3,4]Spaa[3,5]^2Spbb[4,5]))/(Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5]^2(1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(Spbb[1,5]^2Spaa[1,6](-17/8I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,4]-17/8I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spaa[2,5]Spbb[2,5]-17/8I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[3,4]-17/8I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,5]Spaa[3,5]-17/8I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,5]Spaa[4,5]+17/8I Spbb[1,2]^2Spaa[1,4]Spaa[2,3]^2Spbb[2,4]-17/8I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,4]+17/8I Spbb[1,2]^2Spaa[1,5]Spaa[2,3]^2Spbb[2,5]+17/8I Spbb[1,2]^2Spaa[1,5]Spaa[2,3]Spaa[3,4]Spbb[4,5]-17/4I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,5]Spaa[3,4]-17/8I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[3,5]-17/8I Spbb[1,2]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,4]-11/8I Spbb[1,2]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spaa[3,5]+11/4I Spbb[1,2]Spaa[2,3]^2Spbb[2,4]Spbb[2,5]Spaa[4,5]+1/8I Spbb[1,2]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]+3/4I Spbb[1,2]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,4]+5/8I Spbb[1,2]Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]+1/8I Spbb[1,3]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]^2+15/8I Spbb[1,2]Spaa[2,3]Spbb[2,3]Spaa[3,4]Spaa[3,5]Spbb[4,5]+3/4I Spbb[1,3]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spaa[3,5]+1/8I Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spaa[4,5]-1/8I Spbb[1,3]Spaa[2,3]Spbb[2,5]^2Spaa[3,5]^2-1/4I Spbb[1,4]Spaa[2,3]Spbb[2,5]^2Spaa[3,5]Spaa[4,5]-3/8I Spbb[1,2]Spaa[2,5]Spbb[2,5]Spaa[3,4]Spaa[3,5]Spbb[4,5]+3/8I Spbb[1,3]Spbb[2,5]Spaa[3,4]Spaa[3,5]^2Spbb[4,5]))/(Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5]^2(1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(Spbb[1,5](s[2,3,4]-s[2,3,5])(+7/2I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spaa[3,6]+17/8I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spbb[2,6]Spaa[3,6]^2-17/8I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,5]Spaa[2,6]+11/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spaa[3,6]-17/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,5]^2Spaa[5,6]+7/2I Spbb[1,2]Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[3,6]+15/8I Spbb[1,2]Spaa[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,6]+21/8I Spbb[1,2]Spaa[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[5,6]-3/4I Spbb[1,2]Spaa[1,3]Spbb[1,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]-11/8I Spbb[1,2]Spaa[1,3]Spbb[1,6]Spbb[2,5]Spaa[2,6]Spaa[3,6]-3/8I Spaa[1,3]Spbb[1,5]^2Spbb[2,5]Spaa[3,5]Spaa[5,6]+11/8I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,6]Spaa[3,6]^2-11/8I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spbb[2,5]Spaa[3,6]^2-3/4I Spaa[1,3]Spbb[1,5]^2Spbb[2,6]Spaa[3,6]Spaa[5,6]-21/8I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[3,6]+3/8I Spaa[1,5]Spbb[1,5]^2Spbb[2,5]Spaa[3,5]Spaa[3,6]+17/8I Spaa[1,5]Spbb[1,5]^2Spbb[2,6]Spaa[3,6]^2-11/8I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,5]Spaa[3,6]^2+1/2I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]^2))/(Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5]^2(1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
((2*s[2,3]*s[6,1]-(s[2,3]+s[6,1]-s[4,5])*s[2,3,4])(+101/192I Spaa[1,3]^2Spbb[1,4]^3Spbb[1,5]Spaa[3,4]Spaa[4,6]+101/192I Spaa[1,3]^2Spbb[1,4]^2Spbb[1,5]^2Spaa[3,4]Spaa[5,6]+101/192I Spaa[1,3]^2Spbb[1,4]Spbb[1,5]^3Spaa[3,5]Spaa[5,6]+101/192I Spaa[1,3]^2Spbb[1,4]^2Spbb[1,5]^2Spaa[3,6]Spaa[4,5]+101/192I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spbb[1,6]Spaa[3,6]^2-101/192I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[3,5]Spaa[3,6]-101/192I Spaa[1,3]Spbb[1,4]Spbb[1,5]^2Spaa[3,4]Spaa[3,5]Spbb[4,5]Spaa[5,6]-101/192I Spaa[1,4]Spbb[1,4]Spbb[1,6]^2Spaa[3,6]^3Spbb[4,5]-35/64I Spbb[1,5]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spbb[4,5]+101/192I Spbb[1,5]^2Spaa[3,4]Spaa[3,5]^2Spbb[4,5]^2Spaa[5,6]))/(Spaa[2,3]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
((2*s[2,3]*s[6,1]-(s[2,3]+s[6,1]-s[4,5])*s[2,3,4])(-101/32I Spaa[1,2]^3Spbb[1,2]^5Spaa[3,6]+813/64I Spaa[1,2]^2Spbb[1,2]^5Spaa[1,3]Spaa[2,6]-121/96I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spbb[1,3]Spaa[3,6]-303/64I Spaa[1,2]^2Spbb[1,2]^4Spbb[1,4]Spaa[1,6]Spaa[3,4]-303/32I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,6]Spbb[1,6]Spaa[3,6]+101/48I Spaa[1,2]^2Spbb[1,2]^4Spaa[2,3]Spbb[2,3]Spaa[3,6]+485/192I Spaa[1,2]^2Spbb[1,2]^4Spaa[2,3]Spbb[2,4]Spaa[4,6]-67/32I Spaa[1,2]^2Spbb[1,2]^4Spbb[2,4]Spaa[2,6]Spaa[3,4]-281/96I Spaa[1,2]^2Spbb[1,2]^4Spaa[2,6]Spbb[2,6]Spaa[3,6]+101/48I Spaa[1,2]^2Spbb[1,2]^4Spaa[3,4]Spbb[3,4]Spaa[3,6]-403/96I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spbb[2,4]Spaa[3,4]Spaa[3,6]-281/96I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spbb[2,6]Spaa[3,6]^2+209/48I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,6]Spbb[2,4]Spaa[3,6]Spaa[4,6]+2075/192I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]^2Spbb[1,3]Spaa[2,6]+91/48I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]^2Spaa[3,6]+211/16I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]-403/64I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[3,4]-165/64I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[3,6]+637/48I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]+1021/192I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[3,6]+3055/192I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[4,6]+3467/192I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]+2395/192I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[2,6]^2Spbb[2,6]+197/24I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[2,6]Spaa[3,4]Spbb[3,4]+20I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]+2803/192I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]-1441/192I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[4,6]+19/4I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[3,4]Spbb[3,4]Spaa[3,6]+1037/192I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spbb[2,4]Spaa[3,4]Spaa[3,6]+17/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spbb[2,6]Spaa[3,6]^2-239/192I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,6]Spbb[2,4]Spaa[3,6]Spaa[4,6]-101/32I Spaa[1,2]Spbb[1,2]^3Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[3,4]-505/96I Spaa[1,2]Spbb[1,2]^3Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]+27/64I Spaa[1,2]Spbb[1,2]^3Spbb[1,4]Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[3,4]-293/96I Spaa[1,2]Spbb[1,2]^4Spaa[1,6]Spaa[2,6]Spaa[3,4]Spbb[4,6]-35/96I Spaa[1,2]Spbb[1,2]^3Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,4]+313/96I Spaa[1,2]Spbb[1,2]^3Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]+27/64I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[2,4]Spaa[3,4]^2-293/96I Spaa[1,2]Spbb[1,2]^3Spbb[1,3]Spaa[1,6]Spaa[3,4]Spaa[3,6]Spbb[4,6]-211/192I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,6]+1/4I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,4]Spaa[4,6]+313/96I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]^2+917/192I Spaa[1,2]Spbb[1,2]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,6]Spaa[4,6]+139/96I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[4,6]-37/32I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]-185/48I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]+647/96I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[4,6]-37/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]Spaa[3,6]+105/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spaa[4,6]-185/48I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,6]Spaa[3,6]^2+647/96I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spaa[3,6]Spaa[4,6]+583/192I Spaa[1,2]Spbb[1,2]^3Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]+1/8I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[4,6]+17/4I Spaa[1,2]Spbb[1,2]^3Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]+11/48I Spaa[1,2]Spbb[1,2]^3Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]+265/48I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2+187/48I Spaa[1,2]Spbb[1,2]^3Spbb[2,3]Spaa[2,6]Spaa[3,4]Spaa[3,6]Spbb[4,6]+479/64I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]+39/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[4,6]+11/24I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2-1259/192I Spaa[1,2]Spbb[1,2]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]+159/64I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spbb[2,4]^2Spaa[3,4]^2Spaa[3,6]+1/8I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[2,4]^2Spaa[3,4]^2Spaa[4,6]+187/48I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spbb[2,3]Spaa[3,4]Spaa[3,6]^2Spbb[4,6]+207/64I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spbb[2,4]Spbb[2,6]Spaa[3,4]Spaa[3,6]^2+13/32I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,6]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]Spaa[4,6]-1/8I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[1,6]Spbb[2,4]^2Spaa[3,4]Spaa[4,6]^2+11/48I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spbb[2,6]^2Spaa[3,6]^3-1259/192I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,6]^2Spaa[4,6]+1/16I Spaa[1,2]Spbb[1,2]Spbb[1,6]^2Spbb[2,4]^2Spaa[3,6]Spaa[4,6]^2-91/48I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]^2Spaa[2,6]+101/192I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]+219/32I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]-199/192I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[3,4]+35/64I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[3,6]-115/12I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]-35/64I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spaa[3,6]+101/192I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spbb[3,4]Spaa[4,6]+77/64I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spaa[4,6]+863/192I Spbb[1,2]^4Spaa[1,3]^2Spaa[2,4]Spaa[2,6]Spbb[3,4]-275/16I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]+101/192I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]Spaa[2,4]Spbb[3,4]Spaa[4,6]-101/96I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[4,6]+611/64I Spbb[1,2]^4Spaa[1,3]^2Spaa[2,6]^2Spbb[3,6]-747/64I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,6]^2Spbb[2,6]-1949/192I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,6]Spaa[3,4]Spbb[3,4]-125/64I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]-17/8I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]-203/64I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,6]Spaa[2,6]Spbb[3,4]Spaa[4,6]+71/96I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[4,6]-107/96I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]+109/64I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[2,4]Spaa[3,4]Spaa[3,6]-101/192I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[4,6]-101/192I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]Spbb[2,4]Spaa[3,6]Spaa[4,6]-101/192I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[3,4]Spaa[4,6]^2+101/192I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[4,6]^2+515/96I Spbb[1,2]^3Spaa[1,3]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]-101/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[3,4]+5/48I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]-83/32I Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]^2Spbb[2,4]+203/64I Spbb[1,2]^4Spaa[1,3]Spaa[1,6]Spaa[2,4]Spaa[2,6]Spbb[4,6]+175/48I Spbb[1,2]^3Spaa[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,6]-1145/192I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[3,4]+89/96I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[4,6]-517/192I Spbb[1,2]^3Spaa[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]+79/24I Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[1,6]Spaa[2,6]Spaa[3,4]Spbb[4,6]+1135/192I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,4]-17/8I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]-1115/192I Spbb[1,2]^2Spaa[1,3]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[4,6]-647/192I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[2,4]Spaa[3,4]^2+23/192I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spaa[3,4]Spaa[3,6]Spbb[4,6]+49/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,6]+113/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,4]Spaa[4,6]+109/192I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]^2-19/64I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,6]Spaa[4,6]+1207/192I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]+43/24I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,6]+11/2I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[4,6]+533/64I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]-5/3I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[3,4]Spaa[4,6]+247/64I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[4,6]+631/192I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]+1207/192I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[3,4]Spbb[3,4]+151/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]+87/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]+863/192I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[4,6]-829/96I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[4,6]+43/24I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,4]Spaa[3,6]+85/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]Spaa[3,6]+397/192I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spaa[4,6]-109/192I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spbb[2,6]Spaa[3,6]^2+59/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spbb[2,6]Spaa[3,6]Spaa[4,6]-173/48I Spbb[1,2]^3Spaa[1,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]+77/192I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spaa[4,6]-913/192I Spbb[1,2]^3Spaa[1,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]-1177/192I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]-115/96I Spbb[1,2]^2Spaa[1,3]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[4,6]+89/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[4,6]-77/192I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[4,6]^2-11/48I Spbb[1,2]^3Spaa[1,3]Spaa[2,6]^3Spbb[2,6]^2-87/32I Spbb[1,2]^3Spaa[1,3]Spbb[2,3]Spaa[2,6]^2Spaa[3,4]Spbb[4,6]-253/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]-11/24I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]+57/8I Spbb[1,2]^2Spaa[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]-2I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2-37/24I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[2,3]Spaa[2,6]Spaa[3,4]Spaa[3,6]Spbb[4,6]-41/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]-175/192I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[4,6]-11/48I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2+1267/192I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]+31/64I Spbb[1,2]Spaa[1,3]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[4,6]^2+101/192I Spaa[1,3]Spbb[1,3]^3Spbb[2,4]^2Spaa[3,4]^2Spaa[3,6]+101/192I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[2,4]^2Spaa[3,4]^2Spaa[4,6]+113/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[2,3]Spaa[3,4]Spaa[3,6]^2Spbb[4,6]+113/192I Spaa[1,3]Spbb[1,3]^3Spbb[2,4]Spbb[2,6]Spaa[3,4]Spaa[3,6]^2-101/192I Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]Spaa[4,6]-101/192I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]^2Spaa[3,4]Spaa[4,6]^2-101/192I Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,6]^2Spaa[4,6]-101/192I Spbb[1,2]^2Spbb[1,4]Spaa[1,6]^3Spbb[1,6]^2Spaa[3,4]-101/96I Spbb[1,2]^2Spaa[1,6]^3Spbb[1,6]^3Spaa[3,6]+47/64I Spbb[1,2]^2Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[3,4]-97/32I Spbb[1,2]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,6]Spaa[3,4]Spbb[4,6]-257/64I Spbb[1,2]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]+121/192I Spbb[1,2]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]-97/32I Spbb[1,2]^2Spbb[1,3]Spaa[1,6]^2Spbb[1,6]Spaa[3,4]Spaa[3,6]Spbb[4,6]-19/4I Spbb[1,2]Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,4]Spaa[3,4]Spaa[3,6]+101/96I Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,4]Spaa[3,4]Spaa[4,6]+121/192I Spbb[1,2]Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,6]Spaa[3,6]^2+101/48I Spbb[1,2]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[3,6]Spaa[4,6]+3/32I Spbb[1,2]^2Spbb[1,4]Spaa[1,6]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]+211/64I Spbb[1,2]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]-65/64I Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2+3/8I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[4,6]+323/192I Spbb[1,2]^3Spaa[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[4,6]+91/24I Spbb[1,2]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]+1/48I Spbb[1,2]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]+99/32I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2+323/96I Spbb[1,2]^2Spbb[1,3]Spaa[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]Spbb[4,6]+35/6I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]-17/192I Spbb[1,2]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[4,6]+1/24I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2-299/192I Spbb[1,2]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]-71/64I Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[2,4]^2Spaa[3,4]^3-13/64I Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]^2Spaa[3,4]^2Spaa[3,6]+53/32I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,4]^2Spaa[3,4]^2Spaa[4,6]+323/192I Spbb[1,2]Spbb[1,3]^2Spaa[1,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[4,6]+49/24I Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spaa[3,6]^2+185/96I Spbb[1,3]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]^2Spaa[3,4]Spaa[3,6]Spaa[4,6]-101/192I Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]^2Spaa[3,4]Spaa[4,6]^2+1/48I Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spbb[2,6]^2Spaa[3,6]^3-79/96I Spbb[1,3]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spbb[2,6]Spaa[3,6]^2Spaa[4,6]-101/96I Spaa[1,6]Spbb[1,6]^3Spbb[2,4]^2Spaa[3,6]Spaa[4,6]^2+139/96I Spbb[1,2]^2Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[4,6]-77/192I Spbb[1,2]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]+107/96I Spbb[1,2]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[4,6]+137/96I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spaa[3,4]Spaa[4,6]-77/192I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^2Spbb[2,6]Spaa[3,6]^2+107/96I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spbb[2,6]Spaa[3,6]Spaa[4,6]+11/192I Spbb[1,2]^2Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[4,6]-1/48I Spbb[1,2]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]-515/192I Spbb[1,2]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[4,6]+7/192I Spbb[1,2]Spbb[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spaa[4,6]-1/24I Spbb[1,2]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]-1/48I Spbb[1,2]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]-257/96I Spbb[1,2]^2Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[4,6]-1/24I Spbb[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2+77/192I Spbb[1,2]^2Spaa[2,3]Spbb[2,3]^2Spaa[2,6]Spaa[3,4]Spaa[3,6]Spbb[4,6]-1/12I Spbb[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]-425/96I Spbb[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[4,6]-1/24I Spbb[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2-91/24I Spbb[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]Spaa[4,6]-1/48I Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[3,4]^2Spaa[3,6]-1/48I Spbb[1,3]^2Spaa[2,3]Spbb[2,4]^3Spaa[3,4]^2Spaa[4,6]+77/192I Spbb[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,3]^2Spaa[3,4]Spaa[3,6]^2Spbb[4,6]-1/24I Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spaa[3,6]^2-125/192I Spbb[1,3]^2Spaa[2,3]Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]Spaa[4,6]-1/48I Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spbb[2,6]^2Spaa[3,6]^3-107/96I Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spbb[2,6]^2Spaa[3,6]^2Spaa[4,6]-35/64I Spbb[1,2]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]-35/64I Spbb[1,2]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spaa[4,6]-35/32I Spbb[1,2]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,4]-35/32I Spbb[1,2]Spbb[1,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2-35/64I Spbb[1,2]Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spaa[4,6]-35/64I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]^2Spaa[4,6]+35/64I Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spaa[4,6]^2-35/64I Spbb[1,2]^2Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,4]-35/16I Spbb[1,2]Spbb[1,3]Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,4]^2+1/16I Spbb[1,2]^2Spbb[2,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]Spbb[4,6]-35/32I Spbb[1,2]Spbb[1,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,4]Spaa[3,6]+35/64I Spbb[1,2]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spaa[4,6]+35/64I Spbb[1,2]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]Spaa[4,6]-35/64I Spbb[1,3]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^3-35/32I Spbb[1,3]^2Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,4]^2Spaa[3,6]-35/64I Spbb[1,3]Spbb[1,6]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spaa[4,6]+1/8I Spbb[1,2]Spbb[1,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[4,6]-35/64I Spbb[1,3]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,4]Spaa[3,6]^2+35/64I Spbb[1,3]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]Spaa[4,6]+35/32I Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spaa[4,6]^2+35/64I Spbb[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2Spaa[4,6]+35/64I Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]^2+1/16I Spbb[1,3]^2Spbb[2,3]Spbb[2,6]Spaa[3,4]Spaa[3,6]^3Spbb[4,6]))/(Spbb[2,3]Spaa[4,5]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(Spbb[1,5]^2Spaa[1,6](+27/64I Spaa[1,2]^2Spbb[1,2]^3Spaa[2,3]Spbb[2,4]Spaa[3,5]-27/64I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]Spbb[2,4]Spaa[3,5]^2-27/64I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,5]+27/64I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[3,5]+1/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,5]+27/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[3,5]+1/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[3,5]^2Spbb[3,5]-1/8I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,5]Spaa[3,5]^2+27/64I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,5]+89/64I Spaa[1,2]Spbb[1,2]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,5]+29/16I Spaa[1,2]Spbb[1,2]^2Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]+29/16I Spaa[1,2]Spbb[1,2]^2Spaa[2,3]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]-3/4I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2-1/8I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]^2-1/8I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]^2-89/64I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]^2-1/4I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]-27/64I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]+1/8I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spbb[2,5]^2Spaa[3,5]^3-7/32I Spaa[1,2]Spbb[1,3]Spbb[1,5]Spbb[2,4]Spbb[2,5]Spaa[3,5]^3-27/64I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,5]+1/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,5]-27/64I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,5]Spbb[2,4]Spaa[2,5]^2-1/8I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]+1/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]-27/64I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,5]+1/8I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[3,5]-27/64I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,5]+31/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,5]+1/8I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,5]-27/64I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[4,5]-27/64I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]-89/64I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]+151/64I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]+89/64I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[3,5]-27/64I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[4,5]+73/64I Spaa[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]^2Spaa[3,4]Spaa[3,5]+27/64I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]+89/64I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,5]^2Spbb[3,5]+7/32I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2-1/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]^2+23/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]-73/64I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]Spaa[4,5]+1/8I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,5]+89/64I Spbb[1,2]Spaa[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,5]+1/4I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]+27/64I Spbb[1,2]Spaa[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]-1/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]^2+7/32I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]^2-27/64I Spbb[1,2]^2Spaa[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,5]-27/64I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,5]+1/4I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,5]-27/64I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[4,5]+29/16I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]+73/64I Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]Spaa[3,5]-11/64I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]+79/64I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2+31/32I Spbb[1,2]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spaa[3,5]-27/64I Spbb[1,2]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[4,5]+165/64I Spbb[1,2]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]-35/64I Spbb[1,2]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[4,5]+73/64I Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[3,4]Spaa[3,5]+11/64I Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spaa[3,4]Spaa[4,5]+151/64I Spbb[1,2]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]-17/32I Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2+5/8I Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spbb[2,5]Spaa[3,5]^2+31/32I Spbb[1,2]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]-97/64I Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]Spaa[4,5]-19/64I Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^2Spbb[2,5]Spaa[4,5]^2+15/32I Spbb[1,2]Spaa[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,5]+57/64I Spbb[1,2]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]-27/64I Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]^2+27/64I Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]^2+9/32I Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[4,5]-13/64I Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[3,4]Spaa[3,5]^2Spbb[4,5]-21/64I Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]^3Spbb[4,5]-35/64I Spbb[1,4]Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[3,5]^3Spbb[4,5]-35/64I Spbb[1,5]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,5]^2-35/64I Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]+13/64I Spbb[1,3]Spbb[2,3]Spaa[3,4]Spaa[3,5]^3Spbb[4,5]^2))/(Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(+1/8I Spaa[1,3]^2Spbb[1,4]^3Spbb[1,5]Spaa[3,4]Spaa[4,6]-113/48I Spaa[1,3]^2Spbb[1,4]^2Spbb[1,5]^2Spaa[3,4]Spaa[5,6]-113/48I Spaa[1,3]^2Spbb[1,4]^2Spbb[1,5]^2Spaa[3,6]Spaa[4,5]-119/48I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[1,5]Spaa[3,4]Spaa[3,6]-113/48I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spbb[1,6]Spaa[3,6]^2-101/48I Spaa[1,3]Spbb[1,4]Spbb[1,5]^2Spaa[3,4]Spaa[3,5]Spbb[4,5]Spaa[5,6]+1/8I Spaa[1,3]Spbb[1,5]^3Spaa[3,5]^2Spbb[4,5]Spaa[5,6]+41/16I Spaa[1,3]Spbb[1,4]Spbb[1,6]^2Spaa[3,6]^2Spbb[4,5]Spaa[4,6]-3/8I Spaa[1,4]Spbb[1,4]^3Spaa[3,4]^2Spaa[3,6]Spbb[4,5]-1/4I Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spaa[3,4]Spaa[3,6]^2Spbb[4,5]-39/16I Spaa[1,4]Spbb[1,4]Spbb[1,6]^2Spaa[3,6]^3Spbb[4,5]-1/8I Spaa[1,5]Spbb[1,5]^3Spaa[3,5]^2Spaa[3,6]Spbb[4,5]+11/24I Spbb[1,4]^2Spaa[3,4]^3Spbb[4,5]^2Spaa[5,6]+7/24I Spbb[1,4]Spbb[1,5]Spaa[3,4]^2Spaa[3,5]Spbb[4,5]^2Spaa[5,6]-35/16I Spbb[1,5]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spbb[4,5]+35/16I Spbb[1,5]^2Spaa[3,4]Spaa[3,5]^2Spbb[4,5]^2Spaa[5,6]+1/8I Spbb[1,6]^2Spaa[3,6]^3Spbb[4,5]Spaa[4,6]Spbb[4,6])/(Spaa[2,3]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(-123/8I Spaa[1,2]^3Spbb[1,2]^5Spaa[3,6]+123/8I Spaa[1,2]^2Spbb[1,2]^5Spaa[1,3]Spaa[2,6]-553/24I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spbb[1,3]Spaa[3,6]-123/8I Spaa[1,2]^2Spbb[1,2]^4Spbb[1,4]Spaa[1,6]Spaa[3,4]-1321/48I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,6]Spbb[1,6]Spaa[3,6]+109/16I Spaa[1,2]^2Spbb[1,2]^4Spaa[2,3]Spbb[2,3]Spaa[3,6]+113/16I Spaa[1,2]^2Spbb[1,2]^4Spaa[2,3]Spbb[2,4]Spaa[4,6]+113/16I Spaa[1,2]^2Spbb[1,2]^4Spbb[2,4]Spaa[2,6]Spaa[3,4]-413/48I Spaa[1,2]^2Spbb[1,2]^4Spaa[2,6]Spbb[2,6]Spaa[3,6]+203/16I Spaa[1,2]^2Spbb[1,2]^4Spaa[3,4]Spbb[3,4]Spaa[3,6]-151/24I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spbb[2,4]Spaa[3,4]Spaa[3,6]-313/48I Spaa[1,2]^2Spbb[1,2]^4Spaa[3,6]^2Spbb[3,6]-193/48I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spbb[2,6]Spaa[3,6]^2+113/8I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,6]Spbb[2,4]Spaa[3,6]Spaa[4,6]+553/24I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]^2Spbb[1,3]Spaa[2,6]-23/3I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]^2Spaa[3,6]-33/16I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]+1321/48I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]-1205/48I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[3,4]-317/16I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[3,6]+50/3I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]+29/4I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[3,6]-53/24I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[2,3]Spbb[3,4]Spaa[4,6]+311/12I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[4,6]+49/3I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]+413/48I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[2,6]^2Spbb[2,6]+215/24I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[2,6]Spaa[3,4]Spbb[3,4]+127/4I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]-17/8I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[2,6]Spaa[3,6]Spbb[3,6]+565/48I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]-113/8I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[4,6]+67/8I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[3,4]Spbb[3,4]Spaa[3,6]+44/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spbb[2,4]Spaa[3,4]Spaa[3,6]-37/8I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[3,6]^2Spbb[3,6]+43/24I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spbb[2,6]Spaa[3,6]^2-79/24I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,6]Spbb[3,4]Spaa[3,6]Spaa[4,6]+137/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,6]Spbb[2,4]Spaa[3,6]Spaa[4,6]-583/48I Spaa[1,2]Spbb[1,2]^3Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[3,4]-605/48I Spaa[1,2]Spbb[1,2]^3Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]+101/48I Spaa[1,2]Spbb[1,2]^3Spbb[1,4]Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[3,4]-413/48I Spaa[1,2]Spbb[1,2]^4Spaa[1,6]Spaa[2,6]Spaa[3,4]Spbb[4,6]-353/48I Spaa[1,2]Spbb[1,2]^3Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,4]-43/8I Spaa[1,2]Spbb[1,2]^3Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]+211/48I Spaa[1,2]Spbb[1,2]^3Spbb[1,4]Spaa[1,6]Spaa[3,4]^2Spbb[3,4]-71/24I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[2,4]Spaa[3,4]^2-253/24I Spaa[1,2]Spbb[1,2]^3Spbb[1,3]Spaa[1,6]Spaa[3,4]Spaa[3,6]Spbb[4,6]-239/24I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,6]-53/12I Spaa[1,2]Spbb[1,2]^3Spaa[1,6]Spbb[1,6]Spaa[3,6]^2Spbb[3,6]-139/48I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]^2+799/48I Spaa[1,2]Spbb[1,2]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,6]Spaa[4,6]+41/48I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]^2Spbb[2,3]^2Spaa[3,6]+197/48I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[4,6]-437/48I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]-17/2I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]+205/48I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[4,6]-25/12I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,4]Spaa[3,6]-55/16I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]Spaa[3,6]+101/16I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spaa[4,6]+13/3I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]Spbb[2,3]Spaa[3,6]^2Spbb[3,6]-695/48I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,6]Spaa[3,6]^2-197/48I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]Spbb[2,6]Spbb[3,4]Spaa[3,6]Spaa[4,6]+47/4I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spaa[3,6]Spaa[4,6]+331/48I Spaa[1,2]Spbb[1,2]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[4,6]^2-125/24I Spaa[1,2]Spbb[1,2]^3Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]+205/48I Spaa[1,2]Spbb[1,2]^3Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]+325/48I Spaa[1,2]Spbb[1,2]^3Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]-415/48I Spaa[1,2]Spbb[1,2]^3Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]+271/48I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2+39/4I Spaa[1,2]Spbb[1,2]^3Spbb[2,3]Spaa[2,6]Spaa[3,4]Spaa[3,6]Spbb[4,6]+45/4I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]+331/48I Spaa[1,2]Spbb[1,2]^2Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[4,6]+37/8I Spaa[1,2]Spbb[1,2]^3Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]+335/48I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2-147/16I Spaa[1,2]Spbb[1,2]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]-51/16I Spaa[1,2]Spbb[1,2]^3Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]+13/4I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+103/48I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spbb[2,4]^2Spaa[3,4]^2Spaa[3,6]+40/3I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spbb[2,3]Spaa[3,4]Spaa[3,6]^2Spbb[4,6]+335/48I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spbb[2,4]Spbb[2,6]Spaa[3,4]Spaa[3,6]^2+147/16I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,6]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]Spaa[4,6]+215/48I Spaa[1,2]Spbb[1,2]^3Spaa[3,6]^3Spbb[3,6]^2-97/24I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]+211/48I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spbb[2,6]^2Spaa[3,6]^3+17/4I Spaa[1,2]Spbb[1,2]^2Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]-77/8I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,6]^2Spaa[4,6]-275/48I Spaa[1,2]Spbb[1,2]Spbb[1,6]^2Spbb[2,4]^2Spaa[3,6]Spaa[4,6]^2+23/3I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]^2Spaa[2,6]-113/48I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]+317/16I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]-481/48I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[3,4]-385/16I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]-101/48I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spaa[3,6]-275/48I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spbb[3,4]Spaa[4,6]+31/4I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spaa[4,6]+5/3I Spbb[1,2]^4Spaa[1,3]^2Spaa[2,4]Spaa[2,6]Spbb[3,4]-1831/48I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]-113/48I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]Spaa[2,4]Spbb[3,4]Spaa[4,6]+113/24I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[4,6]+161/24I Spbb[1,2]^4Spaa[1,3]^2Spaa[2,6]^2Spbb[3,6]-93/16I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,6]^2Spbb[2,6]-1361/48I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,6]Spaa[3,4]Spbb[3,4]-87/16I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]+11/3I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,6]Spaa[3,6]Spbb[3,6]-5/6I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]+119/48I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,6]Spaa[2,6]Spbb[3,4]Spaa[4,6]-31/4I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[4,6]-245/48I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]+57/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[2,4]Spaa[3,4]Spaa[3,6]+113/48I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[4,6]+47/48I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[3,6]^2Spbb[3,6]-47/48I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[2,6]Spaa[3,6]^2+101/48I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,6]Spbb[3,4]Spaa[3,6]Spaa[4,6]-101/48I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]Spbb[2,4]Spaa[3,6]Spaa[4,6]+113/48I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[3,4]Spaa[4,6]^2-113/48I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[4,6]^2+10/3I Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]+605/48I Spbb[1,2]^3Spaa[1,3]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]-141/16I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[3,4]-213/16I Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]^2Spbb[2,4]+85/8I Spbb[1,2]^4Spaa[1,3]Spaa[1,6]Spaa[2,4]Spaa[2,6]Spbb[4,6]+655/48I Spbb[1,2]^3Spaa[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,6]-23/6I Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]Spaa[3,4]Spbb[3,4]-1097/48I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[3,4]+5/4I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[4,6]+43/8I Spbb[1,2]^3Spaa[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]+467/48I Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[1,6]Spaa[2,6]Spaa[3,4]Spbb[4,6]+253/16I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,4]+209/48I Spbb[1,2]^3Spaa[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,6]Spbb[3,6]+71/24I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]-799/48I Spbb[1,2]^2Spaa[1,3]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[4,6]-113/48I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[3,4]^2Spbb[3,4]-187/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[2,4]Spaa[3,4]^2-17/6I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spaa[3,4]Spaa[3,6]Spbb[4,6]-7/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,6]+5/4I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,4]Spaa[4,6]+137/48I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[3,6]^2Spbb[3,6]-137/48I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]^2+1/2I Spbb[1,2]^2Spaa[1,3]Spaa[1,6]Spbb[1,6]^2Spbb[3,4]Spaa[3,6]Spaa[4,6]-1/2I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,6]Spaa[4,6]+293/12I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]+173/24I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,6]+5/24I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[3,4]Spaa[4,6]+353/24I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[4,6]+269/8I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]-85/48I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[3,4]Spaa[4,6]+69/8I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[4,6]+101/16I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]+169/6I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[3,4]Spbb[3,4]+143/12I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]-289/48I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[3,6]Spbb[3,6]+12I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]+23/4I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[4,6]-47/3I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[4,6]+245/48I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,4]Spaa[3,6]+79/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]Spaa[3,6]+69/8I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spaa[4,6]+55/48I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[3,6]^2Spbb[3,6]-25/8I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spbb[2,6]Spaa[3,6]^2+31/48I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]-65/16I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,6]Spbb[3,4]Spaa[3,6]Spaa[4,6]+87/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spbb[2,6]Spaa[3,6]Spaa[4,6]+5/24I Spbb[1,2]^2Spaa[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]Spbb[3,4]Spaa[4,6]^2+1/24I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[4,6]^2+2/3I Spbb[1,2]^3Spaa[1,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]+119/48I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spaa[4,6]-137/16I Spbb[1,2]^3Spaa[1,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]+121/24I Spbb[1,2]^3Spaa[1,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]-449/48I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]-109/48I Spbb[1,2]^2Spaa[1,3]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[4,6]+119/24I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[4,6]-119/48I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[4,6]^2-325/48I Spbb[1,2]^3Spaa[1,3]Spaa[2,6]^3Spbb[2,6]^2-115/12I Spbb[1,2]^3Spaa[1,3]Spbb[2,3]Spaa[2,6]^2Spaa[3,4]Spbb[4,6]-285/16I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]-17/2I Spbb[1,2]^3Spaa[1,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spbb[3,6]-149/48I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]+147/16I Spbb[1,2]^2Spaa[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]+31/8I Spbb[1,2]^3Spaa[1,3]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2-87/8I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]+91/24I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2-391/48I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[2,3]Spaa[2,6]Spaa[3,4]Spaa[3,6]Spbb[4,6]-347/48I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]-69/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[4,6]-71/12I Spbb[1,2]^3Spaa[1,3]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^2+193/48I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]-47/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2-7I Spbb[1,2]^2Spaa[1,3]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]Spaa[4,6]+99/8I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]+275/48I Spbb[1,2]Spaa[1,3]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[4,6]^2-107/48I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]+29/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+35/16I Spaa[1,3]Spbb[1,3]^3Spbb[2,4]^2Spaa[3,4]^2Spaa[3,6]+119/48I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[2,4]^2Spaa[3,4]^2Spaa[4,6]+241/48I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[2,3]Spaa[3,4]Spaa[3,6]^2Spbb[4,6]+97/48I Spaa[1,3]Spbb[1,3]^3Spbb[2,4]Spbb[2,6]Spaa[3,4]Spaa[3,6]^2+1/4I Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]Spaa[4,6]-119/48I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]^2Spaa[3,4]Spaa[4,6]^2+71/48I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[3,6]^3Spbb[3,6]^2-95/48I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[2,6]Spaa[3,6]^3Spbb[3,6]+1/2I Spaa[1,3]Spbb[1,3]^3Spbb[2,6]^2Spaa[3,6]^3-35/48I Spbb[1,2]^2Spaa[1,3]Spbb[1,6]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]+17/6I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]-101/48I Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,6]^2Spaa[4,6]+113/48I Spbb[1,2]Spaa[1,3]Spbb[1,6]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]^2-113/48I Spaa[1,3]Spbb[1,3]Spbb[1,6]^2Spbb[2,4]^2Spaa[3,6]Spaa[4,6]^2-25/16I Spbb[1,2]^2Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[3,4]-25/16I Spbb[1,2]^2Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spaa[3,4]^2Spbb[3,4]-25/16I Spbb[1,2]^3Spbb[1,4]Spaa[1,6]^2Spaa[2,4]Spaa[3,4]Spbb[4,6]+1/3I Spbb[1,2]^2Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[3,4]-583/48I Spbb[1,2]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,6]Spaa[3,4]Spbb[4,6]-769/48I Spbb[1,2]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]-25/16I Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spaa[3,4]^2Spbb[4,6]+1/3I Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spbb[2,4]Spaa[3,4]^2-583/48I Spbb[1,2]^2Spbb[1,3]Spaa[1,6]^2Spbb[1,6]Spaa[3,4]Spaa[3,6]Spbb[4,6]-769/48I Spbb[1,2]Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,4]Spaa[3,4]Spaa[3,6]+15/8I Spbb[1,2]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]^2Spbb[3,6]-15/8I Spbb[1,2]Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,6]Spaa[3,6]^2-131/24I Spbb[1,2]^2Spbb[1,4]Spaa[1,6]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]-173/48I Spbb[1,2]^3Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[4,6]+175/48I Spbb[1,2]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]-21/16I Spbb[1,2]^2Spbb[1,4]Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]-353/48I Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2+113/24I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[4,6]+325/48I Spbb[1,2]^3Spaa[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[4,6]+147/16I Spbb[1,2]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]+47/16I Spbb[1,2]^3Spaa[1,6]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spbb[4,6]-173/24I Spbb[1,2]^2Spbb[1,3]Spaa[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[4,6]+65/48I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2+557/48I Spbb[1,2]^2Spbb[1,3]Spaa[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]Spbb[4,6]+233/16I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]+263/48I Spbb[1,2]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[4,6]-1/16I Spbb[1,2]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]+1/16I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2-19/24I Spbb[1,2]^2Spbb[1,4]Spaa[1,6]Spaa[3,4]^3Spbb[3,4]^2+53/24I Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]-37/8I Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[2,4]^2Spaa[3,4]^3+1I Spbb[1,2]^2Spbb[1,3]Spaa[1,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[4,6]-5/3I Spbb[1,2]Spbb[1,3]^2Spaa[1,6]Spbb[2,4]Spaa[3,4]^2Spaa[3,6]Spbb[4,6]-55/24I Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]^2Spaa[3,4]^2Spaa[3,6]+113/24I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,4]^2Spaa[3,4]^2Spaa[4,6]+29/6I Spbb[1,2]Spbb[1,3]^2Spaa[1,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[4,6]+43/8I Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spaa[3,6]^2+263/48I Spbb[1,3]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]^2Spaa[3,4]Spaa[3,6]Spaa[4,6]+19/8I Spbb[1,2]^2Spaa[1,6]Spbb[1,6]Spaa[3,6]^3Spbb[3,6]^2-23/8I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]+1/2I Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spbb[2,6]^2Spaa[3,6]^3+3/4I Spbb[1,2]Spaa[1,6]Spbb[1,6]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]-3/4I Spbb[1,3]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spbb[2,6]Spaa[3,6]^2Spaa[4,6]-7/24I Spbb[1,2]^2Spaa[2,3]^3Spbb[2,3]^3Spaa[3,6]-7/12I Spbb[1,2]^2Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spaa[4,6]-35/24I Spbb[1,2]^2Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[4,6]-125/48I Spbb[1,2]^2Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]-83/48I Spbb[1,2]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]-143/48I Spbb[1,2]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[4,6]-7/6I Spbb[1,2]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]+5/24I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[3,4]Spaa[3,6]-29/24I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spaa[3,4]Spaa[4,6]+1/6I Spbb[1,2]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[3,6]^2Spbb[3,6]-77/48I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^2Spbb[2,6]Spaa[3,6]^2+7/12I Spbb[1,2]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,6]Spbb[3,4]Spaa[3,6]Spaa[4,6]-13/8I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spbb[2,6]Spaa[3,6]Spaa[4,6]+13/12I Spbb[1,2]^2Spaa[2,3]^2Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[4,6]^2-37/24I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spbb[2,6]Spaa[4,6]^2-7/6I Spbb[1,2]^2Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[4,6]-37/16I Spbb[1,2]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]-29/6I Spbb[1,2]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[4,6]-17/12I Spbb[1,2]Spbb[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spaa[4,6]-1/6I Spbb[1,2]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[4,6]^2-37/16I Spbb[1,2]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]-1/6I Spbb[1,2]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]-35/16I Spbb[1,2]^2Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[4,6]-23/4I Spbb[1,2]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]+133/48I Spbb[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2-11/24I Spbb[1,2]^2Spaa[2,3]Spbb[2,3]^2Spaa[2,6]Spaa[3,4]Spaa[3,6]Spbb[4,6]-43/16I Spbb[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]-29/3I Spbb[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[4,6]-31/16I Spbb[1,2]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]+91/48I Spbb[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2+35/16I Spbb[1,2]^2Spaa[2,3]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]Spaa[4,6]-35/8I Spbb[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]Spaa[4,6]+35/8I Spbb[1,2]Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[4,6]^2-7/4I Spbb[1,2]^2Spaa[2,3]Spbb[2,3]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]+4/3I Spbb[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]-1/4I Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[3,4]^2Spaa[3,6]-1/4I Spbb[1,3]^2Spaa[2,3]Spbb[2,4]^3Spaa[3,4]^2Spaa[4,6]+19/16I Spbb[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,3]^2Spaa[3,4]Spaa[3,6]^2Spbb[4,6]-3/8I Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spaa[3,6]^2-11/24I Spbb[1,3]^2Spaa[2,3]Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]Spaa[4,6]-1/6I Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^3Spaa[3,4]Spaa[4,6]^2+1/2I Spbb[1,2]^2Spaa[2,3]Spbb[2,3]Spaa[3,6]^3Spbb[3,6]^2-17/24I Spbb[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]+1/3I Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spbb[2,6]^2Spaa[3,6]^3+1/24I Spbb[1,2]^2Spaa[2,3]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-1/12I Spbb[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^2Spaa[4,6]+1/24I Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spbb[2,6]^2Spaa[3,6]^2Spaa[4,6]-7/24I Spbb[1,2]Spbb[1,6]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]Spaa[4,6]^2+7/24I Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spbb[2,6]Spaa[3,6]Spaa[4,6]^2-35/16I Spbb[1,2]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]-35/8I Spbb[1,2]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,4]-137/48I Spbb[1,2]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]-73/48I Spbb[1,2]Spbb[1,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2+35/16I Spbb[1,2]Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spaa[4,6]-35/16I Spbb[1,2]^2Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,4]-1/24I Spbb[1,2]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]^2Spbb[4,6]-35/4I Spbb[1,2]Spbb[1,3]Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,4]^2-97/48I Spbb[1,2]^2Spbb[2,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]Spbb[4,6]-35/8I Spbb[1,2]Spbb[1,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,4]Spaa[3,6]+35/8I Spbb[1,2]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spaa[4,6]-31/16I Spbb[1,2]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2Spbb[3,6]+31/16I Spbb[1,2]Spbb[1,3]Spaa[2,6]^2Spbb[2,6]^3Spaa[3,6]^2-67/16I Spbb[1,2]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^2+221/48I Spbb[1,2]Spbb[1,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^3Spbb[3,4]-125/48I Spbb[1,3]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^3-33/16I Spbb[1,2]^2Spbb[2,3]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[4,6]+95/48I Spbb[1,2]Spbb[1,3]Spbb[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spaa[3,6]Spbb[4,6]-35/8I Spbb[1,3]^2Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,4]^2Spaa[3,6]+35/16I Spbb[1,3]Spbb[1,6]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spaa[4,6]-101/48I Spbb[1,2]Spbb[1,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[4,6]-35/16I Spbb[1,3]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,4]Spaa[3,6]^2+35/8I Spbb[1,3]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]Spaa[4,6]-23/16I Spbb[1,2]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]^2+15/16I Spbb[1,2]Spbb[1,3]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^3Spbb[3,6]+1/2I Spbb[1,3]^2Spaa[2,6]Spbb[2,6]^3Spaa[3,6]^3-31/16I Spbb[1,2]Spbb[1,6]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^2Spaa[4,6]+31/16I Spbb[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2Spaa[4,6]-4/3I Spbb[1,2]^2Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]+7/4I Spbb[1,2]Spbb[1,3]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]-5/12I Spbb[1,3]^2Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]Spaa[3,6]-1/8I Spbb[1,2]Spbb[1,3]Spbb[2,3]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[4,6]+1/12I Spbb[1,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,4]^2Spaa[3,6]^2Spbb[4,6]-1/12I Spbb[1,3]^2Spbb[2,3]Spbb[2,6]Spaa[3,4]Spaa[3,6]^3Spbb[4,6]+1/2I Spbb[1,2]^2Spaa[3,6]^4Spbb[3,6]^3-1I Spbb[1,2]Spbb[1,3]Spbb[2,6]Spaa[3,6]^4Spbb[3,6]^2+1/2I Spbb[1,3]^2Spbb[2,6]^2Spaa[3,6]^4Spbb[3,6]+1/4I Spbb[1,2]Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]Spaa[4,6]-1/4I Spbb[1,3]Spbb[1,6]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3Spaa[4,6])/(Spbb[2,3]Spaa[4,5]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(-5435/192I Spaa[1,2]^3Spbb[1,2]^5Spaa[1,3]Spbb[1,4]Spaa[5,6]+1/8I Spaa[1,2]^3Spbb[1,2]^5Spaa[2,3]Spbb[2,4]Spaa[5,6]+511/192I Spaa[1,2]^3Spbb[1,2]^5Spbb[2,4]Spaa[2,5]Spaa[3,6]-8755/192I Spaa[1,2]^3Spbb[1,2]^5Spbb[3,4]Spaa[3,5]Spaa[3,6]+8779/192I Spaa[1,2]^3Spbb[1,2]^4Spbb[1,3]Spbb[2,4]Spaa[3,5]Spaa[3,6]+907/192I Spaa[1,2]^3Spbb[1,2]^4Spbb[1,5]Spbb[2,4]Spaa[3,5]Spaa[5,6]+983/96I Spaa[1,2]^3Spbb[1,2]^4Spbb[1,6]Spbb[2,4]Spaa[3,6]Spaa[5,6]-9191/192I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[5,6]+5435/192I Spaa[1,2]^2Spbb[1,2]^5Spaa[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,6]-335/48I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[3,6]-2863/192I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[5,6]-281/24I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[5,6]-37/2I Spaa[1,2]^2Spbb[1,2]^5Spaa[1,3]Spaa[2,3]Spbb[3,4]Spaa[5,6]+1229/48I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[5,6]+1479/64I Spaa[1,2]^2Spbb[1,2]^5Spaa[1,3]Spbb[2,4]Spaa[2,5]Spaa[2,6]+8105/96I Spaa[1,2]^2Spbb[1,2]^5Spaa[1,3]Spaa[2,5]Spbb[3,4]Spaa[3,6]-969/16I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spbb[1,3]Spbb[2,4]Spaa[2,5]Spaa[3,6]-71/96I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[5,6]-207/8I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[5,6]-263/3I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spbb[1,3]Spbb[3,4]Spaa[3,5]Spaa[3,6]+1293/16I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,3]^2Spbb[2,4]Spaa[3,5]Spaa[3,6]-3999/32I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spbb[1,5]Spbb[3,4]Spaa[3,5]Spaa[5,6]+4007/24I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,4]Spaa[3,5]Spaa[5,6]-4085/192I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[5,6]^2-103/192I Spaa[1,2]^2Spbb[1,2]^4Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[3,6]+6125/192I Spaa[1,2]^2Spbb[1,2]^4Spbb[1,4]Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,6]+2145/64I Spaa[1,2]^2Spbb[1,2]^5Spaa[1,5]Spaa[2,5]Spaa[3,6]Spbb[4,5]-977/192I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[3,6]-361/32I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]+2181/64I Spaa[1,2]^2Spbb[1,2]^4Spbb[1,3]Spaa[1,5]Spaa[3,5]Spaa[3,6]Spbb[4,5]+8297/192I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,5]Spbb[1,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]-2197/48I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[3,5]Spaa[3,6]-1/24I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[3,5]Spaa[5,6]-471/64I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[3,6]^2+157/32I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[3,6]Spaa[5,6]-809/96I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,6]Spaa[5,6]+14I Spaa[1,2]^2Spbb[1,2]^4Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[5,6]-161/192I Spaa[1,2]^2Spbb[1,2]^4Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,6]-101/48I Spaa[1,2]^2Spbb[1,2]^4Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[5,6]+1/8I Spaa[1,2]^2Spbb[1,2]^4Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[5,6]-839/96I Spaa[1,2]^2Spbb[1,2]^4Spaa[2,3]Spbb[2,3]Spbb[3,4]Spaa[3,5]Spaa[3,6]-989/96I Spaa[1,2]^2Spbb[1,2]^4Spaa[2,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spaa[5,6]+223/24I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]Spaa[5,6]-479/192I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,5]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spaa[5,6]^2-431/48I Spaa[1,2]^2Spbb[1,2]^4Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,6]+511/192I Spaa[1,2]^2Spbb[1,2]^4Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]-1807/96I Spaa[1,2]^2Spbb[1,2]^4Spbb[2,3]Spaa[2,5]Spaa[3,5]Spaa[3,6]Spbb[4,5]-1073/192I Spaa[1,2]^2Spbb[1,2]^4Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]-1751/192I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]-67/192I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[5,6]+535/192I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,6]^2-1205/192I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,6]Spaa[5,6]-35/32I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[5,6]+1349/48I Spaa[1,2]^2Spbb[1,2]^4Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]-8509/192I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spbb[2,3]Spaa[3,5]^2Spaa[3,6]Spbb[4,5]-5389/96I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]+2141/96I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]^2Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spaa[3,6]-47/192I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[5,6]+5/96I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spbb[1,5]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spaa[5,6]+1/8I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]^2Spbb[2,4]Spbb[2,6]Spaa[3,5]Spaa[3,6]^2-31/192I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]^2Spbb[2,4]Spbb[2,6]Spaa[3,5]Spaa[5,6]^2-1/8I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,6]Spaa[5,6]^2-4043/192I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[5,6]+10531/192I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,6]-4205/96I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spaa[3,6]-2237/96I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[5,6]-739/24I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[5,6]-5039/32I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spbb[3,4]Spaa[5,6]+9661/48I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spaa[5,6]+3527/192I Spaa[1,2]Spbb[1,2]^5Spaa[1,3]^2Spaa[2,5]Spaa[2,6]Spbb[3,4]+1001/32I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]^2Spbb[1,3]Spbb[2,4]Spaa[2,5]Spaa[2,6]+14689/64I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]^2Spbb[1,3]Spaa[2,5]Spbb[3,4]Spaa[3,6]-6995/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]^2Spbb[2,4]Spaa[2,5]Spaa[3,6]+23213/192I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]^2Spbb[1,5]Spaa[2,5]Spbb[3,4]Spaa[5,6]-29887/192I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[5,6]-177/8I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]^2Spbb[1,6]Spaa[2,6]Spbb[3,4]Spaa[5,6]-1597/24I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]^2Spbb[3,4]Spaa[3,5]Spaa[3,6]+2183/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^3Spbb[2,4]Spaa[3,5]Spaa[3,6]-403/6I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spbb[3,4]Spaa[3,5]Spaa[5,6]+5441/192I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]Spbb[2,4]Spaa[3,5]Spaa[5,6]-2021/48I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,5]Spbb[1,6]Spbb[3,4]Spaa[5,6]^2-49/8I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,6]+169/4I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[3,6]-13/64I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[5,6]-1757/32I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spbb[1,4]Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]+2077/192I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,6]+333/16I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[5,6]-3547/96I Spaa[1,2]Spbb[1,2]^5Spaa[1,3]Spaa[1,5]Spaa[2,5]Spaa[2,6]Spbb[4,5]-1591/64I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[2,6]-2767/192I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spbb[1,3]Spaa[1,5]Spaa[2,5]Spaa[3,6]Spbb[4,5]-431/4I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[3,4]Spaa[3,6]+4579/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[3,6]+43/192I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spaa[5,6]-3245/96I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2-3083/96I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]-2009/192I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[5,6]-169/192I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spaa[3,5]Spaa[3,6]Spbb[4,5]+5677/192I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]+2497/192I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[3,5]Spaa[3,6]+193/192I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]Spaa[5,6]+451/192I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[3,5]Spaa[5,6]+567/64I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[3,6]^2-31/192I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[5,6]^2+1345/64I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[5,6]+3109/192I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[5,6]-31/192I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[5,6]^2+171/2I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[3,4]Spaa[5,6]-145/12I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[2,6]-11603/192I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[3,4]Spaa[3,6]+3415/48I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[2,3]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[5,6]-1463/16I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[5,6]-3047/48I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[3,4]Spaa[3,5]Spaa[3,6]+849/16I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[2,3]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[5,6]-2013/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spaa[5,6]-451/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,6]Spbb[3,4]Spaa[5,6]^2-2747/192I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]+2285/96I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spbb[2,3]Spaa[2,5]^2Spaa[3,6]Spbb[4,5]-1951/32I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[2,5]^2Spbb[2,5]Spbb[3,4]Spaa[3,6]+8599/192I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,6]+47/64I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[5,6]-499/96I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]-511/96I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]+279/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[5,6]-4277/48I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[2,5]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]+6715/96I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[2,3]Spaa[2,5]Spaa[3,5]Spaa[3,6]Spbb[4,5]+3141/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]-229/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]+209/96I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,5]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spaa[5,6]+197/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[5,6]-1/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,6]^2+35/16I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[5,6]+1/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[5,6]^2-1857/64I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]-221/48I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spbb[2,3]Spaa[3,5]^2Spaa[3,6]Spbb[4,5]+1751/64I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]-83/48I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spaa[3,6]-193/96I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]+277/48I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[5,6]-317/192I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spaa[5,6]-31/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,5]^2Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[5,6]^2-1/8I Spaa[1,2]Spbb[1,2]^3Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^2Spaa[3,6]-107/8I Spaa[1,2]Spbb[1,2]^3Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,6]-6221/192I Spaa[1,2]Spbb[1,2]^4Spaa[1,5]^2Spbb[1,5]Spaa[2,5]Spaa[3,6]Spbb[4,5]+7/192I Spaa[1,2]Spbb[1,2]^3Spaa[1,5]^2Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spaa[3,6]-519/16I Spaa[1,2]Spbb[1,2]^4Spaa[1,5]^2Spbb[1,6]Spaa[2,6]Spaa[3,6]Spbb[4,5]+277/192I Spaa[1,2]Spbb[1,2]^3Spaa[1,5]^2Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]-6221/192I Spaa[1,2]Spbb[1,2]^3Spbb[1,3]Spaa[1,5]^2Spbb[1,5]Spaa[3,5]Spaa[3,6]Spbb[4,5]-1/8I Spaa[1,2]Spbb[1,2]^3Spaa[1,5]^2Spbb[1,5]^2Spbb[3,4]Spaa[3,5]Spaa[3,6]+31/192I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,4]Spaa[3,5]Spaa[3,6]-519/16I Spaa[1,2]Spbb[1,2]^3Spbb[1,3]Spaa[1,5]^2Spbb[1,6]Spaa[3,6]^2Spbb[4,5]+31/192I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]^2Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[3,6]Spaa[5,6]-107/8I Spaa[1,2]Spbb[1,2]^3Spbb[1,4]Spaa[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]+277/192I Spaa[1,2]Spbb[1,2]^3Spaa[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[3,6]+55/192I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,6]Spaa[5,6]-3335/192I Spaa[1,2]Spbb[1,2]^4Spaa[1,5]Spaa[2,5]^2Spbb[2,5]Spaa[3,6]Spbb[4,5]+7/192I Spaa[1,2]Spbb[1,2]^3Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,6]-9/16I Spaa[1,2]Spbb[1,2]^4Spaa[1,5]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spbb[4,5]+401/96I Spaa[1,2]Spbb[1,2]^3Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]-17/32I Spaa[1,2]Spbb[1,2]^4Spaa[1,5]Spaa[2,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,5]-6869/192I Spaa[1,2]Spbb[1,2]^3Spbb[1,3]Spaa[1,5]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]Spbb[4,5]-1/192I Spaa[1,2]Spbb[1,2]^3Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]+5/64I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]+7/64I Spaa[1,2]Spbb[1,2]^3Spbb[1,3]Spaa[1,5]Spaa[2,5]Spbb[2,6]Spaa[3,6]^2Spbb[4,5]+745/96I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,6]^2-17/32I Spaa[1,2]Spbb[1,2]^3Spbb[1,3]Spaa[1,5]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]-589/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]^2Spaa[1,5]Spbb[2,5]Spaa[3,5]^2Spaa[3,6]Spbb[4,5]-1/192I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]+1/24I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spaa[3,6]+43/64I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]^2Spaa[1,5]Spbb[2,6]Spaa[3,5]Spaa[3,6]^2Spbb[4,5]+43/12I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spbb[2,4]Spbb[2,6]Spaa[3,5]Spaa[3,6]^2+1/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[3,6]Spaa[5,6]-611/96I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[5,6]-89/24I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spaa[5,6]-39/32I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]^2Spbb[2,5]Spbb[2,6]Spbb[3,4]Spaa[5,6]^2-239/96I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,6]+15/32I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[5,6]+1/8I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[5,6]-457/96I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]+5/8I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]Spaa[5,6]+5/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]Spaa[5,6]-109/48I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]Spbb[2,3]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]+5/16I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2Spaa[5,6]-1/8I Spaa[1,2]Spbb[1,2]^3Spbb[2,4]Spaa[2,5]^3Spbb[2,5]^2Spaa[3,6]+1/8I Spaa[1,2]Spbb[1,2]^3Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]+515/96I Spaa[1,2]Spbb[1,2]^3Spbb[2,3]Spaa[2,5]^2Spbb[2,5]Spaa[3,5]Spaa[3,6]Spbb[4,5]-3/8I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,5]Spaa[3,6]+1/4I Spaa[1,2]Spbb[1,2]^3Spbb[2,3]Spaa[2,5]^2Spbb[2,6]Spaa[3,6]^2Spbb[4,5]+3/8I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[2,6]Spaa[3,6]^2+103/96I Spaa[1,2]Spbb[1,2]^3Spbb[2,3]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]+285/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[3,5]^2Spaa[3,6]Spbb[4,5]-3/8I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]^2Spaa[3,6]-1/4I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spbb[2,3]Spaa[2,5]Spbb[2,6]Spaa[3,5]Spaa[3,6]^2Spbb[4,5]+3/8I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[2,6]Spaa[3,5]Spaa[3,6]^2+103/96I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spbb[2,3]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]Spbb[4,5]+85/24I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spbb[2,3]Spbb[2,5]Spaa[3,5]^3Spaa[3,6]Spbb[4,5]-1/8I Spaa[1,2]Spbb[1,3]^3Spbb[2,4]Spbb[2,5]^2Spaa[3,5]^3Spaa[3,6]-1/2I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spbb[2,3]Spbb[2,6]Spaa[3,5]^2Spaa[3,6]^2Spbb[4,5]+1/8I Spaa[1,2]Spbb[1,3]^3Spbb[2,4]Spbb[2,5]Spbb[2,6]Spaa[3,5]^2Spaa[3,6]^2-287/192I Spbb[1,2]^2Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]Spaa[5,6]+4151/64I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spaa[2,6]+287/192I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spaa[1,5]Spaa[3,6]-537/64I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[5,6]-229/12I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[5,6]-7655/192I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]^2Spaa[2,3]Spbb[3,4]Spaa[5,6]+307/8I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^3Spaa[2,3]Spbb[2,4]Spaa[5,6]-14939/192I Spbb[1,2]^4Spaa[1,3]^3Spbb[1,3]Spaa[2,5]Spaa[2,6]Spbb[3,4]+428/3I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]^2Spbb[2,4]Spaa[2,5]Spaa[2,6]+2315/32I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]^2Spaa[2,5]Spbb[3,4]Spaa[3,6]-575/96I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^3Spbb[2,4]Spaa[2,5]Spaa[3,6]+12437/192I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]Spbb[1,5]Spaa[2,5]Spbb[3,4]Spaa[5,6]-21I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[5,6]-623/96I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]Spbb[1,6]Spaa[2,6]Spbb[3,4]Spaa[5,6]+287/192I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^3Spbb[3,4]Spaa[3,5]Spaa[3,6]+109/64I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,5]Spbb[3,4]Spaa[3,5]Spaa[5,6]-1333/64I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,4]Spaa[5,6]^2-61I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,6]-2321/192I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[3,6]-25/64I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[5,6]-377/8I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]-1277/96I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,6]+979/48I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[5,6]-2795/32I Spbb[1,2]^4Spaa[1,3]^2Spbb[1,3]Spaa[1,5]Spaa[2,5]Spaa[2,6]Spbb[4,5]+11779/192I Spbb[1,2]^4Spaa[1,3]^2Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[2,6]Spbb[3,4]-17887/96I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[2,6]-18671/192I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]^2Spaa[1,5]Spaa[2,5]Spaa[3,6]Spbb[4,5]-13333/192I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[3,4]Spaa[3,6]-13063/192I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[3,6]-67/24I Spbb[1,2]^3Spaa[1,3]^2Spaa[1,5]Spbb[1,5]^2Spaa[2,5]Spbb[3,4]Spaa[5,6]-35/48I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spaa[5,6]-3361/48I Spbb[1,2]^4Spaa[1,3]^2Spaa[1,5]Spbb[1,6]Spaa[2,6]^2Spbb[3,4]+1573/32I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2-2315/96I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]-1067/192I Spbb[1,2]^3Spaa[1,3]^2Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[2,6]Spbb[3,4]Spaa[5,6]-6505/192I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^3Spaa[1,5]Spaa[3,5]Spaa[3,6]Spbb[4,5]-1645/48I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]+77/48I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[3,5]Spaa[3,6]-2I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]Spaa[5,6]+317/192I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[3,5]Spaa[5,6]-31/192I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[3,4]Spaa[5,6]^2+3991/192I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[5,6]+497/64I Spbb[1,2]^3Spaa[1,3]^2Spaa[1,6]Spbb[1,6]^2Spaa[2,6]Spbb[3,4]Spaa[5,6]-31/192I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[3,4]Spaa[5,6]^2-43/8I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[3,4]Spaa[5,6]+15889/192I Spbb[1,2]^4Spaa[1,3]^2Spaa[2,3]Spbb[2,3]Spaa[2,5]Spaa[2,6]Spbb[3,4]+13837/192I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[3,4]Spaa[3,6]+491/96I Spbb[1,2]^4Spaa[1,3]^2Spaa[2,3]Spaa[2,5]Spbb[3,4]Spbb[3,5]Spaa[5,6]+2871/64I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[5,6]-2953/192I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spbb[3,4]Spaa[3,5]Spaa[3,6]+3905/96I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[5,6]-5105/192I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spaa[5,6]-497/64I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,5]Spaa[2,3]Spbb[3,4]Spbb[3,6]Spaa[5,6]^2-479/24I Spbb[1,2]^4Spaa[1,3]^2Spbb[2,3]Spaa[2,5]^2Spaa[2,6]Spbb[4,5]+4249/192I Spbb[1,2]^4Spaa[1,3]^2Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[3,4]-7841/96I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]+2575/64I Spbb[1,2]^4Spaa[1,3]^2Spaa[2,5]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]-4019/64I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[2,3]Spaa[2,5]^2Spaa[3,6]Spbb[4,5]-1061/8I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,5]^2Spbb[2,5]Spbb[3,4]Spaa[3,6]-5417/192I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,6]-73/48I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,5]Spaa[2,5]^2Spbb[2,5]Spbb[3,4]Spaa[5,6]-109/64I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[5,6]-487/192I Spbb[1,2]^4Spaa[1,3]^2Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]+487/192I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]+469/192I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,5]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[5,6]-949/64I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,5]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]-2117/192I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[2,3]Spaa[2,5]Spaa[3,5]Spaa[3,6]Spbb[4,5]-13175/192I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]+29/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]+391/192I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,5]Spaa[2,5]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[5,6]-1031/192I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spaa[5,6]+325/192I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[5,6]+35/32I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spaa[5,6]-3967/192I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]+77/48I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[2,3]Spaa[3,5]^2Spaa[3,6]Spbb[4,5]+1/12I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]+1/24I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[5,6]-31/192I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,5]^2Spbb[3,4]Spaa[3,5]Spbb[3,6]Spaa[5,6]^2+103/64I Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^2Spaa[2,6]+95/64I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^2Spaa[3,6]+2261/96I Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]+331/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,6]+4681/96I Spbb[1,2]^4Spaa[1,3]Spaa[1,5]^2Spbb[1,5]Spaa[2,5]Spaa[2,6]Spbb[4,5]+611/192I Spbb[1,2]^3Spaa[1,3]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spaa[2,6]+6133/96I Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[1,5]^2Spbb[1,5]Spaa[2,5]Spaa[3,6]Spbb[4,5]+107/32I Spbb[1,2]^3Spaa[1,3]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,5]Spbb[3,4]Spaa[3,6]+587/192I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spaa[3,6]+2917/64I Spbb[1,2]^4Spaa[1,3]Spaa[1,5]^2Spbb[1,6]Spaa[2,6]^2Spbb[4,5]-277/192I Spbb[1,2]^3Spaa[1,3]Spaa[1,5]^2Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2+3679/64I Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[1,5]^2Spbb[1,6]Spaa[2,6]Spaa[3,6]Spbb[4,5]-31/192I Spbb[1,2]^2Spaa[1,3]Spaa[1,5]^2Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[5,6]+121/8I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[1,5]^2Spbb[1,5]Spaa[3,5]Spaa[3,6]Spbb[4,5]+103/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^2Spbb[3,4]Spaa[3,5]Spaa[3,6]+381/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[1,5]^2Spbb[1,6]Spaa[3,6]^2Spbb[4,5]+4213/192I Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]+559/64I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]-277/192I Spbb[1,2]^3Spaa[1,3]Spaa[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]^2-31/192I Spbb[1,2]^2Spaa[1,3]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[5,6]+4285/192I Spbb[1,2]^4Spaa[1,3]Spaa[1,5]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[4,5]+163/96I Spbb[1,2]^3Spaa[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]+397/8I Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[1,5]Spaa[2,5]^2Spbb[2,5]Spaa[3,6]Spbb[4,5]+155/96I Spbb[1,2]^3Spaa[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,5]^2Spbb[2,5]Spbb[3,4]Spaa[3,6]+225/64I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,6]-319/192I Spbb[1,2]^4Spaa[1,3]Spaa[1,5]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[4,5]-437/96I Spbb[1,2]^3Spaa[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]-319/192I Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[1,5]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spbb[4,5]-805/96I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]+1475/48I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]Spbb[4,5]+619/192I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]+373/192I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]-49/12I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,6]^2+219/64I Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,5]Spbb[2,5]Spaa[3,5]^2Spaa[3,6]Spbb[4,5]+103/64I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]+1/8I Spaa[1,3]Spbb[1,3]^3Spaa[1,5]Spbb[1,5]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spaa[3,6]-1/4I Spaa[1,3]Spbb[1,3]^3Spaa[1,5]Spbb[1,5]Spbb[2,4]Spbb[2,6]Spaa[3,5]Spaa[3,6]^2-25/8I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^2Spbb[2,3]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[5,6]-35/32I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^2Spbb[2,5]Spbb[3,4]Spbb[3,6]Spaa[5,6]^2-1/4I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]Spaa[2,5]^2Spbb[2,5]^2Spbb[3,4]Spaa[5,6]+5/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[5,6]-1/8I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[5,6]+1/32I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[5,6]+1/8I Spbb[1,2]^3Spaa[1,3]Spbb[2,4]Spaa[2,5]^3Spbb[2,5]^2Spaa[2,6]-25/6I Spbb[1,2]^3Spaa[1,3]Spbb[2,3]Spaa[2,5]^3Spbb[2,5]Spaa[3,6]Spbb[4,5]+3/8I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[2,4]Spaa[2,5]^3Spbb[2,5]^2Spaa[3,6]-1/8I Spbb[1,2]^3Spaa[1,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]^2Spbb[2,6]-1/4I Spbb[1,2]^3Spaa[1,3]Spbb[2,3]Spaa[2,5]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]Spbb[4,5]-3/8I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]-185/24I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[2,3]Spaa[2,5]^2Spbb[2,5]Spaa[3,5]Spaa[3,6]Spbb[4,5]+3/8I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,5]Spaa[3,6]-3/8I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[2,6]Spaa[3,6]^2-11/3I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[3,5]^2Spaa[3,6]Spbb[4,5]+1/8I Spaa[1,3]Spbb[1,3]^3Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]^2Spaa[3,6]-1/8I Spaa[1,3]Spbb[1,3]^3Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[2,6]Spaa[3,5]Spaa[3,6]^2-1/8I Spaa[1,3]Spbb[1,3]^3Spbb[2,3]Spbb[2,5]Spaa[3,5]^3Spaa[3,6]Spbb[4,5]-1/4I Spaa[1,3]Spbb[1,3]^3Spbb[2,3]Spbb[2,6]Spaa[3,5]^2Spaa[3,6]^2Spbb[4,5]-1/8I Spbb[1,2]^3Spaa[1,5]^3Spbb[1,5]^2Spaa[2,5]Spaa[3,6]Spbb[4,5]-1/8I Spbb[1,2]^3Spaa[1,5]^3Spbb[1,5]Spbb[1,6]Spaa[2,6]Spaa[3,6]Spbb[4,5]-1/8I Spbb[1,2]^2Spbb[1,3]Spaa[1,5]^3Spbb[1,5]^2Spaa[3,5]Spaa[3,6]Spbb[4,5]-1/8I Spbb[1,2]^2Spbb[1,3]Spaa[1,5]^3Spbb[1,5]Spbb[1,6]Spaa[3,6]^2Spbb[4,5]+1/8I Spbb[1,2]^3Spaa[1,5]Spaa[2,5]^3Spbb[2,5]^2Spaa[3,6]Spbb[4,5]+3/8I Spbb[1,2]^2Spbb[1,3]Spaa[1,5]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,5]Spaa[3,6]Spbb[4,5]+3/8I Spbb[1,2]Spbb[1,3]^2Spaa[1,5]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]^2Spaa[3,6]Spbb[4,5]+1/8I Spbb[1,3]^3Spaa[1,5]Spbb[2,5]^2Spaa[3,5]^3Spaa[3,6]Spbb[4,5])/(Spbb[2,3]Spaa[4,5]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(-1/3I Spbb[1,5]^2Spaa[3,5]^2Spaa[5,6]Spab[3,Sp[1]+Sp[6],5]^2s[2,3,4])/(Spaa[2,3]Spaa[3,4]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5]Spab[5,Sp[1]+Sp[6],5]^3)+
(+1/2I Spbb[1,5]Spbb[1,6]Spaa[3,5]Spaa[4,6]Spaa[5,6]Spab[3,Sp[1]+Sp[6],5]^3)/(Spaa[2,3]Spaa[3,4]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5]^2Spab[5,Sp[1]+Sp[6],5]^2)+
(Spaa[5,6]Spaa[3,5]Spbb[1,5]Spab[3,Sp[1]+Sp[6],5]^2(+2/3I Spbb[1,6]Spaa[3,6]+7/6I Spbb[1,5]Spaa[3,5]))/(Spaa[2,3]Spaa[3,4]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5]Spab[5,Sp[1]+Sp[6],5]^2)+
(-1I Spbb[1,6]^2Spaa[4,6]^2Spaa[5,6]Spab[3,Sp[1]+Sp[6],5]^4)/(Spaa[2,3]Spaa[3,4]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5]^3Spab[5,Sp[1]+Sp[6],5]s[2,3,4])+
(Spbb[1,6]Spaa[5,6]Spaa[4,6]Spab[3,Sp[1]+Sp[6],5]^3(-1/2I Spbb[1,6]Spaa[3,6]-2I Spbb[1,5]Spaa[3,5]))/(Spaa[2,3]Spaa[3,4]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5]^2Spab[5,Sp[1]+Sp[6],5]s[2,3,4])+
(Spaa[5,6]Spab[3,Sp[1]+Sp[6],5]^2(-1/3I Spbb[1,6]^2Spaa[3,6]^2-5/3I Spbb[1,5]Spbb[1,6]Spaa[3,5]Spaa[3,6]-11/6I Spbb[1,5]^2Spaa[3,5]^2))/(Spaa[2,3]Spaa[3,4]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5]Spab[5,Sp[1]+Sp[6],5]s[2,3,4])+
(Spbb[1,6]Spaa[1,6]Spab[5,Sp[1]+Sp[6],4]Spab[3,Sp[1]+Sp[6],2]Spab[6,Sp[2]+Sp[3],1]s[2,3,5](+5/64I Spaa[5,6]Spbb[5,6]+5/64I Spaa[4,6]Spbb[4,6]-5/128I Spaa[3,6]Spbb[3,6]-5/128I Spaa[2,6]Spbb[2,6]-5/128I Spaa[4,5]Spbb[4,5]+5/64I Spaa[3,5]Spbb[3,5]+15/128I Spaa[2,5]Spbb[2,5]+15/128I Spaa[3,4]Spbb[3,4]+5/32I Spaa[2,4]Spbb[2,4]))/(Spab[1,Sp[2]+Sp[3],6]Spab[2,Sp[1]+Sp[6],3]Spab[4,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(Spbb[1,6]Spaa[1,6]Spab[5,Sp[1]+Sp[6],4]Spab[3,Sp[1]+Sp[6],2]Spab[6,Sp[2]+Sp[3],1]s[2,3,4](+5/64I Spaa[5,6]Spbb[5,6]+5/64I Spaa[4,6]Spbb[4,6]+5/128I Spaa[3,6]Spbb[3,6]+5/128I Spaa[2,6]Spbb[2,6]-5/128I Spaa[3,5]Spbb[3,5]-5/128I Spaa[2,5]Spbb[2,5]))/(Spab[1,Sp[2]+Sp[3],6]Spab[2,Sp[1]+Sp[6],3]Spab[4,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(Spbb[1,6]Spaa[1,6]Spbb[2,3]Spaa[2,3]Spab[5,Sp[1]+Sp[6],4]Spab[3,Sp[1]+Sp[6],2]Spab[6,Sp[2]+Sp[3],1](+5/32I Spaa[5,6]Spbb[5,6]+5/32I Spaa[4,6]Spbb[4,6]))/(Spab[1,Sp[2]+Sp[3],6]Spab[2,Sp[1]+Sp[6],3]Spab[4,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(Spaa[1,6]Spbb[1,5]Spab[3,Sp[1]+Sp[6],5]^2(+5/2I Spbb[1,6]^2Spaa[3,6]Spaa[4,6]-3/2I Spbb[1,5]Spbb[1,6]Spaa[3,4]Spaa[5,6]+9/2I Spbb[1,5]Spbb[1,6]Spaa[3,5]Spaa[4,6]+2I Spbb[1,5]^2Spaa[3,5]Spaa[4,5]))/(Spaa[2,3]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5]^3s[2,3,4])+
(Spaa[2,6]^2Spbb[1,6]Spab[2,Sp[1]+Sp[6],4](s[6,1,2]-s[6,1,3])(-3/8I Spbb[2,3]Spaa[2,5]Spbb[4,5]Spaa[5,6]-5/8I Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[5,6]-3/8I Spaa[3,4]Spbb[3,4]^2Spaa[5,6]-1/4I Spbb[3,4]^2Spaa[3,5]Spaa[4,6]-1/4I Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[4,5]))/(Spaa[1,2]Spab[2,Sp[1]+Sp[6],3]^3Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(Spbb[3,4]Spaa[2,6]^2Spbb[1,6]Spab[2,Sp[1]+Sp[6],4](-3/2I Spbb[3,4]Spaa[3,6]-1/2I Spbb[2,4]Spaa[2,6]))/(Spaa[1,2]Spbb[4,5]Spab[2,Sp[1]+Sp[6],3]^3Spab[2,Sp[1]+Sp[6],5])+
(Spaa[2,6]^2Spbb[1,6]Spab[2,Sp[1]+Sp[6],4](s[6,1,2]-s[6,1,3])(-3/16I Spbb[2,4]Spaa[4,5]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]-3/16I Spaa[2,4]Spbb[2,4]^2Spaa[5,6]^2Spbb[5,6]+3/16I Spbb[2,4]^2Spaa[2,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]-3/16I Spbb[2,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+3/16I Spaa[2,4]Spbb[2,4]Spbb[2,5]Spbb[4,6]Spaa[5,6]^2-3/16I Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]-3/16I Spbb[2,4]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[5,6]-3/16I Spbb[2,4]Spaa[4,5]^2Spbb[4,5]^2Spaa[5,6]-3/8I Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[4,5]Spbb[4,5]Spaa[5,6]+3/16I Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spbb[4,5]Spaa[5,6]+3/16I Spbb[2,3]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]-3/8I Spaa[2,4]Spbb[2,4]^2Spaa[4,5]Spbb[4,5]Spaa[5,6]-3/16I Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,5]Spbb[4,5]Spaa[5,6]+3/8I Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[4,5]Spaa[4,6]-3/16I Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[5,6]-3/16I Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[5,6]+3/16I Spaa[2,3]Spbb[2,4]^2Spbb[3,4]Spaa[4,5]Spaa[4,6]))/(Spaa[1,2]Spab[2,Sp[1]+Sp[6],3]^2Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(Spaa[2,6]^2Spbb[1,6](-17/8I Spaa[3,5]Spbb[3,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2-17/8I Spaa[2,5]Spbb[2,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2-17/8I Spbb[3,4]Spaa[3,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]-17/8I Spbb[2,4]Spaa[2,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]-17/8I Spbb[2,3]Spaa[2,5]Spaa[3,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]+17/8I Spaa[3,5]Spbb[3,6]Spbb[4,5]^2Spaa[5,6]^2-17/8I Spbb[3,4]Spaa[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[5,6]+17/8I Spaa[2,5]Spbb[2,6]Spbb[4,5]^2Spaa[5,6]^2+17/8I Spaa[2,3]Spbb[2,6]Spbb[3,4]Spbb[4,5]Spaa[5,6]^2-17/4I Spaa[2,5]Spbb[2,6]Spbb[3,4]Spaa[3,6]Spbb[4,5]Spaa[5,6]-17/8I Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[4,5]Spaa[5,6]-17/8I Spbb[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]-11/8I Spbb[2,4]Spaa[2,5]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]+11/4I Spbb[2,3]Spaa[2,5]Spaa[3,5]Spbb[4,5]^2Spaa[5,6]+1/8I Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]Spaa[5,6]+3/4I Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spbb[4,5]Spaa[5,6]+5/8I Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[4,5]Spaa[5,6]+1/8I Spbb[3,4]^2Spaa[3,5]^2Spbb[4,5]Spaa[4,6]+15/8I Spaa[2,3]Spbb[2,4]Spbb[3,4]Spaa[4,5]Spbb[4,5]Spaa[5,6]+3/4I Spbb[2,4]Spaa[2,5]Spbb[3,4]Spaa[3,5]Spbb[4,5]Spaa[4,6]+1/8I Spbb[2,3]Spaa[2,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spbb[4,5]-1/8I Spbb[2,4]^2Spaa[2,5]^2Spbb[4,5]Spaa[4,6]-1/4I Spbb[2,3]Spbb[2,4]Spaa[2,5]^2Spaa[3,6]Spbb[4,5]-3/8I Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[5,6]+3/8I Spaa[2,3]Spbb[2,4]^2Spaa[2,5]Spbb[3,4]Spaa[4,6]))/(Spaa[1,2]Spab[2,Sp[1]+Sp[6],3]^2Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(Spaa[2,6](s[6,1,2]-s[6,1,3])(+7/2I Spbb[1,4]Spaa[2,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+17/8I Spbb[1,4]^2Spaa[1,5]Spaa[2,6]Spaa[5,6]Spbb[5,6]-17/8I Spbb[1,5]Spaa[2,6]Spbb[4,6]^2Spaa[5,6]^2+11/8I Spbb[1,4]Spaa[2,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]-17/8I Spbb[1,2]Spaa[2,6]^2Spbb[4,6]^2Spaa[5,6]+7/2I Spbb[1,4]Spaa[2,6]^2Spbb[2,6]Spbb[4,6]Spaa[5,6]+15/8I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[4,6]Spaa[5,6]+21/8I Spbb[1,2]Spaa[2,5]Spaa[2,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]-3/4I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,6]Spbb[4,6]Spaa[5,6]-11/8I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,5]Spbb[4,6]Spaa[5,6]-3/8I Spbb[1,2]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[4,6]+11/8I Spbb[1,4]^2Spaa[1,5]Spaa[2,6]Spaa[4,6]Spbb[4,6]-11/8I Spbb[1,4]^2Spaa[1,6]Spaa[2,5]Spaa[4,6]Spbb[4,6]-3/4I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,6]^2Spbb[4,6]-21/8I Spbb[1,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[4,5]Spaa[5,6]+3/8I Spbb[1,4]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]+17/8I Spbb[1,4]^2Spaa[1,5]Spaa[2,6]^2Spbb[2,6]-11/8I Spbb[1,4]^2Spaa[1,6]Spaa[2,5]Spaa[2,6]Spbb[2,6]+1/2I Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]))/(Spaa[1,2]Spab[2,Sp[1]+Sp[6],3]^2Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
((2*s[6,1]*s[4,5]-(s[6,1]+s[4,5]-s[2,3])*s[6,1,2])(+101/192I Spbb[1,3]Spaa[2,6]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]^2+101/192I Spbb[1,2]Spaa[2,6]^2Spbb[3,4]Spaa[3,6]^2Spbb[4,6]^2+101/192I Spbb[1,2]Spbb[2,4]Spaa[2,6]^3Spaa[3,6]Spbb[4,6]^2+101/192I Spbb[1,4]Spbb[2,3]Spaa[2,6]^2Spaa[3,6]^2Spbb[4,6]^2+101/192I Spbb[1,4]^2Spaa[1,6]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]-101/192I Spbb[1,4]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]Spaa[3,6]Spbb[4,6]-101/192I Spbb[1,2]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[3,4]Spaa[3,6]Spbb[4,6]-101/192I Spbb[1,4]^3Spaa[1,6]^2Spaa[2,3]Spaa[3,6]Spbb[3,6]-35/64I Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]Spbb[3,4]+101/192I Spbb[1,2]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]^2Spbb[3,4]))/(Spaa[1,2]Spbb[4,5]Spab[2,Sp[1]+Sp[6],3]Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
((2*s[6,1]*s[4,5]-(s[6,1]+s[4,5]-s[2,3])*s[6,1,2])(-101/32I Spbb[1,4]Spaa[5,6]^5Spbb[5,6]^3+813/64I Spbb[1,5]Spbb[4,6]Spaa[5,6]^5Spbb[5,6]^2-121/96I Spbb[1,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]^2-303/64I Spbb[1,6]Spbb[3,4]Spaa[3,6]Spaa[5,6]^4Spbb[5,6]^2-303/32I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[5,6]^4Spbb[5,6]^2+101/48I Spbb[1,4]Spaa[4,5]Spbb[4,5]Spaa[5,6]^4Spbb[5,6]^2+485/192I Spbb[1,3]Spaa[3,5]Spbb[4,5]Spaa[5,6]^4Spbb[5,6]^2-67/32I Spbb[1,5]Spbb[3,4]Spaa[3,5]Spaa[5,6]^4Spbb[5,6]^2-281/96I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[5,6]^4Spbb[5,6]^2+101/48I Spbb[1,4]Spaa[3,4]Spbb[3,4]Spaa[5,6]^4Spbb[5,6]^2-403/96I Spbb[1,4]Spbb[3,4]Spaa[3,5]Spaa[4,6]Spaa[5,6]^3Spbb[5,6]^2-281/96I Spbb[1,4]^2Spaa[1,5]Spaa[4,6]Spaa[5,6]^3Spbb[5,6]^2+209/48I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[3,5]Spaa[5,6]^3Spbb[5,6]^2+2075/192I Spbb[1,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^4Spbb[5,6]+91/48I Spbb[1,4]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]+211/16I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]-403/64I Spbb[1,6]Spbb[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-165/64I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+637/48I Spbb[1,5]Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]+1021/192I Spbb[1,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+3055/192I Spbb[1,3]Spaa[3,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+3467/192I Spbb[1,5]Spaa[3,5]Spbb[3,5]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]+2395/192I Spaa[1,5]Spbb[1,5]^2Spbb[4,6]Spaa[5,6]^4Spbb[5,6]+197/24I Spbb[1,5]Spaa[3,4]Spbb[3,4]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]+20I Spbb[1,5]Spbb[3,4]Spaa[3,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+2803/192I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-1441/192I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[3,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+19/4I Spbb[1,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+1037/192I Spbb[1,4]Spbb[3,4]Spaa[3,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+17/8I Spbb[1,4]^2Spaa[1,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-239/192I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[3,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-101/32I Spaa[1,6]Spbb[1,6]^2Spbb[3,4]Spaa[3,6]Spaa[5,6]^3Spbb[5,6]-505/96I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[5,6]^3Spbb[5,6]+27/64I Spbb[1,6]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]^3Spbb[5,6]-293/96I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,4]Spaa[5,6]^4Spbb[5,6]-35/96I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,4]Spaa[3,5]Spaa[5,6]^3Spbb[5,6]+313/96I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[5,6]^3Spbb[5,6]+27/64I Spbb[1,6]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-293/96I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spbb[3,4]Spaa[4,6]Spaa[5,6]^3Spbb[5,6]-211/192I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[3,4]Spaa[3,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+1/4I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]+313/96I Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+917/192I Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[3,5]Spaa[5,6]^2Spbb[5,6]+139/96I Spbb[1,3]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]-37/32I Spbb[1,5]Spbb[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]-185/48I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[4,5]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]+647/96I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[3,5]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]-37/32I Spbb[1,4]Spbb[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+105/32I Spbb[1,3]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-185/48I Spbb[1,4]^2Spaa[1,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+647/96I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[3,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+583/192I Spbb[1,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]^3Spbb[5,6]+1/8I Spbb[1,3]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]+17/4I Spaa[1,5]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]Spaa[5,6]^3Spbb[5,6]+11/48I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[5,6]^3Spbb[5,6]+265/48I Spbb[1,5]Spbb[3,4]^2Spaa[3,5]^2Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+187/48I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spbb[3,4]Spaa[4,5]Spaa[5,6]^3Spbb[5,6]+479/64I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[3,4]Spaa[3,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+39/32I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[3,4]Spaa[3,5]^2Spaa[5,6]^2Spbb[5,6]+11/24I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-1259/192I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[3,5]Spaa[5,6]^2Spbb[5,6]+159/64I Spbb[1,4]Spbb[3,4]^2Spaa[3,5]^2Spaa[4,6]^2Spaa[5,6]Spbb[5,6]+1/8I Spbb[1,3]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]+187/48I Spaa[1,3]Spbb[1,4]^2Spbb[3,4]Spaa[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+207/64I Spbb[1,4]^2Spaa[1,5]Spbb[3,4]Spaa[3,5]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]+13/32I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[3,4]Spaa[3,5]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]-1/8I Spbb[1,3]^2Spaa[1,6]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spaa[5,6]Spbb[5,6]+11/48I Spbb[1,4]^3Spaa[1,5]^2Spaa[4,6]^2Spaa[5,6]Spbb[5,6]-1259/192I Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spaa[3,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]+1/16I Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^2Spaa[3,5]^2Spaa[5,6]Spbb[5,6]-91/48I Spbb[1,5]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]^3+101/192I Spbb[1,6]Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3+219/32I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3-199/192I Spbb[1,6]Spbb[3,4]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2+35/64I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2-115/12I Spbb[1,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3-35/64I Spbb[1,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2+101/192I Spbb[1,3]Spaa[3,4]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3+77/64I Spbb[1,3]Spaa[3,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2+863/192I Spbb[1,5]Spaa[3,4]Spbb[3,5]Spbb[4,6]^2Spaa[5,6]^4-275/16I Spbb[1,5]Spaa[3,5]Spbb[3,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3+101/192I Spbb[1,3]Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[4,6]^2Spaa[5,6]^3-101/96I Spbb[1,3]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2+611/64I Spaa[1,4]Spbb[1,5]^2Spbb[4,6]^2Spaa[5,6]^4-747/64I Spaa[1,5]Spbb[1,5]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3-1949/192I Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3-125/64I Spbb[1,5]Spbb[3,4]Spaa[3,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2-17/8I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2-203/64I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[3,4]Spbb[4,6]^2Spaa[5,6]^3+71/96I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[3,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2-107/96I Spbb[1,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2+109/64I Spbb[1,4]Spbb[3,4]Spaa[3,5]Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]-101/192I Spbb[1,3]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]-101/192I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[3,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]-101/192I Spbb[1,3]^2Spaa[1,6]Spaa[3,4]Spaa[3,6]Spbb[4,6]^2Spaa[5,6]^2+101/192I Spbb[1,3]^2Spaa[1,6]Spaa[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]+515/96I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spbb[4,6]Spaa[5,6]^3-101/32I Spaa[1,6]Spbb[1,6]^2Spbb[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+5/48I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-83/32I Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[4,6]Spaa[5,6]^3+203/64I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,5]Spbb[4,6]Spaa[5,6]^4+175/48I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]Spbb[4,6]Spaa[5,6]^3-1145/192I Spbb[1,6]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+89/96I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,6]Spaa[5,6]^2-517/192I Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spbb[4,6]Spaa[5,6]^3+79/24I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3+1135/192I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,4]Spaa[3,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-17/8I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-1115/192I Spbb[1,3]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[3,5]Spbb[4,6]Spaa[5,6]^2-647/192I Spbb[1,6]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+23/192I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spbb[3,4]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2+49/32I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[3,4]Spaa[3,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+113/96I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]+109/192I Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-19/64I Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[3,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+1207/192I Spbb[1,5]Spaa[4,5]^2Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^3+43/24I Spbb[1,4]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+11/2I Spbb[1,3]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+533/64I Spbb[1,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3-5/3I Spbb[1,3]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3+247/64I Spbb[1,3]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+631/192I Spaa[1,5]Spbb[1,5]^2Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3+1207/192I Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3+151/32I Spbb[1,5]Spbb[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+87/32I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+863/192I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[3,4]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3-829/96I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[3,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+43/24I Spbb[1,4]Spaa[3,4]Spbb[3,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+85/96I Spbb[1,4]Spbb[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+397/192I Spbb[1,3]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-109/192I Spbb[1,4]^2Spaa[1,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+59/96I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[3,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-173/48I Spbb[1,5]Spaa[3,5]^2Spbb[3,5]^2Spbb[4,6]Spaa[5,6]^3+77/192I Spbb[1,3]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spbb[4,6]Spaa[5,6]^2-913/192I Spaa[1,5]Spbb[1,5]^2Spaa[3,5]Spbb[3,5]Spbb[4,6]Spaa[5,6]^3-1177/192I Spbb[1,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-115/96I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[3,5]^2Spbb[3,5]Spbb[4,6]Spaa[5,6]^2+89/96I Spbb[1,3]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]-77/192I Spbb[1,3]^2Spaa[1,6]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,6]Spaa[5,6]-11/48I Spaa[1,5]^2Spbb[1,5]^3Spbb[4,6]Spaa[5,6]^3-87/32I Spaa[1,3]Spbb[1,5]^2Spbb[3,4]Spaa[4,5]Spbb[4,6]Spaa[5,6]^3-253/32I Spaa[1,5]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-11/24I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+57/8I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[3,5]Spbb[4,6]Spaa[5,6]^2-2I Spbb[1,5]Spbb[3,4]^2Spaa[3,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-37/24I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spbb[3,4]Spaa[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-41/16I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[3,4]Spaa[3,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-175/192I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[3,4]Spaa[3,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]-11/48I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+1267/192I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[3,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+31/64I Spbb[1,3]^2Spbb[1,5]Spaa[1,6]^2Spaa[3,5]^2Spbb[4,6]Spaa[5,6]+101/192I Spbb[1,4]Spbb[3,4]^2Spaa[3,5]^2Spaa[4,6]^3Spbb[4,6]+101/192I Spbb[1,3]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]Spaa[4,6]^2Spbb[4,6]+113/96I Spaa[1,3]Spbb[1,4]^2Spbb[3,4]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+113/192I Spbb[1,4]^2Spaa[1,5]Spbb[3,4]Spaa[3,5]Spaa[4,6]^3Spbb[4,6]-101/192I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[3,4]Spaa[3,5]^2Spaa[4,6]^2Spbb[4,6]-101/192I Spbb[1,3]^2Spaa[1,6]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]-101/192I Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spaa[3,5]Spaa[4,6]^2Spbb[4,6]-101/192I Spaa[1,6]^2Spbb[1,6]^3Spbb[3,4]Spaa[3,6]Spaa[5,6]^2-101/96I Spbb[1,4]Spaa[1,6]^3Spbb[1,6]^3Spaa[5,6]^2+47/64I Spaa[1,6]Spbb[1,6]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]^2-97/32I Spaa[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[3,4]Spaa[5,6]^3-257/64I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spbb[3,4]Spaa[3,5]Spaa[5,6]^2+121/192I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[5,6]^2-97/32I Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[3,4]Spaa[4,6]Spaa[5,6]^2-19/4I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spbb[3,4]Spaa[3,5]Spaa[4,6]Spaa[5,6]+101/96I Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spbb[3,4]Spaa[3,5]Spaa[3,6]Spaa[5,6]+121/192I Spbb[1,4]^2Spaa[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[4,6]Spaa[5,6]+101/48I Spbb[1,3]Spbb[1,4]Spaa[1,6]^3Spbb[1,6]^2Spaa[3,5]Spaa[5,6]+3/32I Spbb[1,6]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spaa[5,6]^2+211/64I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]^2-65/64I Spbb[1,6]Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[4,6]Spaa[5,6]+3/8I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[5,6]+323/192I Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[3,4]Spaa[5,6]^3+91/24I Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spbb[3,4]Spaa[3,5]Spaa[5,6]^2+1/48I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[5,6]^2+99/32I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,4]^2Spaa[3,5]^2Spaa[4,6]Spaa[5,6]+323/96I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[3,4]Spaa[4,6]Spaa[5,6]^2+35/6I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,4]Spaa[3,5]Spaa[4,6]Spaa[5,6]-17/192I Spbb[1,3]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spbb[3,4]Spaa[3,5]^2Spaa[5,6]+1/24I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[4,6]Spaa[5,6]-299/192I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[3,5]Spaa[5,6]-71/64I Spbb[1,6]Spbb[3,4]^3Spaa[3,5]^2Spaa[3,6]Spaa[4,6]^2-13/64I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[3,4]^2Spaa[3,5]^2Spaa[4,6]^2+53/32I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]Spaa[4,6]+323/192I Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,6]Spbb[3,4]Spaa[4,6]^2Spaa[5,6]+49/24I Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,4]Spaa[3,5]Spaa[4,6]^2+185/96I Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spbb[3,4]Spaa[3,5]^2Spaa[4,6]-101/192I Spbb[1,3]^2Spaa[1,6]^2Spbb[1,6]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]+1/48I Spbb[1,4]^3Spaa[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[4,6]^2-79/96I Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[3,5]Spaa[4,6]-101/96I Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^3Spbb[1,6]Spaa[3,5]^2+139/96I Spbb[1,3]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]^2-77/192I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[4,5]^2Spbb[4,5]^2Spaa[5,6]^2+107/96I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]^2+137/96I Spbb[1,3]Spbb[3,4]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]-77/192I Spbb[1,4]^2Spaa[1,5]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]Spaa[5,6]+107/96I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]+11/192I Spbb[1,3]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]Spaa[5,6]^2-1/48I Spbb[1,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[5,6]^2-515/192I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]Spaa[5,6]^2+7/192I Spbb[1,3]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]-1/24I Spaa[1,5]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]Spaa[5,6]^2-1/48I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[4,5]Spbb[4,5]Spaa[5,6]^2-257/96I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^2Spaa[3,5]Spbb[4,5]Spaa[5,6]^2-1/24I Spbb[1,5]Spbb[3,4]^2Spaa[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]+77/192I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spbb[3,4]Spaa[4,5]^2Spbb[4,5]Spaa[5,6]^2-1/12I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]-425/96I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]-1/24I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]-91/24I Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[3,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]-1/48I Spbb[1,4]Spbb[3,4]^2Spaa[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^2-1/48I Spbb[1,3]Spbb[3,4]^2Spaa[3,5]^3Spbb[4,5]Spaa[4,6]^2+77/192I Spaa[1,3]Spbb[1,4]^2Spbb[3,4]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]-1/24I Spbb[1,4]^2Spaa[1,5]Spbb[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2-125/192I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]Spaa[4,6]^2-1/48I Spbb[1,4]^3Spaa[1,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^2-107/96I Spbb[1,3]Spbb[1,4]^2Spaa[1,5]^2Spaa[3,5]Spbb[4,5]Spaa[4,6]^2-35/64I Spbb[1,5]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[5,6]^2-35/64I Spbb[1,3]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]Spaa[5,6]-35/32I Spaa[1,5]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]^2-35/32I Spbb[1,5]Spbb[3,4]^2Spaa[3,5]^3Spbb[3,5]Spaa[4,6]Spaa[5,6]-35/64I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[5,6]-35/64I Spbb[1,3]Spbb[3,4]^2Spaa[3,5]^3Spbb[3,5]Spaa[3,6]Spaa[4,6]+35/64I Spbb[1,3]^2Spaa[1,6]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]-35/64I Spaa[1,5]^2Spbb[1,5]^3Spbb[3,4]Spaa[3,5]Spaa[5,6]^2-35/16I Spaa[1,5]Spbb[1,5]^2Spbb[3,4]^2Spaa[3,5]^2Spaa[4,6]Spaa[5,6]+1/16I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[3,4]Spaa[4,5]Spaa[5,6]^2-35/32I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[3,4]Spaa[3,5]Spaa[4,6]Spaa[5,6]+35/64I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[3,4]Spaa[3,5]^2Spaa[5,6]+35/64I Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]Spaa[3,5]Spaa[5,6]-35/64I Spbb[1,5]Spbb[3,4]^3Spaa[3,5]^3Spaa[4,6]^2-35/32I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[3,4]^2Spaa[3,5]^2Spaa[4,6]^2-35/64I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[3,4]^2Spaa[3,5]^3Spaa[4,6]+1/8I Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[3,4]Spaa[4,5]Spaa[4,6]Spaa[5,6]-35/64I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[3,4]Spaa[3,5]Spaa[4,6]^2+35/64I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[3,4]Spaa[3,5]^2Spaa[4,6]+35/32I Spbb[1,3]^2Spbb[1,5]Spaa[1,6]^2Spbb[3,4]Spaa[3,5]^3+35/64I Spbb[1,3]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spaa[3,5]Spaa[4,6]+35/64I Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spaa[3,5]^2+1/16I Spaa[1,3]Spbb[1,4]^3Spaa[1,5]Spbb[3,4]Spaa[4,5]Spaa[4,6]^2))/(Spaa[1,2]Spbb[2,3]Spaa[4,5]Spab[2,Sp[1]+Sp[6],3]Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(Spaa[2,6]^2Spbb[1,6](+27/64I Spbb[2,4]Spaa[3,5]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]^2-27/64I Spbb[2,4]^2Spaa[2,6]Spaa[3,5]Spaa[5,6]^2Spbb[5,6]^2-27/64I Spbb[2,5]Spaa[3,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+27/64I Spbb[2,4]Spaa[3,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+1/8I Spbb[2,4]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+27/32I Spbb[2,4]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+1/8I Spaa[2,4]Spbb[2,4]^2Spaa[3,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-1/8I Spbb[2,4]^2Spaa[2,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]+27/64I Spbb[2,4]Spaa[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]+89/64I Spbb[2,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]^2Spbb[5,6]+29/16I Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]+29/16I Spaa[2,4]Spbb[2,4]^2Spaa[3,5]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]-3/4I Spbb[2,4]^2Spaa[2,5]Spaa[3,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]-1/8I Spbb[2,4]^2Spaa[2,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[5,6]Spbb[5,6]-1/8I Spbb[2,4]^2Spaa[2,5]^2Spbb[2,5]Spaa[3,6]Spaa[5,6]Spbb[5,6]-89/64I Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spaa[5,6]Spbb[5,6]-1/4I Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spaa[3,6]Spaa[5,6]Spbb[5,6]-27/64I Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,5]Spaa[5,6]Spbb[5,6]+1/8I Spbb[2,4]^3Spaa[2,5]^2Spaa[3,6]Spaa[4,6]Spbb[5,6]-7/32I Spbb[2,4]^3Spaa[2,5]Spaa[2,6]Spaa[3,5]Spaa[4,6]Spbb[5,6]-27/64I Spbb[2,5]Spaa[3,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2+1/8I Spbb[2,4]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]-27/64I Spbb[2,5]^2Spaa[2,6]Spaa[3,5]Spbb[4,6]^2Spaa[5,6]^2-1/8I Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,6]Spbb[4,6]^2Spaa[5,6]^2+1/8I Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]-27/64I Spbb[2,5]Spaa[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2+1/8I Spbb[2,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]-27/64I Spbb[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^2+31/32I Spbb[2,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]+1/8I Spbb[2,4]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2Spbb[4,6]Spaa[5,6]-27/64I Spbb[2,3]Spaa[3,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]^2Spbb[4,6]Spaa[5,6]-27/64I Spaa[2,5]Spbb[2,5]^2Spaa[3,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2-89/64I Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2+151/64I Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+89/64I Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]-27/64I Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]+73/64I Spbb[2,4]Spbb[3,4]Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]Spbb[4,6]+27/64I Spaa[2,4]Spbb[2,4]^2Spaa[3,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+89/64I Spaa[2,4]Spbb[2,4]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]+7/32I Spbb[2,4]^2Spaa[2,5]Spaa[3,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-1/8I Spbb[2,4]^2Spaa[2,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]+23/32I Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,5]Spaa[3,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]-73/64I Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]+1/8I Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,6]Spbb[4,6]Spaa[5,6]+89/64I Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spaa[3,5]Spbb[4,6]Spaa[5,6]+1/4I Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[3,6]Spbb[4,6]Spaa[5,6]+27/64I Spaa[2,4]Spbb[2,4]^2Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[4,6]Spaa[5,6]-1/8I Spbb[2,4]^2Spaa[2,5]^2Spbb[2,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]+7/32I Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spaa[4,6]Spbb[4,6]-27/64I Spbb[2,5]Spaa[3,5]^2Spbb[3,6]Spbb[4,5]^2Spaa[5,6]^2-27/64I Spbb[2,4]Spaa[3,5]^2Spbb[3,6]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]+1/4I Spbb[2,4]Spaa[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]-27/64I Spbb[2,3]Spaa[3,5]^2Spaa[3,6]Spbb[3,6]Spbb[4,5]^2Spaa[5,6]+29/16I Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[5,6]+73/64I Spbb[2,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]-11/64I Spaa[2,4]Spbb[2,4]^2Spaa[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[5,6]+79/64I Spbb[2,4]^2Spaa[2,5]Spaa[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]+31/32I Spbb[2,4]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^3Spaa[5,6]-27/64I Spbb[2,3]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^3Spaa[5,6]+165/64I Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]-35/64I Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]^2Spaa[5,6]+73/64I Spbb[2,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2+11/64I Spbb[2,3]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]^2+151/64I Spaa[2,4]Spbb[2,4]^2Spaa[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]-17/32I Spbb[2,4]^2Spaa[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]+5/8I Spbb[2,4]^2Spaa[2,5]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2+31/32I Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,5]^2Spbb[4,5]^2Spaa[5,6]-97/64I Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,5]^2Spbb[4,5]^2Spaa[4,6]-19/64I Spbb[2,3]^2Spaa[2,5]Spaa[3,5]^2Spaa[3,6]Spbb[4,5]^2+15/32I Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,5]Spbb[4,5]Spaa[5,6]+57/64I Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[3,5]Spbb[4,5]Spaa[5,6]-27/64I Spbb[2,4]^2Spaa[2,5]^2Spbb[2,5]Spaa[3,5]Spbb[4,5]Spaa[4,6]+27/64I Spbb[2,4]^2Spaa[2,5]^2Spbb[2,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]+9/32I Spaa[2,3]Spbb[2,4]^2Spbb[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]-13/64I Spaa[2,3]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]-21/64I Spaa[2,3]Spbb[2,4]^3Spaa[2,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]-35/64I Spaa[2,3]Spbb[2,4]^3Spaa[2,5]Spbb[3,5]Spaa[3,6]Spaa[4,5]-35/64I Spbb[2,4]^2Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spaa[3,5]-35/64I Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]+13/64I Spaa[2,3]^2Spbb[2,4]^3Spbb[3,4]Spaa[4,5]Spaa[4,6]))/(Spaa[1,2]Spab[2,Sp[1]+Sp[6],3]Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(+1/8I Spbb[1,3]Spaa[2,6]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]^2-113/48I Spbb[1,2]Spaa[2,6]^2Spbb[3,4]Spaa[3,6]^2Spbb[4,6]^2-113/48I Spbb[1,4]Spbb[2,3]Spaa[2,6]^2Spaa[3,6]^2Spbb[4,6]^2-119/48I Spbb[1,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]-113/48I Spbb[1,4]^2Spaa[1,6]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]-101/48I Spbb[1,2]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[3,4]Spaa[3,6]Spbb[4,6]+1/8I Spbb[1,2]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^3Spbb[4,6]+41/16I Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spaa[2,3]Spaa[3,6]Spbb[4,6]-3/8I Spbb[1,4]Spaa[2,3]Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]-1/4I Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]-39/16I Spbb[1,4]^3Spaa[1,6]^2Spaa[2,3]Spaa[3,6]Spbb[3,6]-1/8I Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]+11/24I Spbb[1,2]Spaa[2,3]^2Spbb[3,4]^3Spaa[3,6]^2+7/24I Spbb[1,2]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spbb[3,4]^2Spaa[3,6]-35/16I Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]Spbb[3,4]+35/16I Spbb[1,2]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]^2Spbb[3,4]+1/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^2Spaa[2,3])/(Spaa[1,2]Spbb[4,5]Spab[2,Sp[1]+Sp[6],3]Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(-123/8I Spbb[1,4]Spaa[5,6]^5Spbb[5,6]^3+123/8I Spbb[1,5]Spbb[4,6]Spaa[5,6]^5Spbb[5,6]^2-553/24I Spbb[1,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]^2-123/8I Spbb[1,6]Spbb[3,4]Spaa[3,6]Spaa[5,6]^4Spbb[5,6]^2-1321/48I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[5,6]^4Spbb[5,6]^2+109/16I Spbb[1,4]Spaa[4,5]Spbb[4,5]Spaa[5,6]^4Spbb[5,6]^2+113/16I Spbb[1,3]Spaa[3,5]Spbb[4,5]Spaa[5,6]^4Spbb[5,6]^2+113/16I Spbb[1,5]Spbb[3,4]Spaa[3,5]Spaa[5,6]^4Spbb[5,6]^2-413/48I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[5,6]^4Spbb[5,6]^2+203/16I Spbb[1,4]Spaa[3,4]Spbb[3,4]Spaa[5,6]^4Spbb[5,6]^2-151/24I Spbb[1,4]Spbb[3,4]Spaa[3,5]Spaa[4,6]Spaa[5,6]^3Spbb[5,6]^2-313/48I Spaa[1,4]Spbb[1,4]^2Spaa[5,6]^4Spbb[5,6]^2-193/48I Spbb[1,4]^2Spaa[1,5]Spaa[4,6]Spaa[5,6]^3Spbb[5,6]^2+113/8I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[3,5]Spaa[5,6]^3Spbb[5,6]^2+553/24I Spbb[1,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^4Spbb[5,6]-23/3I Spbb[1,4]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]-33/16I Spbb[1,6]Spbb[3,5]Spaa[3,6]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]+1321/48I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]-1205/48I Spbb[1,6]Spbb[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-317/16I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+50/3I Spbb[1,5]Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]+29/4I Spbb[1,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-53/24I Spbb[1,3]Spaa[3,4]Spbb[4,5]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]+311/12I Spbb[1,3]Spaa[3,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+49/3I Spbb[1,5]Spaa[3,5]Spbb[3,5]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]+413/48I Spaa[1,5]Spbb[1,5]^2Spbb[4,6]Spaa[5,6]^4Spbb[5,6]+215/24I Spbb[1,5]Spaa[3,4]Spbb[3,4]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]+127/4I Spbb[1,5]Spbb[3,4]Spaa[3,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-17/8I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]+565/48I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-113/8I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[3,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+67/8I Spbb[1,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+44/3I Spbb[1,4]Spbb[3,4]Spaa[3,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-37/8I Spaa[1,4]Spbb[1,4]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+43/24I Spbb[1,4]^2Spaa[1,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-79/24I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[3,4]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+137/16I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[3,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-583/48I Spaa[1,6]Spbb[1,6]^2Spbb[3,4]Spaa[3,6]Spaa[5,6]^3Spbb[5,6]-605/48I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[5,6]^3Spbb[5,6]+101/48I Spbb[1,6]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]^3Spbb[5,6]-413/48I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,4]Spaa[5,6]^4Spbb[5,6]-353/48I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,4]Spaa[3,5]Spaa[5,6]^3Spbb[5,6]-43/8I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[5,6]^3Spbb[5,6]+211/48I Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]Spaa[5,6]^3Spbb[5,6]-71/24I Spbb[1,6]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-253/24I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spbb[3,4]Spaa[4,6]Spaa[5,6]^3Spbb[5,6]-239/24I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[3,4]Spaa[3,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-53/12I Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[5,6]^3Spbb[5,6]-139/48I Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+799/48I Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[3,5]Spaa[5,6]^2Spbb[5,6]+41/48I Spbb[1,4]Spaa[4,5]^2Spbb[4,5]^2Spaa[5,6]^3Spbb[5,6]+197/48I Spbb[1,3]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]-437/48I Spbb[1,5]Spbb[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]-17/2I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[4,5]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]+205/48I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[3,5]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]-25/12I Spbb[1,4]Spaa[3,4]Spbb[3,4]Spaa[4,5]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]-55/16I Spbb[1,4]Spbb[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+101/16I Spbb[1,3]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+13/3I Spaa[1,4]Spbb[1,4]^2Spaa[4,5]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]-695/48I Spbb[1,4]^2Spaa[1,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-197/48I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[3,4]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]+47/4I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[3,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+331/48I Spbb[1,3]^2Spaa[1,6]Spaa[3,5]^2Spbb[4,5]Spaa[5,6]^2Spbb[5,6]-125/24I Spbb[1,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]^3Spbb[5,6]+205/48I Spaa[1,5]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]Spaa[5,6]^3Spbb[5,6]+325/48I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[5,6]^3Spbb[5,6]-415/48I Spbb[1,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[5,6]^3Spbb[5,6]+271/48I Spbb[1,5]Spbb[3,4]^2Spaa[3,5]^2Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+39/4I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spbb[3,4]Spaa[4,5]Spaa[5,6]^3Spbb[5,6]+45/4I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[3,4]Spaa[3,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+331/48I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[3,4]Spaa[3,5]^2Spaa[5,6]^2Spbb[5,6]+37/8I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[5,6]^3Spbb[5,6]+335/48I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-147/16I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[3,5]Spaa[5,6]^2Spbb[5,6]-51/16I Spbb[1,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[5,6]^3Spbb[5,6]+13/4I Spbb[1,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+103/48I Spbb[1,4]Spbb[3,4]^2Spaa[3,5]^2Spaa[4,6]^2Spaa[5,6]Spbb[5,6]+40/3I Spaa[1,3]Spbb[1,4]^2Spbb[3,4]Spaa[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+335/48I Spbb[1,4]^2Spaa[1,5]Spbb[3,4]Spaa[3,5]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]+147/16I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[3,4]Spaa[3,5]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]+215/48I Spaa[1,4]^2Spbb[1,4]^3Spaa[5,6]^3Spbb[5,6]-97/24I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+211/48I Spbb[1,4]^3Spaa[1,5]^2Spaa[4,6]^2Spaa[5,6]Spbb[5,6]+17/4I Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spaa[3,4]Spaa[5,6]^2Spbb[5,6]-77/8I Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spaa[3,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]-275/48I Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^2Spaa[3,5]^2Spaa[5,6]Spbb[5,6]+23/3I Spbb[1,5]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]^3-113/48I Spbb[1,6]Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3+317/16I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3-481/48I Spbb[1,6]Spbb[3,4]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2-385/16I Spbb[1,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3-101/48I Spbb[1,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2-275/48I Spbb[1,3]Spaa[3,4]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3+31/4I Spbb[1,3]Spaa[3,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2+5/3I Spbb[1,5]Spaa[3,4]Spbb[3,5]Spbb[4,6]^2Spaa[5,6]^4-1831/48I Spbb[1,5]Spaa[3,5]Spbb[3,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3-113/48I Spbb[1,3]Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[4,6]^2Spaa[5,6]^3+113/24I Spbb[1,3]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2+161/24I Spaa[1,4]Spbb[1,5]^2Spbb[4,6]^2Spaa[5,6]^4-93/16I Spaa[1,5]Spbb[1,5]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3-1361/48I Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3-87/16I Spbb[1,5]Spbb[3,4]Spaa[3,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2+11/3I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3-5/6I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2+119/48I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[3,4]Spbb[4,6]^2Spaa[5,6]^3-31/4I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[3,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2-245/48I Spbb[1,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2+57/8I Spbb[1,4]Spbb[3,4]Spaa[3,5]Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]+113/48I Spbb[1,3]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]+47/48I Spaa[1,4]Spbb[1,4]^2Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2-47/48I Spbb[1,4]^2Spaa[1,5]Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]+101/48I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[3,4]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2-101/48I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[3,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]+113/48I Spbb[1,3]^2Spaa[1,6]Spaa[3,4]Spaa[3,6]Spbb[4,6]^2Spaa[5,6]^2-113/48I Spbb[1,3]^2Spaa[1,6]Spaa[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]+10/3I Spaa[1,6]Spbb[1,6]^2Spbb[3,5]Spaa[3,6]Spbb[4,6]Spaa[5,6]^3+605/48I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spbb[4,6]Spaa[5,6]^3-141/16I Spaa[1,6]Spbb[1,6]^2Spbb[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-213/16I Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[4,6]Spaa[5,6]^3+85/8I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,5]Spbb[4,6]Spaa[5,6]^4+655/48I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]Spbb[4,6]Spaa[5,6]^3-23/6I Spbb[1,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[4,6]Spaa[5,6]^3-1097/48I Spbb[1,6]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+5/4I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,6]Spaa[5,6]^2+43/8I Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spbb[4,6]Spaa[5,6]^3+467/48I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3+253/16I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,4]Spaa[3,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+209/48I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[4,6]Spaa[5,6]^3+71/24I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-799/48I Spbb[1,3]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[3,5]Spbb[4,6]Spaa[5,6]^2-113/48I Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-187/16I Spbb[1,6]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-17/6I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spbb[3,4]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2-7/16I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[3,4]Spaa[3,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+5/4I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]+137/48I Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-137/48I Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+1/2I Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[3,4]Spbb[4,6]Spaa[5,6]^2-1/2I Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[3,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+293/12I Spbb[1,5]Spaa[4,5]^2Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^3+173/24I Spbb[1,4]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+5/24I Spbb[1,3]Spaa[3,4]Spaa[4,5]Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^3+353/24I Spbb[1,3]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+269/8I Spbb[1,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3-85/48I Spbb[1,3]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3+69/8I Spbb[1,3]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+101/16I Spaa[1,5]Spbb[1,5]^2Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3+169/6I Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3+143/12I Spbb[1,5]Spbb[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-289/48I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3+12I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+23/4I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[3,4]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3-47/3I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[3,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+245/48I Spbb[1,4]Spaa[3,4]Spbb[3,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+79/16I Spbb[1,4]Spbb[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+69/8I Spbb[1,3]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+55/48I Spaa[1,4]Spbb[1,4]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-25/8I Spbb[1,4]^2Spaa[1,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+31/48I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,4]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3-65/16I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[3,4]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+87/16I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[3,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+5/24I Spbb[1,3]^2Spaa[1,6]Spaa[3,4]Spaa[3,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2+1/24I Spbb[1,3]^2Spaa[1,6]Spaa[3,5]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+2/3I Spbb[1,5]Spaa[3,5]^2Spbb[3,5]^2Spbb[4,6]Spaa[5,6]^3+119/48I Spbb[1,3]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spbb[4,6]Spaa[5,6]^2-137/16I Spaa[1,5]Spbb[1,5]^2Spaa[3,5]Spbb[3,5]Spbb[4,6]Spaa[5,6]^3+121/24I Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,6]Spaa[5,6]^3-449/48I Spbb[1,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-109/48I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[3,5]^2Spbb[3,5]Spbb[4,6]Spaa[5,6]^2+119/24I Spbb[1,3]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]-119/48I Spbb[1,3]^2Spaa[1,6]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,6]Spaa[5,6]-325/48I Spaa[1,5]^2Spbb[1,5]^3Spbb[4,6]Spaa[5,6]^3-115/12I Spaa[1,3]Spbb[1,5]^2Spbb[3,4]Spaa[4,5]Spbb[4,6]Spaa[5,6]^3-285/16I Spaa[1,5]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-17/2I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[4,6]Spaa[5,6]^3-149/48I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+147/16I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[3,5]Spbb[4,6]Spaa[5,6]^2+31/8I Spbb[1,5]Spaa[3,4]^2Spbb[3,4]^2Spbb[4,6]Spaa[5,6]^3-87/8I Spbb[1,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+91/24I Spbb[1,5]Spbb[3,4]^2Spaa[3,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-391/48I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spbb[3,4]Spaa[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-347/48I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[3,4]Spaa[3,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-69/16I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[3,4]Spaa[3,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]-71/12I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spbb[4,6]Spaa[5,6]^3+193/48I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-47/16I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-7I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[3,4]Spbb[4,6]Spaa[5,6]^2+99/8I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[3,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+275/48I Spbb[1,3]^2Spbb[1,5]Spaa[1,6]^2Spaa[3,5]^2Spbb[4,6]Spaa[5,6]-107/48I Spbb[1,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+29/16I Spbb[1,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+35/16I Spbb[1,4]Spbb[3,4]^2Spaa[3,5]^2Spaa[4,6]^3Spbb[4,6]+119/48I Spbb[1,3]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]Spaa[4,6]^2Spbb[4,6]+241/48I Spaa[1,3]Spbb[1,4]^2Spbb[3,4]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+97/48I Spbb[1,4]^2Spaa[1,5]Spbb[3,4]Spaa[3,5]Spaa[4,6]^3Spbb[4,6]+1/4I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[3,4]Spaa[3,5]^2Spaa[4,6]^2Spbb[4,6]-119/48I Spbb[1,3]^2Spaa[1,6]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]+71/48I Spaa[1,4]^2Spbb[1,4]^3Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-95/48I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+1/2I Spbb[1,4]^3Spaa[1,5]^2Spaa[4,6]^3Spbb[4,6]-35/48I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spaa[3,4]Spbb[4,6]Spaa[5,6]^2+17/6I Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spaa[3,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]-101/48I Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spaa[3,5]Spaa[4,6]^2Spbb[4,6]+113/48I Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^2Spaa[3,4]Spaa[3,5]Spbb[4,6]Spaa[5,6]-113/48I Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^2Spaa[3,5]^2Spaa[4,6]Spbb[4,6]-25/16I Spbb[1,6]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^2-25/16I Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^2-25/16I Spaa[1,3]Spbb[1,6]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]Spaa[5,6]^3+1/3I Spaa[1,6]Spbb[1,6]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]^2-583/48I Spaa[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[3,4]Spaa[5,6]^3-769/48I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spbb[3,4]Spaa[3,5]Spaa[5,6]^2-25/16I Spaa[1,3]Spbb[1,6]^2Spbb[3,4]^2Spaa[3,6]Spaa[4,6]Spaa[5,6]^2+1/3I Spaa[1,6]Spbb[1,6]^2Spbb[3,4]^2Spaa[3,5]Spaa[3,6]Spaa[4,6]Spaa[5,6]-583/48I Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[3,4]Spaa[4,6]Spaa[5,6]^2-769/48I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spbb[3,4]Spaa[3,5]Spaa[4,6]Spaa[5,6]+15/8I Spaa[1,4]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[5,6]^2-15/8I Spbb[1,4]^2Spaa[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[4,6]Spaa[5,6]-131/24I Spbb[1,6]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spaa[5,6]^2-173/48I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[5,6]^3+175/48I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]^2-21/16I Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]^2-353/48I Spbb[1,6]Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[4,6]Spaa[5,6]+113/24I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[5,6]+325/48I Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[3,4]Spaa[5,6]^3+147/16I Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spbb[3,4]Spaa[3,5]Spaa[5,6]^2+47/16I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[5,6]^3-173/24I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,4]^2Spaa[3,5]Spaa[4,6]Spaa[5,6]^2+65/48I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,4]^2Spaa[3,5]^2Spaa[4,6]Spaa[5,6]+557/48I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[3,4]Spaa[4,6]Spaa[5,6]^2+233/16I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,4]Spaa[3,5]Spaa[4,6]Spaa[5,6]+263/48I Spbb[1,3]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spbb[3,4]Spaa[3,5]^2Spaa[5,6]-1/16I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[5,6]^2+1/16I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[4,6]Spaa[5,6]-19/24I Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]Spaa[5,6]^2+53/24I Spbb[1,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,5]Spaa[3,6]Spaa[4,6]Spaa[5,6]-37/8I Spbb[1,6]Spbb[3,4]^3Spaa[3,5]^2Spaa[3,6]Spaa[4,6]^2+1I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[4,6]Spaa[5,6]^2-5/3I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spbb[3,4]^2Spaa[3,5]Spaa[4,6]^2Spaa[5,6]-55/24I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[3,4]^2Spaa[3,5]^2Spaa[4,6]^2+113/24I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]Spaa[4,6]+29/6I Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,6]Spbb[3,4]Spaa[4,6]^2Spaa[5,6]+43/8I Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,4]Spaa[3,5]Spaa[4,6]^2+263/48I Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spbb[3,4]Spaa[3,5]^2Spaa[4,6]+19/8I Spaa[1,4]^2Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spaa[5,6]^2-23/8I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[4,6]Spaa[5,6]+1/2I Spbb[1,4]^3Spaa[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[4,6]^2+3/4I Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[3,4]Spaa[5,6]-3/4I Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[3,5]Spaa[4,6]-7/24I Spbb[1,4]Spaa[4,5]^3Spbb[4,5]^3Spaa[5,6]^2-7/12I Spbb[1,3]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^3Spaa[5,6]^2-35/24I Spbb[1,3]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]^2-125/48I Spbb[1,5]Spbb[3,4]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^2Spaa[5,6]^2-83/48I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[4,5]^2Spbb[4,5]^2Spaa[5,6]^2-143/48I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]^2-7/6I Spbb[1,4]Spaa[3,4]Spbb[3,4]Spaa[4,5]^2Spbb[4,5]^2Spaa[5,6]^2+5/24I Spbb[1,4]Spbb[3,4]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]Spaa[5,6]-29/24I Spbb[1,3]Spbb[3,4]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]+1/6I Spaa[1,4]Spbb[1,4]^2Spaa[4,5]^2Spbb[4,5]^2Spaa[5,6]^2-77/48I Spbb[1,4]^2Spaa[1,5]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]Spaa[5,6]+7/12I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[3,4]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]^2-13/8I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]+13/12I Spbb[1,3]^2Spaa[1,5]Spaa[3,4]Spaa[3,5]Spbb[4,5]^2Spaa[5,6]^2-37/24I Spbb[1,3]^2Spaa[1,5]Spaa[3,5]^2Spbb[4,5]^2Spaa[4,6]Spaa[5,6]-7/6I Spbb[1,3]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]Spaa[5,6]^2-37/16I Spbb[1,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[5,6]^2-29/6I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]Spaa[5,6]^2-17/12I Spbb[1,3]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]-1/6I Spbb[1,3]^2Spaa[1,6]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]Spaa[5,6]-37/16I Spaa[1,5]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]Spaa[5,6]^2-1/6I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[4,5]Spbb[4,5]Spaa[5,6]^2-35/16I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^2Spaa[3,5]Spbb[4,5]Spaa[5,6]^2-23/4I Spbb[1,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[4,5]Spbb[4,5]Spaa[5,6]^2+133/48I Spbb[1,5]Spbb[3,4]^2Spaa[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]-11/24I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spbb[3,4]Spaa[4,5]^2Spbb[4,5]Spaa[5,6]^2-43/16I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]-29/3I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]-31/16I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[4,5]Spbb[4,5]Spaa[5,6]^2+91/48I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]+35/16I Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[3,4]Spbb[4,5]Spaa[5,6]^2-35/8I Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[3,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]+35/8I Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[3,5]^2Spbb[4,5]Spaa[5,6]-7/4I Spbb[1,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[4,5]Spbb[4,5]Spaa[5,6]^2+4/3I Spbb[1,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]-1/4I Spbb[1,4]Spbb[3,4]^2Spaa[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^2-1/4I Spbb[1,3]Spbb[3,4]^2Spaa[3,5]^3Spbb[4,5]Spaa[4,6]^2+19/16I Spaa[1,3]Spbb[1,4]^2Spbb[3,4]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]-3/8I Spbb[1,4]^2Spaa[1,5]Spbb[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2-11/24I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]Spaa[4,6]^2-1/6I Spbb[1,3]^2Spaa[1,6]Spbb[3,4]Spaa[3,5]^3Spbb[4,5]Spaa[4,6]+1/2I Spaa[1,4]^2Spbb[1,4]^3Spaa[4,5]Spbb[4,5]Spaa[5,6]^2-17/24I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]+1/3I Spbb[1,4]^3Spaa[1,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^2+1/24I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spaa[3,4]Spbb[4,5]Spaa[5,6]^2-1/12I Spbb[1,3]Spbb[1,4]^2Spaa[1,5]^2Spaa[3,4]Spbb[4,5]Spaa[4,6]Spaa[5,6]+1/24I Spbb[1,3]Spbb[1,4]^2Spaa[1,5]^2Spaa[3,5]Spbb[4,5]Spaa[4,6]^2-7/24I Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]Spaa[3,4]Spaa[3,5]Spbb[4,5]Spaa[5,6]+7/24I Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]Spaa[3,5]^2Spbb[4,5]Spaa[4,6]-35/16I Spbb[1,5]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[5,6]^2-35/8I Spaa[1,5]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]^2-137/48I Spbb[1,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]Spaa[5,6]^2-73/48I Spbb[1,5]Spbb[3,4]^2Spaa[3,5]^3Spbb[3,5]Spaa[4,6]Spaa[5,6]+35/16I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[5,6]-35/16I Spaa[1,5]^2Spbb[1,5]^3Spbb[3,4]Spaa[3,5]Spaa[5,6]^2-1/24I Spaa[1,3]Spbb[1,5]^2Spbb[3,4]^2Spaa[3,5]Spaa[4,5]Spaa[5,6]^2-35/4I Spaa[1,5]Spbb[1,5]^2Spbb[3,4]^2Spaa[3,5]^2Spaa[4,6]Spaa[5,6]-97/48I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[3,4]Spaa[4,5]Spaa[5,6]^2-35/8I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[3,4]Spaa[3,5]Spaa[4,6]Spaa[5,6]+35/8I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[3,4]Spaa[3,5]^2Spaa[5,6]-31/16I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2Spaa[5,6]^2+31/16I Spbb[1,4]^2Spaa[1,5]^3Spbb[1,5]^2Spaa[4,6]Spaa[5,6]-67/16I Spbb[1,5]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,5]Spaa[5,6]^2+221/48I Spbb[1,5]Spaa[3,4]Spbb[3,4]^3Spaa[3,5]^2Spaa[4,6]Spaa[5,6]-125/48I Spbb[1,5]Spbb[3,4]^3Spaa[3,5]^3Spaa[4,6]^2-33/16I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[3,4]Spbb[3,4]^2Spaa[4,5]Spaa[5,6]^2+95/48I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spbb[3,4]^2Spaa[3,5]Spaa[4,5]Spaa[4,6]Spaa[5,6]-35/8I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[3,4]^2Spaa[3,5]^2Spaa[4,6]^2+35/16I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[3,4]^2Spaa[3,5]^3Spaa[4,6]-101/48I Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[3,4]Spaa[4,5]Spaa[4,6]Spaa[5,6]-35/16I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[3,4]Spaa[3,5]Spaa[4,6]^2+35/8I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[3,4]Spaa[3,5]^2Spaa[4,6]-23/16I Spaa[1,4]^2Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spaa[5,6]^2+15/16I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]^2Spbb[1,5]Spaa[4,6]Spaa[5,6]+1/2I Spbb[1,4]^3Spaa[1,5]^3Spbb[1,5]Spaa[4,6]^2-31/16I Spbb[1,3]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spaa[3,4]Spaa[5,6]+31/16I Spbb[1,3]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spaa[3,5]Spaa[4,6]-4/3I Spbb[1,4]Spaa[3,4]^3Spbb[3,4]^3Spaa[5,6]^2+7/4I Spbb[1,4]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,5]Spaa[4,6]Spaa[5,6]-5/12I Spbb[1,4]Spaa[3,4]Spbb[3,4]^3Spaa[3,5]^2Spaa[4,6]^2-1/8I Spaa[1,3]Spbb[1,4]^2Spaa[3,4]Spbb[3,4]^2Spaa[4,5]Spaa[4,6]Spaa[5,6]+1/12I Spaa[1,3]Spbb[1,4]^2Spbb[3,4]^2Spaa[3,5]Spaa[4,5]Spaa[4,6]^2-1/12I Spaa[1,3]Spbb[1,4]^3Spaa[1,5]Spbb[3,4]Spaa[4,5]Spaa[4,6]^2+1/2I Spaa[1,4]^3Spbb[1,4]^4Spaa[5,6]^2-1I Spaa[1,4]^2Spbb[1,4]^4Spaa[1,5]Spaa[4,6]Spaa[5,6]+1/2I Spaa[1,4]Spbb[1,4]^4Spaa[1,5]^2Spaa[4,6]^2+1/4I Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spaa[3,4]Spaa[5,6]-1/4I Spbb[1,3]Spbb[1,4]^3Spaa[1,5]^2Spaa[1,6]Spaa[3,4]Spaa[4,6])/(Spaa[1,2]Spbb[2,3]Spaa[4,5]Spab[2,Sp[1]+Sp[6],3]Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(-5435/192I Spbb[1,2]Spaa[3,6]Spbb[4,6]Spaa[5,6]^5Spbb[5,6]^3+1/8I Spbb[1,2]Spaa[3,5]Spbb[4,5]Spaa[5,6]^5Spbb[5,6]^3+511/192I Spbb[1,4]Spbb[2,5]Spaa[3,5]Spaa[5,6]^5Spbb[5,6]^3-8755/192I Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[5,6]^5Spbb[5,6]^3+8779/192I Spbb[1,4]Spbb[2,4]Spaa[3,5]Spaa[4,6]Spaa[5,6]^4Spbb[5,6]^3+907/192I Spbb[1,2]Spbb[2,4]Spaa[2,6]Spaa[3,5]Spaa[5,6]^4Spbb[5,6]^3+983/96I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[3,5]Spaa[5,6]^4Spbb[5,6]^3-9191/192I Spbb[1,2]Spaa[3,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^4Spbb[5,6]^2+5435/192I Spbb[1,5]Spbb[2,6]Spaa[3,6]Spbb[4,6]Spaa[5,6]^5Spbb[5,6]^2-335/48I Spbb[1,4]Spbb[2,6]Spaa[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]^2-2863/192I Spbb[1,2]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]^2-281/24I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[3,6]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]^2-37/2I Spbb[1,2]Spaa[3,4]Spbb[4,5]Spbb[4,6]Spaa[5,6]^5Spbb[5,6]^2+1229/48I Spbb[1,2]Spaa[3,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]^2+1479/64I Spbb[1,5]Spbb[2,5]Spaa[3,5]Spbb[4,6]Spaa[5,6]^5Spbb[5,6]^2+8105/96I Spbb[1,4]Spbb[2,5]Spaa[3,4]Spbb[4,6]Spaa[5,6]^5Spbb[5,6]^2-969/16I Spbb[1,4]Spbb[2,5]Spaa[3,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]^2-71/96I Spbb[1,2]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]^2-207/8I Spbb[1,2]Spbb[1,5]Spaa[1,6]Spaa[3,5]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]^2-263/3I Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]^2+1293/16I Spbb[1,4]Spbb[2,4]Spaa[3,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2-3999/32I Spbb[1,2]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]^2+4007/24I Spbb[1,2]Spbb[2,4]Spaa[2,6]Spaa[3,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2-4085/192I Spbb[1,2]^2Spaa[1,6]Spaa[2,6]Spaa[3,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2-103/192I Spbb[1,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]^4Spbb[5,6]^2+6125/192I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]Spaa[5,6]^4Spbb[5,6]^2+2145/64I Spbb[1,4]Spaa[2,3]Spbb[2,5]Spbb[2,6]Spaa[5,6]^5Spbb[5,6]^2-977/192I Spbb[1,4]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[5,6]^4Spbb[5,6]^2-361/32I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[2,6]Spaa[3,5]Spaa[5,6]^4Spbb[5,6]^2+2181/64I Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spaa[4,6]Spaa[5,6]^4Spbb[5,6]^2+8297/192I Spbb[1,4]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[5,6]^4Spbb[5,6]^2-2197/48I Spbb[1,4]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[4,6]Spaa[5,6]^3Spbb[5,6]^2-1/24I Spbb[1,2]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spaa[5,6]^3Spbb[5,6]^2-471/64I Spbb[1,4]^2Spaa[1,6]Spbb[2,6]Spaa[3,5]Spaa[4,6]Spaa[5,6]^3Spbb[5,6]^2+157/32I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[5,6]^3Spbb[5,6]^2-809/96I Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[3,5]Spaa[5,6]^3Spbb[5,6]^2+14I Spbb[1,2]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]^4Spbb[5,6]^2-161/192I Spbb[1,4]Spbb[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]Spaa[5,6]^4Spbb[5,6]^2-101/48I Spbb[1,2]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spbb[4,5]Spaa[5,6]^4Spbb[5,6]^2+1/8I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[3,5]Spbb[4,5]Spaa[5,6]^4Spbb[5,6]^2-839/96I Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[4,5]Spbb[4,5]Spaa[5,6]^4Spbb[5,6]^2-989/96I Spbb[1,2]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[4,5]Spaa[5,6]^4Spbb[5,6]^2+223/24I Spbb[1,2]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]^3Spbb[5,6]^2-479/192I Spbb[1,2]^2Spaa[1,5]Spaa[2,6]Spaa[3,5]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]^2-431/48I Spbb[1,4]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]Spaa[5,6]^4Spbb[5,6]^2+511/192I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]Spaa[5,6]^4Spbb[5,6]^2-1807/96I Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[4,5]Spaa[5,6]^4Spbb[5,6]^2-1073/192I Spbb[1,4]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,4]Spaa[5,6]^4Spbb[5,6]^2-1751/192I Spbb[1,4]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[4,6]Spaa[5,6]^3Spbb[5,6]^2-67/192I Spbb[1,2]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spaa[5,6]^3Spbb[5,6]^2+535/192I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,5]Spaa[4,6]Spaa[5,6]^3Spbb[5,6]^2-1205/192I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spaa[5,6]^3Spbb[5,6]^2-35/32I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[3,5]Spaa[5,6]^3Spbb[5,6]^2+1349/48I Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[5,6]^4Spbb[5,6]^2-8509/192I Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[4,5]Spaa[4,6]Spaa[5,6]^3Spbb[5,6]^2-5389/96I Spbb[1,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spaa[4,6]Spaa[5,6]^3Spbb[5,6]^2+2141/96I Spbb[1,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,5]Spaa[4,6]^2Spaa[5,6]^2Spbb[5,6]^2-47/192I Spbb[1,2]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spaa[3,4]Spaa[5,6]^3Spbb[5,6]^2+5/96I Spbb[1,2]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spaa[3,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2+1/8I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,5]Spaa[4,6]^2Spaa[5,6]^2Spbb[5,6]^2-31/192I Spbb[1,2]^2Spaa[1,5]Spbb[2,4]Spaa[2,6]^2Spaa[3,5]Spaa[5,6]^2Spbb[5,6]^2-1/8I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]Spaa[2,6]Spaa[3,5]Spaa[5,6]^2Spbb[5,6]^2-4043/192I Spbb[1,2]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]^3Spbb[5,6]+10531/192I Spbb[1,5]Spbb[2,6]Spaa[3,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^4Spbb[5,6]-4205/96I Spbb[1,4]Spbb[2,6]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]-2237/96I Spbb[1,2]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]-739/24I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[3,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]-5039/32I Spbb[1,2]Spaa[3,4]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^4Spbb[5,6]+9661/48I Spbb[1,2]Spaa[3,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]+3527/192I Spbb[1,5]Spbb[2,5]Spaa[3,4]Spbb[4,6]^2Spaa[5,6]^5Spbb[5,6]+1001/32I Spbb[1,5]Spbb[2,5]Spaa[3,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^4Spbb[5,6]+14689/64I Spbb[1,4]Spbb[2,5]Spaa[3,4]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^4Spbb[5,6]-6995/32I Spbb[1,4]Spbb[2,5]Spaa[3,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]+23213/192I Spbb[1,2]Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[4,6]^2Spaa[5,6]^4Spbb[5,6]-29887/192I Spbb[1,2]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]-177/8I Spbb[1,2]Spbb[1,5]Spaa[1,6]Spaa[3,4]Spbb[4,6]^2Spaa[5,6]^4Spbb[5,6]-1597/24I Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]+2183/96I Spbb[1,4]Spbb[2,4]Spaa[3,5]Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]-403/6I Spbb[1,2]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]+5441/192I Spbb[1,2]Spbb[2,4]Spaa[2,6]Spaa[3,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]-2021/48I Spbb[1,2]^2Spaa[1,6]Spaa[2,6]Spaa[3,4]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]-49/8I Spbb[1,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]+169/4I Spbb[1,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-13/64I Spbb[1,2]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-1757/32I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]+2077/192I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+333/16I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-3547/96I Spbb[1,5]Spaa[2,3]Spbb[2,5]Spbb[2,6]Spbb[4,6]Spaa[5,6]^5Spbb[5,6]-1591/64I Spbb[1,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]-2767/192I Spbb[1,4]Spaa[2,3]Spbb[2,5]Spbb[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]-431/4I Spbb[1,4]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]+4579/32I Spbb[1,4]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+43/192I Spbb[1,2]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-3245/96I Spbb[1,5]^2Spaa[1,6]Spbb[2,6]Spaa[3,5]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]-3083/96I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[2,6]Spaa[3,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-2009/192I Spbb[1,2]Spbb[1,5]Spaa[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-169/192I Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+5677/192I Spbb[1,4]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+2497/192I Spbb[1,4]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+193/192I Spbb[1,2]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+451/192I Spbb[1,2]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+567/64I Spbb[1,4]^2Spaa[1,6]Spbb[2,6]Spaa[3,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-31/192I Spbb[1,2]^2Spaa[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+1345/64I Spbb[1,2]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+3109/192I Spbb[1,2]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[3,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-31/192I Spbb[1,2]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,6]Spaa[3,5]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+171/2I Spbb[1,2]Spaa[3,4]Spaa[4,5]Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^4Spbb[5,6]-145/12I Spbb[1,5]Spbb[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]-11603/192I Spbb[1,4]Spbb[2,5]Spaa[3,4]Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]+3415/48I Spbb[1,2]Spaa[2,5]Spbb[2,5]Spaa[3,4]Spbb[4,5]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]-1463/16I Spbb[1,2]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-3047/48I Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+849/16I Spbb[1,2]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[4,5]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]-2013/32I Spbb[1,2]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-451/32I Spbb[1,2]^2Spaa[1,5]Spaa[2,6]Spaa[3,4]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-2747/192I Spbb[1,5]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]+2285/96I Spbb[1,4]Spaa[2,3]Spbb[2,5]^2Spaa[4,5]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]-1951/32I Spbb[1,4]Spaa[2,5]Spbb[2,5]^2Spaa[3,4]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]+8599/192I Spbb[1,4]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+47/64I Spbb[1,2]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spaa[3,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-499/96I Spaa[1,5]Spbb[1,5]^2Spbb[2,5]Spaa[3,5]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]-511/96I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+279/32I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-4277/48I Spbb[1,4]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]+6715/96I Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+3141/32I Spbb[1,4]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-229/16I Spbb[1,4]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+209/96I Spbb[1,2]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+197/96I Spbb[1,2]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-1/8I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+35/16I Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[3,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+1/8I Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[2,6]Spaa[3,5]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-1857/64I Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-221/48I Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+1751/64I Spbb[1,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-83/48I Spbb[1,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,5]Spaa[4,6]^3Spbb[4,6]Spaa[5,6]Spbb[5,6]-193/96I Spbb[1,2]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+277/48I Spbb[1,2]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spaa[3,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-317/192I Spbb[1,2]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spaa[3,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]-31/96I Spbb[1,2]^2Spaa[1,5]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-1/8I Spbb[1,4]Spaa[2,6]^2Spbb[2,6]^3Spaa[3,6]Spaa[5,6]^3Spbb[5,6]-107/8I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]^3Spbb[5,6]-6221/192I Spbb[1,4]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[2,6]^2Spaa[5,6]^4Spbb[5,6]+7/192I Spbb[1,4]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,5]Spaa[5,6]^3Spbb[5,6]-519/16I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,6]^2Spaa[5,6]^4Spbb[5,6]+277/192I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,6]Spbb[2,6]^2Spaa[3,5]Spaa[5,6]^3Spbb[5,6]-6221/192I Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[4,6]Spaa[5,6]^3Spbb[5,6]-1/8I Spbb[1,4]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,4]Spaa[5,6]^3Spbb[5,6]+31/192I Spbb[1,4]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-519/16I Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spbb[2,6]^2Spaa[4,6]Spaa[5,6]^3Spbb[5,6]+31/192I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,5]Spaa[5,6]^2Spbb[5,6]-107/8I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,6]Spaa[3,6]Spaa[5,6]^3Spbb[5,6]+277/192I Spbb[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spbb[2,6]Spaa[3,5]Spaa[5,6]^3Spbb[5,6]+55/192I Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[5,6]^2Spbb[5,6]-3335/192I Spbb[1,4]Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spbb[2,6]Spaa[5,6]^4Spbb[5,6]+7/192I Spbb[1,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[5,6]^3Spbb[5,6]-9/16I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spbb[2,6]Spaa[5,6]^4Spbb[5,6]+401/96I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[5,6]^3Spbb[5,6]-17/32I Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spbb[2,6]Spaa[5,6]^4Spbb[5,6]-6869/192I Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[2,6]Spaa[4,6]Spaa[5,6]^3Spbb[5,6]-1/192I Spbb[1,4]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[5,6]^3Spbb[5,6]+5/64I Spbb[1,4]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+7/64I Spbb[1,4]^2Spaa[1,5]Spaa[2,3]Spbb[2,5]Spbb[2,6]Spaa[4,6]Spaa[5,6]^3Spbb[5,6]+745/96I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-17/32I Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,6]Spaa[4,6]Spaa[5,6]^3Spbb[5,6]-589/32I Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,5]Spbb[2,6]Spaa[4,6]^2Spaa[5,6]^2Spbb[5,6]-1/192I Spbb[1,4]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+1/24I Spbb[1,4]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]+43/64I Spbb[1,4]^2Spaa[1,5]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spaa[4,6]^2Spaa[5,6]^2Spbb[5,6]+43/12I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]+1/8I Spbb[1,2]Spbb[1,4]Spaa[1,6]^3Spbb[1,6]^2Spaa[3,5]Spaa[5,6]^2Spbb[5,6]-611/96I Spbb[1,2]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]^3Spbb[5,6]-89/24I Spbb[1,2]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]^3Spbb[5,6]-39/32I Spbb[1,2]^2Spaa[1,5]Spaa[2,5]Spaa[3,4]Spbb[4,5]^2Spaa[5,6]^3Spbb[5,6]-239/96I Spbb[1,4]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]Spaa[4,5]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]+15/32I Spbb[1,2]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,5]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]+1/8I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]-457/96I Spbb[1,4]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,4]Spaa[4,5]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]+5/8I Spbb[1,2]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,4]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]+5/32I Spbb[1,2]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-109/48I Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[4,5]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]+5/16I Spbb[1,2]Spbb[2,4]^2Spaa[2,5]^2Spaa[3,4]Spbb[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-1/8I Spbb[1,4]Spaa[2,5]^2Spbb[2,5]^3Spaa[3,5]Spaa[5,6]^3Spbb[5,6]+1/8I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]Spaa[5,6]^3Spbb[5,6]+515/96I Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[4,5]Spaa[5,6]^3Spbb[5,6]-3/8I Spbb[1,4]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+1/4I Spbb[1,4]^2Spaa[1,5]Spaa[2,3]Spbb[2,5]^2Spaa[4,5]Spaa[5,6]^3Spbb[5,6]+3/8I Spbb[1,4]^2Spaa[1,5]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+103/96I Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,5]Spaa[4,5]Spaa[5,6]^3Spbb[5,6]+285/32I Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-3/8I Spbb[1,4]Spbb[2,4]^2Spaa[2,5]^2Spbb[2,5]Spaa[3,5]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]-1/4I Spbb[1,4]^2Spaa[1,5]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+3/8I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]+103/96I Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+85/24I Spbb[1,4]Spaa[2,3]Spbb[2,4]^3Spaa[2,5]Spaa[4,5]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]-1/8I Spbb[1,4]Spbb[2,4]^3Spaa[2,5]^2Spaa[3,5]Spaa[4,6]^3Spbb[5,6]-1/2I Spbb[1,4]^2Spaa[1,5]Spaa[2,3]Spbb[2,4]^2Spaa[4,5]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]+1/8I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]^2Spaa[2,5]Spaa[3,5]Spaa[4,6]^3Spbb[5,6]-287/192I Spbb[1,2]Spaa[3,6]Spaa[4,6]^3Spbb[4,6]^4Spaa[5,6]^2+4151/64I Spbb[1,5]Spbb[2,6]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]^3+287/192I Spbb[1,4]Spbb[2,6]Spaa[3,6]Spaa[4,6]^3Spbb[4,6]^3Spaa[5,6]^2-537/64I Spbb[1,2]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]^2-229/12I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]^2-7655/192I Spbb[1,2]Spaa[3,4]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]^3+307/8I Spbb[1,2]Spaa[3,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^3Spaa[5,6]^2-14939/192I Spbb[1,5]Spbb[2,5]Spaa[3,4]Spaa[4,6]Spbb[4,6]^3Spaa[5,6]^4+428/3I Spbb[1,5]Spbb[2,5]Spaa[3,5]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]^3+2315/32I Spbb[1,4]Spbb[2,5]Spaa[3,4]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]^3-575/96I Spbb[1,4]Spbb[2,5]Spaa[3,5]Spaa[4,6]^3Spbb[4,6]^3Spaa[5,6]^2+12437/192I Spbb[1,2]Spbb[2,5]Spaa[2,6]Spaa[3,4]Spaa[4,6]Spbb[4,6]^3Spaa[5,6]^3-21I Spbb[1,2]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]^2-623/96I Spbb[1,2]Spbb[1,5]Spaa[1,6]Spaa[3,4]Spaa[4,6]Spbb[4,6]^3Spaa[5,6]^3+287/192I Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[4,6]^3Spbb[4,6]^3Spaa[5,6]^2+109/64I Spbb[1,2]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]^2-1333/64I Spbb[1,2]^2Spaa[1,6]Spaa[2,6]Spaa[3,4]Spaa[4,6]Spbb[4,6]^3Spaa[5,6]^2-61I Spbb[1,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3-2321/192I Spbb[1,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2-25/64I Spbb[1,2]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2-377/8I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3-1277/96I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2+979/48I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2-2795/32I Spbb[1,5]Spaa[2,3]Spbb[2,5]Spbb[2,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^4+11779/192I Spbb[1,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[4,6]^2Spaa[5,6]^4-17887/96I Spbb[1,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3-18671/192I Spbb[1,4]Spaa[2,3]Spbb[2,5]Spbb[2,6]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^3-13333/192I Spbb[1,4]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3-13063/192I Spbb[1,4]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2-67/24I Spbb[1,2]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[4,6]^2Spaa[5,6]^3-35/48I Spbb[1,2]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2-3361/48I Spbb[1,5]^2Spaa[1,6]Spbb[2,6]Spaa[3,4]Spbb[4,6]^2Spaa[5,6]^4+1573/32I Spbb[1,5]^2Spaa[1,6]Spbb[2,6]Spaa[3,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3-2315/96I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[2,6]Spaa[3,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2-1067/192I Spbb[1,2]Spbb[1,5]Spaa[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[4,6]^2Spaa[5,6]^3-6505/192I Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]^2-1645/48I Spbb[1,4]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2+77/48I Spbb[1,4]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]-2I Spbb[1,2]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2+317/192I Spbb[1,2]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]-31/192I Spbb[1,2]^2Spaa[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[4,6]^2Spaa[5,6]^2+3991/192I Spbb[1,2]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2+497/64I Spbb[1,2]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[3,4]Spbb[4,6]^2Spaa[5,6]^3-31/192I Spbb[1,2]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,6]Spaa[3,4]Spbb[4,6]^2Spaa[5,6]^2-43/8I Spbb[1,2]Spaa[3,4]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3+15889/192I Spbb[1,5]Spbb[2,5]Spaa[3,4]Spaa[4,5]Spbb[4,5]Spbb[4,6]^2Spaa[5,6]^4+13837/192I Spbb[1,4]Spbb[2,5]Spaa[3,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3+491/96I Spbb[1,2]Spaa[2,4]Spbb[2,5]Spaa[3,4]Spbb[4,5]Spbb[4,6]^2Spaa[5,6]^4+2871/64I Spbb[1,2]Spaa[2,5]Spbb[2,5]Spaa[3,4]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3-2953/192I Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2+3905/96I Spbb[1,2]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3-5105/192I Spbb[1,2]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2-497/64I Spbb[1,2]^2Spaa[1,4]Spaa[2,6]Spaa[3,4]Spbb[4,5]Spbb[4,6]^2Spaa[5,6]^3-479/24I Spbb[1,5]Spaa[2,3]Spbb[2,5]^2Spaa[4,5]Spbb[4,6]^2Spaa[5,6]^4+4249/192I Spbb[1,5]Spaa[2,5]Spbb[2,5]^2Spaa[3,4]Spbb[4,6]^2Spaa[5,6]^4-7841/96I Spbb[1,5]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3+2575/64I Spbb[1,4]Spaa[2,4]Spbb[2,5]^2Spaa[3,4]Spbb[4,6]^2Spaa[5,6]^4-4019/64I Spbb[1,4]Spaa[2,3]Spbb[2,5]^2Spaa[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3-1061/8I Spbb[1,4]Spaa[2,5]Spbb[2,5]^2Spaa[3,4]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3-5417/192I Spbb[1,4]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2-73/48I Spbb[1,2]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spaa[3,4]Spbb[4,6]^2Spaa[5,6]^3-109/64I Spbb[1,2]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spaa[3,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2-487/192I Spaa[1,5]Spbb[1,5]^2Spbb[2,5]Spaa[3,4]Spbb[4,6]^2Spaa[5,6]^4+487/192I Spaa[1,5]Spbb[1,5]^2Spbb[2,5]Spaa[3,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3+469/192I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[4,6]^2Spaa[5,6]^3-949/64I Spbb[1,4]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3-2117/192I Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2-13175/192I Spbb[1,4]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,4]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2+29/16I Spbb[1,4]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]+391/192I Spbb[1,2]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[4,6]^2Spaa[5,6]^3-1031/192I Spbb[1,2]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,4]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2+325/192I Spbb[1,2]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]+35/32I Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[3,4]Spbb[4,6]^2Spaa[5,6]^3-3967/192I Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2+77/48I Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[4,5]Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]+1/12I Spbb[1,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]+1/24I Spbb[1,2]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spaa[3,4]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]-31/192I Spbb[1,2]^2Spaa[1,4]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]Spbb[4,6]^2Spaa[5,6]^2+103/64I Spbb[1,5]Spaa[2,6]^2Spbb[2,6]^3Spaa[3,6]Spbb[4,6]Spaa[5,6]^3+95/64I Spbb[1,4]Spaa[2,6]^2Spbb[2,6]^3Spaa[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+2261/96I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]Spbb[4,6]Spaa[5,6]^3+331/32I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+4681/96I Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[2,6]^2Spbb[4,6]Spaa[5,6]^4+611/192I Spbb[1,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,5]Spbb[4,6]Spaa[5,6]^3+6133/96I Spbb[1,4]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[2,6]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^3+107/32I Spbb[1,4]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,4]Spbb[4,6]Spaa[5,6]^3+587/192I Spbb[1,4]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+2917/64I Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spbb[2,6]^2Spbb[4,6]Spaa[5,6]^4-277/192I Spbb[1,5]^2Spaa[1,6]Spaa[2,6]Spbb[2,6]^2Spaa[3,5]Spbb[4,6]Spaa[5,6]^3+3679/64I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,6]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^3-31/192I Spbb[1,2]Spbb[1,5]Spaa[1,6]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,5]Spbb[4,6]Spaa[5,6]^2+121/8I Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2+103/32I Spbb[1,4]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+381/32I Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spbb[2,6]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2+4213/192I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,6]Spaa[3,6]Spbb[4,6]Spaa[5,6]^3+559/64I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,6]Spaa[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-277/192I Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spbb[2,6]Spaa[3,5]Spbb[4,6]Spaa[5,6]^3-31/192I Spbb[1,2]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spbb[4,6]Spaa[5,6]^2+4285/192I Spbb[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spbb[2,6]Spbb[4,6]Spaa[5,6]^4+163/96I Spbb[1,5]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[2,6]Spaa[3,5]Spbb[4,6]Spaa[5,6]^3+397/8I Spbb[1,4]Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spbb[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3+155/96I Spbb[1,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[4,6]Spaa[5,6]^3+225/64I Spbb[1,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-319/192I Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[2,5]Spbb[2,6]Spbb[4,6]Spaa[5,6]^4-437/96I Spaa[1,5]Spbb[1,5]^2Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spbb[4,6]Spaa[5,6]^3-319/192I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spbb[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3-805/96I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+1475/48I Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[2,6]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2+619/192I Spbb[1,4]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+373/192I Spbb[1,4]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-49/12I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+219/64I Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,5]Spbb[2,6]Spaa[4,6]^3Spbb[4,6]Spaa[5,6]+103/64I Spbb[1,4]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+1/8I Spbb[1,4]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[4,6]^3Spbb[4,6]-1/4I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[4,6]^3Spbb[4,6]-25/8I Spbb[1,2]Spaa[2,5]Spbb[2,5]Spaa[3,4]Spaa[4,5]Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^3-35/32I Spbb[1,2]^2Spaa[1,4]Spaa[2,5]Spaa[3,4]Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^3-1/4I Spbb[1,2]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,4]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3+5/32I Spbb[1,2]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-1/8I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[2,5]Spaa[3,4]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3+1/32I Spbb[1,2]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,4]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3+1/8I Spbb[1,5]Spaa[2,5]^2Spbb[2,5]^3Spaa[3,5]Spbb[4,6]Spaa[5,6]^3-25/6I Spbb[1,4]Spaa[2,3]Spaa[2,5]Spbb[2,5]^3Spaa[4,5]Spbb[4,6]Spaa[5,6]^3+3/8I Spbb[1,4]Spaa[2,5]^2Spbb[2,5]^3Spaa[3,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-1/8I Spaa[1,5]Spbb[1,5]^2Spaa[2,5]Spbb[2,5]^2Spaa[3,5]Spbb[4,6]Spaa[5,6]^3-1/4I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,5]^2Spaa[4,5]Spbb[4,6]Spaa[5,6]^3-3/8I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-185/24I Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+3/8I Spbb[1,4]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-3/8I Spbb[1,4]^2Spaa[1,5]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-11/3I Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+1/8I Spbb[1,4]Spbb[2,4]^2Spaa[2,5]^2Spbb[2,5]Spaa[3,5]Spaa[4,6]^3Spbb[4,6]-1/8I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[4,6]^3Spbb[4,6]-1/8I Spbb[1,4]Spaa[2,3]Spbb[2,4]^3Spaa[2,5]Spaa[4,5]Spaa[4,6]^3Spbb[4,6]-1/4I Spbb[1,4]^2Spaa[1,5]Spaa[2,3]Spbb[2,4]^2Spaa[4,5]Spaa[4,6]^3Spbb[4,6]-1/8I Spbb[1,4]Spaa[2,3]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]^3Spaa[5,6]^3-1/8I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spaa[2,6]Spbb[2,6]^3Spaa[5,6]^3-1/8I Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^3Spaa[4,6]Spaa[5,6]^2-1/8I Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spaa[2,6]Spbb[2,6]^3Spaa[4,6]Spaa[5,6]^2+1/8I Spbb[1,4]Spaa[2,3]Spaa[2,5]^2Spbb[2,5]^3Spbb[2,6]Spaa[5,6]^3+3/8I Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spbb[2,6]Spaa[4,6]Spaa[5,6]^2+3/8I Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,5]^2Spbb[2,5]Spbb[2,6]Spaa[4,6]^2Spaa[5,6]+1/8I Spbb[1,4]Spaa[2,3]Spbb[2,4]^3Spaa[2,5]^2Spbb[2,6]Spaa[4,6]^3)/(Spaa[1,2]Spbb[2,3]Spaa[4,5]Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(-1/4I Spaa[1,3]^2Spaa[1,5]Spbb[2,6]Spbb[4,6]^2Spab[6,Sp[2]+Sp[3],1](s[4,5,6]-s[4,5,1]))/(Spaa[1,2]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6]^3(1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(-1I Spaa[1,3]^3Spbb[4,6]^3Spab[6,Sp[2]+Sp[3],1])/(Spaa[1,2]Spaa[2,3]Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6]^3)+
(-3/16I Spaa[1,3]^2Spaa[1,5]Spbb[2,6]Spbb[4,6]^2Spab[6,Sp[2]+Sp[3],1]^2(s[4,5,6]-s[4,5,1]))/(Spaa[1,2]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6]^2(1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(Spaa[1,3]Spbb[4,6]Spab[6,Sp[2]+Sp[3],1](-3/8I Spbb[1,2]Spaa[1,3]Spaa[1,5]Spbb[4,6]+3/8I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[2,6]+3/8I Spaa[1,3]Spbb[2,3]Spaa[3,5]Spbb[4,6]+3/8I Spaa[1,5]Spbb[2,6]Spaa[3,5]Spbb[4,5]))/(Spaa[1,2]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6]^2(1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
((s[4,5,6]-s[4,5,1])(-1/8I Spaa[1,2]Spaa[1,3]Spbb[1,6]Spbb[2,4]^2Spaa[3,5]+1/8I Spaa[1,2]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]Spbb[4,6]+1/8I Spaa[1,2]Spbb[2,4]^2Spaa[3,5]^2Spbb[5,6]+3/8I Spaa[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[1,6]Spbb[2,4]+1/4I Spaa[1,3]^2Spbb[1,6]Spbb[2,4]^2Spaa[2,5]+3/8I Spaa[1,3]^2Spbb[1,3]Spbb[2,4]Spaa[3,5]Spbb[4,6]-3/8I Spaa[1,3]^2Spbb[1,4]Spbb[2,6]Spbb[3,4]Spaa[3,5]+1/2I Spaa[1,3]^2Spbb[1,6]Spbb[2,4]Spbb[3,4]Spaa[3,5]+3/8I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[2,6]Spaa[3,5]Spbb[4,5]+1/8I Spaa[1,3]Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[3,5]Spbb[4,5]+1/8I Spaa[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,5]Spbb[4,6]+1/8I Spaa[1,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[4,6]+1/8I Spaa[1,3]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,6]-1/8I Spaa[1,3]Spbb[2,6]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]+1/8I Spaa[1,5]Spbb[2,6]Spaa[3,5]^2Spbb[4,5]^2))/(Spaa[1,2]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6]^2(1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(Spaa[1,3]Spbb[4,6](+3/2I Spaa[1,3]^2Spbb[1,4]^2+1I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]+2I Spaa[1,3]Spbb[1,4]Spaa[3,5]Spbb[4,5]+1/2I Spaa[3,5]^2Spbb[4,5]^2))/(Spaa[1,2]Spaa[2,3]Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6]^2)+
(Spaa[1,6]Spbb[1,6]Spab[3,Sp[1]+Sp[6],2]Spab[5,Sp[1]+Sp[6],4]Spab[6,Sp[2]+Sp[3],1](s[4,5,6]-s[4,5,1])(s[6,1,2]-s[6,1,3])(s[2,3,4]-s[2,3,5])(-5/256I s[2,4,5]-5/256I s[3,4,5]-5/128I Spaa[4,5]Spbb[4,5]))/(Spab[1,Sp[2]+Sp[3],6]Spab[2,Sp[1]+Sp[6],3]Spab[4,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^3)+
(+1/48I Spaa[1,3]Spbb[4,6]Spab[6,Sp[2]+Sp[3],1]Spab[3,Sp[1]+Sp[5],4]^2(2*s[4,5]*s[2,3]-(s[4,5]+s[2,3]-s[6,1])*s[4,5,6]))/(Spaa[1,2]Spaa[2,3]Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(Spab[6,Sp[2]+Sp[3],1](2*s[4,5]*s[2,3]-(s[4,5]+s[2,3]-s[6,1])*s[4,5,6])(-31/48I Spbb[1,2]^2Spaa[1,3]Spaa[1,5]^2Spbb[4,6]-239/192I Spbb[1,2]Spaa[1,3]Spaa[1,5]^2Spbb[1,6]Spbb[2,4]-5/8I Spbb[1,2]Spaa[1,3]Spaa[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,6]+3/64I Spbb[1,2]Spaa[1,3]Spaa[1,5]Spbb[2,3]Spaa[3,5]Spbb[4,6]-5/8I Spbb[1,2]Spaa[1,3]Spaa[1,5]Spbb[2,4]Spaa[3,5]Spbb[3,6]+1/12I Spaa[1,3]Spaa[1,5]Spbb[1,6]Spbb[2,3]Spbb[2,4]Spaa[3,5]+1/24I Spaa[1,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,5]+1/48I Spaa[1,3]Spbb[2,3]^2Spaa[3,5]^2Spbb[4,6]+1/24I Spaa[1,3]Spbb[2,3]Spbb[2,4]Spaa[3,5]^2Spbb[3,6]+1/24I Spaa[1,4]Spbb[2,4]^2Spaa[2,5]Spbb[2,6]Spaa[3,5]+1/24I Spaa[1,4]Spbb[2,4]^2Spaa[3,5]^2Spbb[3,6]-37/64I Spaa[1,5]^2Spbb[1,6]Spbb[2,4]^2Spaa[3,4]-119/192I Spbb[1,2]Spaa[1,5]^2Spbb[2,5]Spaa[3,5]Spbb[4,6]+119/192I Spaa[1,5]^2Spbb[1,5]Spbb[2,4]Spbb[2,6]Spaa[3,5]-115/96I Spaa[1,5]^2Spbb[1,6]Spbb[2,4]Spbb[2,5]Spaa[3,5]+1/24I Spaa[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[2,6]Spaa[3,5]+1/24I Spaa[1,5]Spbb[2,3]Spbb[2,5]Spaa[3,5]^2Spbb[4,6]+1/24I Spaa[1,5]Spbb[2,4]Spbb[2,6]Spaa[3,5]^2Spbb[3,5]))/(Spaa[1,2]Spbb[2,3]Spaa[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(Spaa[1,3]Spbb[4,6]Spab[6,Sp[2]+Sp[3],1]^2(-27/64I Spbb[1,2]Spaa[1,3]Spaa[1,5]Spbb[4,6]-53/64I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[2,6]-5/8I Spaa[1,3]Spbb[2,4]Spaa[2,5]Spbb[2,6]-13/64I Spaa[1,3]Spbb[2,3]Spaa[3,5]Spbb[4,6]-5/8I Spaa[1,3]Spbb[2,6]Spbb[3,4]Spaa[3,5]-13/64I Spaa[1,5]Spbb[2,6]Spaa[3,5]Spbb[4,5]))/(Spaa[1,2]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(-5/8I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,4]+7/4I Spaa[1,2]Spaa[1,3]^2Spbb[1,4]^3Spbb[2,4]Spaa[3,4]-1/8I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^2+1/4I Spaa[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]^2Spaa[3,4]-1/8I Spaa[1,2]Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^3Spaa[3,4]-3/4I Spaa[1,3]^3Spaa[1,4]Spbb[1,4]^4-3/4I Spaa[1,3]^3Spbb[1,4]^3Spaa[1,5]Spbb[1,5]-5/8I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]-17/8I Spaa[1,3]^3Spbb[1,4]^3Spaa[2,4]Spbb[2,4]-3/8I Spaa[1,3]^3Spbb[1,4]^2Spbb[1,5]Spbb[2,4]Spaa[2,5]-3/8I Spaa[1,3]^3Spbb[1,4]^3Spaa[3,4]Spbb[3,4]-3/8I Spaa[1,3]^3Spbb[1,4]^2Spbb[1,5]Spbb[3,4]Spaa[3,5]-7/8I Spaa[1,3]^3Spbb[1,4]^3Spaa[4,5]Spbb[4,5]-7/4I Spaa[1,3]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,4]-1/8I Spaa[1,3]^2Spbb[1,4]^3Spaa[1,5]Spaa[3,4]Spbb[4,5]-1/8I Spaa[1,3]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[3,5]Spbb[4,5]+5/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[2,3]^2Spbb[2,4]Spbb[3,4]-3/4I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^2-3/2I Spaa[1,3]^2Spbb[1,4]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^2-5/4I Spaa[1,3]^2Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,4]^2Spaa[2,5]-5/4I Spaa[1,3]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]-2/3I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,5]Spbb[4,5]+2/3I Spaa[1,3]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]-23/12I Spaa[1,3]^2Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,5]-13/6I Spaa[1,3]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[4,5]Spbb[4,5]-1/8I Spaa[1,3]^2Spbb[1,4]^2Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[4,5]-1/8I Spaa[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[4,5]-1/8I Spaa[1,3]^2Spbb[1,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[4,5]-1/8I Spaa[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]+3/8I Spaa[1,3]^2Spbb[1,4]^2Spaa[3,5]Spaa[4,5]Spbb[4,5]^2-1/4I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]^2Spbb[2,4]^2-19/24I Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[4,5]-19/24I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,4]Spaa[3,5]Spbb[4,5]+1/2I Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spaa[3,4]Spaa[3,5]Spbb[4,5]^2+1/2I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,5]^2Spbb[4,5]^2+1/8I Spbb[1,2]Spaa[1,3]Spaa[2,3]^3Spbb[2,4]^2Spbb[3,4]-1/8I Spaa[1,3]Spbb[1,3]Spaa[2,3]^3Spbb[2,4]^3-1/4I Spaa[1,3]Spbb[1,4]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3-3/8I Spaa[1,3]Spbb[1,5]Spaa[2,3]^2Spbb[2,4]^3Spaa[2,5]-3/8I Spaa[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]+1/12I Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,5]Spbb[4,5]-1/12I Spaa[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]-7/24I Spaa[1,3]Spbb[1,5]Spaa[2,3]^2Spbb[2,4]^2Spbb[3,4]Spaa[3,5]-13/24I Spaa[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[4,5]Spbb[4,5]-1/12I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spbb[4,5]-1/12I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[4,5]-1/3I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[3,5]^2Spbb[4,5]^2+5/12I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]-5/12I Spaa[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]-7/24I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2+5/8I Spaa[1,3]Spbb[1,4]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^3+1/8I Spaa[1,5]Spbb[1,5]Spaa[2,3]^3Spbb[2,4]^3+1/24I Spbb[1,4]Spaa[1,5]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,4]Spbb[4,5]-1/24I Spaa[1,5]Spbb[1,5]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,5]Spbb[4,5]-1/8I Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[4,5]^2-1/8I Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,4]Spaa[3,5]^2Spbb[4,5]^2+1/8I Spbb[1,4]Spaa[1,5]Spaa[3,4]Spaa[3,5]^2Spbb[4,5]^3+1/8I Spaa[1,5]Spbb[1,5]Spaa[3,5]^3Spbb[4,5]^3+1/8I Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[3,5]Spbb[4,5]-1/8I Spaa[2,3]^2Spbb[2,4]^2Spaa[3,5]Spaa[4,5]Spbb[4,5]^2-1/8I Spaa[2,3]Spbb[2,3]Spaa[3,5]^3Spbb[4,5]^3+1/8I Spaa[3,5]^3Spaa[4,5]Spbb[4,5]^4)/(Spaa[1,2]Spaa[2,3]Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(-1/12I Spaa[1,2]^2Spbb[1,2]^2Spbb[2,3]Spbb[2,4]Spaa[3,5]^2-1/12I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[1,5]^2+1/12I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[2,3]Spaa[3,5]-1/12I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[2,3]^2Spaa[3,5]^2+1/12I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[2,4]^2Spaa[3,5]^2+3/8I Spaa[1,2]Spbb[1,2]^3Spaa[1,5]^2Spaa[3,5]Spbb[4,5]-5/24I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]+7/24I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,5]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2-7/24I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[2,3]Spbb[2,5]Spaa[3,5]^2-5/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spbb[2,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]-1/12I Spaa[1,2]Spbb[1,2]Spaa[2,3]Spbb[2,3]^2Spbb[2,4]Spaa[3,5]^2-1/12I Spaa[1,2]Spbb[1,2]Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]^2-1/12I Spaa[1,2]Spbb[1,2]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]^2-1/6I Spaa[1,2]Spbb[1,2]Spbb[2,3]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]+1/6I Spaa[1,2]Spbb[1,3]Spbb[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]^3-1/12I Spaa[1,2]Spbb[1,4]Spbb[2,3]^2Spbb[2,5]Spaa[3,5]^3+1/4I Spaa[1,2]Spbb[1,2]Spbb[2,4]^2Spaa[3,5]Spaa[4,5]^2Spbb[4,5]-1/12I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]^2-1/12I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[2,3]Spaa[2,5]+1/12I Spaa[1,3]^2Spbb[1,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,5]^2-1/12I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[2,3]^2Spaa[3,5]^2+1/12I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[2,4]^2Spaa[3,5]^2-11/24I Spbb[1,2]^3Spaa[1,3]Spaa[1,5]^2Spaa[2,5]Spbb[4,5]-1/12I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,5]^2Spaa[3,5]Spbb[4,5]+2/3I Spbb[1,2]^2Spaa[1,3]Spaa[1,5]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]-2/3I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]+2/3I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[3,5]+5/8I Spbb[1,2]^2Spaa[1,3]Spaa[1,5]Spbb[2,4]Spaa[2,5]Spaa[4,5]Spbb[4,5]+11/24I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]-3/8I Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2+3/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[2,3]Spbb[2,5]Spaa[3,5]^2+1/12I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]^2Spbb[2,4]Spaa[3,5]^2-1/12I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]^3Spaa[3,5]^2+1/12I Spaa[1,3]Spbb[1,4]Spbb[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[3,5]^2-1/4I Spbb[1,2]Spaa[1,3]Spbb[2,4]^2Spaa[2,5]Spaa[4,5]^2Spbb[4,5]+1/12I Spaa[1,3]Spbb[1,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2+1/12I Spaa[1,3]Spbb[1,3]Spbb[2,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3)/(Spaa[1,2]Spbb[2,3]Spaa[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(+43/48I Spaa[1,2]^3Spbb[1,2]Spaa[1,3]Spbb[1,4]^4Spbb[2,5]Spaa[3,4]Spaa[3,6]-1/32I Spaa[1,2]^3Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^3Spaa[3,6]^2Spbb[5,6]-43/48I Spaa[1,2]^3Spbb[1,4]^4Spbb[2,4]Spbb[2,5]Spaa[3,4]^2Spaa[3,6]+29/24I Spaa[1,2]^3Spbb[1,2]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]Spaa[3,6]^2Spbb[5,6]+95/32I Spaa[1,2]^3Spbb[1,2]Spbb[1,4]^3Spbb[2,5]Spaa[3,4]Spaa[3,6]^2Spbb[4,6]-3/16I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,4]^2Spaa[3,6]^3Spbb[4,6]Spbb[5,6]+295/192I Spaa[1,2]^3Spbb[1,2]Spbb[1,4]^2Spbb[1,6]Spbb[2,4]Spaa[3,6]^3Spbb[5,6]+43/24I Spaa[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^4Spbb[2,5]Spaa[3,4]Spaa[3,6]-1/16I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[3,6]^2Spbb[5,6]+101/96I Spaa[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]^5Spbb[2,5]Spaa[3,4]Spaa[3,6]-101/192I Spaa[1,2]^2Spaa[1,3]Spbb[1,4]^5Spaa[1,6]Spbb[2,5]Spaa[3,4]^2-43/24I Spaa[1,2]^2Spaa[1,3]Spbb[1,4]^4Spbb[2,3]Spaa[3,4]^2Spaa[3,6]Spbb[4,5]-271/96I Spaa[1,2]^2Spaa[1,3]Spbb[1,4]^4Spbb[2,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+697/96I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[5,6]+101/48I Spaa[1,2]^2Spaa[1,3]Spbb[1,4]^4Spbb[2,3]Spaa[3,4]Spaa[3,6]^2Spbb[5,6]+95/16I Spaa[1,2]^2Spaa[1,3]Spbb[1,4]^4Spbb[2,5]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]-3/8I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[3,6]^3Spbb[3,6]Spbb[5,6]+557/192I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spbb[1,6]Spbb[3,4]Spaa[3,6]^3Spbb[5,6]+295/192I Spaa[1,2]^2Spaa[1,3]Spbb[1,4]^3Spbb[1,6]Spbb[2,3]Spaa[3,6]^3Spbb[5,6]-101/96I Spaa[1,2]^2Spaa[1,4]Spbb[1,4]^4Spbb[2,4]Spaa[3,4]^2Spaa[3,6]Spbb[4,5]+101/32I Spaa[1,2]^2Spaa[1,4]Spbb[1,4]^4Spbb[2,5]Spaa[3,4]Spaa[3,6]^2Spbb[4,6]+101/192I Spaa[1,2]^2Spbb[1,4]^4Spaa[1,6]Spbb[2,4]Spaa[3,4]^3Spbb[4,5]-101/48I Spaa[1,2]^2Spbb[1,4]^4Spaa[1,6]Spbb[2,5]Spaa[3,4]^2Spaa[3,6]Spbb[4,6]+43/48I Spaa[1,2]^2Spbb[1,4]^3Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^3Spbb[4,5]-43/48I Spaa[1,2]^2Spbb[1,4]^3Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spaa[3,6]Spbb[5,6]-529/192I Spaa[1,2]^2Spbb[1,4]^3Spbb[2,4]Spbb[2,5]Spaa[2,6]Spaa[3,4]^2Spaa[3,6]Spbb[4,6]+743/192I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[4,6]Spbb[5,6]+79/24I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]^2Spbb[2,5]Spaa[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[4,6]^2+29/24I Spaa[1,2]^2Spbb[1,4]^2Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[5,6]-3/8I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spaa[2,6]Spaa[3,6]^3Spbb[4,6]^2Spbb[5,6]+659/192I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]^3Spbb[4,6]Spbb[5,6]+301/192I Spaa[1,2]^2Spbb[1,4]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^3Spbb[5,6]+239/192I Spaa[1,2]^2Spbb[1,4]^3Spbb[2,4]Spaa[3,4]^3Spbb[3,4]Spaa[3,6]Spbb[4,5]-1099/192I Spaa[1,2]^2Spbb[1,4]^3Spbb[2,3]Spaa[3,4]^2Spaa[3,6]^2Spbb[4,5]Spbb[4,6]+199/48I Spaa[1,2]^2Spbb[1,4]^3Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[5,6]-761/64I Spaa[1,2]^2Spbb[1,4]^3Spbb[2,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[4,6]-101/48I Spaa[1,2]^2Spbb[1,4]^3Spbb[2,4]Spaa[3,4]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]+3155/192I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]Spbb[5,6]+1313/192I Spaa[1,2]^2Spbb[1,4]^3Spbb[2,3]Spaa[3,4]Spaa[3,6]^3Spbb[4,6]Spbb[5,6]+79/12I Spaa[1,2]^2Spbb[1,4]^3Spbb[2,5]Spaa[3,4]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]+697/96I Spaa[1,2]^2Spbb[1,4]^2Spbb[1,6]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[5,6]+101/32I Spaa[1,2]^2Spbb[1,4]^3Spbb[2,5]Spaa[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2-3/4I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]^2Spaa[3,6]^4Spbb[3,6]Spbb[4,6]Spbb[5,6]+1147/192I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spbb[1,6]Spbb[3,4]Spaa[3,6]^4Spbb[4,6]Spbb[5,6]+659/192I Spaa[1,2]^2Spbb[1,4]^2Spbb[1,6]Spbb[2,3]Spaa[3,6]^4Spbb[4,6]Spbb[5,6]+497/192I Spaa[1,2]^2Spbb[1,4]Spbb[1,6]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]^4Spbb[5,6]+43/48I Spaa[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^3Spaa[3,4]Spaa[3,6]Spbb[4,5]-1/32I Spaa[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^3Spaa[3,6]^2Spbb[5,6]+101/96I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[3,4]Spaa[3,6]Spbb[4,5]-101/192I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^4Spaa[1,6]Spaa[3,4]^2Spbb[4,5]-33/32I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[4,5]+35/16I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[5,6]+95/32I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[3,4]Spaa[3,6]^2Spbb[3,6]Spbb[4,5]-3/16I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[3,6]^3Spbb[3,6]Spbb[5,6]+113/96I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spbb[1,6]Spbb[3,4]Spaa[3,6]^3Spbb[5,6]-101/64I Spaa[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[4,5]+101/48I Spaa[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[5,6]+101/32I Spaa[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[3,4]Spaa[3,6]^2Spbb[3,6]Spbb[4,5]-101/48I Spaa[1,2]Spaa[1,3]Spbb[1,4]^4Spaa[1,6]Spaa[3,4]^2Spaa[3,6]Spbb[3,6]Spbb[4,5]-101/64I Spaa[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]Spbb[4,5]-13/6I Spaa[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2Spbb[5,6]-307/96I Spaa[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spbb[4,5]+53/8I Spaa[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]Spbb[5,6]+79/24I Spaa[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[3,4]Spaa[3,6]^3Spbb[3,6]^2Spbb[4,5]-103/32I Spaa[1,2]Spaa[1,3]Spbb[1,4]^2Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spbb[5,6]-3/8I Spaa[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[3,6]^4Spbb[3,6]^2Spbb[5,6]+61/24I Spaa[1,2]Spaa[1,3]Spbb[1,4]^2Spbb[1,6]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]Spbb[5,6]-55/48I Spaa[1,2]Spaa[1,3]Spbb[1,4]Spbb[1,6]^2Spbb[3,4]^2Spaa[3,6]^4Spbb[5,6]-303/64I Spaa[1,2]Spaa[1,4]Spbb[1,4]^3Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[4,5]Spbb[4,6]+101/32I Spaa[1,2]Spaa[1,4]Spbb[1,4]^3Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]Spbb[5,6]+101/32I Spaa[1,2]Spaa[1,4]Spbb[1,4]^3Spaa[3,4]Spaa[3,6]^3Spbb[3,6]Spbb[4,5]Spbb[4,6]-101/192I Spaa[1,2]Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,4]^3Spbb[4,5]Spbb[4,6]+101/192I Spaa[1,2]Spbb[1,4]^3Spaa[1,6]Spbb[2,5]Spaa[2,6]Spaa[3,4]^2Spaa[3,6]Spbb[4,6]^2+101/64I Spaa[1,2]Spbb[1,4]^3Spaa[1,6]Spaa[3,4]^3Spbb[3,4]Spaa[3,6]Spbb[4,5]Spbb[4,6]-505/192I Spaa[1,2]Spbb[1,4]^3Spaa[1,6]Spaa[3,4]^2Spaa[3,6]^2Spbb[3,6]Spbb[4,5]Spbb[4,6]+529/192I Spaa[1,2]Spbb[1,4]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]^3Spbb[4,5]Spbb[4,6]-199/96I Spaa[1,2]Spbb[1,4]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]^2Spaa[3,6]Spbb[4,6]Spbb[5,6]-161/48I Spaa[1,2]Spbb[1,4]^2Spbb[2,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,4]^2Spaa[3,6]Spbb[4,6]^2+883/192I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]Spaa[3,6]^2Spbb[4,6]^2Spbb[5,6]+41/32I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,4]Spaa[3,6]^2Spbb[4,6]^3+511/192I Spaa[1,2]Spbb[1,4]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]Spaa[3,6]^2Spbb[4,6]Spbb[5,6]-5/16I Spaa[1,2]Spbb[1,2]^2Spaa[2,6]^2Spaa[3,6]^3Spbb[4,6]^3Spbb[5,6]+433/192I Spaa[1,2]Spbb[1,2]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spaa[3,6]^3Spbb[4,6]^2Spbb[5,6]+97/48I Spaa[1,2]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[3,6]^3Spbb[4,6]Spbb[5,6]+743/192I Spaa[1,2]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]^3Spbb[3,4]Spaa[3,6]Spbb[4,5]Spbb[4,6]-319/48I Spaa[1,2]Spbb[1,4]^2Spbb[2,3]Spaa[2,6]Spaa[3,4]^2Spaa[3,6]^2Spbb[4,5]Spbb[4,6]^2+39/16I Spaa[1,2]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[4,6]Spbb[5,6]-961/96I Spaa[1,2]Spbb[1,4]^2Spbb[2,5]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[4,6]^2-101/96I Spaa[1,2]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2+859/64I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]^2Spbb[5,6]+505/64I Spaa[1,2]Spbb[1,4]^2Spbb[2,3]Spaa[2,6]Spaa[3,4]Spaa[3,6]^3Spbb[4,6]^2Spbb[5,6]+41/16I Spaa[1,2]Spbb[1,4]^2Spbb[2,5]Spaa[2,6]Spaa[3,4]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]^2+587/64I Spaa[1,2]Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]Spbb[5,6]+101/96I Spaa[1,2]Spbb[1,4]^2Spbb[2,5]Spaa[2,6]Spaa[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^3-5/8I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[2,6]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]^2Spbb[5,6]+671/192I Spaa[1,2]Spbb[1,2]Spbb[1,6]Spaa[2,6]Spbb[3,4]Spaa[3,6]^4Spbb[4,6]^2Spbb[5,6]+433/192I Spaa[1,2]Spbb[1,4]Spbb[1,6]Spbb[2,3]Spaa[2,6]Spaa[3,6]^4Spbb[4,6]^2Spbb[5,6]+283/96I Spaa[1,2]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]^4Spbb[4,6]Spbb[5,6]+107/96I Spaa[1,2]Spbb[1,4]^2Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]^2Spbb[4,5]Spbb[4,6]-103/48I Spaa[1,2]Spbb[1,4]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^3Spbb[4,6]Spbb[5,6]-323/96I Spaa[1,2]Spbb[1,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^3Spbb[3,6]Spbb[4,5]Spbb[4,6]-101/96I Spaa[1,2]Spbb[1,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]^2+177/32I Spaa[1,2]Spbb[1,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]Spbb[5,6]+41/32I Spaa[1,2]Spbb[1,4]^2Spaa[3,4]Spaa[3,6]^4Spbb[3,6]^2Spbb[4,5]Spbb[4,6]-33/32I Spaa[1,2]Spbb[1,4]Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^4Spbb[4,6]Spbb[5,6]+101/96I Spaa[1,2]Spbb[1,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^2Spbb[5,6]+101/96I Spaa[1,2]Spbb[1,4]^2Spaa[3,4]Spaa[3,6]^3Spbb[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2-5/16I Spaa[1,2]Spbb[1,4]^2Spaa[3,6]^5Spbb[3,6]^2Spbb[4,6]Spbb[5,6]+119/96I Spaa[1,2]Spbb[1,4]Spbb[1,6]Spbb[3,4]Spaa[3,6]^5Spbb[3,6]Spbb[4,6]Spbb[5,6]+171/64I Spbb[1,4]Spbb[2,4]^2Spaa[2,6]^3Spaa[3,4]^3Spbb[4,5]Spbb[4,6]^2-39/32I Spbb[1,4]Spbb[2,4]^2Spaa[2,6]^3Spaa[3,4]^2Spaa[3,6]Spbb[4,6]^2Spbb[5,6]-2I Spbb[1,4]Spbb[2,4]Spbb[2,5]Spaa[2,6]^3Spaa[3,4]^2Spaa[3,6]Spbb[4,6]^3+35/64I Spbb[1,5]Spbb[2,4]^2Spaa[2,6]^3Spaa[3,4]^2Spaa[3,6]Spbb[4,6]^3+155/64I Spbb[1,2]Spbb[2,4]Spaa[2,6]^3Spaa[3,4]Spaa[3,6]^2Spbb[4,6]^3Spbb[5,6]+1/16I Spbb[1,2]Spbb[2,5]Spaa[2,6]^3Spaa[3,4]Spaa[3,6]^2Spbb[4,6]^4-31/64I Spbb[1,5]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[4,6]^3+31/16I Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^3Spaa[3,4]Spaa[3,6]^2Spbb[4,6]^2Spbb[5,6]-3/32I Spbb[1,2]Spaa[2,6]^3Spbb[2,6]Spaa[3,6]^3Spbb[4,6]^3Spbb[5,6]+29/64I Spbb[1,6]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]Spaa[3,6]^3Spbb[4,6]^2Spbb[5,6]+237/64I Spbb[1,4]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]^3Spbb[3,4]Spaa[3,6]Spbb[4,5]Spbb[4,6]^2-105/32I Spbb[1,4]Spbb[2,3]Spaa[2,6]^2Spaa[3,4]^2Spaa[3,6]^2Spbb[4,5]Spbb[4,6]^3+1/8I Spbb[1,4]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[4,6]^2Spbb[5,6]-35/8I Spbb[1,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[4,6]^3+35/64I Spbb[1,5]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[4,6]^3+307/64I Spbb[1,2]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]^3Spbb[5,6]+237/64I Spbb[1,4]Spbb[2,3]Spaa[2,6]^2Spaa[3,4]Spaa[3,6]^3Spbb[4,6]^3Spbb[5,6]+1/8I Spbb[1,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,4]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]^3-35/64I Spbb[1,5]Spbb[2,3]Spaa[2,6]^2Spaa[3,4]Spaa[3,6]^3Spbb[4,6]^4-35/64I Spbb[1,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]^3+17/4I Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]^2Spbb[5,6]-3/16I Spbb[1,2]Spaa[2,6]^2Spaa[3,6]^4Spbb[3,6]Spbb[4,6]^3Spbb[5,6]+23/64I Spbb[1,6]Spbb[2,3]Spaa[2,6]^2Spaa[3,6]^4Spbb[4,6]^3Spbb[5,6]+23/64I Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^4Spbb[4,6]^2Spbb[5,6]+33/32I Spbb[1,4]Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]^2Spbb[4,5]Spbb[4,6]^2-33/32I Spbb[1,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^3Spbb[4,6]^2Spbb[5,6]-35/32I Spbb[1,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^3Spbb[3,6]Spbb[4,5]Spbb[4,6]^2+35/32I Spbb[1,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]^2Spbb[5,6]+1/16I Spbb[1,4]Spaa[2,6]Spaa[3,4]Spaa[3,6]^4Spbb[3,6]^2Spbb[4,5]Spbb[4,6]^2-3/32I Spbb[1,4]Spaa[2,6]Spaa[3,6]^5Spbb[3,6]^2Spbb[4,6]^2Spbb[5,6])/(Spaa[1,2]Spaa[2,3]Spbb[4,5]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(+2821/192I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]Spaa[5,6]^2+21187/32I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[5,6]^2-18689/32I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spaa[1,6]Spaa[3,5]Spaa[5,6]+51/32I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[5,6]^2+1583/32I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[5,6]^2+9371/64I Spaa[1,3]^3Spbb[1,3]^4Spbb[2,4]Spaa[3,5]Spaa[3,6]Spaa[5,6]-3209/192I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spbb[2,3]Spaa[3,5]Spaa[3,6]Spaa[5,6]+90137/64I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[3,5]Spbb[3,5]Spaa[5,6]^2+30137/64I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,5]Spbb[2,4]Spaa[3,5]Spaa[5,6]^2+8501/48I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[2,3]Spaa[3,5]Spaa[5,6]^2-6287/192I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[3,6]Spbb[3,6]Spaa[5,6]^2-2489/32I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,6]Spbb[2,4]Spaa[3,6]Spaa[5,6]^2-4665/64I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[2,3]Spaa[3,6]Spaa[5,6]^2+474601/192I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[5,6]^3Spbb[5,6]+481933/192I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[3,5]Spaa[5,6]^3+2695/64I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[5,6]^3-64451/192I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spbb[1,5]Spbb[1,6]Spbb[2,3]Spaa[5,6]^3-54397/48I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[5,6]^2-84479/96I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]Spaa[2,3]Spaa[5,6]+290029/192I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[3,5]Spaa[5,6]+45749/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[5,6]^2+10899/16I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[3,5]Spaa[5,6]^2+5455/64I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[5,6]^2+52027/96I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,5]Spbb[3,5]Spaa[5,6]^2-15237/32I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[3,5]Spaa[5,6]^2+42203/96I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,3]Spaa[3,5]Spaa[5,6]^2+170371/96I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[5,6]^3Spbb[5,6]+15477/64I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[3,5]Spaa[5,6]^3+24005/192I Spaa[1,3]^2Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[5,6]^3+3117/64I Spaa[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[2,3]Spaa[5,6]^3+27199/96I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[1,6]^2Spaa[3,5]^2-57145/48I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[3,5]Spaa[5,6]+147/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[5,6]^2-1199/64I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[3,5]Spaa[5,6]-60547/64I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]Spbb[3,6]Spaa[5,6]^2+67151/32I Spaa[1,3]^2Spbb[1,3]^4Spaa[1,6]Spbb[2,4]Spaa[3,5]^2Spaa[3,6]-29/64I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[1,6]Spbb[2,3]Spaa[3,5]^2Spaa[3,6]-551855/192I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]+76995/32I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,5]Spaa[1,6]Spbb[2,4]Spaa[3,5]^2Spaa[5,6]-577/48I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[2,3]Spaa[3,5]^2Spaa[5,6]-155299/96I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]-78857/192I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,5]Spaa[3,6]Spaa[5,6]+24065/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[3,5]Spaa[5,6]^2Spbb[5,6]+174509/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]Spaa[5,6]^2-41663/96I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,5]Spaa[5,6]^2+13099/192I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,6]Spbb[3,6]Spaa[5,6]^2-6737/48I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,6]Spaa[5,6]^2+491107/192I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[5,6]^3Spbb[5,6]+536377/192I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[3,5]Spaa[5,6]^3+1891/48I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[5,6]^3+1795/24I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[5,6]^2-37175/192I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[3,5]Spaa[3,6]Spaa[5,6]+19731/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,5]Spbb[3,5]Spaa[5,6]^2-16767/32I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[3,5]Spaa[5,6]^2+2267/24I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,6]Spbb[3,6]Spaa[5,6]^2-4733/64I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,3]Spbb[2,3]^2Spaa[3,6]Spaa[5,6]^2-15409/96I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[3,5]Spbb[3,6]Spaa[5,6]^3+146717/192I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[5,6]^3Spbb[5,6]+96157/192I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[2,3]Spbb[2,3]Spbb[3,5]Spaa[5,6]^3-8417/96I Spaa[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,3]Spbb[2,3]^2Spaa[5,6]^3-7/192I Spaa[1,3]^2Spbb[1,3]^3Spbb[2,3]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]^2+21035/64I Spaa[1,3]^2Spbb[1,3]^3Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[5,6]-20809/32I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[2,3]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[5,6]-121/16I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]Spbb[2,3]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spaa[5,6]+262579/192I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[5,6]^2-790/3I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]^2-1201/8I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,5]Spbb[2,3]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]^2+8731/192I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]^2Spbb[2,3]Spbb[3,4]Spaa[3,5]^2Spaa[5,6]^2-139395/64I Spaa[1,3]^2Spbb[1,3]^3Spbb[2,4]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]+140477/192I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[2,3]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]+1447/192I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]Spbb[2,3]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spaa[5,6]+203539/48I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]^2-1033823/192I Spaa[1,3]^2Spbb[1,3]^3Spbb[2,4]Spaa[3,5]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]+434579/192I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[2,3]Spaa[3,5]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]-48509/12I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]Spbb[2,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]^2+17911/12I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,3]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]^2-3597/64I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spbb[1,6]Spbb[2,3]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spaa[5,6]^2+1300411/192I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[3,5]Spbb[3,5]Spaa[5,6]^3Spbb[5,6]+10639/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[5,6]^3-116577/32I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]Spbb[2,4]Spaa[3,5]Spaa[5,6]^3Spbb[5,6]+123701/96I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,5]Spbb[2,3]Spaa[3,5]Spaa[5,6]^3Spbb[5,6]-198095/96I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[3,5]Spbb[3,5]Spaa[5,6]^3+129679/192I Spaa[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[1,6]Spbb[2,3]Spaa[3,5]Spbb[3,5]Spaa[5,6]^3-41911/192I Spaa[1,3]^2Spbb[1,5]^2Spbb[1,6]Spbb[2,3]Spbb[3,4]Spaa[3,5]Spaa[5,6]^3-15451/192I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[3,6]^2Spbb[3,6]^2Spaa[5,6]^2-25579/192I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]Spbb[2,4]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^2-33227/192I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,3]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^2+337/8I Spaa[1,3]^2Spbb[1,3]Spbb[1,6]^2Spbb[2,3]Spbb[3,4]Spaa[3,6]^2Spaa[5,6]^2+365477/192I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[3,6]Spbb[3,6]Spaa[5,6]^3Spbb[5,6]+183257/96I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]^3+13511/48I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]Spbb[2,4]Spaa[3,6]Spaa[5,6]^3Spbb[5,6]-110569/192I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,3]Spaa[3,6]Spaa[5,6]^3Spbb[5,6]+147/16I Spaa[1,3]^2Spbb[1,3]Spbb[1,6]^2Spbb[2,4]Spbb[3,5]Spaa[3,6]Spaa[5,6]^3-37883/96I Spaa[1,3]^2Spbb[1,4]Spbb[1,6]^2Spbb[2,3]Spbb[3,5]Spaa[3,6]Spaa[5,6]^3+29015/192I Spaa[1,3]^2Spbb[1,5]Spbb[1,6]^2Spbb[2,3]Spbb[3,4]Spaa[3,6]Spaa[5,6]^3+296617/96I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[5,6]^4Spbb[5,6]^2+567569/192I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[3,5]Spaa[5,6]^4Spbb[5,6]+58621/192I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[5,6]^4Spbb[5,6]+6727/32I Spaa[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[1,6]Spbb[2,3]Spaa[5,6]^4Spbb[5,6]+35605/192I Spaa[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[1,6]Spbb[2,6]Spbb[3,5]Spaa[5,6]^4+4049/24I Spaa[1,3]^2Spbb[1,5]^2Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[5,6]^4+2663/64I Spaa[1,3]^2Spbb[1,5]Spbb[1,6]^2Spbb[2,4]Spbb[3,5]Spaa[5,6]^4-113999/64I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^3Spaa[5,6]^2-668137/192I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spaa[2,3]Spaa[5,6]+420587/192I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]Spaa[3,5]Spaa[5,6]-188599/192I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[5,6]^2+589999/192I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,3]Spbb[3,5]Spaa[5,6]^2+2549/192I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[5,6]^2-139179/64I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[3,5]Spbb[3,5]Spaa[5,6]^2-154279/192I Spaa[1,3]Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^3Spbb[2,4]Spaa[3,5]Spaa[5,6]^2+2937/8I Spaa[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^3Spbb[2,3]Spaa[3,5]Spaa[5,6]^2-66359/64I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[5,6]^3Spbb[5,6]+5155/16I Spaa[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^3Spbb[2,6]Spaa[5,6]^3-142433/96I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]^2Spaa[2,3]Spaa[3,5]-24569/192I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,3]Spaa[5,6]+105217/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spaa[3,5]^2+247825/192I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[3,5]Spaa[5,6]+25681/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[5,6]^2-27133/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[1,6]Spaa[2,3]^2Spbb[2,3]Spaa[5,6]-5707/8I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[1,6]Spaa[2,3]Spaa[3,5]Spbb[3,5]Spaa[5,6]+8469/64I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[3,5]Spaa[5,6]-552305/192I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[1,6]Spaa[2,3]Spaa[5,6]^2Spbb[5,6]-413891/192I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[3,5]Spaa[5,6]^2+83573/48I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]+2579/32I Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[2,4]Spaa[3,5]^2Spaa[5,6]+461/12I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[2,3]Spaa[3,5]^2Spaa[5,6]+114559/64I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[3,5]Spaa[5,6]^2Spbb[5,6]+13877/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]Spaa[5,6]^2-87631/96I Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,5]Spaa[5,6]^2+89583/64I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[5,6]^3Spbb[5,6]+81161/192I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[5,6]^3+42695/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,3]^2Spbb[2,3]Spbb[3,5]Spaa[5,6]^2+9481/96I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^2Spaa[5,6]^2+7949/4I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spaa[3,5]Spbb[3,5]^2Spaa[5,6]^2+9059/64I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[3,5]Spbb[3,5]Spaa[5,6]^2-37391/192I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]^2Spaa[3,5]Spaa[5,6]^2+127649/192I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[3,5]Spaa[5,6]^3Spbb[5,6]+300823/96I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[5,6]^3Spbb[5,6]+5459/2I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,6]Spbb[3,5]Spaa[5,6]^3+11509/48I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spbb[2,6]Spaa[5,6]^3-188075/192I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,5]^2Spbb[3,5]^2Spaa[5,6]^2-1781/3I Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]^2-16233/16I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,3]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]^2+3085/192I Spaa[1,3]Spaa[1,5]Spbb[1,5]^3Spbb[2,3]Spbb[3,4]Spaa[3,5]^2Spaa[5,6]^2-23653/64I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,5]Spbb[3,5]Spaa[5,6]^3Spbb[5,6]-821/3I Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[3,5]Spaa[5,6]^3Spbb[5,6]-40525/64I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,3]Spaa[3,5]Spaa[5,6]^3Spbb[5,6]+260005/192I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,6]Spaa[3,5]Spbb[3,5]Spaa[5,6]^3-3099/32I Spaa[1,3]Spaa[1,5]Spbb[1,5]^3Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[5,6]^3-9023/192I Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[3,5]Spbb[3,5]Spaa[5,6]^3+36975/64I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[5,6]^4Spbb[5,6]^2+39657/64I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,6]Spaa[5,6]^4Spbb[5,6]+2675/64I Spaa[1,3]Spaa[1,5]Spbb[1,5]^3Spbb[2,6]Spbb[4,6]Spaa[5,6]^4+42247/192I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^3Spbb[1,6]Spaa[3,5]^2-9721/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]^3Spbb[1,6]^2Spaa[3,5]Spaa[5,6]+43/12I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]^3Spbb[1,6]^3Spaa[5,6]^2+891/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^2Spaa[2,3]Spbb[2,3]Spaa[3,5]^2-62545/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spaa[2,3]Spaa[3,5]Spbb[3,6]Spaa[5,6]+129773/192I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[2,3]Spbb[3,6]Spaa[5,6]^2-467867/192I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^2Spaa[3,5]^3Spbb[3,5]+100283/64I Spaa[1,3]Spbb[1,3]^3Spbb[1,5]Spaa[1,6]^2Spbb[2,4]Spaa[3,5]^3+91/192I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[2,3]Spaa[3,5]^3-6031/2I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^2Spaa[3,5]^2Spaa[3,6]Spbb[3,6]+298985/192I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]^2Spbb[1,6]Spbb[2,4]Spaa[3,5]^2Spaa[3,6]+18225/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^2Spaa[3,5]^2Spaa[5,6]Spbb[5,6]+3920/3I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]-87961/96I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spbb[2,4]Spaa[3,5]^2Spaa[5,6]-81443/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]-94387/192I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[2,4]Spaa[3,5]Spaa[3,6]Spaa[5,6]+157879/192I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[3,5]Spaa[5,6]^2Spbb[5,6]+171103/64I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,5]Spbb[3,5]Spaa[5,6]^2-28993/192I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,4]Spaa[3,5]Spaa[5,6]^2+4159/96I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]Spbb[3,6]Spaa[5,6]^2-263/6I Spaa[1,3]Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[3,6]Spaa[5,6]^2-26881/192I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[5,6]^3Spbb[5,6]+13663/96I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,6]Spaa[5,6]^3+4525/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,5]Spaa[5,6]-4961/96I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spbb[2,3]Spbb[3,6]Spaa[5,6]^2+53959/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,3]Spbb[2,3]^2Spaa[3,5]^2Spaa[3,6]+586417/192I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]+548489/192I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,3]^2Spaa[3,5]^2Spaa[5,6]+162809/192I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]+3299/3I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]Spaa[3,5]Spbb[3,5]Spbb[3,6]Spaa[5,6]^2-55193/192I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[3,5]Spaa[5,6]^2Spbb[5,6]-35189/192I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]Spaa[3,6]Spbb[3,6]^2Spaa[5,6]^2+52715/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]Spbb[3,6]Spaa[5,6]^3Spbb[5,6]-53359/96I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]+168015/64I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[2,3]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]+47/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[1,6]Spbb[2,3]Spbb[3,4]Spaa[3,5]^3Spaa[3,6]+34847/192I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[3,5]^3Spbb[3,5]^2Spaa[5,6]-14659/64I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[1,6]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]Spaa[5,6]+673/64I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[2,3]Spaa[3,5]^3Spbb[3,5]Spaa[5,6]+709/96I Spaa[1,3]Spbb[1,3]Spbb[1,5]^2Spaa[1,6]Spbb[2,3]Spbb[3,4]Spaa[3,5]^3Spaa[5,6]+10607/48I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spbb[2,4]Spaa[3,5]^2Spaa[3,6]^2Spbb[3,6]+10527/4I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[2,3]Spaa[3,5]^2Spaa[3,6]^2Spbb[3,6]+20779/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]-247439/96I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spbb[2,4]Spaa[3,5]^2Spaa[3,6]Spaa[5,6]Spbb[5,6]+388297/96I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[2,3]Spaa[3,5]^2Spaa[3,6]Spaa[5,6]Spbb[5,6]-26025/16I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[5,6]+280961/64I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]^2Spbb[5,6]+244943/64I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^2Spaa[5,6]^2-15353/4I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[1,6]Spbb[2,4]Spaa[3,5]^2Spaa[5,6]^2Spbb[5,6]+262583/192I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[2,3]Spaa[3,5]^2Spaa[5,6]^2Spbb[5,6]-236707/96I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]^2+80327/48I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[5,6]-298759/192I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]+199107/64I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]^2Spbb[5,6]+190105/48I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]^2-130531/48I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,5]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]-129665/96I Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]^2+25573/12I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[3,5]Spaa[5,6]^3Spbb[5,6]^2+309865/96I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]Spaa[5,6]^3Spbb[5,6]+1865/192I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,5]Spaa[5,6]^3Spbb[5,6]+77885/96I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,5]Spbb[3,5]Spaa[5,6]^3+5391/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,6]^2Spbb[3,6]^2Spaa[5,6]^2-27703/192I Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^2-10643/64I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,6]Spbb[3,6]Spaa[5,6]^3Spbb[5,6]+62317/192I Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,6]Spaa[5,6]^3Spbb[5,6]+11599/48I Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,6]Spbb[3,5]Spaa[3,6]Spaa[5,6]^3-14891/48I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[5,6]^4Spbb[5,6]^2+53129/192I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[5,6]^4Spbb[5,6]+2023/48I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^3Spaa[5,6]^2-27571/64I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^3Spaa[3,5]Spaa[3,6]Spaa[5,6]-174529/192I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,5]Spbb[3,5]Spaa[5,6]^2-92713/64I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^3Spaa[3,5]Spaa[5,6]^2+5205/64I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,6]Spbb[3,6]Spaa[5,6]^2+125/192I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,3]^2Spbb[2,3]^3Spaa[3,6]Spaa[5,6]^2-957/64I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[5,6]^3Spbb[5,6]+6671/192I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,6]Spbb[3,5]Spaa[5,6]^3+38765/192I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^2Spbb[2,6]Spaa[5,6]^3-55/48I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,3]^2Spbb[3,4]Spaa[3,5]^2Spaa[3,6]^2-80247/64I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[5,6]-717/64I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spaa[5,6]-48699/64I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,5]^2Spbb[3,5]^2Spaa[5,6]^2-53203/24I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[3,5]^2Spbb[3,5]Spaa[5,6]^2-1187/12I Spaa[1,3]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]^2Spbb[3,4]Spaa[3,5]^2Spaa[5,6]^2-110527/64I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]+273/32I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,3]^2Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spaa[5,6]-139709/96I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]^2-898607/192I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[3,5]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]-3651I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,3]Spbb[2,3]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]^2+549/32I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[2,3]Spbb[2,3]^2Spbb[3,4]Spaa[3,5]Spaa[3,6]Spaa[5,6]^2-239357/192I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,5]Spbb[3,5]Spaa[5,6]^3Spbb[5,6]-20415/64I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[5,6]^3-216173/96I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[3,5]Spaa[5,6]^3Spbb[5,6]+15445/24I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,6]Spaa[3,5]Spbb[3,5]Spaa[5,6]^3+10573/96I Spaa[1,3]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[5,6]^3+7795/64I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,6]^2Spbb[3,6]^2Spaa[5,6]^2-13379/192I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,3]Spbb[2,3]^2Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^2+5269/192I Spaa[1,3]Spbb[1,6]^2Spaa[2,3]Spbb[2,3]^2Spbb[3,4]Spaa[3,6]^2Spaa[5,6]^2-72851/192I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,6]Spbb[3,6]Spaa[5,6]^3Spbb[5,6]-155251/192I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]^3+43217/192I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,3]Spbb[2,3]^2Spaa[3,6]Spaa[5,6]^3Spbb[5,6]-4673/96I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,3]Spbb[2,3]Spbb[2,6]Spbb[3,5]Spaa[3,6]Spaa[5,6]^3+9273/64I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[2,3]Spbb[2,3]Spbb[2,6]Spbb[3,4]Spaa[3,6]Spaa[5,6]^3-29809/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[5,6]^4Spbb[5,6]^2-10397/16I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,6]Spbb[3,5]Spaa[5,6]^4Spbb[5,6]+21915/64I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,6]Spaa[5,6]^4Spbb[5,6]-16169/96I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,6]^2Spbb[3,5]Spaa[5,6]^4-3355/192I Spaa[1,3]Spbb[1,5]^2Spaa[2,3]Spbb[2,6]^2Spbb[3,4]Spaa[5,6]^4+521/192I Spaa[1,3]Spbb[1,3]^2Spbb[2,3]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]^2+1241/24I Spaa[1,3]Spbb[1,3]^2Spbb[2,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]Spaa[5,6]-92623/192I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,3]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]Spaa[5,6]+2347/192I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,3]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]Spaa[5,6]+20335/192I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[3,5]^3Spbb[3,5]^3Spaa[5,6]^2+1241/24I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[5,6]^2-54919/96I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spbb[2,3]Spaa[3,5]^3Spbb[3,5]^2Spaa[5,6]^2-10141/64I Spaa[1,3]Spbb[1,5]^2Spbb[2,3]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[5,6]^2-521/192I Spaa[1,3]Spbb[1,3]^2Spbb[2,3]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]^3Spbb[3,6]-57/32I Spaa[1,3]Spbb[1,3]^2Spbb[2,3]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]^2Spaa[5,6]Spbb[5,6]+20989/96I Spaa[1,3]Spbb[1,3]^2Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]-384985/192I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,3]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]-35/64I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spbb[2,3]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spaa[5,6]+94559/192I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[5,6]^2+41993/192I Spaa[1,3]Spbb[1,3]^2Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]-608417/192I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,3]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]+321/16I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,3]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spaa[5,6]^2Spbb[5,6]+41993/192I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spaa[5,6]^2-357397/192I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,3]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spaa[5,6]^2+85/192I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[2,3]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[5,6]^2+15285/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[5,6]^3Spbb[5,6]-15007/192I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]^3Spbb[5,6]-65711/64I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spbb[2,3]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]^3Spbb[5,6]+16333/64I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spbb[2,6]Spaa[3,5]^2Spbb[3,5]^2Spaa[5,6]^3-7493/96I Spaa[1,3]Spbb[1,5]^2Spbb[2,3]Spbb[3,4]Spaa[3,5]^2Spaa[5,6]^3Spbb[5,6]+38113/96I Spaa[1,3]Spbb[1,5]^2Spbb[2,6]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]^3-14959/192I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[5,6]^3+12097/16I Spaa[1,3]Spbb[1,3]^2Spbb[2,4]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]^2Spaa[5,6]-102091/48I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,3]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]^2Spaa[5,6]+1/16I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spbb[2,3]Spbb[3,4]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]Spaa[5,6]-13645/48I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[5,6]^2+6063/8I Spaa[1,3]Spbb[1,3]^2Spbb[2,4]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^2Spbb[5,6]-76921/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,3]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^2Spbb[5,6]-339/64I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spbb[2,3]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spaa[5,6]^2Spbb[5,6]+6063/8I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spbb[2,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^2-413537/192I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,3]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^2-2487/64I Spaa[1,3]Spbb[1,6]^2Spbb[2,3]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spaa[5,6]^2+132289/96I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]^3Spbb[5,6]-213/64I Spaa[1,3]Spbb[1,3]^2Spbb[2,4]Spaa[3,5]Spaa[3,6]Spaa[5,6]^3Spbb[5,6]^2-81413/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,3]Spaa[3,5]Spaa[3,6]Spaa[5,6]^3Spbb[5,6]^2+3005/64I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spbb[2,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]^3Spbb[5,6]-38677/32I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,3]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]^3Spbb[5,6]+10131/32I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[5,6]^3-1283/192I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[2,3]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spaa[5,6]^3Spbb[5,6]-1093/64I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]^3+10123/192I Spaa[1,3]Spbb[1,6]^2Spbb[2,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[5,6]^3+889/6I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[3,5]Spbb[3,5]Spaa[5,6]^4Spbb[5,6]^2-319/48I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,4]Spaa[3,5]Spaa[5,6]^4Spbb[5,6]^2-86563/192I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spbb[2,3]Spaa[3,5]Spaa[5,6]^4Spbb[5,6]^2+24961/64I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spbb[2,6]Spaa[3,5]Spbb[3,5]Spaa[5,6]^4Spbb[5,6]+9727/48I Spaa[1,3]Spbb[1,5]^2Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[5,6]^4Spbb[5,6]+59771/192I Spaa[1,3]Spbb[1,5]^2Spbb[2,6]Spaa[3,5]Spbb[3,5]Spbb[4,6]Spaa[5,6]^4-2719/192I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[3,5]Spbb[3,5]Spaa[5,6]^4Spbb[5,6]-2537/96I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[3,6]^3Spbb[3,6]^3Spaa[5,6]^2+103/64I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spbb[2,4]Spaa[3,6]^3Spbb[3,6]^2Spaa[5,6]^2-3655/24I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,3]Spaa[3,6]^3Spbb[3,6]^2Spaa[5,6]^2+1891/96I Spaa[1,3]Spbb[1,6]^2Spbb[2,3]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]Spaa[5,6]^2+8999/96I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[3,6]^2Spbb[3,6]^2Spaa[5,6]^3Spbb[5,6]+8251/192I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spbb[2,4]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^3Spbb[5,6]-461/12I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,3]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^3Spbb[5,6]+1781/96I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^3+8929/192I Spaa[1,3]Spbb[1,6]^2Spbb[2,3]Spbb[3,4]Spaa[3,6]^2Spaa[5,6]^3Spbb[5,6]-427/8I Spaa[1,3]Spbb[1,6]^2Spbb[2,4]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^3+11165/96I Spaa[1,3]Spbb[1,6]^2Spbb[2,6]Spbb[3,4]Spbb[3,5]Spaa[3,6]^2Spaa[5,6]^3+4363/24I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[3,6]Spbb[3,6]Spaa[5,6]^4Spbb[5,6]^2+3071/96I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spbb[2,4]Spaa[3,6]Spaa[5,6]^4Spbb[5,6]^2+11831/32I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,3]Spaa[3,6]Spaa[5,6]^4Spbb[5,6]^2+12529/64I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,6]Spbb[3,5]Spaa[3,6]Spaa[5,6]^4Spbb[5,6]+1517/96I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]Spaa[5,6]^4Spbb[5,6]-10553/192I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[2,6]Spbb[3,5]Spaa[3,6]Spbb[4,6]Spaa[5,6]^4+2027/48I Spaa[1,3]Spbb[1,6]^2Spbb[2,4]Spbb[3,5]Spaa[3,6]Spaa[5,6]^4Spbb[5,6]-10665/64I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[5,6]^5Spbb[5,6]^3+8601/64I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spbb[2,6]Spaa[5,6]^5Spbb[5,6]^2+13111/64I Spaa[1,3]Spbb[1,5]^2Spbb[2,6]Spbb[4,6]Spaa[5,6]^5Spbb[5,6]+257671/96I Spbb[1,2]^3Spbb[1,4]Spaa[1,5]^3Spbb[1,5]Spaa[1,6]Spaa[2,3]Spaa[2,6]-62389/24I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spaa[5,6]-137743/96I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^2Spaa[1,6]Spaa[2,6]Spaa[3,5]+4837/48I Spbb[1,2]Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^3Spaa[1,6]Spaa[3,5]Spaa[5,6]+257671/96I Spbb[1,2]^3Spbb[1,4]Spaa[1,5]^3Spaa[2,3]Spbb[2,5]Spaa[2,6]^2-384545/96I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^3Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spaa[5,6]-1463/64I Spbb[1,2]Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^2Spaa[2,3]Spbb[2,5]Spaa[5,6]^2-197591/96I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^3Spbb[1,5]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]-116/3I Spbb[1,2]Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^2Spbb[2,5]Spaa[2,6]Spaa[3,5]Spaa[5,6]+7673/64I Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^3Spbb[2,5]Spaa[3,5]Spaa[5,6]^2+85889/32I Spbb[1,2]^3Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spaa[1,6]^2Spaa[2,3]^2+257671/96I Spbb[1,2]^3Spbb[1,4]Spaa[1,5]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,3]Spaa[2,6]-559991/192I Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[1,6]^2Spaa[2,3]Spaa[3,5]-354931/192I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,3]Spaa[5,6]-123421/48I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,6]Spaa[3,5]+155915/192I Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]^2Spaa[3,5]^2-9685/96I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spaa[3,5]Spaa[5,6]+515395/192I Spbb[1,2]^3Spbb[1,4]Spaa[1,5]^2Spaa[1,6]Spaa[2,3]^2Spbb[2,3]Spaa[2,6]-439003/192I Spbb[1,2]^3Spbb[1,4]Spaa[1,5]^2Spaa[1,6]Spaa[2,3]^2Spbb[3,5]Spaa[5,6]-232483/48I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spaa[2,3]^2Spbb[2,3]Spaa[5,6]+85889/32I Spbb[1,2]^3Spbb[1,4]Spaa[1,5]^2Spaa[1,6]Spaa[2,3]Spaa[2,6]^2Spbb[2,6]+37047/64I Spbb[1,2]^3Spbb[1,4]Spaa[1,5]^2Spaa[1,6]Spaa[2,3]Spaa[2,6]Spaa[3,5]Spbb[3,5]-139921/32I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[3,5]+213713/64I Spbb[1,2]^3Spbb[1,4]Spaa[1,5]^2Spaa[1,6]Spaa[2,3]Spaa[2,6]Spaa[5,6]Spbb[5,6]-304955/96I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spaa[2,3]Spaa[2,6]Spbb[2,6]Spaa[5,6]+4681/48I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spaa[2,3]Spaa[3,5]Spbb[3,5]Spaa[5,6]+5669/64I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[3,5]Spaa[5,6]-417389/96I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spaa[2,3]Spaa[5,6]^2Spbb[5,6]+168947/96I Spbb[1,2]^3Spbb[1,4]Spaa[1,5]^2Spaa[1,6]Spaa[2,6]^2Spaa[3,5]Spbb[5,6]-843511/192I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]-335/96I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]+834367/192I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]Spbb[2,3]Spaa[2,6]Spaa[3,5]^2-116959/48I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spaa[2,6]Spaa[3,5]Spaa[5,6]Spbb[5,6]-18973/96I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[5,6]+2639/96I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]-7163/96I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^3Spaa[1,6]Spbb[2,4]Spaa[3,5]^2Spaa[5,6]+4411/192I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^3Spaa[1,6]Spbb[2,3]Spaa[3,5]^2Spaa[5,6]+3547/96I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]Spaa[3,5]Spaa[5,6]^2Spbb[5,6]+4927/96I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^3Spaa[1,6]Spbb[2,6]Spaa[3,5]Spaa[5,6]^2-87265/64I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spaa[2,6]Spaa[5,6]+238121/192I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spaa[2,3]^2Spbb[2,5]Spbb[3,5]Spaa[5,6]^2+226325/96I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spaa[5,6]^2-134989/96I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spaa[5,6]+149249/64I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[5,6]^2-34955/24I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]-84993/64I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spaa[2,3]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[5,6]-14559/16I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spaa[2,3]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]Spaa[5,6]-557843/192I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spaa[5,6]-224777/192I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spaa[2,3]Spbb[2,5]Spaa[2,6]Spaa[5,6]^2Spbb[5,6]+113849/48I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[5,6]^2+54497/96I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[5,6]^2+114323/192I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]Spaa[5,6]^2+79629/32I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[5,6]^3Spbb[5,6]+7957/32I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,3]Spbb[2,5]Spbb[2,6]Spaa[5,6]^3-7481/12I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spaa[3,5]-24957/64I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spaa[3,5]Spaa[5,6]+29671/64I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,5]Spbb[2,5]^2Spaa[3,5]Spaa[5,6]^2-116609/64I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[3,5]-265/64I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spbb[2,5]Spaa[2,6]^2Spaa[3,5]^2Spbb[3,5]+277001/64I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[2,3]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]^2-329437/192I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spaa[5,6]Spbb[5,6]-1161/8I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spaa[5,6]-57/64I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]-93383/192I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,3]Spbb[2,5]Spaa[2,6]Spaa[3,5]^2Spaa[5,6]-33707/192I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spaa[5,6]^2Spbb[5,6]+1233/8I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[5,6]^2-37235/96I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]^2+2273/64I Spaa[1,5]^2Spbb[1,5]^3Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]^2-7219/192I Spaa[1,5]^2Spbb[1,5]^3Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[5,6]^2-11875/192I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,5]Spaa[3,5]Spaa[5,6]^3Spbb[5,6]+971/16I Spaa[1,5]^2Spbb[1,5]^3Spbb[2,4]Spaa[3,5]Spaa[5,6]^3Spbb[5,6]-971/16I Spaa[1,5]^2Spbb[1,5]^3Spbb[2,5]Spaa[3,5]Spbb[4,6]Spaa[5,6]^3-503159/192I Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[1,6]^3Spbb[1,6]Spaa[2,3]Spaa[3,5]+144181/192I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]^3Spbb[1,6]^2Spaa[2,3]Spaa[5,6]-109099/96I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]^3Spbb[1,6]^2Spaa[2,6]Spaa[3,5]+143857/192I Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]^3Spbb[1,6]Spaa[3,5]^2-6453/32I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]^3Spbb[1,6]^2Spaa[3,5]Spaa[5,6]-148849/64I Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[1,6]^2Spaa[2,3]^2Spbb[2,3]Spaa[3,5]+45235/24I Spbb[1,2]^3Spbb[1,4]Spaa[1,5]Spaa[1,6]^2Spaa[2,3]^2Spbb[3,6]Spaa[5,6]-74517/16I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[3,5]+159455/192I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,3]Spaa[2,6]Spbb[2,6]Spaa[5,6]-111085/192I Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[1,6]^2Spaa[2,3]Spaa[3,5]^2Spbb[3,5]+421339/96I Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spaa[2,3]Spbb[2,3]Spaa[3,5]^2-714761/192I Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[1,6]^2Spaa[2,3]Spaa[3,5]Spaa[5,6]Spbb[5,6]+99611/64I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,3]Spaa[5,6]^2Spbb[5,6]-149595/64I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]+111355/192I Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[1,6]^2Spaa[2,6]Spaa[3,5]^2Spbb[5,6]+829271/192I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spbb[2,3]Spaa[2,6]Spaa[3,5]^2-238019/96I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,6]Spaa[3,5]Spaa[5,6]Spbb[5,6]-28805/192I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[5,6]+34619/48I Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spaa[3,5]^3Spbb[3,5]-102049/192I Spbb[1,3]^2Spaa[1,5]Spbb[1,5]^2Spaa[1,6]^2Spbb[2,4]Spaa[3,5]^3-169/192I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]^2Spbb[2,3]Spaa[3,5]^3+227273/192I Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spaa[3,5]^2Spaa[5,6]Spbb[5,6]-5041/96I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spbb[2,4]Spaa[3,5]^2Spaa[5,6]-27953/192I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[3,5]Spaa[5,6]^2Spbb[5,6]-27559/192I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spbb[2,6]Spaa[3,5]Spaa[5,6]^2+431/12I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]Spaa[2,3]^3Spbb[2,3]^2Spaa[5,6]-161231/192I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]Spaa[3,5]+8105/64I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]Spaa[2,3]^2Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[5,6]+155381/192I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]Spaa[2,3]^2Spbb[2,3]Spaa[3,5]Spbb[3,5]Spaa[5,6]-151181/64I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,5]Spaa[5,6]-117421/96I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]Spaa[2,3]^2Spbb[2,3]Spaa[5,6]^2Spbb[5,6]-391639/192I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]+323/4I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]Spaa[2,3]Spaa[2,6]^2Spbb[2,6]^2Spaa[5,6]+64003/192I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]+17471/6I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,3]^2Spaa[2,6]Spaa[3,5]^2-630193/192I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[3,5]Spaa[5,6]Spbb[5,6]-37971/16I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[5,6]+9349/96I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]Spaa[2,3]Spaa[2,6]Spbb[2,6]Spaa[5,6]^2Spbb[5,6]+63205/64I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]Spaa[2,3]Spaa[3,5]^2Spbb[3,5]^2Spaa[5,6]-116353/64I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]+42647/48I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spbb[2,3]^2Spaa[3,5]^2Spaa[5,6]+52885/64I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]Spaa[2,3]Spaa[3,5]Spbb[3,5]Spaa[5,6]^2Spbb[5,6]+185663/192I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]Spaa[2,3]Spaa[5,6]^3Spbb[5,6]^2-57617/48I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,5]-24173/96I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]Spbb[2,3]Spaa[2,6]^2Spaa[3,5]^2Spbb[5,6]+817919/192I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]^2-528061/192I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spaa[5,6]Spbb[5,6]+37087/96I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,5]Spaa[5,6]-587/192I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]Spaa[2,6]Spaa[3,5]^3Spbb[3,5]^2+224795/96I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[2,3]Spaa[2,6]Spaa[3,5]^3Spbb[3,5]-13991/48I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[2,3]^2Spaa[2,6]Spaa[3,5]^3-12121/12I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]Spbb[5,6]+368225/96I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[2,3]Spaa[2,6]Spaa[3,5]^2Spaa[5,6]Spbb[5,6]-33049/96I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,5]^2Spaa[5,6]-153067/96I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]Spaa[2,6]Spaa[3,5]Spaa[5,6]^2Spbb[5,6]^2+23305/32I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[5,6]^2Spbb[5,6]-120835/192I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,6]Spbb[2,6]^2Spaa[3,5]Spaa[5,6]^2-9339/64I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[3,5]^3Spbb[3,5]^2Spaa[5,6]-379/192I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]Spaa[5,6]+3949/192I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[2,3]Spaa[3,5]^3Spbb[3,5]Spaa[5,6]+1325/192I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spbb[2,3]Spbb[3,4]Spaa[3,5]^3Spaa[5,6]+61453/192I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]^2Spbb[5,6]+25/12I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[2,4]Spaa[3,5]^2Spaa[5,6]^2Spbb[5,6]+21987/64I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[2,3]Spaa[3,5]^2Spaa[5,6]^2Spbb[5,6]+38363/96I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[3,5]Spaa[5,6]^3Spbb[5,6]^2-56969/192I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[2,6]Spaa[3,5]Spaa[5,6]^3Spbb[5,6]+2020/3I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,5]Spaa[5,6]^2+77437/64I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,3]^2Spbb[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[5,6]^2-189871/192I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,3]^2Spbb[2,3]^2Spbb[2,5]Spaa[2,6]Spaa[3,5]Spaa[5,6]+274169/192I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[5,6]^2-10421/96I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[5,6]^2-3101/8I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^2Spbb[2,5]Spaa[3,5]Spaa[5,6]^2+11009/24I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spaa[5,6]^3Spbb[5,6]-20681/96I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,3]^2Spbb[2,5]Spbb[2,6]Spbb[3,5]Spaa[5,6]^3+4277/32I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spbb[2,6]Spaa[5,6]^3+36713/64I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spaa[2,5]^2Spbb[2,5]^3Spaa[5,6]^2-25761/32I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spaa[3,5]Spaa[5,6]+266797/192I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[2,6]Spaa[5,6]^2+26193/64I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]Spbb[3,5]Spaa[5,6]^2+98111/96I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]Spaa[5,6]^2+35795/64I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[5,6]^3Spbb[5,6]-3905/48I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spbb[2,6]Spaa[5,6]^3-73679/192I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,3]^2Spbb[2,5]Spaa[2,6]^2Spaa[3,5]^2-69493/64I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spaa[5,6]+51393/64I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]^2Spaa[5,6]^2+7511/192I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]+45509/96I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spbb[2,5]Spaa[2,6]Spaa[3,5]^2Spaa[5,6]-14065/192I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spaa[5,6]^2Spbb[5,6]+170143/192I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[5,6]^2+196445/192I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[5,6]^3Spbb[5,6]-84299/192I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[2,6]^2Spaa[5,6]^3-10067/64I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]^2Spaa[5,6]^2-23497/96I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]^2-17933/96I Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[5,6]^2-9743/192I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[5,6]^3Spbb[5,6]+52405/96I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]Spaa[5,6]^3Spbb[5,6]+207931/192I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spbb[2,6]Spaa[3,5]Spbb[3,5]Spaa[5,6]^3-4375/64I Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[2,5]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[5,6]^3-11583/64I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,5]Spaa[5,6]^4Spbb[5,6]^2+8503/32I Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[2,5]Spbb[2,6]Spbb[4,6]Spaa[5,6]^4-16033/64I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,5]^2Spbb[2,5]^3Spaa[2,6]Spaa[3,5]Spaa[5,6]+19051/48I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]^2Spbb[2,5]^3Spaa[3,5]Spaa[5,6]^2+76225/96I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spaa[3,5]^2-387/8I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spaa[5,6]+3449/96I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]-83147/192I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spaa[3,5]^2Spaa[5,6]-10015/192I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spaa[3,5]Spaa[5,6]^2Spbb[5,6]+17237/192I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[5,6]^2-54859/192I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]^2Spbb[3,5]Spaa[5,6]^2-18805/192I Spaa[1,5]Spbb[1,5]^2Spaa[2,5]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2Spaa[5,6]^2-23843/192I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]Spaa[5,6]^3Spbb[5,6]+31067/192I Spaa[1,5]Spbb[1,5]^2Spaa[2,5]Spbb[2,5]^2Spaa[3,5]Spbb[4,6]Spaa[5,6]^3+131915/192I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[2,3]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[3,5]^2+64549/192I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,5]Spaa[5,6]+9031/12I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[2,3]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]^3Spbb[3,5]+4547/48I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,3]^2Spbb[2,5]Spaa[2,6]^2Spaa[3,5]^3+11195/32I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[2,3]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]^2Spaa[5,6]Spbb[5,6]-12253/48I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,3]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]^2Spaa[5,6]+37223/64I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spaa[5,6]^2Spbb[5,6]-54329/96I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,5]Spaa[5,6]^2+54997/192I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]^3Spbb[3,5]^2Spaa[5,6]-4347/16I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,3]Spbb[2,5]Spaa[2,6]Spaa[3,5]^3Spbb[3,5]Spaa[5,6]-139/48I Spaa[1,5]Spbb[1,5]^2Spbb[2,3]Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[3,5]^3Spaa[5,6]+121985/192I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]^2Spbb[5,6]+5753/24I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,3]Spbb[2,5]Spaa[2,6]Spaa[3,5]^2Spaa[5,6]^2Spbb[5,6]+5/32I Spaa[1,5]Spbb[1,5]^2Spbb[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,5]^2Spaa[5,6]^2+2341/6I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spaa[5,6]^3Spbb[5,6]^2-148027/192I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[5,6]^3Spbb[5,6]+26355/64I Spaa[1,5]Spbb[1,5]^2Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spbb[4,6]Spaa[5,6]^3-80137/192I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^2Spaa[5,6]^2+3797/48I Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[5,6]^2-11331/64I Spaa[1,5]Spbb[1,5]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[5,6]^2-144007/192I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]^3Spbb[5,6]+58039/192I Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]^3Spbb[5,6]+331/4I Spaa[1,5]Spbb[1,5]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[5,6]^3Spbb[5,6]-20555/64I Spaa[1,5]Spbb[1,5]^2Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spbb[4,6]Spaa[5,6]^3-22901/64I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]Spaa[5,6]^4Spbb[5,6]^2+31067/192I Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[3,5]Spaa[5,6]^4Spbb[5,6]^2-6029/96I Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]^4Spbb[1,6]^2Spaa[3,5]^2-2255/64I Spbb[1,2]Spbb[1,4]Spaa[1,6]^3Spbb[1,6]^2Spbb[2,3]Spaa[2,6]Spaa[3,5]^2-239/192I Spbb[1,2]Spbb[1,4]Spaa[1,6]^3Spbb[1,6]^2Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[5,6]+27625/192I Spbb[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^3Spaa[3,5]^3Spbb[5,6]-102985/96I Spbb[1,3]^2Spbb[1,5]Spaa[1,6]^3Spbb[1,6]Spbb[2,4]Spaa[3,5]^3-69349/96I Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]^3Spbb[1,6]Spaa[3,5]^2Spaa[3,6]Spbb[3,6]-103921/192I Spbb[1,3]^2Spaa[1,6]^3Spbb[1,6]^2Spbb[2,4]Spaa[3,5]^2Spaa[3,6]+2717/32I Spbb[1,3]Spbb[1,5]Spaa[1,6]^3Spbb[1,6]^2Spbb[2,4]Spaa[3,5]^2Spaa[5,6]+1861/96I Spbb[1,2]Spbb[1,4]Spaa[1,6]^3Spbb[1,6]^2Spaa[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]+6029/96I Spbb[1,3]Spaa[1,6]^3Spbb[1,6]^3Spbb[2,4]Spaa[3,5]Spaa[3,6]Spaa[5,6]-457/32I Spbb[1,4]Spbb[1,5]Spaa[1,6]^3Spbb[1,6]^2Spbb[2,6]Spaa[3,5]Spaa[5,6]^2-22829/16I Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[3,5]^2-144115/96I Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[2,3]Spbb[2,3]^2Spaa[2,6]Spaa[3,5]^2+76009/64I Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spaa[2,3]Spbb[2,3]Spaa[3,5]^3Spbb[3,5]+268039/192I Spbb[1,3]Spbb[1,4]Spbb[1,5]Spaa[1,6]^2Spaa[2,3]Spbb[2,3]^2Spaa[3,5]^3-5011/64I Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]^2+24709/192I Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,5]Spaa[5,6]+74607/64I Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[2,3]Spaa[2,6]Spaa[3,5]^3Spbb[5,6]-381277/192I Spbb[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spbb[2,3]^2Spaa[2,6]Spaa[3,5]^3-150807/64I Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spbb[2,3]Spaa[2,6]Spaa[3,5]^2Spaa[3,6]Spbb[3,6]-162619/96I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,3]^2Spaa[2,6]Spaa[3,5]^2Spaa[3,6]-63/16I Spbb[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,5]^2Spaa[5,6]-409/24I Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]-16363/96I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[3,6]Spaa[5,6]-11197/192I Spbb[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,6]Spbb[2,6]^2Spaa[3,5]Spaa[5,6]^2+11261/192I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]^2-6385/96I Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spaa[3,5]^4Spbb[3,5]^2-53359/96I Spbb[1,3]^2Spbb[1,5]Spaa[1,6]^2Spbb[2,4]Spaa[3,5]^4Spbb[3,5]-125/32I Spbb[1,3]Spbb[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[2,3]Spaa[3,5]^4Spbb[3,5]+499/192I Spbb[1,3]Spbb[1,5]^2Spaa[1,6]^2Spbb[2,3]Spbb[3,4]Spaa[3,5]^4-95179/64I Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spaa[3,5]^3Spbb[3,5]Spaa[3,6]Spbb[3,6]+10607/48I Spbb[1,3]^3Spaa[1,6]^2Spbb[2,4]Spaa[3,5]^3Spaa[3,6]Spbb[5,6]+973/96I Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^2Spbb[2,3]Spaa[3,5]^3Spaa[3,6]Spbb[5,6]-10715/32I Spbb[1,3]^2Spaa[1,6]^2Spbb[1,6]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]-39703/64I Spbb[1,3]^2Spbb[1,5]Spaa[1,6]^2Spbb[2,4]Spaa[3,5]^3Spaa[5,6]Spbb[5,6]-4264/3I Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spaa[3,5]^2Spaa[3,6]^2Spbb[3,6]^2+10607/48I Spbb[1,3]^2Spaa[1,6]^2Spbb[1,6]Spbb[2,4]Spaa[3,5]^2Spaa[3,6]^2Spbb[3,6]+1867/3I Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[5,6]-29011/192I Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[5,6]+119117/192I Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,4]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]-16019/192I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]^2+93/2I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,6]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^2-20359/48I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,3]^3Spbb[2,3]^3Spaa[3,5]Spaa[5,6]-225145/192I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spbb[2,3]^3Spaa[2,6]Spaa[3,5]^2-14411/12I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[5,6]-5499/64I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spbb[2,3]^3Spaa[3,5]^2Spaa[3,6]-73463/64I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,5]^2Spbb[3,5]Spaa[5,6]+24235/64I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,3]^2Spbb[2,3]^3Spaa[3,5]^2Spaa[5,6]-61823/48I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,3]Spbb[2,3]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,5]^2-119243/192I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,5]Spaa[5,6]-113305/64I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,3]Spbb[2,3]^2Spaa[2,6]Spaa[3,5]^3Spbb[3,5]+715/192I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,3]^3Spaa[2,6]Spaa[3,5]^3-163261/64I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,3]Spbb[2,3]^2Spaa[2,6]Spaa[3,5]^2Spaa[3,6]Spbb[3,6]-99719/64I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[2,3]^3Spaa[2,6]Spaa[3,5]^2Spaa[3,6]+3649/96I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,3]^2Spaa[2,6]Spbb[2,6]Spaa[3,5]^2Spaa[5,6]-47699/48I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]Spbb[2,3]^2Spaa[3,5]^3Spbb[3,5]Spaa[3,6]-37/48I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,3]^2Spbb[3,4]Spaa[3,5]^3Spaa[3,6]-10671/64I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[3,5]^3Spbb[3,5]^2Spaa[5,6]-11911/192I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,3]^2Spaa[3,5]^3Spbb[3,5]Spaa[5,6]-2125/192I Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spbb[2,3]^2Spbb[3,4]Spaa[3,5]^3Spaa[5,6]-6999/64I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spbb[2,3]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,5]^2+2023/16I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,6]^3Spbb[2,6]^3Spaa[3,5]Spaa[5,6]+139129/96I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spbb[2,3]^2Spaa[2,6]^2Spaa[3,5]^3Spbb[5,6]-88281/64I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[2,3]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,5]^3-145667/192I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]^2Spaa[3,6]Spbb[3,6]-70613/48I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,3]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,5]^2Spaa[3,6]-1955/8I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,5]^2Spaa[5,6]+1313/64I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]-27603/64I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,5]Spaa[3,6]Spaa[5,6]+14665/192I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,6]^2Spbb[2,6]^3Spaa[3,5]Spaa[5,6]^2+2755/24I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]^3Spaa[3,6]Spaa[5,6]^2-6701/96I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spbb[2,3]Spaa[2,6]Spaa[3,5]^4Spbb[3,5]^2-11581/48I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[2,3]^2Spaa[2,6]Spaa[3,5]^4Spbb[3,5]+3/8I Spbb[1,5]^2Spaa[1,6]Spbb[2,3]^2Spaa[2,6]Spbb[3,4]Spaa[3,5]^4+7759/192I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spbb[2,3]Spaa[2,6]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]Spbb[3,6]+48607/64I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[2,3]^2Spaa[2,6]Spaa[3,5]^3Spaa[3,6]Spbb[5,6]-62997/64I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,3]^2Spaa[2,6]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]-625/64I Spbb[1,5]^2Spaa[1,6]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,5]^3Spaa[5,6]+20773/192I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spbb[2,3]Spaa[2,6]Spaa[3,5]^2Spaa[3,6]^2Spbb[3,6]^2-71027/96I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,3]^2Spaa[2,6]Spaa[3,5]^2Spaa[3,6]^2Spbb[3,6]+142769/192I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[5,6]-313/192I Spbb[1,5]^2Spaa[1,6]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]Spaa[3,5]^2Spaa[5,6]^2+53137/192I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[5,6]+29223/64I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]+60389/192I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]^2-225/16I Spbb[1,5]^2Spaa[1,6]Spaa[2,6]Spbb[2,6]^2Spaa[3,5]Spbb[4,6]Spaa[5,6]^3+6141/32I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^2-3037/96I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[2,3]Spaa[3,5]^4Spbb[3,5]^2Spaa[3,6]+313/96I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[2,3]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]Spaa[3,6]-1241/24I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[3,5]^4Spbb[3,5]^3Spaa[5,6]+1241/24I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[2,4]Spaa[3,5]^4Spbb[3,5]^2Spaa[5,6]+517/96I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[2,3]Spaa[3,5]^4Spbb[3,5]^2Spaa[5,6]+1285/192I Spbb[1,5]^2Spaa[1,6]Spbb[2,3]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]Spaa[5,6]-521/192I Spbb[1,3]^2Spaa[1,6]Spbb[2,3]Spbb[3,4]Spaa[3,5]^3Spaa[3,6]^2Spbb[5,6]+139409/192I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[2,3]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]^2Spbb[3,6]-10199/32I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[5,6]+20989/96I Spbb[1,3]^2Spaa[1,6]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]Spaa[5,6]Spbb[5,6]-1607/192I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[2,3]Spbb[3,4]Spaa[3,5]^3Spaa[3,6]Spaa[5,6]Spbb[5,6]+8651/32I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]Spaa[5,6]+145447/192I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[2,3]Spaa[3,5]^2Spaa[3,6]^3Spbb[3,6]^2-122593/192I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[5,6]+12097/16I Spbb[1,3]^2Spaa[1,6]Spbb[2,4]Spaa[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[5,6]Spbb[5,6]+93571/96I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]-35845/96I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]^3Spaa[5,6]+12097/16I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]^2Spaa[5,6]-3173/24I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^2+939/16I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]^2Spaa[5,6]^2-21043/192I Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^4Spaa[3,5]Spaa[3,6]Spaa[5,6]-4399/16I Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^3Spbb[2,5]Spaa[3,5]Spaa[5,6]^2-3485/48I Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^3Spbb[2,6]Spaa[3,6]Spaa[5,6]^2-433/64I Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,5]Spbb[2,6]Spaa[5,6]^3-43847/192I Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,5]Spbb[2,5]^2Spaa[3,5]Spaa[5,6]^2+1065/16I Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spaa[2,5]Spbb[2,5]^2Spbb[2,6]Spaa[5,6]^3+10383/32I Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^4Spaa[2,6]Spaa[3,5]^2Spaa[3,6]-5161/64I Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^3Spbb[2,5]Spaa[2,6]Spaa[3,5]^2Spaa[5,6]-25849/64I Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^3Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[3,6]Spaa[5,6]-84449/192I Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[5,6]^2-4459/32I Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]^2+2351/64I Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spaa[2,6]Spbb[2,6]^2Spaa[5,6]^3-71/64I Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^3Spbb[3,4]Spaa[3,5]^2Spaa[3,6]^2-114869/192I Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^3Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[5,6]+11707/192I Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^3Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spaa[5,6]-63415/96I Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]^2+27151/192I Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[5,6]^2+10835/192I Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^3Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]+811/192I Spbb[1,6]Spaa[2,3]^2Spbb[2,3]^3Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spaa[5,6]-17213/96I Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spbb[2,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]^2+108115/192I Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^2Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spaa[5,6]^2+161/8I Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spbb[2,6]Spaa[3,5]Spbb[3,5]Spaa[5,6]^3+123821/192I Spbb[1,5]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[5,6]^3-4921/96I Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spbb[2,6]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^2-755/192I Spbb[1,6]Spaa[2,3]^2Spbb[2,3]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^2Spaa[5,6]^2+4163/48I Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,6]^2Spbb[3,5]Spaa[3,6]Spaa[5,6]^3+1955/96I Spbb[1,5]Spaa[2,3]^2Spbb[2,3]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]Spaa[5,6]^3-205/24I Spbb[1,4]Spaa[2,3]^2Spbb[2,5]Spbb[2,6]^2Spbb[3,5]Spaa[5,6]^4+783/16I Spbb[1,5]Spaa[2,3]^2Spbb[2,5]Spbb[2,6]^2Spbb[3,4]Spaa[5,6]^4-473/48I Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,5]^2Spbb[2,5]^3Spaa[3,5]Spaa[5,6]^2-751/96I Spbb[1,4]Spaa[2,3]Spaa[2,5]^2Spbb[2,5]^3Spbb[2,6]Spaa[5,6]^3-56417/192I Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spaa[3,5]^2Spaa[5,6]-2711/96I Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[5,6]^2-523/32I Spbb[1,4]Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[2,6]^2Spaa[5,6]^3-5307/32I Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]^2Spbb[3,5]Spaa[5,6]^2-1961/48I Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2Spaa[5,6]^2-1217/48I Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]Spaa[5,6]^3Spbb[5,6]+30907/192I Spbb[1,4]Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spbb[2,6]Spaa[3,5]Spbb[3,5]Spaa[5,6]^3+13199/192I Spbb[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[5,6]^3+29/12I Spbb[1,4]Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spbb[2,6]Spaa[5,6]^4Spbb[5,6]-983/96I Spbb[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spbb[2,6]Spbb[4,6]Spaa[5,6]^4+34333/192I Spbb[1,4]Spaa[2,3]Spbb[2,3]^3Spbb[2,5]Spaa[2,6]^2Spaa[3,5]^3+507/64I Spbb[1,4]Spaa[2,3]Spbb[2,3]^3Spaa[2,6]^2Spbb[2,6]Spaa[3,5]^2Spaa[3,6]-14121/16I Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]^2Spaa[5,6]-31557/64I Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[3,5]Spaa[3,6]Spaa[5,6]-15157/96I Spbb[1,4]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,5]Spaa[5,6]^2-8161/192I Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]^3Spaa[3,6]Spaa[5,6]^2+13663/96I Spbb[1,4]Spaa[2,3]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]^3Spaa[5,6]^3-45085/192I Spbb[1,4]Spaa[2,3]Spbb[2,3]^3Spaa[2,6]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]+10213/96I Spbb[1,5]Spaa[2,3]Spbb[2,3]^3Spaa[2,6]Spbb[3,4]Spaa[3,5]^3Spaa[3,6]-257411/192I Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spbb[2,5]Spaa[2,6]Spaa[3,5]^3Spbb[3,5]Spaa[5,6]+15845/64I Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[3,5]^3Spaa[5,6]-1313/64I Spbb[1,4]Spaa[2,3]Spbb[2,3]^3Spaa[2,6]Spaa[3,5]^2Spaa[3,6]^2Spbb[3,6]-83505/64I Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,6]Spbb[2,6]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[5,6]+48407/192I Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spaa[5,6]+42031/48I Spbb[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,5]^2Spaa[5,6]^2+1/48I Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]+77/24I Spbb[1,6]Spaa[2,3]Spbb[2,3]^2Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spaa[5,6]+6157/96I Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]^2+150965/192I Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]Spaa[3,5]Spaa[3,6]Spaa[5,6]^2+19355/64I Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]Spaa[3,5]Spaa[5,6]^3+151/64I Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^2-1151/96I Spbb[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^2Spaa[5,6]^2+13449/64I Spbb[1,4]Spaa[2,3]Spaa[2,6]Spbb[2,6]^3Spbb[3,5]Spaa[3,6]Spaa[5,6]^3-16807/96I Spbb[1,5]Spaa[2,3]Spaa[2,6]Spbb[2,6]^3Spbb[3,4]Spaa[3,6]Spaa[5,6]^3-1115/16I Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[2,6]^2Spbb[4,6]Spaa[5,6]^4-3371/32I Spbb[1,3]Spaa[2,3]Spbb[2,3]^2Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]^2-69815/192I Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]Spaa[5,6]-14867/192I Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]Spaa[5,6]+123/8I Spbb[1,4]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^2Spaa[5,6]^2+2539/64I Spbb[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[5,6]^2-521/192I Spbb[1,3]Spaa[2,3]Spbb[2,3]^2Spbb[3,4]Spaa[3,5]^2Spaa[3,6]^3Spbb[3,6]-7675/64I Spbb[1,3]Spaa[2,3]Spbb[2,3]^2Spbb[3,4]Spaa[3,5]^2Spaa[3,6]^2Spaa[5,6]Spbb[5,6]-6083/64I Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]+6485/96I Spbb[1,6]Spaa[2,3]Spbb[2,3]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spaa[5,6]+6643/64I Spbb[1,4]Spaa[2,3]Spbb[2,3]Spbb[2,6]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spaa[5,6]^2+136429/192I Spbb[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,6]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[5,6]^2+251/48I Spbb[1,4]Spaa[2,3]Spbb[2,5]Spbb[2,6]Spaa[3,5]^2Spbb[3,5]^2Spaa[5,6]^3+803/32I Spbb[1,5]Spaa[2,3]Spbb[2,5]Spbb[2,6]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]^3+23187/64I Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[3,5]Spaa[3,6]^3Spbb[3,6]^2Spaa[5,6]+515/12I Spbb[1,4]Spaa[2,3]Spbb[2,3]Spbb[2,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^2+43109/192I Spbb[1,6]Spaa[2,3]Spbb[2,3]^2Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spaa[5,6]^2Spbb[5,6]+83803/192I Spbb[1,6]Spaa[2,3]Spbb[2,3]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spaa[5,6]^2+2937/64I Spbb[1,4]Spaa[2,3]Spbb[2,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[5,6]^3+2155/8I Spbb[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spaa[5,6]^3Spbb[5,6]-6497/96I Spbb[1,5]Spaa[2,3]Spbb[2,6]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]^3+99I Spbb[1,5]Spaa[2,3]Spbb[2,5]Spbb[2,6]Spaa[3,5]Spbb[3,5]Spbb[4,6]Spaa[5,6]^4+3121/192I Spbb[1,4]Spaa[2,3]Spbb[2,3]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]^2Spaa[5,6]^2+43I Spbb[1,4]Spaa[2,3]Spbb[2,6]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^3-3379/96I Spbb[1,6]Spaa[2,3]Spbb[2,3]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2Spaa[5,6]^3Spbb[5,6]-1697/96I Spbb[1,6]Spaa[2,3]Spbb[2,6]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]^2Spaa[5,6]^3+253/4I Spbb[1,5]Spaa[2,3]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]Spaa[5,6]^4Spbb[5,6]-7315/96I Spbb[1,5]Spaa[2,3]Spbb[2,6]^2Spbb[3,5]Spaa[3,6]Spbb[4,6]Spaa[5,6]^4+5105/96I Spbb[1,4]Spaa[2,5]^3Spbb[2,5]^4Spaa[3,5]Spaa[5,6]^2+107/64I Spbb[1,4]Spbb[2,3]Spaa[2,5]^2Spbb[2,5]^3Spaa[2,6]Spaa[3,5]^2Spaa[5,6]-2501/192I Spbb[1,4]Spaa[2,5]^2Spbb[2,5]^3Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[5,6]^2-707/16I Spbb[1,4]Spaa[2,5]^2Spbb[2,5]^3Spaa[3,5]^2Spbb[3,5]Spaa[5,6]^2-23075/192I Spbb[1,5]Spaa[2,5]^2Spbb[2,5]^3Spbb[3,4]Spaa[3,5]^2Spaa[5,6]^2-2051/24I Spbb[1,4]Spaa[2,5]^2Spbb[2,5]^3Spaa[3,5]Spaa[5,6]^3Spbb[5,6]+457/32I Spbb[1,5]Spaa[2,5]^2Spbb[2,5]^3Spaa[3,5]Spbb[4,6]Spaa[5,6]^3-27965/192I Spbb[1,4]Spbb[2,3]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spaa[3,5]^3+2301/64I Spbb[1,4]Spbb[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,5]^2Spaa[5,6]-7691/96I Spbb[1,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[3,5]Spaa[5,6]^2+1283/192I Spbb[1,4]Spbb[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spaa[3,5]^3Spbb[3,5]Spaa[5,6]+78I Spbb[1,5]Spbb[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[3,4]Spaa[3,5]^3Spaa[5,6]+32261/192I Spbb[1,4]Spbb[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spaa[3,5]^2Spaa[5,6]^2Spbb[5,6]-12355/192I Spbb[1,5]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,5]^2Spaa[5,6]^2-36407/192I Spbb[1,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[5,6]^3Spbb[5,6]+4817/192I Spbb[1,5]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[2,6]Spaa[3,5]Spbb[4,6]Spaa[5,6]^3-9347/96I Spbb[1,4]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]^3Spbb[3,5]^2Spaa[5,6]^2-377/3I Spbb[1,5]Spaa[2,5]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[5,6]^2-236I Spbb[1,4]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]^2Spbb[3,5]Spaa[5,6]^3Spbb[5,6]-20477/192I Spbb[1,5]Spaa[2,5]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2Spaa[5,6]^3Spbb[5,6]+197/32I Spbb[1,5]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]^2Spbb[3,5]Spbb[4,6]Spaa[5,6]^3-13309/96I Spbb[1,4]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]Spaa[5,6]^4Spbb[5,6]^2-88841/192I Spbb[1,4]Spbb[2,3]^2Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[3,5]^3-60793/192I Spbb[1,4]Spbb[2,3]^2Spaa[2,6]^3Spbb[2,6]^2Spaa[3,5]^2Spaa[3,6]-3899/24I Spbb[1,4]Spbb[2,3]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,5]^2Spaa[5,6]-12493/64I Spbb[1,4]Spbb[2,3]Spaa[2,6]^3Spbb[2,6]^3Spaa[3,5]Spaa[3,6]Spaa[5,6]+1445/12I Spbb[1,4]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]^3Spaa[3,5]Spaa[5,6]^2+10577/192I Spbb[1,4]Spaa[2,6]^3Spbb[2,6]^4Spaa[3,6]Spaa[5,6]^2-45187/64I Spbb[1,4]Spbb[2,3]^2Spbb[2,5]Spaa[2,6]^2Spaa[3,5]^4Spbb[3,5]+20639/192I Spbb[1,5]Spbb[2,3]^2Spbb[2,5]Spaa[2,6]^2Spbb[3,4]Spaa[3,5]^4-31381/64I Spbb[1,4]Spbb[2,3]^3Spaa[2,6]^2Spaa[3,5]^3Spaa[3,6]Spbb[5,6]-262759/192I Spbb[1,4]Spbb[2,3]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]+20747/192I Spbb[1,5]Spbb[2,3]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spaa[3,5]^3Spaa[3,6]+12541/48I Spbb[1,5]Spbb[2,3]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spaa[3,5]^3Spaa[5,6]-63377/96I Spbb[1,4]Spbb[2,3]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,5]^2Spaa[3,6]^2Spbb[3,6]-1101/16I Spbb[1,4]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[5,6]+17939/96I Spbb[1,5]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spaa[5,6]+8337/32I Spbb[1,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,4]Spaa[3,5]^2Spaa[5,6]^2-1439/24I Spbb[1,4]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]+521/192I Spbb[1,6]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spaa[5,6]+18597/64I Spbb[1,4]Spaa[2,6]^2Spbb[2,6]^3Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]^2+49309/192I Spbb[1,5]Spaa[2,6]^2Spbb[2,6]^3Spbb[3,4]Spaa[3,5]Spaa[3,6]Spaa[5,6]^2-877/24I Spbb[1,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,5]Spbb[4,6]Spaa[5,6]^3+27497/192I Spbb[1,4]Spaa[2,6]^2Spbb[2,6]^3Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^2-4I Spbb[1,6]Spaa[2,6]^2Spbb[2,6]^3Spbb[3,4]Spaa[3,6]^2Spaa[5,6]^2+28849/192I Spbb[1,5]Spaa[2,6]^2Spbb[2,6]^3Spaa[3,6]Spbb[4,6]Spaa[5,6]^3-43685/96I Spbb[1,4]Spbb[2,3]^2Spaa[2,6]Spaa[3,5]^4Spbb[3,5]^2Spaa[3,6]+413/192I Spbb[1,5]Spbb[2,3]^2Spaa[2,6]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]Spaa[3,6]+155/6I Spbb[1,4]Spbb[2,3]Spbb[2,5]Spaa[2,6]Spaa[3,5]^4Spbb[3,5]^2Spaa[5,6]+2805/64I Spbb[1,5]Spbb[2,3]Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]Spaa[5,6]+3371/32I Spbb[1,3]Spbb[2,3]^2Spaa[2,6]Spbb[3,4]Spaa[3,5]^3Spaa[3,6]^2Spbb[5,6]-153331/192I Spbb[1,4]Spbb[2,3]^2Spaa[2,6]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]^2Spbb[3,6]+40615/192I Spbb[1,4]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]Spaa[5,6]+14591/64I Spbb[1,5]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]Spaa[5,6]-65957/192I Spbb[1,4]Spbb[2,3]^2Spaa[2,6]Spaa[3,5]^2Spaa[3,6]^3Spbb[3,6]^2+1039/2I Spbb[1,4]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]+35773/192I Spbb[1,6]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spaa[5,6]-91I Spbb[1,5]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spaa[5,6]^2Spbb[5,6]+12615/64I Spbb[1,5]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[5,6]^2+8629/96I Spbb[1,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,5]^2Spbb[3,5]Spbb[4,6]Spaa[5,6]^3+64805/192I Spbb[1,4]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]^2Spaa[5,6]+27709/192I Spbb[1,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^2+42023/192I Spbb[1,6]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spaa[5,6]^2+97733/192I Spbb[1,5]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]Spaa[3,5]Spaa[3,6]Spaa[5,6]^3Spbb[5,6]-58519/192I Spbb[1,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,6]Spaa[5,6]^3+6063/64I Spbb[1,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^3Spbb[3,6]^2Spaa[5,6]^2+1999/96I Spbb[1,4]Spbb[2,3]Spaa[3,5]^4Spbb[3,5]^3Spaa[3,6]Spaa[5,6]-2187/64I Spbb[1,5]Spbb[2,3]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]^2Spaa[3,6]Spaa[5,6]-351/64I Spbb[1,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]^2Spaa[5,6]^2-3143/96I Spbb[1,3]Spbb[2,3]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]^2Spaa[5,6]Spbb[5,6]+47413/192I Spbb[1,4]Spbb[2,3]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[5,6]-3143/96I Spbb[1,6]Spbb[2,3]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]^2Spaa[5,6]+485/192I Spbb[1,3]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]Spaa[5,6]^2Spbb[5,6]-2501/192I Spbb[1,4]Spbb[2,6]Spaa[3,5]^3Spbb[3,5]^3Spaa[3,6]Spaa[5,6]^2+5935/96I Spbb[1,5]Spbb[2,6]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]Spaa[5,6]^2+485/192I Spbb[1,6]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]^3Spaa[3,6]Spaa[5,6]^2+259/192I Spbb[1,5]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[5,6]^3Spbb[5,6]-137/96I Spbb[1,5]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,6]Spaa[5,6]^3-17939/96I Spbb[1,3]Spbb[2,3]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]^3Spbb[3,6]Spaa[5,6]Spbb[5,6]+81499/192I Spbb[1,4]Spbb[2,3]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^3Spbb[3,6]^2Spaa[5,6]+243/4I Spbb[1,3]Spbb[2,3]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]^2Spaa[5,6]^2Spbb[5,6]^2-4059/64I Spbb[1,3]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^2Spbb[5,6]-7691/96I Spbb[1,4]Spbb[2,6]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^2-171/64I Spbb[1,6]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^2-243/4I Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]^2Spaa[5,6]^2+4415/96I Spbb[1,3]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[5,6]^3Spbb[5,6]^2+7585/192I Spbb[1,5]Spbb[2,6]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spbb[4,6]Spaa[5,6]^3+4415/96I Spbb[1,6]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spaa[5,6]^3Spbb[5,6]-71/8I Spbb[1,5]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]^4Spbb[5,6]^2+38321/192I Spbb[1,4]Spbb[2,3]Spaa[3,5]Spaa[3,6]^4Spbb[3,6]^3Spaa[5,6]-49309/192I Spbb[1,3]Spbb[2,4]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]^2Spaa[5,6]^2Spbb[5,6]-827/32I Spbb[1,4]Spbb[2,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]^2Spaa[5,6]^2-3643/96I Spbb[1,6]Spbb[2,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]^2Spaa[5,6]^2-17269/96I Spbb[1,3]Spbb[2,4]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^3Spbb[5,6]^2-35239/192I Spbb[1,6]Spbb[2,3]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spaa[5,6]^3Spbb[5,6]^2+195/32I Spbb[1,6]Spbb[2,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^3Spbb[5,6]-8927/48I Spbb[1,6]Spbb[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[4,6]Spaa[5,6]^3+2489/192I Spbb[1,3]Spbb[2,4]Spaa[3,5]Spaa[3,6]Spaa[5,6]^4Spbb[5,6]^3+2489/192I Spbb[1,6]Spbb[2,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]^4Spbb[5,6]^2-457/32I Spbb[1,5]Spbb[2,4]Spaa[3,5]Spaa[5,6]^5Spbb[5,6]^3+423/64I Spbb[1,4]Spbb[2,6]Spaa[3,6]^4Spbb[3,6]^3Spaa[5,6]^2+4I Spbb[1,6]Spbb[2,4]Spaa[3,6]^4Spbb[3,6]^3Spaa[5,6]^2-1769/96I Spbb[1,6]Spbb[2,4]Spaa[3,6]^3Spbb[3,6]^2Spaa[5,6]^3Spbb[5,6]+3/4I Spbb[1,6]Spbb[2,6]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]Spaa[5,6]^3+983/96I Spbb[1,6]Spbb[2,4]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^4Spbb[5,6]^2+367/192I Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2Spaa[5,6]^4Spbb[5,6]^2-2333/192I Spbb[1,6]Spbb[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[4,6]Spaa[5,6]^4Spbb[5,6])/(Spaa[1,2]Spbb[2,3]Spaa[4,5]Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(-5/32I Spaa[1,3]^4Spbb[1,3]^2Spbb[1,4]^3Spbb[3,5]Spaa[3,6]-29/64I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^3Spaa[1,6]Spaa[3,6]Spbb[5,6]-5/16I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,4]Spaa[3,6]-35/64I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^4Spaa[1,6]Spaa[4,6]Spbb[5,6]-35/64I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^3Spbb[1,5]Spaa[1,6]Spaa[5,6]Spbb[5,6]-49/24I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^3Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]-79/32I Spaa[1,3]^3Spbb[1,4]^4Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[4,6]-5/16I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^3Spaa[3,5]Spbb[3,5]^2Spaa[3,6]+683/192I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[5,6]+179/64I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^3Spbb[3,4]Spaa[3,6]Spaa[4,6]Spbb[5,6]+5/16I Spaa[1,3]^3Spbb[1,4]^2Spbb[1,5]Spbb[1,6]Spbb[3,4]^2Spaa[3,6]Spaa[4,6]+85/192I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^3Spbb[3,5]Spaa[3,6]Spaa[5,6]Spbb[5,6]+5/16I Spaa[1,3]^3Spbb[1,4]Spbb[1,5]^2Spbb[1,6]Spbb[3,4]^2Spaa[3,6]Spaa[5,6]-17/16I Spaa[1,3]^3Spbb[1,4]^4Spbb[3,4]Spaa[4,6]^2Spbb[5,6]+35/32I Spaa[1,3]^3Spbb[1,4]^4Spbb[3,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]+35/64I Spaa[1,3]^3Spbb[1,4]^3Spbb[1,5]Spbb[3,5]Spaa[5,6]^2Spbb[5,6]-169/48I Spaa[1,3]^2Spbb[1,4]^4Spaa[1,5]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]+761/192I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,5]Spbb[3,5]Spaa[3,6]^2Spbb[5,6]-103/64I Spaa[1,3]^2Spbb[1,4]^4Spaa[1,5]Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[5,6]-35/64I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^4Spaa[1,6]^2Spaa[3,4]Spbb[5,6]-29/32I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[3,6]Spbb[5,6]-5/32I Spaa[1,3]^2Spbb[1,4]^2Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spbb[3,4]Spaa[3,6]-35/64I Spaa[1,3]^2Spbb[1,4]^4Spaa[1,6]^2Spbb[1,6]Spaa[4,6]Spbb[5,6]-35/64I Spaa[1,3]^2Spbb[1,4]^3Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[5,6]Spbb[5,6]-575/192I Spaa[1,3]^2Spbb[1,4]^4Spaa[1,6]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]+827/192I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[5,6]-169/48I Spaa[1,3]^2Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]+251/192I Spaa[1,3]^2Spbb[1,4]^4Spaa[1,6]Spaa[3,4]Spbb[3,4]Spaa[4,6]Spbb[5,6]+35/64I Spaa[1,3]^2Spbb[1,4]^4Spaa[1,6]Spaa[3,4]Spbb[3,5]Spaa[5,6]Spbb[5,6]+61/48I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spaa[3,6]^2Spbb[4,6]Spbb[5,6]+227/64I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[3,4]Spaa[3,6]^2Spbb[5,6]+101/96I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[3,6]Spaa[4,6]Spbb[4,6]Spbb[5,6]-329/192I Spaa[1,3]^2Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spbb[3,4]Spaa[3,6]Spaa[4,6]Spbb[5,6]-517/192I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[3,6]Spaa[5,6]Spbb[5,6]^2-5/48I Spaa[1,3]^2Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,4]Spaa[3,6]Spaa[5,6]Spbb[5,6]-1/32I Spaa[1,3]^2Spbb[1,4]^4Spaa[1,6]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]-113/24I Spaa[1,3]^2Spbb[1,4]^3Spaa[3,4]^2Spbb[3,4]^2Spbb[3,5]Spaa[3,6]-47/16I Spaa[1,3]^2Spbb[1,4]^3Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]+2303/192I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spbb[5,6]+53/16I Spaa[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[1,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^2+319/96I Spaa[1,3]^2Spbb[1,4]^3Spaa[3,4]Spbb[3,4]^2Spaa[3,6]Spaa[4,6]Spbb[5,6]-5/32I Spaa[1,3]^2Spbb[1,4]^3Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]-79/64I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[5,6]-409/64I Spaa[1,3]^2Spbb[1,4]^3Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[5,6]-1/96I Spaa[1,3]^2Spbb[1,4]^3Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[5,6]Spbb[5,6]+1081/192I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]Spbb[5,6]+1679/192I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[3,4]^2Spaa[3,6]^3Spbb[5,6]+5/32I Spaa[1,3]^2Spbb[1,5]Spbb[1,6]^2Spbb[3,4]^3Spaa[3,6]^3+905/192I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spbb[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]Spbb[5,6]+73/24I Spaa[1,3]^2Spbb[1,4]^2Spbb[1,6]Spbb[3,4]^2Spaa[3,6]^2Spaa[4,6]Spbb[5,6]+893/192I Spaa[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[1,6]Spbb[3,4]^2Spaa[3,6]^2Spaa[5,6]Spbb[5,6]-17/16I Spaa[1,3]^2Spbb[1,4]^3Spbb[3,4]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]+517/192I Spaa[1,3]^2Spbb[1,4]^3Spbb[3,5]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]^2+859/192I Spaa[1,3]Spbb[1,4]^4Spaa[1,5]Spaa[1,6]Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[5,6]+725/192I Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spaa[3,6]^2Spbb[5,6]^2-1/32I Spaa[1,3]Spbb[1,4]^4Spaa[1,5]Spaa[1,6]Spaa[3,6]Spaa[4,6]Spbb[5,6]^2+947/192I Spaa[1,3]Spbb[1,4]^3Spaa[1,5]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[5,6]-229/48I Spaa[1,3]Spbb[1,4]^3Spaa[1,5]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[5,6]+607/96I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[3,4]Spaa[3,6]^3Spbb[5,6]^2-33/64I Spaa[1,3]Spbb[1,4]^3Spaa[1,5]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[5,6]^2-731/192I Spaa[1,3]Spbb[1,4]^3Spaa[1,5]Spbb[3,5]Spaa[3,6]^2Spaa[5,6]Spbb[5,6]^2-35/64I Spaa[1,3]Spbb[1,4]^4Spaa[1,6]^3Spbb[1,6]Spaa[3,4]Spbb[5,6]-29/64I Spaa[1,3]Spbb[1,4]^3Spaa[1,6]^3Spbb[1,6]^2Spaa[3,6]Spbb[5,6]+219/64I Spaa[1,3]Spbb[1,4]^4Spaa[1,6]^2Spaa[3,4]^2Spbb[3,4]Spbb[5,6]+227/64I Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^2Spaa[3,4]Spaa[3,6]Spbb[4,6]Spbb[5,6]+649/192I Spaa[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[5,6]+3/32I Spaa[1,3]Spbb[1,4]^4Spaa[1,6]^2Spaa[3,4]Spaa[4,6]Spbb[4,6]Spbb[5,6]+125/96I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]Spaa[3,6]^2Spbb[4,6]Spbb[5,6]+1/48I Spaa[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[3,4]Spaa[3,6]^2Spbb[5,6]-39/64I Spaa[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[3,6]Spaa[4,6]Spbb[4,6]Spbb[5,6]-103/48I Spaa[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[3,6]Spaa[5,6]Spbb[5,6]^2+943/64I Spaa[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spbb[5,6]-429/64I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]Spbb[5,6]+27/32I Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spbb[5,6]-151/48I Spaa[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]Spbb[5,6]+367/192I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[3,6]^3Spbb[4,6]^2Spbb[5,6]+59/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]Spbb[5,6]+205/64I Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[3,4]^2Spaa[3,6]^3Spbb[5,6]+367/192I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2Spbb[5,6]-313/192I Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]Spbb[5,6]-143/32I Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[3,4]Spaa[3,6]^2Spaa[5,6]Spbb[5,6]^2+41/8I Spaa[1,3]Spbb[1,4]^2Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^2Spbb[5,6]+1/3I Spaa[1,3]Spbb[1,4]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[5,6]+2249/192I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spbb[4,6]Spbb[5,6]+319/24I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^3Spbb[5,6]+421/64I Spaa[1,3]Spbb[1,4]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]Spbb[5,6]-115/24I Spaa[1,3]Spbb[1,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[5,6]-31/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^3Spbb[5,6]^2+1/12I Spaa[1,3]Spbb[1,5]^2Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]-1027/192I Spaa[1,3]Spbb[1,4]^2Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^2Spaa[4,6]Spbb[5,6]^2-477/64I Spaa[1,3]Spbb[1,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spaa[5,6]Spbb[5,6]^2-103/96I Spaa[1,3]Spbb[1,3]^2Spbb[3,4]Spaa[3,6]^4Spbb[4,6]^2Spbb[5,6]+71/24I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]^2+39/8I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]Spbb[4,6]+23/12I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[3,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^2Spbb[5,6]+181/48I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spbb[3,4]^2Spaa[3,6]^3Spaa[4,6]Spbb[4,6]Spbb[5,6]+319/192I Spbb[1,4]^3Spaa[1,5]^2Spbb[3,5]Spaa[3,6]^3Spbb[5,6]^2-89/96I Spbb[1,4]^4Spaa[1,5]Spaa[1,6]^2Spaa[3,4]Spaa[3,6]Spbb[5,6]^2+301/192I Spbb[1,4]^3Spaa[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[3,6]^2Spbb[5,6]^2-97/96I Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[5,6]^2+373/192I Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spaa[3,6]^3Spbb[4,6]Spbb[5,6]^2+551/192I Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,4]Spaa[3,6]^3Spbb[5,6]^2+1/32I Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]Spbb[5,6]^2+1/32I Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spaa[3,6]^2Spaa[5,6]Spbb[5,6]^3+421/64I Spbb[1,4]^2Spaa[1,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spbb[5,6]^2+101/48I Spbb[1,4]^2Spaa[1,5]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^3Spbb[5,6]^2+23/12I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[3,4]Spaa[3,6]^4Spbb[4,6]Spbb[5,6]^2+181/48I Spbb[1,4]Spaa[1,5]Spbb[1,6]Spbb[3,4]^2Spaa[3,6]^4Spbb[5,6]^2-77/192I Spbb[1,4]^4Spaa[1,6]^3Spaa[3,4]^2Spbb[4,6]Spbb[5,6]+3/32I Spbb[1,4]^3Spaa[1,6]^3Spbb[1,6]Spaa[3,4]Spaa[3,6]Spbb[4,6]Spbb[5,6]-149/48I Spbb[1,4]^3Spaa[1,6]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[4,6]Spbb[5,6]+731/96I Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spaa[3,4]Spaa[3,6]^2Spbb[4,6]^2Spbb[5,6]+301/96I Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]Spbb[5,6]+101/48I Spbb[1,4]^3Spaa[1,6]^2Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]^2Spbb[5,6]+367/192I Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[3,6]^3Spbb[4,6]^2Spbb[5,6]+55/48I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spbb[3,4]Spaa[3,6]^3Spbb[4,6]Spbb[5,6]+587/96I Spbb[1,4]^2Spaa[1,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]Spbb[5,6]+263/192I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]^2Spbb[5,6]+619/192I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spbb[4,6]Spbb[5,6]+101/192I Spbb[1,3]^2Spaa[1,6]Spaa[3,6]^4Spbb[4,6]^3Spbb[5,6]-137/192I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]^3+19/32I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]^2+265/192I Spbb[1,4]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^3Spbb[4,6]Spbb[5,6]+461/192I Spbb[1,4]Spaa[3,4]Spbb[3,4]^3Spaa[3,5]Spaa[3,6]^3Spbb[5,6]^2-103/96I Spbb[1,3]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^4Spbb[4,6]^2Spbb[5,6]+237/64I Spbb[1,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]Spbb[4,6]^2+49/48I Spbb[1,4]Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^3Spbb[5,6]^2-103/96I Spbb[1,3]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^4Spbb[4,6]Spbb[5,6]^2+33/16I Spbb[1,5]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]Spbb[5,6]-103/96I Spbb[1,3]Spbb[3,4]Spaa[3,6]^5Spbb[3,6]Spbb[4,6]^2Spbb[5,6]+25/24I Spbb[1,5]Spbb[3,4]Spaa[3,6]^5Spbb[3,6]^2Spbb[4,6]^2)/(Spaa[1,2]Spbb[4,5]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(+101/192I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,6]-271/96I Spaa[1,3]^3Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[3,6]+77/24I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[3,6]-101/192I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,4]^2Spaa[2,4]Spaa[2,6]Spbb[3,4]+101/192I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]+59/8I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[3,4]Spaa[3,6]-59/8I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,6]-5/16I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[2,6]Spaa[3,6]Spbb[3,6]-5/16I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,6]Spbb[3,4]Spaa[3,6]+169/48I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]-111/16I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[3,6]^2Spbb[3,6]-29/8I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[3,4]Spaa[3,6]^2+101/192I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]^2Spbb[1,4]^4Spaa[2,6]-557/96I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[3,6]+101/192I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spaa[3,4]+323/48I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spaa[3,6]+101/192I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spaa[2,6]+241/32I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[3,4]Spaa[3,6]-393/32I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spaa[3,6]+101/192I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spaa[2,6]Spaa[3,4]-5/16I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[2,6]Spaa[3,6]Spbb[3,6]+169/24I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,6]Spbb[2,6]Spaa[3,6]-103/8I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[3,6]^2Spbb[3,6]-5/32I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]-171/64I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[4,6]+171/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]+237/64I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,6]Spbb[3,4]Spaa[3,6]+237/64I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]+33/32I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[3,6]^2Spbb[3,6]+33/32I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[3,4]Spaa[3,6]^2-113/24I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[3,4]^2Spaa[3,6]+113/12I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[3,4]Spaa[3,6]-113/24I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,6]+53/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]-53/8I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,6]^2Spbb[3,6]-53/16I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2+311/48I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]-311/48I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[3,6]+25/4I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]-103/8I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,6]^2Spbb[3,6]-513/64I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[2,6]^3Spbb[2,6]Spbb[4,6]+171/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[2,6]^3Spbb[2,6]^2+711/64I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]+711/64I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]+99/32I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]+99/32I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2+7/96I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[3,6]^3Spbb[3,6]^2+7/96I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]+5/32I Spaa[1,3]^2Spbb[1,3]Spbb[1,6]^2Spbb[3,4]^2Spaa[3,6]^3-143/48I Spaa[1,3]Spaa[1,4]^3Spbb[1,4]^5Spaa[3,6]+101/192I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^5Spaa[1,6]Spaa[3,4]-157/32I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[2,4]Spbb[2,4]Spaa[3,6]+101/192I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^4Spbb[2,4]Spaa[2,6]Spaa[3,4]-95/16I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[3,6]^2Spbb[3,6]-5/32I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]+237/64I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]+33/32I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spaa[3,6]^2Spbb[3,6]-185/96I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^2Spaa[3,6]-95/16I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spaa[3,6]^2Spbb[3,6]+711/64I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]+99/32I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]-1/12I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[3,6]^3Spbb[3,6]^2-171/64I Spaa[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,4]-35/64I Spbb[1,2]^2Spaa[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spaa[3,6]Spbb[4,6]^2-29/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spbb[4,6]+93/64I Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]-105/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]+35/64I Spbb[1,2]Spaa[1,3]Spaa[1,6]Spbb[1,6]^2Spaa[2,6]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]+105/32I Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]+35/64I Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2+35/32I Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[3,4]Spaa[3,6]^3Spbb[3,6]+171/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^2+711/64I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]-99/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+99/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]+99/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^2+1/12I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]^2-1/12I Spbb[1,2]Spaa[1,3]Spbb[1,6]Spaa[2,3]Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]-1/12I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,6]^3Spbb[3,6]^2-1/12I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]+711/64I Spaa[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]+99/32I Spaa[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]-1/12I Spaa[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,6]^3Spbb[3,6]^2-171/32I Spaa[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,4]-35/32I Spbb[1,2]^2Spaa[1,3]Spaa[2,6]^3Spbb[2,6]Spaa[3,6]Spbb[4,6]^2-29/16I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,6]Spbb[4,6]+93/32I Spaa[1,3]Spbb[1,4]^2Spaa[2,6]^3Spbb[2,6]^3Spaa[3,6]-105/16I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]+35/32I Spbb[1,2]Spaa[1,3]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]+105/16I Spaa[1,3]Spbb[1,4]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2Spbb[3,6]+35/32I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^2+35/16I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]-71/24I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]^2-1063/192I Spaa[1,3]Spbb[1,6]^2Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]-35/64I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^2Spbb[4,6]^2+31/64I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2Spbb[4,6]-35/64I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]^2+27/64I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]+125/192I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,6]^4Spbb[3,6]^2Spbb[4,6]-251/192I Spaa[1,6]Spbb[1,6]^2Spbb[3,4]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]-237/64I Spbb[1,2]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,4]Spaa[3,6]+237/64I Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]-33/32I Spbb[1,2]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]-33/32I Spbb[1,2]Spaa[2,3]^2Spaa[2,6]Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^2+33/32I Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]+33/32I Spbb[1,3]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^2+237/64I Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]+33/32I Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]-171/64I Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]^2Spaa[3,4]+35/64I Spbb[1,2]Spaa[2,3]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,6]Spbb[4,6]+93/64I Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^3Spaa[3,6]+35/64I Spbb[1,2]Spaa[2,3]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^2Spbb[4,6]+105/32I Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2Spbb[3,6]+35/64I Spbb[1,4]Spaa[2,3]Spaa[2,6]^2Spbb[2,6]^3Spbb[3,4]Spaa[3,6]^2+35/32I Spbb[1,4]Spaa[2,3]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3Spbb[3,6]-237/64I Spbb[1,6]Spaa[2,3]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]-35/64I Spbb[1,2]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,6]^2Spbb[4,6]^2+31/64I Spbb[1,4]Spaa[2,6]^3Spbb[2,6]^3Spaa[3,6]^2Spbb[4,6]-35/64I Spbb[1,2]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]^2+27/64I Spbb[1,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^3Spbb[3,6]Spbb[4,6]-1/16I Spbb[1,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^4Spbb[3,6]^2Spbb[4,6]-25/24I Spbb[1,6]Spbb[3,4]Spaa[3,6]^5Spbb[3,6]^2Spbb[4,6])/(Spaa[1,2]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(+98/3I Spaa[1,2]^3Spbb[1,2]^5Spaa[1,3]Spbb[1,4]Spaa[5,6]+547/192I Spaa[1,2]^3Spbb[1,2]^5Spaa[2,3]Spbb[2,4]Spaa[5,6]-1801/192I Spaa[1,2]^3Spbb[1,2]^5Spbb[2,4]Spaa[2,5]Spaa[3,6]+2189/48I Spaa[1,2]^3Spbb[1,2]^5Spbb[3,4]Spaa[3,5]Spaa[3,6]-9049/192I Spaa[1,2]^3Spbb[1,2]^4Spbb[1,3]Spbb[2,4]Spaa[3,5]Spaa[3,6]+4013/192I Spaa[1,2]^3Spbb[1,2]^4Spbb[1,5]Spbb[2,4]Spaa[3,5]Spaa[5,6]+205/24I Spaa[1,2]^3Spbb[1,2]^4Spbb[1,6]Spbb[2,4]Spaa[3,6]Spaa[5,6]+1891/32I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[5,6]-98/3I Spaa[1,2]^2Spbb[1,2]^5Spaa[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,6]+335/48I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[3,6]-331/96I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[5,6]-779/192I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[5,6]+451/64I Spaa[1,2]^2Spbb[1,2]^5Spaa[1,3]Spaa[2,3]Spbb[3,4]Spaa[5,6]-1757/192I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[5,6]-1379/64I Spaa[1,2]^2Spbb[1,2]^5Spaa[1,3]Spbb[2,4]Spaa[2,5]Spaa[2,6]-7787/96I Spaa[1,2]^2Spbb[1,2]^5Spaa[1,3]Spaa[2,5]Spbb[3,4]Spaa[3,6]+7249/192I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spbb[1,3]Spbb[2,4]Spaa[2,5]Spaa[3,6]-6113/96I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[5,6]+5563/192I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[5,6]+8845/96I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spbb[1,3]Spbb[3,4]Spaa[3,5]Spaa[3,6]-8677/96I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,3]^2Spbb[2,4]Spaa[3,5]Spaa[3,6]+2365/12I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spbb[1,5]Spbb[3,4]Spaa[3,5]Spaa[5,6]-7299/32I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,4]Spaa[3,5]Spaa[5,6]+11399/192I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[1,6]Spbb[2,4]Spaa[3,6]Spaa[5,6]+11381/192I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[5,6]^2-1063/48I Spaa[1,2]^2Spbb[1,2]^4Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[3,6]-1063/48I Spaa[1,2]^2Spbb[1,2]^4Spbb[1,4]Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,6]-2181/64I Spaa[1,2]^2Spbb[1,2]^5Spaa[1,5]Spaa[2,5]Spaa[3,6]Spbb[4,5]+4937/192I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[3,6]-75/64I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]-2181/64I Spaa[1,2]^2Spbb[1,2]^4Spbb[1,3]Spaa[1,5]Spaa[3,5]Spaa[3,6]Spbb[4,5]-7117/96I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,5]Spbb[1,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]+9647/96I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[3,5]Spaa[3,6]+5887/192I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[3,5]Spaa[5,6]-91/24I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[3,6]^2+715/64I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[3,6]Spaa[5,6]+8833/192I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,6]Spaa[5,6]-2111/192I Spaa[1,2]^2Spbb[1,2]^4Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[5,6]-1331/192I Spaa[1,2]^2Spbb[1,2]^4Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,6]-511/48I Spaa[1,2]^2Spbb[1,2]^4Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[5,6]+1133/64I Spaa[1,2]^2Spbb[1,2]^4Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[5,6]+1645/192I Spaa[1,2]^2Spbb[1,2]^4Spaa[2,3]Spbb[2,3]Spbb[3,4]Spaa[3,5]Spaa[3,6]+271/192I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,5]Spaa[3,6]+1531/48I Spaa[1,2]^2Spbb[1,2]^4Spaa[2,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spaa[5,6]-4087/96I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]Spaa[5,6]+4093/192I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spaa[3,6]Spaa[5,6]-1265/192I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,5]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spaa[5,6]^2+667/192I Spaa[1,2]^2Spbb[1,2]^4Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,6]-4135/192I Spaa[1,2]^2Spbb[1,2]^4Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]+1031/64I Spaa[1,2]^2Spbb[1,2]^4Spbb[2,3]Spaa[2,5]Spaa[3,5]Spaa[3,6]Spbb[4,5]-281/32I Spaa[1,2]^2Spbb[1,2]^4Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]+2903/192I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]+3739/192I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[5,6]-1807/96I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,6]^2+7973/192I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,6]Spaa[5,6]+9437/192I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[5,6]-2317/96I Spaa[1,2]^2Spbb[1,2]^4Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]+1505/32I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spbb[2,3]Spaa[3,5]^2Spaa[3,6]Spbb[4,5]+4775/192I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]+409/192I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]^2Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spaa[3,6]-31/12I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[5,6]+6251/192I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spbb[1,5]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spaa[5,6]+521/192I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]^2Spbb[2,4]Spbb[2,6]Spaa[3,5]Spaa[3,6]^2+661/48I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spbb[1,5]Spbb[2,4]Spbb[2,6]Spaa[3,5]Spaa[3,6]Spaa[5,6]+33/8I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]^2Spbb[2,4]Spbb[2,6]Spaa[3,5]Spaa[5,6]^2+97/16I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,6]^2Spaa[5,6]-6251/192I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,6]Spaa[5,6]^2+2921/96I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[5,6]-6343/96I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,6]+2271/64I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spaa[3,6]-5167/192I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[5,6]-911/64I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[5,6]+6989/48I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spbb[3,4]Spaa[5,6]-1209/8I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spaa[5,6]-275/12I Spaa[1,2]Spbb[1,2]^5Spaa[1,3]^2Spaa[2,5]Spaa[2,6]Spbb[3,4]-665/16I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]^2Spbb[1,3]Spbb[2,4]Spaa[2,5]Spaa[2,6]-8165/32I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]^2Spbb[1,3]Spaa[2,5]Spbb[3,4]Spaa[3,6]+37151/192I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]^2Spbb[2,4]Spaa[2,5]Spaa[3,6]-21859/96I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]^2Spbb[1,5]Spaa[2,5]Spbb[3,4]Spaa[5,6]+26411/192I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[5,6]+1045/32I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]^2Spbb[1,6]Spaa[2,6]Spbb[3,4]Spaa[5,6]-4987/192I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[5,6]+1165/16I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]^2Spbb[3,4]Spaa[3,5]Spaa[3,6]-2261/48I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^3Spbb[2,4]Spaa[3,5]Spaa[3,6]+4697/192I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spbb[3,4]Spaa[3,5]Spaa[5,6]-10463/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]Spbb[2,4]Spaa[3,5]Spaa[5,6]+701/24I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]Spbb[2,4]Spaa[3,6]Spaa[5,6]+5989/96I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,5]Spbb[1,6]Spbb[3,4]Spaa[5,6]^2+2299/48I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[5,6]^2+11351/192I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,6]+73/96I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[3,6]+979/48I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[5,6]+2867/48I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spbb[1,4]Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]+459/64I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,6]-1353/64I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[5,6]+1903/48I Spaa[1,2]Spbb[1,2]^5Spaa[1,3]Spaa[1,5]Spaa[2,5]Spaa[2,6]Spbb[4,5]-155/48I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[2,6]+5663/192I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spbb[1,3]Spaa[1,5]Spaa[2,5]Spaa[3,6]Spbb[4,5]+40499/192I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[3,4]Spaa[3,6]-9923/48I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[3,6]-8413/192I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spaa[5,6]+2893/96I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2-1171/192I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]+757/24I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[5,6]+1895/192I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spaa[3,5]Spaa[3,6]Spbb[4,5]+10777/192I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]-5615/192I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[3,5]Spaa[3,6]+395/8I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]Spaa[5,6]-12091/192I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[3,5]Spaa[5,6]-3917/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[3,6]^2+3279/64I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[3,6]Spaa[5,6]+1493/64I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[5,6]^2-7975/192I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[5,6]-5929/192I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[5,6]+1993/24I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,6]Spaa[5,6]+545/192I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[5,6]^2-971/12I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[3,4]Spaa[5,6]+113/96I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[5,6]+171/16I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[2,6]+463/8I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[3,4]Spaa[3,6]-463/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,6]-14969/192I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[2,3]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[5,6]+3523/64I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[5,6]-171/32I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[2,3]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[5,6]+4117/96I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[5,6]+997/16I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[3,4]Spaa[3,5]Spaa[3,6]+683/192I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,5]Spaa[3,6]-373/6I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[2,3]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[5,6]+19057/192I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spaa[5,6]-2937/64I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]Spaa[5,6]+3233/64I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spbb[2,6]Spaa[3,6]Spaa[5,6]-3535/96I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,6]Spbb[3,4]Spaa[5,6]^2+21235/192I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spaa[5,6]^2+357/32I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]-685/24I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spbb[2,3]Spaa[2,5]^2Spaa[3,6]Spbb[4,5]+3639/64I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[2,5]^2Spbb[2,5]Spbb[3,4]Spaa[3,6]-5903/96I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,6]-563/48I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[5,6]+379/192I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]-7441/192I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]-6433/96I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[5,6]+13949/192I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[2,5]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]-1591/24I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[2,3]Spaa[2,5]Spaa[3,5]Spaa[3,6]Spbb[4,5]-11867/192I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]-5537/192I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]-1943/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,5]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spaa[5,6]+1415/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[5,6]-7717/192I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,6]^2+1321/64I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,6]Spaa[5,6]-349/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[5,6]^2+2687/96I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[5,6]+27053/192I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[5,6]+1125/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[5,6]^2+821/24I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]+487/48I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spbb[2,3]Spaa[3,5]^2Spaa[3,6]Spbb[4,5]-9325/192I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]+2333/192I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spaa[3,6]+2615/192I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]-3867/64I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[5,6]+1501/48I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spaa[5,6]+103/192I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spbb[2,4]Spbb[2,6]Spaa[3,5]Spaa[3,6]^2-447/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spbb[2,4]Spbb[2,6]Spaa[3,5]Spaa[3,6]Spaa[5,6]+79/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,5]^2Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[5,6]^2-389/8I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]^2Spbb[2,4]Spbb[2,6]Spaa[3,5]Spaa[5,6]^2+1993/64I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,6]^2Spaa[5,6]-11543/192I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,6]Spaa[5,6]^2+3029/192I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[5,6]^3-1189/192I Spaa[1,2]Spbb[1,2]^3Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^2Spaa[3,6]+1385/96I Spaa[1,2]Spbb[1,2]^3Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,6]-21/32I Spaa[1,2]Spbb[1,2]^4Spaa[1,5]^2Spbb[1,5]Spaa[2,5]Spaa[3,6]Spbb[4,5]+265/24I Spaa[1,2]Spbb[1,2]^3Spaa[1,5]^2Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spaa[3,6]-1789/64I Spaa[1,2]Spbb[1,2]^3Spaa[1,5]^2Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]-21/32I Spaa[1,2]Spbb[1,2]^3Spbb[1,3]Spaa[1,5]^2Spbb[1,5]Spaa[3,5]Spaa[3,6]Spbb[4,5]-213/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,5]^2Spbb[1,5]^2Spbb[3,4]Spaa[3,5]Spaa[3,6]+575/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,4]Spaa[3,5]Spaa[3,6]+2671/192I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]^2Spbb[1,5]^3Spbb[2,4]Spaa[3,5]Spaa[5,6]-1655/64I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,5]^2Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[3,6]^2+927/64I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]^2Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[3,6]Spaa[5,6]+3959/192I Spaa[1,2]Spbb[1,2]^3Spbb[1,4]Spaa[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]-5047/192I Spaa[1,2]Spbb[1,2]^3Spaa[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[3,6]-2393/96I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,6]^2+8269/192I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,6]Spaa[5,6]+2239/192I Spaa[1,2]Spbb[1,2]^4Spaa[1,5]Spaa[2,5]^2Spbb[2,5]Spaa[3,6]Spbb[4,5]-17/24I Spaa[1,2]Spbb[1,2]^3Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,6]-5813/192I Spaa[1,2]Spbb[1,2]^3Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]-595/192I Spaa[1,2]Spbb[1,2]^4Spaa[1,5]Spaa[2,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,5]+5611/192I Spaa[1,2]Spbb[1,2]^3Spbb[1,3]Spaa[1,5]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]Spbb[4,5]+2149/96I Spaa[1,2]Spbb[1,2]^3Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]-3695/192I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]-247/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[5,6]-1795/48I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,6]^2+4807/192I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,6]Spaa[5,6]-1271/24I Spaa[1,2]Spbb[1,2]^3Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]-4629/64I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2+5377/64I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[5,6]-89/192I Spaa[1,2]Spbb[1,2]^3Spbb[1,3]Spaa[1,5]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]+37/8I Spaa[1,2]Spbb[1,2]^3Spaa[1,5]Spbb[1,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]+1433/96I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]^2Spaa[1,5]Spbb[2,5]Spaa[3,5]^2Spaa[3,6]Spbb[4,5]-61/192I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]-11/24I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spaa[3,6]+455/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spbb[1,5]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[5,6]+69/8I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spaa[5,6]-1367/192I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spbb[2,4]Spbb[2,6]Spaa[3,5]Spaa[3,6]^2+461/64I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spbb[2,6]Spaa[3,5]Spaa[3,6]Spaa[5,6]-665/192I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^3Spbb[2,4]Spbb[2,6]Spaa[3,5]Spaa[5,6]^2-3719/192I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,5]Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,6]^3+7373/192I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,6]^2Spaa[5,6]-175/8I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,6]Spaa[5,6]^2+3247/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[3,6]Spaa[5,6]+15707/192I Spaa[1,2]Spbb[1,2]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[5,6]+259/8I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spbb[2,6]Spaa[3,6]^2Spaa[5,6]-1997/192I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spbb[2,6]Spaa[3,6]Spaa[5,6]^2-259/192I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spaa[5,6]+349/64I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[2,5]Spaa[3,6]+881/48I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[5,6]+253/16I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[5,6]+445/64I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]^2Spbb[2,3]^2Spbb[3,4]Spaa[3,5]Spaa[3,6]+365/96I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[3,5]Spaa[3,6]+2083/48I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spaa[5,6]-231/64I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]Spaa[5,6]+973/64I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spbb[2,6]Spaa[3,6]Spaa[5,6]-2995/96I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]^2Spbb[2,5]Spbb[2,6]Spbb[3,4]Spaa[5,6]^2+3905/96I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]^2Spbb[2,4]Spbb[2,5]Spbb[2,6]Spaa[5,6]^2+59/192I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,6]+701/64I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[5,6]-2537/192I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]-3041/192I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[5,6]+359/64I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]Spbb[2,3]^2Spaa[2,5]Spaa[3,5]Spaa[3,6]Spbb[4,5]+7/24I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]-727/48I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]-1661/64I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]Spaa[5,6]+181/8I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]Spaa[5,6]-2933/192I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,6]^2+3289/192I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[2,6]Spaa[3,6]Spaa[5,6]-1067/96I Spaa[1,2]Spbb[1,2]^2Spbb[1,5]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[2,6]Spaa[5,6]^2+1037/48I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[5,6]+8033/192I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]+3289/192I Spaa[1,2]Spbb[1,2]^2Spbb[1,5]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[5,6]^2+3341/192I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]Spbb[2,3]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]+77/96I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]Spbb[2,3]^2Spaa[3,5]^2Spaa[3,6]Spbb[4,5]-8819/192I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]+2567/192I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spaa[3,6]+6619/192I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]-3733/64I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2Spaa[5,6]+3089/192I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spbb[2,5]^2Spaa[3,5]^2Spaa[5,6]-33/16I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]Spbb[2,6]Spaa[3,5]Spaa[3,6]^2+1009/96I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spbb[2,5]Spbb[2,6]Spaa[3,5]Spaa[3,6]Spaa[5,6]+761/64I Spaa[1,2]Spbb[1,2]^2Spbb[1,5]Spaa[2,3]Spbb[2,5]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[5,6]^2-4201/192I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spbb[2,6]Spaa[3,5]Spaa[5,6]^2+813/64I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spbb[2,6]^2Spaa[3,6]^2Spaa[5,6]-173/32I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,4]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]^2+1843/192I Spaa[1,2]Spbb[1,2]Spbb[1,5]^2Spaa[2,3]Spbb[2,4]Spbb[2,6]^2Spaa[5,6]^3-677/192I Spaa[1,2]Spbb[1,2]^3Spbb[2,4]Spaa[2,5]^3Spbb[2,5]^2Spaa[3,6]-3307/192I Spaa[1,2]Spbb[1,2]^3Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]-9/32I Spaa[1,2]Spbb[1,2]^3Spbb[2,3]Spaa[2,5]^2Spbb[2,5]Spaa[3,5]Spaa[3,6]Spbb[4,5]+425/48I Spaa[1,2]Spbb[1,2]^3Spaa[2,5]^2Spbb[2,5]^2Spbb[3,4]Spaa[3,5]Spaa[3,6]-3461/192I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,5]Spaa[3,6]-939/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,5]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,5]Spaa[5,6]-3505/96I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[2,6]Spaa[3,6]^2-1399/192I Spaa[1,2]Spbb[1,2]^2Spbb[1,5]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[2,6]Spaa[3,6]Spaa[5,6]-3725/192I Spaa[1,2]Spbb[1,2]^3Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]-5245/192I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2+4271/96I Spaa[1,2]Spbb[1,2]^2Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]-397/192I Spaa[1,2]Spbb[1,2]^3Spbb[2,3]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]+19/6I Spaa[1,2]Spbb[1,2]^3Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]-1699/192I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[3,5]^2Spaa[3,6]Spbb[4,5]-83/8I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,5]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2Spaa[3,6]-353/192I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]^2Spaa[3,6]-101/16I Spaa[1,2]Spbb[1,2]^2Spbb[1,5]Spaa[2,5]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2Spaa[5,6]-467/32I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]^2Spaa[5,6]-3853/192I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[2,6]Spaa[3,5]Spaa[3,6]^2-3851/192I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[2,6]Spaa[3,5]Spaa[3,6]Spaa[5,6]-385/96I Spaa[1,2]Spbb[1,2]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[2,6]Spaa[3,5]Spaa[5,6]^2-353/96I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spbb[2,4]Spaa[2,5]Spbb[2,6]^2Spaa[3,6]^3+1065/64I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,6]^2Spaa[3,6]^2Spaa[5,6]-101/24I Spaa[1,2]Spbb[1,2]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]^2+1729/48I Spaa[1,2]Spbb[1,2]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]Spaa[5,6]+4115/192I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2Spaa[5,6]-421/16I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]^2+347/48I Spaa[1,2]Spbb[1,2]^3Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]-211/64I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spbb[2,3]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]Spbb[4,5]-4669/192I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]+91/16I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spbb[2,3]Spbb[2,5]Spaa[3,5]^3Spaa[3,6]Spbb[4,5]+825/64I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^3Spaa[3,6]+51/64I Spaa[1,2]Spbb[1,3]^3Spbb[2,4]Spbb[2,5]^2Spaa[3,5]^3Spaa[3,6]-2225/192I Spaa[1,2]Spbb[1,2]^2Spbb[1,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[5,6]+669/64I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,5]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^3Spaa[5,6]+341/192I Spaa[1,2]Spbb[1,3]^2Spbb[1,5]Spbb[2,4]Spbb[2,5]^2Spaa[3,5]^3Spaa[5,6]-25/32I Spaa[1,2]Spbb[1,3]^3Spbb[2,4]Spbb[2,5]Spbb[2,6]Spaa[3,5]^2Spaa[3,6]^2-159/64I Spaa[1,2]Spbb[1,3]^2Spbb[1,5]Spbb[2,4]Spbb[2,5]Spbb[2,6]Spaa[3,5]^2Spaa[3,6]Spaa[5,6]-27/4I Spaa[1,2]Spbb[1,2]Spbb[1,5]^2Spbb[2,5]Spbb[2,6]Spbb[3,4]Spaa[3,5]^2Spaa[5,6]^2+163/192I Spaa[1,2]Spbb[1,3]Spbb[1,5]^2Spbb[2,4]Spbb[2,5]Spbb[2,6]Spaa[3,5]^2Spaa[5,6]^2+407/96I Spaa[1,2]Spbb[1,3]^3Spbb[2,4]Spbb[2,6]^2Spaa[3,5]Spaa[3,6]^3-2101/96I Spaa[1,2]Spbb[1,3]^2Spbb[1,5]Spbb[2,4]Spbb[2,6]^2Spaa[3,5]Spaa[3,6]^2Spaa[5,6]+65/48I Spaa[1,2]Spbb[1,3]Spbb[1,5]^2Spbb[2,4]Spbb[2,6]^2Spaa[3,5]Spaa[3,6]Spaa[5,6]^2-307/192I Spaa[1,2]Spbb[1,5]^3Spbb[2,4]Spbb[2,6]^2Spaa[3,5]Spaa[5,6]^3-389/96I Spaa[1,2]Spbb[1,3]^2Spbb[1,6]Spbb[2,4]Spbb[2,6]^2Spaa[3,6]^3Spaa[5,6]-221/64I Spaa[1,2]Spbb[1,3]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spbb[2,6]^2Spaa[3,6]^2Spaa[5,6]^2-1/48I Spaa[1,2]Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]^3+4I Spbb[1,2]^2Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]Spaa[5,6]-12655/192I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spaa[2,6]-4I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spaa[1,5]Spaa[3,6]-543/64I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[5,6]+461/96I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[5,6]+12973/192I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]^2Spaa[2,3]Spbb[3,4]Spaa[5,6]-6841/192I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^3Spaa[2,3]Spbb[2,4]Spaa[5,6]+5097/64I Spbb[1,2]^4Spaa[1,3]^3Spbb[1,3]Spaa[2,5]Spaa[2,6]Spbb[3,4]-9925/64I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]^2Spbb[2,4]Spaa[2,5]Spaa[2,6]-2491/24I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]^2Spaa[2,5]Spbb[3,4]Spaa[3,6]+2131/192I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^3Spbb[2,4]Spaa[2,5]Spaa[3,6]-5347/64I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]Spbb[1,5]Spaa[2,5]Spbb[3,4]Spaa[5,6]+1211/24I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[5,6]-1855/192I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]Spbb[1,6]Spaa[2,6]Spbb[3,4]Spaa[5,6]+4997/192I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[5,6]-643/96I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^3Spbb[3,4]Spaa[3,5]Spaa[3,6]-27/8I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^4Spbb[2,4]Spaa[3,5]Spaa[3,6]-3485/96I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,5]Spbb[3,4]Spaa[3,5]Spaa[5,6]-47/16I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spbb[1,5]Spbb[2,4]Spaa[3,5]Spaa[5,6]+971/64I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spbb[1,6]Spbb[2,4]Spaa[3,6]Spaa[5,6]+317/8I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,4]Spaa[5,6]^2+5291/192I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[5,6]^2+6143/96I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,6]+2443/64I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[3,6]+5/4I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[5,6]+8621/192I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]+2389/96I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,6]-3529/96I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[5,6]+15731/192I Spbb[1,2]^4Spaa[1,3]^2Spbb[1,3]Spaa[1,5]Spaa[2,5]Spaa[2,6]Spbb[4,5]-26567/192I Spbb[1,2]^4Spaa[1,3]^2Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[2,6]Spbb[3,4]+12173/64I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[2,6]+6291/64I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]^2Spaa[1,5]Spaa[2,5]Spaa[3,6]Spbb[4,5]-137/192I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[3,4]Spaa[3,6]+279/4I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[3,6]-6743/192I Spbb[1,2]^3Spaa[1,3]^2Spaa[1,5]Spbb[1,5]^2Spaa[2,5]Spbb[3,4]Spaa[5,6]+1179/64I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spaa[5,6]+5887/96I Spbb[1,2]^4Spaa[1,3]^2Spaa[1,5]Spbb[1,6]Spaa[2,6]^2Spbb[3,4]-2439/64I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2+23/2I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]+3661/192I Spbb[1,2]^3Spaa[1,3]^2Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[2,6]Spbb[3,4]Spaa[5,6]+251/24I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[5,6]+3493/96I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^3Spaa[1,5]Spaa[3,5]Spaa[3,6]Spbb[4,5]+3359/64I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]-701/48I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[3,5]Spaa[3,6]-185/64I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]Spaa[5,6]-2921/96I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[3,5]Spaa[5,6]-755/64I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[3,6]^2+695/48I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[3,6]Spaa[5,6]+85/12I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[3,4]Spaa[5,6]^2+5305/192I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[5,6]^2-3649/96I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[5,6]-1361/96I Spbb[1,2]^3Spaa[1,3]^2Spaa[1,6]Spbb[1,6]^2Spaa[2,6]Spbb[3,4]Spaa[5,6]-1231/96I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[5,6]+6437/192I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,6]Spaa[5,6]+1219/192I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[3,4]Spaa[5,6]^2+475/64I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[5,6]^2-4013/192I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[3,4]Spaa[5,6]+77/192I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[5,6]-16241/192I Spbb[1,2]^4Spaa[1,3]^2Spaa[2,3]Spbb[2,3]Spaa[2,5]Spaa[2,6]Spbb[3,4]+513/64I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[2,6]-10657/192I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[3,4]Spaa[3,6]+9/8I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,6]-151/64I Spbb[1,2]^4Spaa[1,3]^2Spaa[2,3]Spaa[2,5]Spbb[3,4]Spbb[3,5]Spaa[5,6]-4295/32I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[5,6]+11017/192I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[5,6]-629/64I Spbb[1,2]^4Spaa[1,3]^2Spaa[2,3]Spaa[2,6]Spbb[3,4]Spbb[3,6]Spaa[5,6]-145/96I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[5,6]+959/16I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[5,6]+377/8I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spbb[3,4]Spaa[3,5]Spaa[3,6]-539/48I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,5]Spaa[3,6]-7763/96I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[5,6]+4209/64I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spaa[5,6]+23/96I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]Spaa[5,6]+2969/48I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]Spbb[2,4]Spbb[2,6]Spaa[3,6]Spaa[5,6]+857/96I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,5]Spaa[2,3]Spbb[3,4]Spbb[3,6]Spaa[5,6]^2-923/64I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,6]Spbb[3,4]Spaa[5,6]^2+6335/96I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spaa[5,6]^2+441/32I Spbb[1,2]^4Spaa[1,3]^2Spbb[2,3]Spaa[2,5]^2Spaa[2,6]Spbb[4,5]-3221/192I Spbb[1,2]^4Spaa[1,3]^2Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[3,4]+625/8I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]-991/24I Spbb[1,2]^4Spaa[1,3]^2Spaa[2,5]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]+4109/64I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[2,3]Spaa[2,5]^2Spaa[3,6]Spbb[4,5]+14623/96I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,5]^2Spbb[2,5]Spbb[3,4]Spaa[3,6]+47/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,6]+5983/96I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,5]Spaa[2,5]^2Spbb[2,5]Spbb[3,4]Spaa[5,6]-893/24I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[5,6]+43/64I Spbb[1,2]^4Spaa[1,3]^2Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]-619/32I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]-3951/64I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]-1501/48I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,5]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[5,6]-493/24I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[5,6]+2333/96I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,5]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]+1477/192I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[2,3]Spaa[2,5]Spaa[3,5]Spaa[3,6]Spbb[4,5]+7561/96I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]-6701/192I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]-551/48I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,5]Spaa[2,5]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[5,6]+3625/48I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spaa[5,6]-12373/192I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[5,6]-4717/96I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,6]^2+3665/192I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,6]Spaa[5,6]-531/16I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,5]^2Spaa[2,5]Spbb[2,6]Spbb[3,4]Spaa[5,6]^2+1897/64I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[5,6]^2+443/64I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spaa[5,6]+2087/96I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[5,6]+17419/192I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[5,6]+469/96I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,5]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[5,6]^2+1275/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[5,6]^2+3493/96I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]-1597/192I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[2,3]Spaa[3,5]^2Spaa[3,6]Spbb[4,5]-4267/192I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]+547/192I Spaa[1,3]^2Spbb[1,3]^4Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spaa[3,6]+1685/192I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]-205/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[5,6]-43/96I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,5]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spaa[5,6]-583/96I Spaa[1,3]^2Spbb[1,3]^4Spbb[2,4]Spbb[2,6]Spaa[3,5]Spaa[3,6]^2-569/192I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,5]Spbb[2,4]Spbb[2,6]Spaa[3,5]Spaa[3,6]Spaa[5,6]+293/192I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,5]^2Spbb[3,4]Spaa[3,5]Spbb[3,6]Spaa[5,6]^2-67/64I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,5]^2Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[5,6]^2+507/64I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]^2Spbb[2,4]Spbb[2,6]Spaa[3,5]Spaa[5,6]^2+4489/192I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,6]^2Spaa[5,6]-611/48I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,6]Spaa[5,6]^2+445/48I Spbb[1,2]Spaa[1,3]^2Spbb[1,5]^2Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[5,6]^3-97/16I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[5,6]^3+1433/192I Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^2Spaa[2,6]+61/48I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^2Spaa[3,6]-193/48I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^3Spaa[5,6]-479/32I Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]-17/24I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,6]-69/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[5,6]-557/96I Spbb[1,2]^4Spaa[1,3]Spaa[1,5]^2Spbb[1,5]Spaa[2,5]Spaa[2,6]Spbb[4,5]-3671/192I Spbb[1,2]^3Spaa[1,3]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spaa[2,6]-1177/96I Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[1,5]^2Spbb[1,5]Spaa[2,5]Spaa[3,6]Spbb[4,5]+1247/192I Spbb[1,2]^3Spaa[1,3]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,5]Spbb[3,4]Spaa[3,6]-5861/192I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spaa[3,6]-2833/96I Spbb[1,2]^2Spaa[1,3]Spaa[1,5]^2Spbb[1,5]^3Spbb[2,4]Spaa[2,5]Spaa[5,6]-265/96I Spbb[1,2]^3Spaa[1,3]Spaa[1,5]^2Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2-113/3I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,5]^2Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]-227/32I Spbb[1,2]^2Spaa[1,3]Spaa[1,5]^2Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[5,6]-155/24I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[1,5]^2Spbb[1,5]Spaa[3,5]Spaa[3,6]Spbb[4,5]+25/6I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^2Spbb[3,4]Spaa[3,5]Spaa[3,6]-1691/192I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,5]^2Spbb[1,5]^2Spbb[2,4]Spaa[3,5]Spaa[3,6]+165/64I Spbb[1,2]^2Spaa[1,3]Spaa[1,5]^2Spbb[1,5]^3Spbb[3,4]Spaa[3,5]Spaa[5,6]-3577/192I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^3Spbb[2,4]Spaa[3,5]Spaa[5,6]-525/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,5]^2Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[3,6]^2+113/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[3,6]Spaa[5,6]+583/64I Spbb[1,2]Spaa[1,3]Spaa[1,5]^2Spbb[1,5]^3Spbb[1,6]Spbb[2,4]Spaa[5,6]^2-4307/192I Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]-95/48I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]-397/64I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[5,6]+2027/192I Spbb[1,2]^3Spaa[1,3]Spaa[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]^2-401/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[3,6]+445/48I Spbb[1,2]^2Spaa[1,3]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[5,6]-1043/48I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,6]^2+10711/192I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,6]Spaa[5,6]+53/8I Spbb[1,2]Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[5,6]^2-961/48I Spbb[1,2]^4Spaa[1,3]Spaa[1,5]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[4,5]-63/4I Spbb[1,2]^3Spaa[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]+107/48I Spbb[1,2]^4Spaa[1,3]Spaa[1,5]Spaa[2,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]-3041/64I Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[1,5]Spaa[2,5]^2Spbb[2,5]Spaa[3,6]Spbb[4,5]-1601/48I Spbb[1,2]^3Spaa[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,5]^2Spbb[2,5]Spbb[3,4]Spaa[3,6]-269/12I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,6]+235/24I Spbb[1,2]^2Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[5,6]-67/12I Spbb[1,2]^3Spaa[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]-5113/96I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]+171/16I Spbb[1,2]^2Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[5,6]-95/64I Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[1,5]Spaa[2,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,5]-99/64I Spbb[1,2]^3Spaa[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]-5591/192I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]Spbb[4,5]-3515/96I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]-261/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]-2713/96I Spbb[1,2]^2Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spaa[5,6]+265/64I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[5,6]-6359/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,6]^2+2531/64I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,6]Spaa[5,6]+629/96I Spbb[1,2]Spaa[1,3]Spaa[1,5]Spbb[1,5]^3Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[5,6]^2+571/192I Spbb[1,2]^3Spaa[1,3]Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]-635/16I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]+931/192I Spbb[1,2]^2Spaa[1,3]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[5,6]-1919/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2+5015/48I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[5,6]+697/96I Spbb[1,2]Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[5,6]^2-67/96I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]+83/24I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]-297/64I Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,5]Spbb[2,5]Spaa[3,5]^2Spaa[3,6]Spbb[4,5]-221/24I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]-557/64I Spaa[1,3]Spbb[1,3]^3Spaa[1,5]Spbb[1,5]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spaa[3,6]+409/96I Spbb[1,2]^2Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]-1723/192I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[5,6]-8I Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spaa[5,6]-297/16I Spaa[1,3]Spbb[1,3]^3Spaa[1,5]Spbb[1,5]Spbb[2,4]Spbb[2,6]Spaa[3,5]Spaa[3,6]^2+2117/192I Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spbb[2,6]Spaa[3,5]Spaa[3,6]Spaa[5,6]+77/12I Spbb[1,2]Spaa[1,3]Spaa[1,5]Spbb[1,5]^3Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[5,6]^2+449/96I Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]^3Spbb[2,4]Spbb[2,6]Spaa[3,5]Spaa[5,6]^2-3323/192I Spaa[1,3]Spbb[1,3]^3Spaa[1,5]Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,6]^3+3457/64I Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,6]^2Spaa[5,6]-677/192I Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,6]Spaa[5,6]^2-1549/192I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,6]^3Spbb[1,6]^3Spaa[5,6]-631/48I Spbb[1,2]^2Spaa[1,3]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[2,6]Spaa[5,6]+2639/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[3,6]Spaa[5,6]-941/192I Spbb[1,2]Spaa[1,3]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[5,6]^2-37/24I Spbb[1,2]^2Spaa[1,3]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[5,6]+571/8I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[5,6]+443/192I Spbb[1,2]Spaa[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[5,6]^2+5519/192I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spbb[2,6]Spaa[3,6]^2Spaa[5,6]-223/16I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spbb[2,6]Spaa[3,6]Spaa[5,6]^2-101/96I Spaa[1,3]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spbb[2,6]Spaa[5,6]^3+563/64I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^3Spbb[2,3]^2Spbb[3,4]Spaa[5,6]+485/192I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spaa[5,6]-5/3I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[2,5]Spaa[2,6]-425/192I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,5]Spbb[3,4]Spaa[3,6]-11/96I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[2,5]Spaa[3,6]+1739/96I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^2Spbb[2,3]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[5,6]+3653/192I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[5,6]+1231/192I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^2Spbb[2,3]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[5,6]+787/64I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[5,6]+643/192I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^2Spbb[3,4]Spaa[3,5]Spaa[3,6]+31/24I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[3,5]Spaa[3,6]+587/64I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[5,6]+3425/96I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spaa[5,6]+295/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]Spaa[5,6]+4531/192I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spbb[2,6]Spaa[3,6]Spaa[5,6]+389/24I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^2Spbb[2,5]Spbb[3,4]Spbb[3,6]Spaa[5,6]^2-1517/24I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,5]Spbb[2,6]Spbb[3,4]Spaa[5,6]^2+3847/64I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]Spbb[2,5]Spbb[2,6]Spaa[5,6]^2-1223/192I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]-2095/192I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]Spbb[2,3]^2Spaa[2,5]^2Spaa[3,6]Spbb[4,5]-577/48I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,5]^2Spbb[2,5]Spbb[3,4]Spaa[3,6]-545/192I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,6]+7879/192I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]Spaa[2,5]^2Spbb[2,5]^2Spbb[3,4]Spaa[5,6]-8101/96I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[5,6]+859/192I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]-625/64I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]+945/32I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[5,6]-14615/192I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[5,6]-299/16I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]+263/192I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]^2Spaa[2,5]Spaa[3,5]Spaa[3,6]Spbb[4,5]+181/8I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]-1647/64I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]-13/16I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[5,6]-733/192I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]Spaa[5,6]-4945/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]Spaa[5,6]-2093/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,6]^2-4231/192I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[2,6]Spaa[3,6]Spaa[5,6]+41/4I Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,5]Spbb[2,6]Spbb[3,4]Spaa[5,6]^2-91/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[2,6]Spaa[5,6]^2+587/96I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,4]Spaa[5,6]+1363/64I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[5,6]+3747/64I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]-349/16I Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spaa[2,3]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]Spaa[5,6]^2+4787/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[5,6]^2+75/64I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]+527/192I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,3]^2Spaa[3,5]^2Spaa[3,6]Spbb[4,5]-2345/192I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]-145/64I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spbb[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spaa[3,6]-191/96I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[5,6]+523/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]-3073/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2Spaa[5,6]+35/64I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spbb[2,4]Spbb[2,5]^2Spaa[3,5]^2Spaa[5,6]-121/16I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spbb[2,3]Spbb[2,4]Spbb[2,6]Spaa[3,5]Spaa[3,6]^2+445/64I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spbb[2,4]Spbb[2,5]Spbb[2,6]Spaa[3,5]Spaa[3,6]Spaa[5,6]-1511/192I Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spbb[3,6]Spaa[5,6]^2+3109/192I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[5,6]^2+481/48I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spbb[2,6]Spaa[3,5]Spaa[5,6]^2+891/32I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spbb[2,4]Spbb[2,6]^2Spaa[3,6]^2Spaa[5,6]-2765/192I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[2,3]Spbb[2,4]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]^2+1/16I Spbb[1,2]Spaa[1,3]Spbb[1,5]^2Spaa[2,3]Spbb[2,6]^2Spbb[3,4]Spaa[5,6]^3-63/8I Spaa[1,3]Spbb[1,3]Spbb[1,5]^2Spaa[2,3]Spbb[2,4]Spbb[2,6]^2Spaa[5,6]^3+65/6I Spbb[1,2]^3Spaa[1,3]Spbb[2,4]Spaa[2,5]^3Spbb[2,5]^2Spaa[2,6]+213/64I Spbb[1,2]^3Spaa[1,3]Spbb[2,3]Spaa[2,5]^3Spbb[2,5]Spaa[3,6]Spbb[4,5]+497/96I Spbb[1,2]^3Spaa[1,3]Spaa[2,5]^3Spbb[2,5]^2Spbb[3,4]Spaa[3,6]+4541/192I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[2,4]Spaa[2,5]^3Spbb[2,5]^2Spaa[3,6]+2663/48I Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]^3Spbb[2,5]^2Spaa[5,6]+261/64I Spbb[1,2]^3Spaa[1,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]^2Spbb[2,6]-101/24I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]+3781/192I Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[5,6]+211/48I Spbb[1,2]^3Spaa[1,3]Spbb[2,3]Spaa[2,5]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,5]+77/48I Spbb[1,2]^3Spaa[1,3]Spaa[2,5]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]-737/192I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[2,3]Spaa[2,5]^2Spbb[2,5]Spaa[3,5]Spaa[3,6]Spbb[4,5]+1211/96I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,5]^2Spbb[2,5]^2Spbb[3,4]Spaa[3,5]Spaa[3,6]+2675/192I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,5]Spaa[3,6]+313/12I Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spaa[2,5]^2Spbb[2,5]^2Spbb[3,4]Spaa[3,5]Spaa[5,6]+4253/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,5]Spaa[5,6]-4211/192I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[2,6]Spaa[3,6]^2+8123/192I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[2,6]Spaa[3,6]Spaa[5,6]-31/4I Spbb[1,2]Spaa[1,3]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[2,6]Spaa[5,6]^2-439/48I Spbb[1,2]^3Spaa[1,3]Spbb[2,4]Spaa[2,5]Spaa[2,6]^3Spbb[2,6]^2-8797/192I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]-39/2I Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]^2Spaa[5,6]-3645/64I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2+6893/192I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]-63/32I Spbb[1,2]Spaa[1,3]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]^2Spaa[5,6]^2-189/64I Spbb[1,2]^3Spaa[1,3]Spaa[2,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]+195/64I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[2,3]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]+185/48I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]+235/64I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[3,5]^2Spaa[3,6]Spbb[4,5]+1245/64I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,5]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2Spaa[3,6]-543/64I Spaa[1,3]Spbb[1,3]^3Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]^2Spaa[3,6]+455/192I Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]+5635/192I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[2,5]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2Spaa[5,6]-501/64I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]^2Spaa[5,6]-655/48I Spaa[1,3]Spbb[1,3]^3Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[2,6]Spaa[3,5]Spaa[3,6]^2+789/64I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[2,6]Spaa[3,5]Spaa[3,6]Spaa[5,6]-2311/192I Spbb[1,2]Spaa[1,3]Spbb[1,5]^2Spaa[2,5]Spbb[2,5]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[5,6]^2+97/16I Spaa[1,3]Spbb[1,3]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[2,6]Spaa[3,5]Spaa[5,6]^2-649/32I Spaa[1,3]Spbb[1,3]^3Spbb[2,4]Spaa[2,5]Spbb[2,6]^2Spaa[3,6]^3+791/16I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,6]^2Spaa[3,6]^2Spaa[5,6]-25/4I Spaa[1,3]Spbb[1,3]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]^2+847/48I Spbb[1,2]^2Spaa[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^2Spaa[5,6]+12701/192I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]Spaa[5,6]+463/32I Spbb[1,2]Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[5,6]^2+1215/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2Spaa[5,6]-619/64I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]^2+1/48I Spaa[1,3]Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[5,6]^3+21/64I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]+263/192I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[2,3]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]Spbb[4,5]+33/8I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]-61/192I Spaa[1,3]Spbb[1,3]^3Spbb[2,3]Spbb[2,5]Spaa[3,5]^3Spaa[3,6]Spbb[4,5]-263/96I Spaa[1,3]Spbb[1,3]^3Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^3Spaa[3,6]+5/64I Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[5,6]+521/64I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[5,6]-225/32I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^3Spaa[5,6]-285/64I Spbb[1,2]Spaa[1,3]Spbb[1,5]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,6]Spaa[5,6]^2+1079/192I Spaa[1,3]Spbb[1,3]Spbb[1,5]^2Spbb[2,5]Spbb[2,6]Spbb[3,4]Spaa[3,5]^2Spaa[5,6]^2-101/96I Spaa[1,3]Spbb[1,5]^3Spbb[2,6]^2Spbb[3,4]Spaa[3,5]Spaa[5,6]^3+101/96I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^4Spbb[1,5]^3Spaa[3,6]+121/24I Spbb[1,2]^2Spaa[1,5]^3Spbb[1,5]^3Spbb[2,4]Spaa[2,5]Spaa[3,6]-379/32I Spbb[1,2]^2Spaa[1,5]^3Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]+61/12I Spbb[1,2]Spbb[1,3]Spaa[1,5]^3Spbb[1,5]^3Spbb[2,4]Spaa[3,5]Spaa[3,6]+29/12I Spbb[1,2]Spaa[1,5]^3Spbb[1,5]^4Spbb[2,4]Spaa[3,5]Spaa[5,6]-379/32I Spbb[1,2]Spbb[1,3]Spaa[1,5]^3Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[3,6]^2+7/8I Spbb[1,2]Spaa[1,5]^3Spbb[1,5]^3Spbb[1,6]Spbb[2,4]Spaa[3,6]Spaa[5,6]+101/192I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]-1393/64I Spbb[1,2]^2Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[3,6]-541/24I Spbb[1,2]Spbb[1,3]Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,6]^2+1139/96I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,6]Spaa[5,6]+39/16I Spbb[1,2]^3Spaa[1,5]^2Spbb[1,5]Spaa[2,5]^2Spbb[2,5]Spaa[3,6]Spbb[4,5]-289/96I Spbb[1,2]^2Spaa[1,5]^2Spbb[1,5]^2Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,6]-4267/192I Spbb[1,2]^2Spaa[1,5]^2Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]-1/8I Spbb[1,2]^3Spaa[1,5]^2Spbb[1,5]Spaa[2,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,5]+5I Spbb[1,2]^2Spbb[1,3]Spaa[1,5]^2Spbb[1,5]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]Spbb[4,5]+109/16I Spbb[1,2]^2Spaa[1,5]^2Spbb[1,5]^2Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]-685/96I Spbb[1,2]Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]-307/192I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]^3Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[5,6]-791/24I Spbb[1,2]Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,6]^2+65/96I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]^3Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,6]Spaa[5,6]-9035/192I Spbb[1,2]^2Spaa[1,5]^2Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]-209/3I Spbb[1,2]Spbb[1,3]Spaa[1,5]^2Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2+4181/192I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[5,6]+7/48I Spbb[1,2]^2Spbb[1,3]Spaa[1,5]^2Spbb[1,5]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]-7/24I Spbb[1,2]^2Spaa[1,5]^2Spbb[1,5]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]+55/24I Spbb[1,2]Spbb[1,3]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,5]Spaa[3,5]^2Spaa[3,6]Spbb[4,5]+205/48I Spbb[1,2]Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]-31/24I Spbb[1,3]^2Spaa[1,5]^2Spbb[1,5]^2Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spaa[3,6]+101/96I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]^3Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[5,6]+367/192I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^3Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spaa[5,6]-687/64I Spbb[1,3]^2Spaa[1,5]^2Spbb[1,5]^2Spbb[2,4]Spbb[2,6]Spaa[3,5]Spaa[3,6]^2+7/8I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^3Spbb[2,4]Spbb[2,6]Spaa[3,5]Spaa[3,6]Spaa[5,6]-101/96I Spaa[1,5]^2Spbb[1,5]^4Spbb[2,4]Spbb[2,6]Spaa[3,5]Spaa[5,6]^2-1447/64I Spbb[1,3]^2Spaa[1,5]^2Spbb[1,5]Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,6]^3+245/24I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,6]^2Spaa[5,6]+101/64I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]^3Spbb[1,6]^3Spaa[3,6]-937/192I Spbb[1,2]^2Spaa[1,5]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[2,6]Spaa[3,6]-539/96I Spbb[1,2]Spbb[1,3]Spaa[1,5]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[3,6]^2+563/24I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[3,6]Spaa[5,6]-969/32I Spbb[1,2]^2Spaa[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]-1335/32I Spbb[1,2]Spbb[1,3]Spaa[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2+391/8I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[5,6]-183/16I Spbb[1,3]^2Spaa[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spbb[2,6]Spaa[3,6]^3+93/4I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spbb[2,6]Spaa[3,6]^2Spaa[5,6]+101/192I Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spbb[2,6]Spaa[3,6]Spaa[5,6]^2-349/192I Spbb[1,2]^3Spaa[1,5]Spaa[2,5]^3Spbb[2,5]^2Spaa[3,6]Spbb[4,5]-495/64I Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]^3Spbb[2,5]^2Spaa[3,6]-1975/192I Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]+175/48I Spbb[1,2]^3Spaa[1,5]Spaa[2,5]^2Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,5]-827/96I Spbb[1,2]^2Spbb[1,3]Spaa[1,5]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,5]Spaa[3,6]Spbb[4,5]-565/64I Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spaa[2,5]^2Spbb[2,5]^2Spbb[3,4]Spaa[3,5]Spaa[3,6]-429/64I Spbb[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,5]Spaa[3,6]-117/32I Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,5]Spaa[5,6]-1975/96I Spbb[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[2,6]Spaa[3,6]^2-143/192I Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[2,6]Spaa[3,6]Spaa[5,6]-6065/192I Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]-10985/192I Spbb[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2+1975/192I Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]+119/64I Spbb[1,2]^3Spaa[1,5]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spbb[4,5]-37/192I Spbb[1,2]^2Spbb[1,3]Spaa[1,5]Spaa[2,5]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]-37/24I Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]-1181/192I Spbb[1,2]Spbb[1,3]^2Spaa[1,5]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]^2Spaa[3,6]Spbb[4,5]-215/48I Spbb[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2Spaa[3,6]-599/192I Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]^2Spaa[3,6]-47/32I Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[2,5]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2Spaa[5,6]-23/64I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]^2Spaa[5,6]-1975/192I Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[2,6]Spaa[3,5]Spaa[3,6]^2-143/192I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[2,6]Spaa[3,5]Spaa[3,6]Spaa[5,6]-97/192I Spaa[1,5]Spbb[1,5]^3Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[2,6]Spaa[3,5]Spaa[5,6]^2-205/8I Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,6]^2Spaa[3,6]^3+1975/192I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spbb[2,6]^2Spaa[3,6]^2Spaa[5,6]+35/64I Spaa[1,5]Spbb[1,5]^3Spbb[2,4]Spaa[2,5]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]^2-4823/192I Spbb[1,2]^2Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,6]-8255/192I Spbb[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2+6065/192I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]Spaa[5,6]-143/8I Spbb[1,3]^2Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^3+205/8I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2Spaa[5,6]+13/8I Spbb[1,2]^2Spbb[1,3]Spaa[1,5]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]Spbb[4,5]+79/96I Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]-355/192I Spbb[1,2]Spbb[1,3]^2Spaa[1,5]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]Spbb[4,5]-5/3I Spbb[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]-71/64I Spbb[1,3]^3Spaa[1,5]Spbb[2,5]^2Spaa[3,5]^3Spaa[3,6]Spbb[4,5]-1/2I Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^3Spaa[3,6]-41/32I Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[5,6]+117/64I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^3Spaa[5,6]-101/96I Spaa[1,5]Spbb[1,5]^3Spbb[2,5]Spbb[2,6]Spbb[3,4]Spaa[3,5]^2Spaa[5,6]^2+965/96I Spbb[1,2]Spaa[1,6]^3Spbb[1,6]^4Spbb[2,4]Spaa[3,6]Spaa[5,6]+235/8I Spbb[1,2]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[5,6]+701/64I Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spbb[2,6]Spaa[3,6]^2Spaa[5,6]-101/192I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spbb[2,6]Spaa[3,6]Spaa[5,6]^2+4823/192I Spbb[1,2]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]Spaa[5,6]+143/8I Spbb[1,3]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2Spaa[5,6]+347/192I Spbb[1,2]^2Spaa[2,3]^3Spbb[2,3]^3Spbb[2,4]Spaa[2,5]Spaa[3,6]+539/192I Spbb[1,2]^2Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[5,6]+11/8I Spbb[1,2]^2Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[5,6]+269/96I Spbb[1,2]^2Spaa[2,3]^3Spbb[2,3]^3Spbb[3,4]Spaa[3,5]Spaa[3,6]-7/192I Spbb[1,2]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]^3Spbb[2,4]Spaa[3,5]Spaa[3,6]+2003/192I Spbb[1,2]^2Spaa[2,3]^3Spbb[2,3]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]Spaa[5,6]+3I Spbb[1,2]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spbb[2,6]Spaa[3,6]Spaa[5,6]-859/48I Spbb[1,2]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,5]Spbb[2,6]Spbb[3,4]Spaa[5,6]^2+1165/64I Spbb[1,2]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spbb[2,5]Spbb[2,6]Spaa[5,6]^2+45/32I Spbb[1,2]^2Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,6]-109/4I Spbb[1,2]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[5,6]-113/64I Spbb[1,2]^2Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]-2077/96I Spbb[1,2]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[5,6]-37/64I Spbb[1,2]^2Spaa[2,3]^2Spbb[2,3]^3Spaa[2,5]Spaa[3,5]Spaa[3,6]Spbb[4,5]-83/96I Spbb[1,2]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]-23/32I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]-2471/96I Spbb[1,2]^2Spaa[2,3]^2Spbb[2,3]Spaa[2,5]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]Spaa[5,6]-3325/192I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]Spaa[5,6]-125/64I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,6]^2-1889/96I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[2,6]Spaa[3,6]Spaa[5,6]+3307/192I Spbb[1,2]^2Spaa[2,3]^2Spaa[2,5]Spbb[2,5]^2Spbb[2,6]Spbb[3,4]Spaa[5,6]^2-649/192I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spbb[2,6]Spaa[5,6]^2+491/64I Spbb[1,2]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[5,6]+725/64I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]-693/64I Spbb[1,2]^2Spaa[2,3]^2Spbb[2,5]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]Spaa[5,6]^2+401/32I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]Spbb[2,5]Spaa[2,6]Spbb[2,6]^2Spaa[5,6]^2+331/96I Spbb[1,2]^2Spaa[2,3]^2Spbb[2,3]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]-43/96I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^3Spaa[3,5]^2Spaa[3,6]Spbb[4,5]-163/24I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]+17/48I Spbb[1,3]^2Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spaa[3,6]+301/24I Spbb[1,2]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]-1323/64I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2Spaa[5,6]-3/16I Spbb[1,3]^2Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spbb[2,6]Spaa[3,5]Spaa[3,6]^2-173/192I Spbb[1,3]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spbb[2,5]Spbb[2,6]Spaa[3,5]Spaa[3,6]Spaa[5,6]-327/32I Spbb[1,2]^2Spaa[2,3]^2Spbb[2,5]^2Spbb[3,4]Spaa[3,5]Spbb[3,6]Spaa[5,6]^2+3373/192I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,5]^2Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[5,6]^2+593/192I Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]Spbb[2,5]^2Spbb[2,6]Spaa[3,5]Spaa[5,6]^2+117/32I Spbb[1,3]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spbb[2,6]^2Spaa[3,6]^2Spaa[5,6]-305/192I Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]Spbb[2,5]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]^2-545/192I Spbb[1,2]Spbb[1,5]Spaa[2,3]^2Spbb[2,5]Spbb[2,6]^2Spbb[3,4]Spaa[5,6]^3-553/192I Spbb[1,3]Spbb[1,5]Spaa[2,3]^2Spbb[2,4]Spbb[2,5]Spbb[2,6]^2Spaa[5,6]^3+1237/96I Spbb[1,2]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]^3Spbb[2,5]^2Spaa[3,6]+1939/96I Spbb[1,2]^2Spaa[2,3]Spbb[2,4]Spaa[2,5]^3Spbb[2,5]^3Spaa[5,6]+19/8I Spbb[1,2]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]+199/64I Spbb[1,2]^2Spaa[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spbb[2,6]Spaa[5,6]-703/192I Spbb[1,2]^2Spaa[2,3]Spbb[2,3]^2Spaa[2,5]^2Spbb[2,5]Spaa[3,5]Spaa[3,6]Spbb[4,5]+1343/192I Spbb[1,2]^2Spaa[2,3]Spbb[2,3]Spaa[2,5]^2Spbb[2,5]^2Spbb[3,4]Spaa[3,5]Spaa[3,6]+1841/96I Spbb[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,5]Spaa[3,6]+169/12I Spbb[1,2]^2Spaa[2,3]Spaa[2,5]^2Spbb[2,5]^3Spbb[3,4]Spaa[3,5]Spaa[5,6]+983/48I Spbb[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^3Spaa[3,5]Spaa[5,6]+111/32I Spbb[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[2,6]Spaa[3,6]^2+117/32I Spbb[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spbb[2,6]Spaa[3,6]Spaa[5,6]-551/96I Spbb[1,2]Spbb[1,5]Spaa[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spbb[2,6]Spaa[5,6]^2-27/4I Spbb[1,2]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]-259/32I Spbb[1,2]^2Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]^2Spaa[5,6]-611/64I Spbb[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2-163/96I Spbb[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]-47/64I Spbb[1,2]Spbb[1,5]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]^2Spaa[5,6]^2-95/32I Spbb[1,2]^2Spaa[2,3]Spbb[2,3]^2Spaa[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]-49/8I Spbb[1,2]^2Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]+309/64I Spbb[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,3]^2Spaa[2,5]Spbb[2,5]Spaa[3,5]^2Spaa[3,6]Spbb[4,5]+3461/192I Spbb[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2Spaa[3,6]-21/32I Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]^2Spaa[3,6]-327/64I Spbb[1,2]^2Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]+4039/192I Spbb[1,2]Spbb[1,3]Spaa[2,3]Spaa[2,5]Spbb[2,5]^3Spbb[3,4]Spaa[3,5]^2Spaa[5,6]-169/192I Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]^3Spaa[3,5]^2Spaa[5,6]+35/32I Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[2,6]Spaa[3,5]Spaa[3,6]^2+35/64I Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spbb[2,6]Spaa[3,5]Spaa[3,6]Spaa[5,6]-175/24I Spbb[1,2]Spbb[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[5,6]^2+121/64I Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spbb[2,6]Spaa[3,5]Spaa[5,6]^2-179/64I Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,6]^2Spaa[3,6]^3+307/48I Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[2,6]^2Spaa[3,6]^2Spaa[5,6]+35/64I Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]^2+35/64I Spbb[1,5]^2Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[2,6]^2Spaa[5,6]^3+27/4I Spbb[1,2]^2Spaa[2,3]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^3Spaa[5,6]+403/24I Spbb[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^3Spaa[3,6]Spaa[5,6]+183/32I Spbb[1,2]Spbb[1,5]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^3Spaa[5,6]^2+241/24I Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]^3Spaa[3,6]^2Spaa[5,6]-293/192I Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]^3Spaa[3,6]Spaa[5,6]^2+137/64I Spbb[1,2]^2Spaa[2,3]Spbb[2,3]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]-53/64I Spbb[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,3]^2Spaa[3,5]^3Spbb[3,5]Spaa[3,6]Spbb[4,5]-887/192I Spbb[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]+9/16I Spbb[1,3]^2Spaa[2,3]Spbb[2,3]^2Spbb[2,5]Spaa[3,5]^3Spaa[3,6]Spbb[4,5]+7/16I Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^3Spaa[3,6]+29/6I Spbb[1,2]^2Spaa[2,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[5,6]-51/16I Spbb[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[5,6]-185/192I Spbb[1,3]^2Spaa[2,3]Spbb[2,5]^3Spbb[3,4]Spaa[3,5]^3Spaa[5,6]+263/192I Spbb[1,2]Spbb[1,5]Spaa[2,3]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,6]Spaa[5,6]^2+1/4I Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,5]^2Spbb[2,6]Spbb[3,4]Spaa[3,5]^2Spaa[5,6]^2+35/64I Spbb[1,5]^2Spaa[2,3]Spbb[2,5]Spbb[2,6]^2Spbb[3,4]Spaa[3,5]Spaa[5,6]^3-47/64I Spbb[1,2]^2Spbb[2,4]Spaa[2,5]^4Spbb[2,5]^3Spaa[3,6]-977/192I Spbb[1,2]^2Spbb[2,3]Spaa[2,5]^3Spbb[2,5]^2Spaa[3,5]Spaa[3,6]Spbb[4,5]-515/96I Spbb[1,2]^2Spaa[2,5]^3Spbb[2,5]^3Spbb[3,4]Spaa[3,5]Spaa[3,6]+853/192I Spbb[1,2]Spbb[1,3]Spbb[2,4]Spaa[2,5]^3Spbb[2,5]^3Spaa[3,5]Spaa[3,6]+23/64I Spbb[1,2]Spbb[1,5]Spbb[2,4]Spaa[2,5]^3Spbb[2,5]^3Spaa[3,5]Spaa[5,6]-1145/192I Spbb[1,2]^2Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]-1145/96I Spbb[1,2]Spbb[1,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2-1049/192I Spbb[1,2]^2Spbb[2,3]Spaa[2,5]^2Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]-1907/192I Spbb[1,2]^2Spaa[2,5]^2Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]+1741/192I Spbb[1,2]Spbb[1,3]Spbb[2,3]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,5]^2Spaa[3,6]Spbb[4,5]+2533/192I Spbb[1,2]Spbb[1,3]Spaa[2,5]^2Spbb[2,5]^3Spbb[3,4]Spaa[3,5]^2Spaa[3,6]-557/192I Spbb[1,3]^2Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^3Spaa[3,5]^2Spaa[3,6]+205/48I Spbb[1,2]Spbb[1,5]Spaa[2,5]^2Spbb[2,5]^3Spbb[3,4]Spaa[3,5]^2Spaa[5,6]-109/48I Spbb[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^3Spaa[3,5]^2Spaa[5,6]+35/64I Spbb[1,5]^2Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spbb[2,6]Spaa[3,5]Spaa[5,6]^2-1145/192I Spbb[1,3]^2Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[2,6]^2Spaa[3,6]^3-1391/192I Spbb[1,2]^2Spbb[2,4]Spaa[2,5]Spaa[2,6]^3Spbb[2,6]^3Spaa[3,6]-1391/96I Spbb[1,2]Spbb[1,3]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]^3Spaa[3,6]^2+1145/192I Spbb[1,2]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]^3Spaa[3,6]Spaa[5,6]-1391/192I Spbb[1,3]^2Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]^3Spaa[3,6]^3+1145/192I Spbb[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]^3Spaa[3,6]^2Spaa[5,6]-129/64I Spbb[1,2]^2Spbb[2,3]Spaa[2,5]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]Spbb[4,5]-503/96I Spbb[1,2]^2Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]+217/64I Spbb[1,2]Spbb[1,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]Spbb[4,5]+421/48I Spbb[1,2]Spbb[1,3]Spaa[2,5]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]-31/32I Spbb[1,3]^2Spbb[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]^3Spaa[3,6]Spbb[4,5]-191/64I Spbb[1,3]^2Spaa[2,5]Spbb[2,5]^3Spbb[3,4]Spaa[3,5]^3Spaa[3,6]+767/192I Spbb[1,2]Spbb[1,5]Spaa[2,5]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[5,6]-113/48I Spbb[1,3]Spbb[1,5]Spaa[2,5]Spbb[2,5]^3Spbb[3,4]Spaa[3,5]^3Spaa[5,6]+35/64I Spbb[1,5]^2Spaa[2,5]Spbb[2,5]^2Spbb[2,6]Spbb[3,4]Spaa[3,5]^2Spaa[5,6]^2+1391/192I Spbb[1,2]Spbb[1,6]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^3Spaa[3,6]Spaa[5,6]+1391/192I Spbb[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^3Spaa[3,6]^2Spaa[5,6]+1/16I Spbb[1,2]^2Spbb[3,4]Spaa[3,5]^4Spbb[3,5]^3Spaa[3,6]-5/12I Spbb[1,2]Spbb[1,3]Spbb[2,3]Spaa[3,5]^4Spbb[3,5]^2Spaa[3,6]Spbb[4,5]+1/48I Spbb[1,2]Spbb[1,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]^2Spaa[3,6]+5/24I Spbb[1,3]^2Spbb[2,3]Spbb[2,5]Spaa[3,5]^4Spbb[3,5]Spaa[3,6]Spbb[4,5]-1/12I Spbb[1,3]^2Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^4Spbb[3,5]Spaa[3,6]+1/12I Spbb[1,2]Spbb[1,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]^2Spaa[5,6]-1/12I Spbb[1,3]Spbb[1,5]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^4Spbb[3,5]Spaa[5,6])/(Spbb[2,3]Spaa[4,5]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(+117815/192I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spbb[1,4]Spaa[5,6]^2+258957/64I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[5,6]^2-613277/192I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,6]Spaa[5,6]+31539/64I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[5,6]^2-65783/96I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[5,6]^2-31189/24I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spaa[5,6]+134059/64I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[2,5]Spbb[2,5]Spaa[5,6]^2+34835/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[5,6]^2-419/64I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[2,6]Spbb[2,6]Spaa[5,6]^2-3287/96I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[5,6]^2-2203/64I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[5,6]^3Spbb[5,6]+224641/192I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spbb[1,5]Spbb[2,6]Spaa[5,6]^3-806581/192I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[5,6]^3+1901/4I Spaa[1,2]Spbb[1,2]^4Spbb[1,4]Spaa[1,5]Spaa[1,6]Spaa[2,3]Spaa[5,6]-197033/96I Spaa[1,2]Spbb[1,2]^3Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,5]Spaa[5,6]^2+513/16I Spaa[1,2]Spbb[1,2]^3Spbb[1,4]Spaa[1,6]Spaa[2,3]Spbb[2,6]Spaa[5,6]^2+8239/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[2,3]Spbb[2,5]Spbb[2,6]Spaa[5,6]^3+180541/192I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[5,6]^2-1037713/96I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,6]Spaa[5,6]-1557113/192I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spaa[3,6]Spaa[5,6]-182065/96I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[5,6]^2+206933/96I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[5,6]^2-223301/48I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spaa[5,6]-450039/64I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[2,4]Spaa[2,5]Spaa[3,6]Spaa[5,6]+184737/64I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,5]Spbb[2,5]Spaa[5,6]^2-353675/192I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[5,6]^2+702397/192I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,6]Spbb[2,6]Spaa[5,6]^2+145771/96I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[5,6]^2-270215/48I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[2,4]Spaa[3,5]Spaa[3,6]Spaa[5,6]+407639/192I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[2,5]Spaa[3,5]Spaa[5,6]^2+15253/192I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]Spbb[2,4]Spaa[3,5]Spaa[5,6]^2-199369/48I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[2,6]Spaa[3,6]Spaa[5,6]^2+19507/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]Spbb[2,4]Spaa[3,6]Spaa[5,6]^2+232963/64I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[5,6]^3Spbb[5,6]+272233/192I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,5]Spbb[2,6]Spaa[5,6]^3-29239/64I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[5,6]^3+430333/192I Spbb[1,2]^4Spaa[1,3]Spbb[1,4]Spaa[1,5]^2Spaa[2,6]^2+1064627/192I Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spaa[2,6]Spaa[3,6]-61901/48I Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,6]Spaa[5,6]+1091731/192I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,5]^2Spaa[3,6]^2+153913/96I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[3,6]Spaa[5,6]-74531/192I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[5,6]^2+93321/16I Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[1,6]Spaa[2,3]Spaa[5,6]+496479/64I Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[5,6]+173053/24I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,6]Spaa[5,6]+1465735/192I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[5,6]^2+44033/48I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,5]Spaa[5,6]^2+103153/192I Spbb[1,2]^4Spaa[1,3]Spaa[1,5]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2+389611/192I Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spaa[3,6]-383181/64I Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[5,6]-233395/96I Spbb[1,2]^3Spaa[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spaa[5,6]+72603/16I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[2,4]Spaa[2,5]Spaa[3,6]^2-805299/64I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,5]Spbb[2,5]Spaa[3,6]Spaa[5,6]-133099/192I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[3,6]Spaa[5,6]-101623/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[2,5]Spaa[5,6]^2+129739/48I Spbb[1,2]^2Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spaa[5,6]^2-340907/192I Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,6]^2Spbb[2,6]Spaa[5,6]+459929/96I Spbb[1,2]^3Spaa[1,3]Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spaa[5,6]-785043/64I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[5,6]+306277/24I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]Spaa[5,6]+752897/64I Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,6]Spaa[5,6]^2Spbb[5,6]-2642185/192I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,6]Spbb[2,6]Spaa[5,6]^2+62239/4I Spbb[1,2]^2Spaa[1,3]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[5,6]^2+82307/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,5]Spbb[2,4]Spaa[3,5]Spaa[3,6]^2-1442225/192I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]Spaa[5,6]+10907/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[3,5]Spaa[3,6]Spaa[5,6]-1462375/192I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]Spaa[5,6]^2+245857/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[3,5]Spaa[5,6]^2-1749571/192I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[2,6]Spaa[3,6]^2Spaa[5,6]+791329/192I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[3,6]^2Spaa[5,6]+324623/64I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]-2581289/192I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,6]Spaa[3,6]Spaa[5,6]^2+3219377/192I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[3,6]Spaa[5,6]^2+372169/96I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[5,6]^3Spbb[5,6]-36607/24I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,6]Spaa[5,6]^3+320239/96I Spbb[1,2]Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[5,6]^3-111785/64I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[5,6]^2-913595/192I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]Spbb[2,6]Spaa[5,6]^2+32025/64I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[5,6]^2-14611/8I Spbb[1,2]^2Spaa[1,3]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[5,6]^2+119375/12I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]Spaa[5,6]^2-38703/64I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,6]Spaa[5,6]^2-774023/192I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[5,6]^3Spbb[5,6]+1237411/192I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[5,6]^3-686429/192I Spbb[1,2]Spaa[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[5,6]^3+206209/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,5]Spbb[2,6]Spaa[5,6]^3-7853/24I Spbb[1,2]^3Spaa[1,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]^2Spaa[2,6]Spaa[3,6]-185891/64I Spbb[1,2]^3Spaa[1,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spaa[5,6]-188153/192I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]^2Spaa[3,6]^2-375415/48I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,6]Spaa[5,6]+218047/192I Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spbb[2,3]Spbb[2,4]Spaa[2,5]^2Spaa[3,6]Spaa[5,6]+70639/96I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[5,6]^2+389093/192I Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[5,6]^2-382171/192I Spbb[1,2]^3Spaa[1,3]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[5,6]-467265/64I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[5,6]+215795/64I Spbb[1,2]^2Spaa[1,3]Spbb[1,6]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spaa[3,6]Spaa[5,6]-8053/4I Spbb[1,2]^3Spaa[1,3]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spaa[5,6]^2Spbb[5,6]-57867/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[5,6]^2+701623/192I Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[5,6]^2-31163/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spaa[3,6]^2-35981/4I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]Spaa[5,6]+659761/192I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spaa[3,6]Spaa[5,6]-342223/192I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]Spaa[5,6]^2+1169471/192I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[5,6]^2-56891/64I Spbb[1,2]Spaa[1,3]Spbb[1,5]^2Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spaa[5,6]^2-573631/48I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,6]^2Spaa[5,6]+1883705/192I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,6]^2Spaa[5,6]-341831/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[2,4]Spaa[2,5]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]-576739/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,5]Spbb[2,5]Spbb[2,6]Spaa[3,6]Spaa[5,6]^2+1476049/192I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,6]Spaa[5,6]^2+155485/48I Spbb[1,2]Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,6]Spaa[5,6]^2-967/192I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,5]Spbb[2,5]Spaa[5,6]^3Spbb[5,6]+537509/96I Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[5,6]^3Spbb[5,6]+1153267/192I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[2,5]Spbb[2,5]Spbb[2,6]Spaa[5,6]^3-1006519/192I Spbb[1,2]Spaa[1,3]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[5,6]^3-2281/3I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[5,6]^2+230365/96I Spbb[1,2]^2Spaa[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[5,6]^2-29279/24I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]^2+178031/12I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[5,6]^2-182973/64I Spbb[1,2]Spaa[1,3]Spbb[1,6]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,6]Spaa[5,6]^2+90871/192I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,6]Spbb[2,6]Spaa[5,6]^3Spbb[5,6]-139807/64I Spbb[1,2]^2Spaa[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[5,6]^3Spbb[5,6]+3457/6I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[2,6]Spbb[2,6]^2Spaa[5,6]^3+399785/192I Spbb[1,2]Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[5,6]^3-2569/8I Spaa[1,3]Spbb[1,3]^3Spbb[2,3]Spbb[2,4]Spaa[3,5]^2Spaa[3,6]^2-102213/32I Spaa[1,3]Spbb[1,3]^3Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spaa[3,6]Spaa[5,6]+69127/64I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spbb[2,3]Spbb[2,4]Spaa[3,5]^2Spaa[3,6]Spaa[5,6]+17635/12I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[2,5]^2Spaa[3,5]^2Spaa[5,6]^2+115891/192I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spaa[5,6]^2-24083/96I Spaa[1,3]Spbb[1,3]Spbb[1,5]^2Spbb[2,3]Spbb[2,4]Spaa[3,5]^2Spaa[5,6]^2-1735513/192I Spaa[1,3]Spbb[1,3]^3Spbb[2,4]Spbb[2,6]Spaa[3,5]Spaa[3,6]^2Spaa[5,6]+1634741/192I Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spbb[2,3]Spbb[2,4]Spaa[3,5]Spaa[3,6]^2Spaa[5,6]-1648249/192I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[2,4]Spaa[3,5]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]-592307/192I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[2,5]Spbb[2,6]Spaa[3,5]Spaa[3,6]Spaa[5,6]^2+449287/96I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spbb[2,4]Spbb[2,6]Spaa[3,5]Spaa[3,6]Spaa[5,6]^2+28193/24I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[1,6]Spbb[2,3]Spbb[2,4]Spaa[3,5]Spaa[3,6]Spaa[5,6]^2+192763/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,5]Spaa[3,5]Spaa[5,6]^3Spbb[5,6]+29439/8I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,4]Spaa[3,5]Spaa[5,6]^3Spbb[5,6]+726545/96I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spbb[2,5]Spbb[2,6]Spaa[3,5]Spaa[5,6]^3-707617/96I Spaa[1,3]Spbb[1,3]Spbb[1,5]^2Spbb[2,4]Spbb[2,6]Spaa[3,5]Spaa[5,6]^3+58587/64I Spaa[1,3]Spbb[1,5]^2Spbb[1,6]Spbb[2,3]Spbb[2,4]Spaa[3,5]Spaa[5,6]^3-1923515/192I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[2,6]^2Spaa[3,6]^2Spaa[5,6]^2+1758533/96I Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,6]^2Spaa[5,6]^2-1504133/192I Spaa[1,3]Spbb[1,3]Spbb[1,6]^2Spbb[2,3]Spbb[2,4]Spaa[3,6]^2Spaa[5,6]^2+175409/24I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,6]Spaa[3,6]Spaa[5,6]^3Spbb[5,6]+369283/192I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]Spbb[2,4]Spaa[3,6]Spaa[5,6]^3Spbb[5,6]-405445/96I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]^3+312113/32I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,6]Spaa[5,6]^3-269297/64I Spaa[1,3]Spbb[1,5]Spbb[1,6]^2Spbb[2,3]Spbb[2,4]Spaa[3,6]Spaa[5,6]^3-151249/64I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[5,6]^4Spbb[5,6]^2+704231/64I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[1,5]Spbb[2,6]Spaa[5,6]^4Spbb[5,6]-467539/96I Spbb[1,2]Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[5,6]^4Spbb[5,6]-1708843/192I Spaa[1,3]Spbb[1,4]Spbb[1,5]^2Spbb[2,6]^2Spaa[5,6]^4+546449/96I Spaa[1,3]Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[5,6]^4+211571/96I Spbb[1,2]^3Spbb[1,4]Spaa[1,5]^3Spbb[1,5]Spaa[2,6]Spaa[3,6]+602611/192I Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]^3Spbb[1,5]Spaa[3,6]^2+35515/64I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^2Spaa[3,6]Spaa[5,6]+16701/16I Spbb[1,2]^4Spbb[1,4]Spaa[1,5]^2Spaa[1,6]Spaa[2,3]Spaa[2,6]-106175/96I Spbb[1,2]^3Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spaa[1,6]Spaa[2,3]Spaa[3,6]-58569/16I Spbb[1,2]^3Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spaa[2,3]Spaa[5,6]-158475/64I Spbb[1,2]^3Spbb[1,4]Spaa[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,6]-506477/192I Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[3,6]^2-89135/48I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,6]Spaa[5,6]-349229/192I Spbb[1,2]^3Spbb[1,4]Spaa[1,5]^2Spaa[2,3]Spbb[2,5]Spaa[2,6]Spaa[5,6]-110145/64I Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spaa[2,3]Spbb[2,5]Spaa[3,6]Spaa[5,6]+514743/64I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[5,6]^2+108103/48I Spbb[1,2]^3Spbb[1,4]Spaa[1,5]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,6]+377099/192I Spbb[1,2]^3Spaa[1,5]^2Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spaa[3,6]+357331/64I Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spaa[2,5]Spbb[2,5]Spaa[3,6]^2+648821/192I Spbb[1,2]^2Spbb[1,3]Spaa[1,5]^2Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[3,6]^2-107665/48I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,5]Spbb[2,5]Spaa[3,6]Spaa[5,6]-71049/64I Spbb[1,2]^2Spaa[1,5]^2Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spaa[3,6]Spaa[5,6]+37519/64I Spbb[1,2]^3Spbb[1,4]Spaa[1,5]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,6]-72739/24I Spbb[1,2]^3Spaa[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spaa[3,6]+787349/192I Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^2-109193/16I Spbb[1,2]^2Spbb[1,3]Spaa[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]^2-415165/48I Spbb[1,2]^3Spbb[1,4]Spaa[1,5]^2Spaa[2,6]Spaa[3,6]Spaa[5,6]Spbb[5,6]+2399339/192I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[5,6]-183047/16I Spbb[1,2]^2Spaa[1,5]^2Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]Spaa[5,6]+992491/192I Spbb[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[1,5]^2Spbb[2,5]Spaa[3,5]Spaa[3,6]^2+56555/64I Spbb[1,2]Spbb[1,3]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,4]Spaa[3,5]Spaa[3,6]^2+46443/16I Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]Spaa[5,6]-603919/192I Spbb[1,2]Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,4]Spaa[3,5]Spaa[3,6]Spaa[5,6]+1429/6I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,5]Spaa[3,5]Spaa[5,6]^2-67/32I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]^3Spbb[2,4]Spaa[3,5]Spaa[5,6]^2+87265/16I Spbb[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[1,5]^2Spbb[2,6]Spaa[3,6]^3-832325/192I Spbb[1,2]Spbb[1,3]^2Spaa[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[3,6]^3-355265/64I Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spaa[3,6]^2Spaa[5,6]Spbb[5,6]+495397/32I Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[2,6]Spaa[3,6]^2Spaa[5,6]-1304269/96I Spbb[1,2]Spbb[1,3]Spaa[1,5]^2Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[3,6]^2Spaa[5,6]-473381/64I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]+198863/24I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,6]Spaa[3,6]Spaa[5,6]^2-1026301/192I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[3,6]Spaa[5,6]^2-126649/64I Spbb[1,2]^3Spbb[1,4]Spaa[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,3]Spaa[5,6]+72627/64I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]Spaa[5,6]+35725/192I Spbb[1,2]^3Spbb[1,4]Spaa[1,5]Spaa[1,6]Spaa[2,3]Spaa[2,6]Spbb[2,6]Spaa[5,6]+695023/192I Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,6]Spaa[3,6]Spaa[5,6]-775945/192I Spbb[1,2]^3Spbb[1,4]Spaa[1,5]Spaa[1,6]Spaa[2,3]Spaa[5,6]^2Spbb[5,6]+224831/48I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,6]Spaa[5,6]^2+235043/48I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[5,6]-49949/24I Spbb[1,2]^2Spaa[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[3,6]Spaa[5,6]+108919/96I Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]^2Spaa[5,6]-128791/64I Spbb[1,2]Spbb[1,3]Spaa[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,6]^2Spaa[5,6]+676765/192I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]+87689/192I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]Spaa[5,6]^2-12743/6I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,6]Spaa[5,6]^2+216565/192I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[5,6]^2+1009/48I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[5,6]^2+58813/192I Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,5]^2Spaa[3,5]Spaa[5,6]^2-330233/192I Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,5]Spbb[2,6]Spaa[3,6]Spaa[5,6]^2-49831/24I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,5]Spaa[5,6]^3Spbb[5,6]+736553/192I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spbb[2,6]Spaa[5,6]^3+75173/64I Spbb[1,2]^3Spaa[1,5]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spaa[3,6]+258491/96I Spbb[1,2]^2Spbb[1,3]Spaa[1,5]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,6]^2-6461/48I Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spbb[2,3]Spbb[2,4]Spaa[2,5]^2Spaa[3,6]^2-192563/64I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,6]Spaa[5,6]-63825/16I Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,6]Spaa[5,6]+21995/192I Spbb[1,2]^3Spaa[1,5]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]+11921/64I Spbb[1,2]^2Spbb[1,3]Spaa[1,5]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2-196567/192I Spbb[1,2]^2Spaa[1,5]Spbb[1,6]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spaa[3,6]^2-25289/16I Spbb[1,2]^3Spaa[1,5]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spaa[3,6]Spaa[5,6]Spbb[5,6]-114325/192I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[5,6]+109415/96I Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[5,6]+64627/16I Spbb[1,2]Spbb[1,3]^2Spaa[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]^2-123365/192I Spbb[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spaa[3,6]^2-162337/96I Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]Spaa[3,6]Spaa[5,6]-1390511/192I Spbb[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]Spaa[5,6]+102441/64I Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spaa[3,6]Spaa[5,6]-197759/64I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]Spaa[5,6]^2+1419197/192I Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[5,6]^2+553753/192I Spbb[1,2]Spbb[1,3]^2Spaa[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,6]^3-205527/64I Spbb[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,6]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,6]^3+27823/96I Spbb[1,2]^2Spbb[1,3]Spaa[1,5]Spbb[2,4]Spaa[2,5]Spaa[3,6]^2Spaa[5,6]Spbb[5,6]-247207/64I Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,5]Spbb[2,5]Spbb[2,6]Spaa[3,6]^2Spaa[5,6]+117743/48I Spbb[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,6]^2Spaa[5,6]-13525/8I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,6]^2Spaa[5,6]+332437/96I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[2,5]Spbb[2,5]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]-2948249/192I Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]-1011235/96I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[2,5]Spbb[2,6]Spaa[3,6]Spaa[5,6]^2+282249/16I Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,6]Spaa[5,6]^2-45183/64I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]Spaa[5,6]+38589/32I Spbb[1,2]^2Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spaa[5,6]-828959/192I Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2Spaa[5,6]+90439/96I Spbb[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spaa[5,6]+84565/96I Spbb[1,2]Spaa[1,5]Spbb[1,6]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,6]^2Spaa[5,6]+76989/32I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]+25355/32I Spbb[1,2]^2Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]-127611/64I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]^2+27303/16I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[5,6]^2+125781/64I Spbb[1,3]^3Spaa[1,5]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spaa[3,6]^2+1581/32I Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spbb[2,3]Spbb[2,4]Spaa[3,5]^2Spaa[3,6]^2+20887/24I Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[2,5]^2Spaa[3,5]^2Spaa[3,6]Spaa[5,6]-133487/64I Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spaa[3,6]Spaa[5,6]+308305/192I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[2,3]Spbb[2,4]Spaa[3,5]^2Spaa[3,6]Spaa[5,6]-525593/96I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]^2Spaa[3,5]^2Spaa[5,6]^2+1417537/192I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spaa[5,6]^2-7955/192I Spaa[1,5]Spbb[1,5]^3Spbb[2,3]Spbb[2,4]Spaa[3,5]^2Spaa[5,6]^2+582413/192I Spbb[1,3]^3Spaa[1,5]Spbb[2,4]Spbb[2,6]Spaa[3,5]Spaa[3,6]^3-154145/64I Spbb[1,3]^2Spaa[1,5]Spbb[1,6]Spbb[2,3]Spbb[2,4]Spaa[3,5]Spaa[3,6]^3+108311/48I Spbb[1,2]Spbb[1,3]^2Spaa[1,5]Spbb[2,4]Spaa[3,5]Spaa[3,6]^2Spaa[5,6]Spbb[5,6]-87127/64I Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[2,5]Spbb[2,6]Spaa[3,5]Spaa[3,6]^2Spaa[5,6]+67877/192I Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spbb[2,4]Spbb[2,6]Spaa[3,5]Spaa[3,6]^2Spaa[5,6]-15037/48I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,3]Spbb[2,4]Spaa[3,5]Spaa[3,6]^2Spaa[5,6]+38975/192I Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]-514007/48I Spbb[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[3,5]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]-955979/96I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spbb[2,6]Spaa[3,5]Spaa[3,6]Spaa[5,6]^2+2599951/192I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spbb[2,6]Spaa[3,5]Spaa[3,6]Spaa[5,6]^2-51083/32I Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[2,3]Spbb[2,4]Spaa[3,5]Spaa[3,6]Spaa[5,6]^2-1546855/192I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]Spaa[5,6]^3Spbb[5,6]+236239/32I Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[3,5]Spaa[5,6]^3Spbb[5,6]+2058023/192I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,5]Spbb[2,6]Spaa[3,5]Spaa[5,6]^3-1405627/192I Spaa[1,5]Spbb[1,5]^3Spbb[2,4]Spbb[2,6]Spaa[3,5]Spaa[5,6]^3-52263/64I Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[2,6]^2Spaa[3,6]^3Spaa[5,6]-58807/24I Spbb[1,3]^2Spaa[1,5]Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,6]^3Spaa[5,6]+155485/64I Spbb[1,3]Spaa[1,5]Spbb[1,6]^2Spbb[2,3]Spbb[2,4]Spaa[3,6]^3Spaa[5,6]-37561/48I Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[2,6]Spaa[3,6]^2Spaa[5,6]^2Spbb[5,6]+18701/48I Spbb[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[3,6]^2Spaa[5,6]^2Spbb[5,6]+64279/48I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,6]^2Spaa[3,6]^2Spaa[5,6]^2-20749/8I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,6]^2Spaa[5,6]^2+38725/24I Spaa[1,5]Spbb[1,5]Spbb[1,6]^2Spbb[2,3]Spbb[2,4]Spaa[3,6]^2Spaa[5,6]^2+194139/64I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[3,6]Spaa[5,6]^3Spbb[5,6]^2-3129791/192I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,6]Spaa[3,6]Spaa[5,6]^3Spbb[5,6]+1793623/192I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[3,6]Spaa[5,6]^3Spbb[5,6]+529105/32I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,6]^2Spaa[3,6]Spaa[5,6]^3-2102035/192I Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,6]Spaa[5,6]^3+44475/64I Spbb[1,2]^2Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[2,3]Spbb[2,6]Spaa[5,6]^2-65761/96I Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,6]Spaa[3,6]Spaa[5,6]^2+2111/96I Spbb[1,2]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[3,6]Spaa[5,6]^2-62249/96I Spbb[1,2]^2Spbb[1,4]Spaa[1,6]Spaa[2,3]Spaa[2,6]Spbb[2,6]^2Spaa[5,6]^2-347851/192I Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]^2-16873/32I Spbb[1,2]^2Spbb[1,4]Spaa[1,6]Spaa[2,3]Spbb[2,6]Spaa[5,6]^3Spbb[5,6]+255773/192I Spbb[1,2]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,6]^2Spaa[5,6]^3+64523/96I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]^2+5233/96I Spbb[1,2]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[5,6]^2-19675/96I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,6]^2Spaa[3,6]^2Spaa[5,6]^2+127/6I Spbb[1,3]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spbb[2,6]Spaa[3,6]^2Spaa[5,6]^2-11435/192I Spaa[1,6]Spbb[1,6]^3Spbb[2,3]Spbb[2,4]Spaa[3,6]^2Spaa[5,6]^2-43331/96I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]Spaa[5,6]^3Spbb[5,6]+6391/192I Spbb[1,2]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,6]Spaa[5,6]^3Spbb[5,6]+222415/96I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]^3-3025/24I Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spbb[2,6]Spaa[3,6]Spaa[5,6]^3+133609/64I Spbb[1,2]Spbb[1,4]Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spbb[2,6]Spaa[5,6]^3+145145/96I Spbb[1,2]Spbb[1,4]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[2,6]^2Spaa[5,6]^3+206435/192I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,5]^2Spbb[2,6]Spaa[3,5]Spaa[5,6]^3+137159/96I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,5]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]^3+73709/64I Spbb[1,2]Spbb[1,4]Spaa[2,3]Spbb[2,5]Spbb[2,6]Spaa[5,6]^4Spbb[5,6]-583817/192I Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spbb[2,6]^2Spaa[5,6]^4-15339/32I Spbb[1,2]^2Spbb[2,3]Spbb[2,4]Spaa[2,5]^3Spbb[2,5]Spaa[3,6]^2-312869/192I Spbb[1,2]^2Spbb[2,4]Spaa[2,5]^3Spbb[2,5]^2Spaa[3,6]Spaa[5,6]-124741/192I Spbb[1,2]^2Spbb[2,3]Spbb[2,4]Spaa[2,5]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^2-462065/192I Spbb[1,2]^2Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[5,6]-58857/32I Spbb[1,2]Spbb[1,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,5]Spaa[3,6]^2+148771/192I Spbb[1,2]Spbb[1,5]Spbb[2,3]^2Spbb[2,4]Spaa[2,5]^2Spaa[3,5]Spaa[3,6]^2-207429/64I Spbb[1,2]Spbb[1,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,5]Spaa[3,6]Spaa[5,6]+134891/96I Spbb[1,2]Spbb[1,5]Spbb[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,5]Spaa[3,6]Spaa[5,6]-64693/96I Spbb[1,2]Spbb[1,4]Spaa[2,5]^2Spbb[2,5]^3Spaa[3,5]Spaa[5,6]^2+258587/96I Spbb[1,2]Spbb[1,5]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,5]Spaa[5,6]^2-377945/192I Spbb[1,2]Spbb[1,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,6]Spaa[3,6]^3+64667/96I Spbb[1,2]Spbb[1,6]Spbb[2,3]^2Spbb[2,4]Spaa[2,5]^2Spaa[3,6]^3-235771/96I Spbb[1,2]^2Spbb[2,3]Spbb[2,4]Spaa[2,5]^2Spaa[3,6]^2Spaa[5,6]Spbb[5,6]-1288085/192I Spbb[1,2]Spbb[1,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[2,6]Spaa[3,6]^2Spaa[5,6]+607039/192I Spbb[1,2]Spbb[1,5]Spbb[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,6]Spaa[3,6]^2Spaa[5,6]-674885/192I Spbb[1,2]^2Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]-656033/192I Spbb[1,2]Spbb[1,4]Spaa[2,5]^2Spbb[2,5]^2Spbb[2,6]Spaa[3,6]Spaa[5,6]^2+1285753/192I Spbb[1,2]Spbb[1,5]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[2,6]Spaa[3,6]Spaa[5,6]^2-41499/32I Spbb[1,2]^2Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]Spaa[5,6]-910159/192I Spbb[1,2]Spbb[1,3]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2Spaa[5,6]+123515/48I Spbb[1,2]Spbb[1,6]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spaa[5,6]-40323/8I Spbb[1,2]^2Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]-556999/192I Spbb[1,2]Spbb[1,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]^2+982321/192I Spbb[1,2]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]^2-409877/192I Spbb[1,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]^2Spaa[3,6]^2+9305/6I Spbb[1,3]Spbb[1,5]Spbb[2,3]^2Spbb[2,4]Spaa[2,5]Spaa[3,5]^2Spaa[3,6]^2-397487/192I Spbb[1,3]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]^2Spaa[3,6]Spaa[5,6]+50265/32I Spbb[1,3]Spbb[1,5]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]^2Spaa[3,6]Spaa[5,6]+7145/24I Spbb[1,5]^2Spbb[2,3]^2Spbb[2,4]Spaa[2,5]Spaa[3,5]^2Spaa[3,6]Spaa[5,6]-19687/32I Spbb[1,3]Spbb[1,4]Spaa[2,5]Spbb[2,5]^3Spaa[3,5]^2Spaa[5,6]^2+177113/48I Spbb[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]^2Spaa[5,6]^2-180137/192I Spbb[1,5]^2Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]^2Spaa[5,6]^2-381481/192I Spbb[1,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,5]Spaa[3,6]^3+257831/192I Spbb[1,3]Spbb[1,6]Spbb[2,3]^2Spbb[2,4]Spaa[2,5]Spaa[3,5]Spaa[3,6]^3-360913/64I Spbb[1,2]Spbb[1,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spaa[3,6]^2Spaa[5,6]Spbb[5,6]-1519861/192I Spbb[1,3]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[2,6]Spaa[3,5]Spaa[3,6]^2Spaa[5,6]+282135/32I Spbb[1,3]Spbb[1,5]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,5]Spaa[3,6]^2Spaa[5,6]-3854/3I Spbb[1,5]Spbb[1,6]Spbb[2,3]^2Spbb[2,4]Spaa[2,5]Spaa[3,5]Spaa[3,6]^2Spaa[5,6]-415633/96I Spbb[1,2]Spbb[1,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]+7289/12I Spbb[1,2]Spbb[1,5]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]-468509/96I Spbb[1,3]Spbb[1,4]Spaa[2,5]Spbb[2,5]^2Spbb[2,6]Spaa[3,5]Spaa[3,6]Spaa[5,6]^2+1544447/192I Spbb[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[2,6]Spaa[3,5]Spaa[3,6]Spaa[5,6]^2-57743/192I Spbb[1,5]^2Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,5]Spaa[3,6]Spaa[5,6]^2-68341/96I Spbb[1,2]Spbb[1,4]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]Spaa[5,6]^3Spbb[5,6]-73507/96I Spbb[1,2]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[5,6]^3Spbb[5,6]+272515/48I Spbb[1,4]Spbb[1,5]Spaa[2,5]Spbb[2,5]^2Spbb[2,6]Spaa[3,5]Spaa[5,6]^3-165525/64I Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[2,6]Spaa[3,5]Spaa[5,6]^3-606157/96I Spbb[1,3]^2Spbb[2,4]Spaa[2,5]Spbb[2,6]^2Spaa[3,6]^3Spaa[5,6]+720835/96I Spbb[1,3]Spbb[1,6]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,6]^3Spaa[5,6]-273677/192I Spbb[1,6]^2Spbb[2,3]^2Spbb[2,4]Spaa[2,5]Spaa[3,6]^3Spaa[5,6]-302177/32I Spbb[1,2]Spbb[1,3]Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,6]^2Spaa[5,6]^2Spbb[5,6]+562751/192I Spbb[1,2]Spbb[1,6]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,6]^2Spaa[5,6]^2Spbb[5,6]-1141507/192I Spbb[1,3]Spbb[1,4]Spaa[2,5]Spbb[2,5]Spbb[2,6]^2Spaa[3,6]^2Spaa[5,6]^2+131735/16I Spbb[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,6]^2Spaa[3,6]^2Spaa[5,6]^2-85823/48I Spbb[1,5]Spbb[1,6]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,6]^2Spaa[5,6]^2-63661/48I Spbb[1,2]^2Spbb[2,4]Spaa[2,5]Spaa[3,6]Spaa[5,6]^3Spbb[5,6]^2-355741/192I Spbb[1,2]Spbb[1,4]Spaa[2,5]Spbb[2,5]Spbb[2,6]Spaa[3,6]Spaa[5,6]^3Spbb[5,6]+310855/96I Spbb[1,2]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,6]Spaa[5,6]^3Spbb[5,6]+616603/96I Spbb[1,4]Spbb[1,5]Spaa[2,5]Spbb[2,5]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]^3-57727/48I Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]^3-112915/192I Spbb[1,2]Spbb[1,4]Spaa[2,6]^2Spbb[2,6]^3Spaa[3,6]Spaa[5,6]^2+63225/32I Spbb[1,2]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]Spaa[5,6]^2-8573/4I Spbb[1,3]Spbb[1,4]Spaa[2,6]Spbb[2,6]^3Spaa[3,6]^2Spaa[5,6]^2+765769/192I Spbb[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2Spaa[5,6]^2-393067/192I Spbb[1,6]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spaa[5,6]^2-77089/192I Spbb[1,2]Spbb[1,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]^3Spbb[5,6]+403453/192I Spbb[1,2]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[5,6]^3Spbb[5,6]+4957/12I Spbb[1,4]Spbb[1,5]Spaa[2,6]Spbb[2,6]^3Spaa[3,6]Spaa[5,6]^3+57157/32I Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]^3-6177/8I Spbb[1,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]^2-26047/64I Spbb[1,3]^2Spbb[2,4]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]Spaa[5,6]-63463/192I Spbb[1,3]Spbb[1,5]Spbb[2,3]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]Spaa[5,6]+10069/48I Spbb[1,3]Spbb[1,4]Spbb[2,5]^2Spaa[3,5]^3Spbb[3,5]Spaa[5,6]^2+192283/192I Spbb[1,3]Spbb[1,5]Spbb[2,4]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spaa[5,6]^2-3863/48I Spbb[1,5]^2Spbb[2,3]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]Spaa[5,6]^2-64399/96I Spbb[1,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,5]^2Spaa[3,6]^3Spbb[3,6]+25453/48I Spbb[1,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,5]^2Spaa[3,6]^2Spaa[5,6]Spbb[5,6]-651863/192I Spbb[1,3]^2Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[5,6]+205463/192I Spbb[1,3]Spbb[1,5]Spbb[2,3]Spbb[2,4]Spaa[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[5,6]-124453/96I Spbb[1,3]^2Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spaa[3,6]Spaa[5,6]^2Spbb[5,6]+235385/192I Spbb[1,3]Spbb[1,4]Spbb[2,5]^2Spaa[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[5,6]^2-10925/192I Spbb[1,3]Spbb[1,5]Spbb[2,3]Spbb[2,4]Spaa[3,5]^2Spaa[3,6]Spaa[5,6]^2Spbb[5,6]-55795/96I Spbb[1,3]Spbb[1,5]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[5,6]^2+35975/96I Spbb[1,5]^2Spbb[2,3]Spbb[2,4]Spaa[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[5,6]^2+20139/64I Spbb[1,3]Spbb[1,4]Spbb[2,5]^2Spaa[3,5]^2Spaa[5,6]^3Spbb[5,6]-468137/192I Spbb[1,3]Spbb[1,5]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spaa[5,6]^3Spbb[5,6]+144571/32I Spbb[1,4]Spbb[1,5]Spbb[2,5]^2Spaa[3,5]^2Spbb[3,6]Spaa[5,6]^3-57205/192I Spbb[1,5]^2Spbb[2,3]Spbb[2,4]Spaa[3,5]^2Spaa[5,6]^3Spbb[5,6]-28535/48I Spbb[1,5]^2Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[3,6]Spaa[5,6]^3-405985/192I Spbb[1,3]^2Spbb[2,4]Spbb[2,6]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]Spaa[5,6]+62551/96I Spbb[1,3]Spbb[1,6]Spbb[2,3]Spbb[2,4]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]Spaa[5,6]-178093/48I Spbb[1,3]^2Spbb[2,4]Spbb[2,6]Spaa[3,5]Spaa[3,6]^2Spaa[5,6]^2Spbb[5,6]-838465/192I Spbb[1,3]Spbb[1,4]Spbb[2,5]Spbb[2,6]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^2+878593/192I Spbb[1,3]Spbb[1,5]Spbb[2,4]Spbb[2,6]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^2+104965/32I Spbb[1,3]Spbb[1,6]Spbb[2,3]Spbb[2,4]Spaa[3,5]Spaa[3,6]^2Spaa[5,6]^2Spbb[5,6]-14773/24I Spbb[1,5]Spbb[1,6]Spbb[2,3]Spbb[2,4]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^2-28301/96I Spbb[1,2]Spbb[1,3]Spbb[2,4]Spaa[3,5]Spaa[3,6]Spaa[5,6]^3Spbb[5,6]^2-220879/192I Spbb[1,3]Spbb[1,4]Spbb[2,5]Spbb[2,6]Spaa[3,5]Spaa[3,6]Spaa[5,6]^3Spbb[5,6]-83159/64I Spbb[1,3]Spbb[1,5]Spbb[2,4]Spbb[2,6]Spaa[3,5]Spaa[3,6]Spaa[5,6]^3Spbb[5,6]+215917/48I Spbb[1,4]Spbb[1,5]Spbb[2,5]Spbb[2,6]Spaa[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]^3+89185/96I Spbb[1,5]^2Spbb[2,4]Spbb[2,6]Spaa[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]^3+10897/12I Spbb[1,5]Spbb[1,6]Spbb[2,3]Spbb[2,4]Spaa[3,5]Spaa[3,6]Spaa[5,6]^3Spbb[5,6]-44125/192I Spbb[1,2]Spbb[1,4]Spbb[2,5]Spaa[3,5]Spaa[5,6]^4Spbb[5,6]^2-329399/96I Spbb[1,2]Spbb[1,5]Spbb[2,4]Spaa[3,5]Spaa[5,6]^4Spbb[5,6]^2-21551/192I Spbb[1,4]Spbb[1,5]Spbb[2,5]Spbb[2,6]Spaa[3,5]Spaa[5,6]^4Spbb[5,6]+86687/24I Spbb[1,5]^2Spbb[2,4]Spbb[2,6]Spaa[3,5]Spaa[5,6]^4Spbb[5,6]+15173/192I Spbb[1,5]^2Spbb[2,5]Spbb[2,6]Spaa[3,5]Spbb[4,6]Spaa[5,6]^4-284263/64I Spbb[1,3]Spbb[1,4]Spbb[2,6]^2Spaa[3,6]^3Spbb[3,6]Spaa[5,6]^2+312415/64I Spbb[1,3]Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]Spaa[5,6]^2-48879/64I Spbb[1,6]^2Spbb[2,3]Spbb[2,4]Spaa[3,6]^3Spbb[3,6]Spaa[5,6]^2-129239/96I Spbb[1,3]Spbb[1,4]Spbb[2,6]^2Spaa[3,6]^2Spaa[5,6]^3Spbb[5,6]+416149/192I Spbb[1,3]Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,6]^2Spaa[5,6]^3Spbb[5,6]+116633/96I Spbb[1,4]Spbb[1,5]Spbb[2,6]^2Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^3+179177/192I Spbb[1,5]Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^3-15749/16I Spbb[1,6]^2Spbb[2,3]Spbb[2,4]Spaa[3,6]^2Spaa[5,6]^3Spbb[5,6]+165821/192I Spbb[1,2]Spbb[1,4]Spbb[2,6]Spaa[3,6]Spaa[5,6]^4Spbb[5,6]^2-105601/192I Spbb[1,2]Spbb[1,6]Spbb[2,4]Spaa[3,6]Spaa[5,6]^4Spbb[5,6]^2-88115/96I Spbb[1,4]Spbb[1,5]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]^4Spbb[5,6]-1891/192I Spbb[1,5]^2Spbb[2,6]^2Spaa[3,6]Spbb[4,6]Spaa[5,6]^4+198987/64I Spbb[1,5]Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,6]Spaa[5,6]^4Spbb[5,6])/(Spbb[2,3]Spaa[4,5]Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)

==> anc/AllOneLoop6Gluons/6g_ppmpmm_G/bubble_2_.m <==
0

==> anc/AllOneLoop6Gluons/6g_ppmpmm_G/bubble_3_.m <==
(-1/3I Spbb[1,2]Spbb[2,4]^2Spaa[2,6]^2Spab[2,Sp[1]+Sp[6],4]^2s[3,4,5])/(Spaa[1,2]Spbb[3,4]Spbb[4,5]Spab[2,Sp[1]+Sp[6],2]^3Spab[2,Sp[1]+Sp[6],3]Spab[2,Sp[1]+Sp[6],5])+
(+1/2I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spbb[2,4]Spaa[2,6]Spab[2,Sp[1]+Sp[6],4]^3)/(Spaa[1,2]Spbb[3,4]Spbb[4,5]Spab[2,Sp[1]+Sp[6],2]^2Spab[2,Sp[1]+Sp[6],3]^2Spab[2,Sp[1]+Sp[6],5])+
(Spbb[1,2]Spbb[2,4]Spaa[2,6]Spab[2,Sp[1]+Sp[6],4]^2(-4/3I Spbb[1,4]Spaa[1,6]-5/6I Spbb[2,4]Spaa[2,6]))/(Spaa[1,2]Spbb[3,4]Spbb[4,5]Spab[2,Sp[1]+Sp[6],2]^2Spab[2,Sp[1]+Sp[6],3]Spab[2,Sp[1]+Sp[6],5])+
(-1I Spbb[1,2]Spbb[1,3]^2Spaa[1,6]^2Spab[2,Sp[1]+Sp[6],4]^4)/(Spaa[1,2]Spbb[3,4]Spbb[4,5]Spab[2,Sp[1]+Sp[6],2]Spab[2,Sp[1]+Sp[6],3]^3Spab[2,Sp[1]+Sp[6],5]s[3,4,5])+
(Spaa[1,6]Spbb[1,2]Spbb[1,3]Spab[2,Sp[1]+Sp[6],4]^3(+7/2I Spbb[1,4]Spaa[1,6]+2I Spbb[2,4]Spaa[2,6]))/(Spaa[1,2]Spbb[3,4]Spbb[4,5]Spab[2,Sp[1]+Sp[6],2]Spab[2,Sp[1]+Sp[6],3]^2Spab[2,Sp[1]+Sp[6],5]s[3,4,5])+
(Spbb[1,2]Spab[2,Sp[1]+Sp[6],4]^2(-13/3I Spbb[1,4]^2Spaa[1,6]^2-17/3I Spbb[1,4]Spaa[1,6]Spbb[2,4]Spaa[2,6]-11/6I Spbb[2,4]^2Spaa[2,6]^2))/(Spaa[1,2]Spbb[3,4]Spbb[4,5]Spab[2,Sp[1]+Sp[6],2]Spab[2,Sp[1]+Sp[6],3]Spab[2,Sp[1]+Sp[6],5]s[3,4,5])+
(Spaa[1,6]Spbb[1,6]Spab[3,Sp[1]+Sp[6],2]Spab[5,Sp[1]+Sp[6],4]Spab[6,Sp[2]+Sp[3],1]s[2,4,5](+5/64I Spaa[1,2]Spbb[1,2]+5/64I Spaa[1,3]Spbb[1,3]-5/128I Spaa[1,4]Spbb[1,4]-5/128I Spaa[1,5]Spbb[1,5]-5/128I Spaa[2,3]Spbb[2,3]+5/64I Spaa[2,4]Spbb[2,4]+15/128I Spaa[2,5]Spbb[2,5]+15/128I Spaa[3,4]Spbb[3,4]+5/32I Spaa[3,5]Spbb[3,5]))/(Spab[1,Sp[2]+Sp[3],6]Spab[2,Sp[1]+Sp[6],3]Spab[4,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(Spaa[1,6]Spbb[1,6]Spab[3,Sp[1]+Sp[6],2]Spab[5,Sp[1]+Sp[6],4]Spab[6,Sp[2]+Sp[3],1]s[3,4,5](+5/64I Spaa[1,2]Spbb[1,2]+5/64I Spaa[1,3]Spbb[1,3]+5/128I Spaa[1,4]Spbb[1,4]+5/128I Spaa[1,5]Spbb[1,5]-5/128I Spaa[2,4]Spbb[2,4]-5/128I Spaa[2,5]Spbb[2,5]))/(Spab[1,Sp[2]+Sp[3],6]Spab[2,Sp[1]+Sp[6],3]Spab[4,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(Spaa[1,6]Spbb[1,6]Spab[3,Sp[1]+Sp[6],2]Spab[5,Sp[1]+Sp[6],4]Spab[6,Sp[2]+Sp[3],1]Spaa[4,5]Spbb[4,5](+5/32I Spaa[1,2]Spbb[1,2]+5/32I Spaa[1,3]Spbb[1,3]))/(Spab[1,Sp[2]+Sp[3],6]Spab[2,Sp[1]+Sp[6],3]Spab[4,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(Spbb[1,6]Spaa[2,6]Spab[2,Sp[1]+Sp[6],4]^2(+5/2I Spbb[1,3]Spbb[1,4]Spaa[1,6]^2-3/2I Spbb[1,2]Spaa[1,6]Spaa[2,6]Spbb[3,4]+9/2I Spbb[1,3]Spaa[1,6]Spbb[2,4]Spaa[2,6]+2I Spbb[2,3]Spbb[2,4]Spaa[2,6]^2))/(Spaa[1,2]Spbb[4,5]Spab[2,Sp[1]+Sp[6],3]^3Spab[2,Sp[1]+Sp[6],5]s[3,4,5])+
(+4I Spbb[1,2]Spaa[2,6]Spab[2,Sp[1]+Sp[6],4]^2Spab[6,Sp[1]+Sp[2],4])/(Spaa[1,2]Spbb[4,5]Spab[2,Sp[1]+Sp[6],3]^2Spab[2,Sp[1]+Sp[6],5]s[3,4,5])+
(Spbb[1,5]^2Spaa[1,6]Spab[3,Sp[1]+Sp[6],5](s[2,3,4]-s[2,3,5])(-3/8I Spbb[1,2]Spaa[2,3]Spbb[2,5]Spaa[4,5]-5/8I Spbb[1,2]Spaa[2,4]Spbb[2,4]Spaa[3,4]-3/8I Spbb[1,2]Spaa[3,4]^2Spbb[3,4]-1/4I Spbb[1,3]Spbb[2,4]Spaa[3,4]^2-1/4I Spbb[1,5]Spbb[2,3]Spaa[3,4]Spaa[3,5]))/(Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5]^3(1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(Spaa[3,4]Spbb[1,5]^2Spaa[1,6]Spab[3,Sp[1]+Sp[6],5](-3/2I Spbb[1,4]Spaa[3,4]-1/2I Spbb[1,5]Spaa[3,5]))/(Spaa[2,3]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5]^3)+
(Spbb[1,5]^2Spaa[1,6]Spab[3,Sp[1]+Sp[6],5](s[2,3,4]-s[2,3,5])(-3/16I Spaa[1,2]Spbb[1,2]^2Spaa[2,3]Spbb[2,3]Spaa[3,5]-3/16I Spaa[1,2]Spbb[1,2]^2Spaa[3,5]^2Spbb[3,5]+3/16I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[2,5]Spaa[3,5]^2-3/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[3,5]+3/16I Spbb[1,2]^2Spaa[1,3]Spaa[2,5]Spaa[3,5]Spbb[3,5]-3/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,5]Spbb[2,5]Spaa[3,5]-3/16I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,5]-3/16I Spbb[1,2]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,5]-3/8I Spbb[1,2]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[3,5]+3/16I Spbb[1,2]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[4,5]+3/16I Spbb[1,4]Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]Spaa[4,5]-3/8I Spbb[1,2]Spaa[2,3]Spbb[2,3]Spaa[3,5]^2Spbb[3,5]-3/16I Spbb[1,2]Spaa[2,3]Spbb[2,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]+3/8I Spbb[1,3]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]Spaa[4,5]-3/16I Spbb[1,2]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,5]-3/16I Spbb[1,2]Spaa[2,5]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]+3/16I Spbb[1,3]Spbb[2,3]Spaa[3,4]Spaa[3,5]^2Spbb[4,5]))/(Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5]^2(1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(Spbb[1,5]Spaa[1,6](-9/4I Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spaa[2,3]Spaa[2,4]Spbb[2,4]-9/4I Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,5]-9/4I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,4]Spaa[3,4]-9/4I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[3,5]+9/4I Spbb[1,2]Spaa[1,3]Spbb[1,5]^2Spaa[2,3]Spbb[2,4]Spaa[4,5]+9/4I Spbb[1,2]^2Spaa[1,4]Spbb[1,5]Spaa[2,3]^2Spbb[2,4]-9/4I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,4]Spaa[3,4]-9/4I Spbb[1,2]^2Spaa[1,4]Spbb[1,5]Spaa[2,3]Spaa[3,5]Spbb[4,5]-9/2I Spbb[1,2]Spaa[1,4]Spbb[1,5]^2Spaa[2,3]Spbb[2,4]Spaa[3,5]+9/4I Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spaa[2,3]^2Spbb[2,5]-9/4I Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[2,5]Spaa[3,5]-9/4I Spbb[1,2]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]-3/2I Spbb[1,2]^2Spaa[2,3]^2Spaa[2,5]Spbb[2,5]^2-3/2I Spbb[1,2]^2Spaa[2,3]^2Spbb[2,3]Spaa[3,4]Spbb[4,5]-9/4I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]Spbb[2,5]Spaa[3,4]-3/2I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,5]^2Spaa[3,5]+9/4I Spbb[1,2]Spbb[1,5]Spaa[2,3]^2Spbb[2,4]Spbb[2,5]Spaa[4,5]+1/8I Spbb[1,2]Spbb[1,5]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]+17/8I Spbb[1,2]^2Spaa[2,3]Spaa[2,4]Spbb[2,5]Spaa[3,5]Spbb[4,5]+3/4I Spbb[1,2]Spbb[1,5]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]+5/8I Spbb[1,2]Spbb[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]+1/8I Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]^2+17/8I Spbb[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,5]Spaa[3,4]Spaa[3,5]Spbb[4,5]+3/4I Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spaa[3,5]+1/8I Spbb[1,5]^2Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spaa[4,5]-1/8I Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,5]^2Spaa[3,5]^2-1/4I Spbb[1,5]^2Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]Spaa[4,5]-3/8I Spbb[1,2]Spbb[1,5]Spaa[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]+3/8I Spbb[1,3]Spbb[1,5]Spbb[2,5]Spaa[3,4]Spaa[3,5]^2Spbb[4,5]))/(Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5]^2(1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(Spbb[1,5]Spaa[1,6](s[2,3,4]-s[2,3,5])(+3/2I Spbb[1,2]^2Spaa[2,3]^2Spbb[2,5]+11/4I Spbb[1,2]Spbb[1,5]Spaa[2,3]Spbb[2,4]Spaa[3,4]-3/2I Spbb[1,2]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[3,5]-1/2I Spbb[1,4]Spbb[1,5]Spbb[2,4]Spaa[3,4]^2+7/8I Spbb[1,2]Spbb[1,5]Spaa[3,4]Spaa[3,5]Spbb[4,5]-3/4I Spbb[1,5]^2Spbb[2,4]Spaa[3,4]Spaa[3,5]+1/8I Spbb[1,5]^2Spbb[2,5]Spaa[3,5]^2))/(Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5]^2(1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(+4I Spbb[1,5]Spaa[3,6]Spab[3,Sp[2]+Sp[4],1]Spab[3,Sp[1]+Sp[6],5])/(Spaa[2,3]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5]^2)+
((2*s[2,3]*s[6,1]-(s[2,3]+s[6,1]-s[4,5])*s[2,3,4])(+5/16I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spbb[1,5]Spaa[3,4]Spaa[3,6]+39/64I Spaa[1,3]^2Spbb[1,4]^3Spbb[1,5]Spaa[3,4]Spaa[4,6]+27/64I Spaa[1,3]^2Spbb[1,4]^2Spbb[1,5]^2Spaa[3,4]Spaa[5,6]+43/32I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,5]^2Spaa[3,5]Spaa[3,6]+53/64I Spaa[1,3]^2Spbb[1,4]Spbb[1,5]^3Spaa[3,5]Spaa[5,6]-139/192I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,5]Spbb[1,6]Spaa[3,6]^2+23/32I Spaa[1,3]^2Spbb[1,4]^2Spbb[1,5]Spbb[1,6]Spaa[3,6]Spaa[4,6]-13/64I Spaa[1,3]^2Spbb[1,4]Spbb[1,5]^2Spbb[1,6]Spaa[3,6]Spaa[5,6]-39/32I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[1,5]Spaa[3,4]Spaa[3,6]-155/64I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spbb[1,6]Spaa[3,6]^2+11/64I Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^2Spaa[3,4]Spaa[3,6]-47/96I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[3,5]Spaa[3,6]+19/64I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spaa[3,6]^2-55/48I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spaa[3,6]^2+9/64I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[3,4]^2Spaa[3,6]Spbb[4,5]+5/16I Spaa[1,3]Spbb[1,4]^2Spbb[1,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+91/384I Spaa[1,3]Spbb[1,4]^3Spaa[3,4]^2Spbb[4,5]Spaa[4,6]+219/128I Spaa[1,3]Spbb[1,4]^2Spbb[1,5]Spaa[3,4]^2Spbb[4,5]Spaa[5,6]-7/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spaa[3,4]Spaa[3,5]Spaa[3,6]Spbb[4,5]+77/32I Spaa[1,3]Spbb[1,4]Spbb[1,5]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]-43/128I Spaa[1,3]Spbb[1,4]Spbb[1,5]^2Spaa[3,4]Spaa[3,5]Spbb[4,5]Spaa[5,6]-7/24I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[3,4]Spaa[3,6]^2Spbb[5,6]+97/128I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,4]Spaa[3,6]^2Spbb[4,5]+11/192I Spaa[1,3]Spbb[1,4]^2Spbb[1,5]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]+485/384I Spaa[1,3]Spbb[1,4]^2Spbb[1,6]Spaa[3,4]Spaa[3,6]Spbb[4,5]Spaa[4,6]+279/64I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spbb[1,6]Spaa[3,4]Spaa[3,6]Spbb[4,5]Spaa[5,6]-11/64I Spaa[1,3]Spbb[1,3]Spbb[1,5]^2Spaa[3,5]^2Spaa[3,6]Spbb[4,5]+29/64I Spaa[1,3]Spbb[1,5]^3Spbb[3,4]Spaa[3,5]^2Spaa[3,6]-305/384I Spaa[1,3]Spbb[1,5]^3Spaa[3,5]^2Spbb[4,5]Spaa[5,6]+143/96I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spaa[3,5]Spaa[3,6]^2Spbb[5,6]-5/16I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,5]Spaa[3,6]^2Spbb[4,5]+19/96I Spaa[1,3]Spbb[1,4]Spbb[1,5]^2Spaa[3,5]Spaa[3,6]^2Spbb[3,6]+29/192I Spaa[1,3]Spbb[1,4]Spbb[1,5]^2Spaa[3,5]Spaa[3,6]Spaa[5,6]Spbb[5,6]-433/384I Spaa[1,3]Spbb[1,5]^2Spbb[1,6]Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[5,6]+5/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,6]^3Spbb[5,6]+5/32I Spaa[1,3]Spbb[1,3]Spbb[1,6]^2Spaa[3,6]^3Spbb[4,5]-77/96I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spbb[1,6]Spaa[3,6]^3Spbb[3,6]-25/384I Spaa[1,3]Spbb[1,5]Spbb[1,6]^2Spaa[3,6]^2Spbb[4,5]Spaa[5,6]+173/384I Spaa[1,4]Spbb[1,4]^3Spaa[3,4]^2Spaa[3,6]Spbb[4,5]-39/64I Spaa[1,4]Spbb[1,4]^3Spaa[3,4]Spaa[3,6]^2Spbb[5,6]+55/384I Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spaa[3,4]Spaa[3,6]^2Spbb[4,5]-109/64I Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spaa[3,6]^3Spbb[5,6]-299/192I Spaa[1,4]Spbb[1,4]Spbb[1,6]^2Spaa[3,6]^3Spbb[4,5]-311/128I Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[3,4]^2Spaa[3,6]Spbb[4,5]-197/96I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[3,4]Spaa[3,5]Spaa[3,6]Spbb[4,5]+19/32I Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[3,4]Spaa[3,6]^2Spbb[5,6]-629/192I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[3,4]Spaa[3,6]^2Spbb[4,5]+311/384I Spaa[1,5]Spbb[1,5]^3Spaa[3,5]^2Spaa[3,6]Spbb[4,5]+3/16I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[3,5]Spaa[3,6]^2Spbb[5,6]+541/384I Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spaa[3,5]Spaa[3,6]^2Spbb[4,5]+3/32I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[3,6]^3Spbb[5,6]+79/384I Spaa[1,5]Spbb[1,5]Spbb[1,6]^2Spaa[3,6]^3Spbb[4,5]-15/32I Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[3,6]^3Spbb[5,6]-151/384I Spaa[1,6]Spbb[1,6]^3Spaa[3,6]^3Spbb[4,5]-47/32I Spbb[1,4]Spbb[1,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spaa[3,6]Spbb[4,5]+47/32I Spbb[1,4]Spbb[1,5]Spaa[3,4]^2Spaa[3,5]Spbb[4,5]^2Spaa[5,6]-85/384I Spbb[1,3]Spbb[1,4]Spaa[3,4]^2Spaa[3,6]^2Spbb[4,5]Spbb[4,6]-35/64I Spbb[1,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[5,6]+85/384I Spbb[1,4]^2Spaa[3,4]^2Spaa[3,6]^2Spbb[3,6]Spbb[4,5]+35/64I Spbb[1,4]^2Spaa[3,4]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]-85/384I Spbb[1,4]Spbb[1,6]Spaa[3,4]^2Spaa[3,6]Spbb[4,5]^2Spaa[5,6]-47/32I Spbb[1,3]Spbb[1,5]Spaa[3,4]Spaa[3,5]^2Spaa[3,6]Spbb[4,5]^2-47/16I Spbb[1,5]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spbb[4,5]+47/32I Spbb[1,5]^2Spaa[3,4]Spaa[3,5]^2Spbb[4,5]^2Spaa[5,6]+23/384I Spbb[1,3]Spbb[1,4]Spaa[3,4]Spaa[3,5]Spaa[3,6]^2Spbb[4,5]Spbb[5,6]+53/64I Spbb[1,3]Spbb[1,6]Spaa[3,4]Spaa[3,5]Spaa[3,6]^2Spbb[4,5]^2+35/64I Spbb[1,4]Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spbb[5,6]-797/384I Spbb[1,4]Spbb[1,5]Spaa[3,4]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spbb[4,5]-641/384I Spbb[1,4]Spbb[1,5]Spaa[3,4]Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[5,6]Spbb[5,6]+53/64I Spbb[1,5]Spbb[1,6]Spaa[3,4]Spaa[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[5,6]-35/64I Spbb[1,3]Spbb[1,4]Spaa[3,4]Spaa[3,6]^3Spbb[4,6]Spbb[5,6]+1/16I Spbb[1,3]Spbb[1,6]Spaa[3,4]Spaa[3,6]^3Spbb[4,5]Spbb[4,6]+61/384I Spbb[1,4]Spbb[1,6]Spaa[3,4]Spaa[3,6]^3Spbb[3,6]Spbb[4,5]+1/96I Spbb[1,6]^2Spaa[3,4]Spaa[3,6]^2Spbb[4,5]^2Spaa[5,6]-47/32I Spbb[1,5]^2Spaa[3,5]^3Spbb[3,5]Spaa[3,6]Spbb[4,5]+63/64I Spbb[1,3]Spbb[1,5]Spaa[3,5]^2Spaa[3,6]^2Spbb[4,5]Spbb[5,6]-35/64I Spbb[1,5]^2Spbb[3,4]Spaa[3,5]^2Spaa[3,6]^2Spbb[5,6]-147/64I Spbb[1,5]^2Spaa[3,5]^2Spaa[3,6]^2Spbb[3,6]Spbb[4,5]-1/8I Spbb[1,5]^2Spaa[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[5,6]Spbb[5,6]+11/32I Spbb[1,3]Spbb[1,4]Spaa[3,5]Spaa[3,6]^3Spbb[5,6]^2+19/64I Spbb[1,3]Spbb[1,6]Spaa[3,5]Spaa[3,6]^3Spbb[4,5]Spbb[5,6]-57/64I Spbb[1,5]Spbb[1,6]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]Spbb[4,5]+5/64I Spbb[1,3]Spbb[1,6]Spaa[3,6]^4Spbb[4,6]Spbb[5,6]-1/16I Spbb[1,6]^2Spaa[3,6]^4Spbb[3,6]Spbb[4,5]))/(Spaa[2,3]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
((2*s[2,3]*s[6,1]-(s[2,3]+s[6,1]-s[4,5])*s[2,3,4])(-85/128I Spaa[1,2]^3Spbb[1,2]^5Spaa[3,6]+61/48I Spaa[1,2]^2Spbb[1,2]^5Spaa[1,3]Spaa[2,6]-259/384I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spbb[1,3]Spaa[3,6]-181/192I Spaa[1,2]^2Spbb[1,2]^4Spbb[1,4]Spaa[1,6]Spaa[3,4]-95/64I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,6]Spbb[1,6]Spaa[3,6]+5/32I Spaa[1,2]^2Spbb[1,2]^4Spaa[2,3]Spbb[2,3]Spaa[3,6]+29/64I Spaa[1,2]^2Spbb[1,2]^4Spaa[2,3]Spbb[2,4]Spaa[4,6]+11/64I Spaa[1,2]^2Spbb[1,2]^4Spbb[2,4]Spaa[2,6]Spaa[3,4]-331/384I Spaa[1,2]^2Spbb[1,2]^4Spaa[2,6]Spbb[2,6]Spaa[3,6]+29/64I Spaa[1,2]^2Spbb[1,2]^4Spaa[3,4]Spbb[3,4]Spaa[3,6]-259/384I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spbb[2,6]Spaa[3,6]^2+5/24I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,6]Spbb[2,4]Spaa[3,6]Spaa[4,6]+41/32I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]^2Spbb[1,3]Spaa[2,6]-1/96I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]^2Spaa[3,6]+1/8I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]+23/12I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]-157/192I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[3,4]+17/64I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[3,6]+5/8I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]-55/192I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[3,6]+115/192I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]+47/32I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[2,6]^2Spbb[2,6]+7/192I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[2,6]Spaa[3,4]Spbb[3,4]+103/96I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]-125/192I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[4,6]-1/48I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spbb[2,6]Spaa[3,6]^2-67/96I Spaa[1,2]Spbb[1,2]^3Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[3,4]-109/192I Spaa[1,2]Spbb[1,2]^3Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]+7/32I Spaa[1,2]Spbb[1,2]^3Spbb[1,4]Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[3,4]-253/192I Spaa[1,2]Spbb[1,2]^4Spaa[1,6]Spaa[2,6]Spaa[3,4]Spbb[4,6]-27/64I Spaa[1,2]Spbb[1,2]^3Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,4]-31/64I Spaa[1,2]Spbb[1,2]^3Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]+7/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[2,4]Spaa[3,4]^2-181/192I Spaa[1,2]Spbb[1,2]^3Spbb[1,3]Spaa[1,6]Spaa[3,4]Spaa[3,6]Spbb[4,6]+39/64I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,6]+1/4I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,4]Spaa[4,6]+17/64I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]^2-7/192I Spaa[1,2]Spbb[1,2]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,6]Spaa[4,6]-37/384I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]^2Spbb[2,3]^2Spaa[3,6]+17/64I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[4,6]+17/192I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]+15/32I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[4,6]+17/64I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spaa[4,6]-55/192I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,6]Spaa[3,6]^2+17/64I Spaa[1,2]Spbb[1,2]^3Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]+1/8I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[4,6]+3/16I Spaa[1,2]Spbb[1,2]^3Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]-19/96I Spaa[1,2]Spbb[1,2]^3Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]+17/64I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2-3/8I Spaa[1,2]Spbb[1,2]^3Spbb[2,3]Spaa[2,6]Spaa[3,4]Spaa[3,6]Spbb[4,6]+3/16I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]+15/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[4,6]-5/24I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2+3/16I Spaa[1,2]Spbb[1,2]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]+1/8I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[2,4]^2Spaa[3,4]^2Spaa[4,6]-1/8I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[1,6]Spbb[2,4]^2Spaa[3,4]Spaa[4,6]^2-1/96I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spbb[2,6]^2Spaa[3,6]^3+1/96I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]^2Spaa[2,6]+5/32I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]-1/96I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[3,6]-13/96I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]+1/96I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spaa[3,6]+9/32I Spbb[1,2]^4Spaa[1,3]^2Spaa[2,4]Spaa[2,6]Spbb[3,4]-85/192I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]+233/384I Spbb[1,2]^4Spaa[1,3]^2Spaa[2,6]^2Spbb[3,6]-51/128I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,6]^2Spbb[2,6]-85/192I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,6]Spaa[3,4]Spbb[3,4]+1/48I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]-85/192I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,6]Spaa[2,6]Spbb[3,4]Spaa[4,6]+1/8I Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]+71/192I Spbb[1,2]^3Spaa[1,3]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]-55/96I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[3,4]-1/96I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]+1/4I Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]^2Spbb[2,4]+109/192I Spbb[1,2]^4Spaa[1,3]Spaa[1,6]Spaa[2,4]Spaa[2,6]Spbb[4,6]+3/64I Spbb[1,2]^3Spaa[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,6]+1/4I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[3,4]-1/4I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[4,6]+89/192I Spbb[1,2]^3Spaa[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]+37/192I Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[1,6]Spaa[2,6]Spaa[3,4]Spbb[4,6]-63/64I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,4]-59/192I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]+7/192I Spbb[1,2]^2Spaa[1,3]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[4,6]-1/48I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]^2+91/384I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]-13/192I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]+21/64I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]+9/32I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[4,6]+1/48I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spbb[2,6]Spaa[3,6]^2-17/64I Spbb[1,2]^3Spaa[1,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]-1/8I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spaa[4,6]-3/16I Spbb[1,2]^3Spaa[1,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]-17/64I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]-15/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[4,6]-1/8I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[4,6]+1/8I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[4,6]^2+19/96I Spbb[1,2]^3Spaa[1,3]Spaa[2,6]^3Spbb[2,6]^2+3/8I Spbb[1,2]^3Spaa[1,3]Spbb[2,3]Spaa[2,6]^2Spaa[3,4]Spbb[4,6]-3/16I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]+5/24I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]-3/16I Spbb[1,2]^2Spaa[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]+1/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2+47/64I Spbb[1,2]^2Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[3,4]-55/96I Spbb[1,2]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,6]Spaa[3,4]Spbb[4,6]-19/96I Spbb[1,2]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]-55/96I Spbb[1,2]^2Spbb[1,3]Spaa[1,6]^2Spbb[1,6]Spaa[3,4]Spaa[3,6]Spbb[4,6]-1/96I Spbb[1,2]Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,6]Spaa[3,6]^2+77/64I Spbb[1,2]^2Spbb[1,4]Spaa[1,6]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]+3/16I Spbb[1,2]^2Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]+77/64I Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2-41/32I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[4,6]-3/8I Spbb[1,2]^3Spaa[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[4,6]-1/96I Spbb[1,2]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]+3/16I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2-3/8I Spbb[1,2]^2Spbb[1,3]Spaa[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]Spbb[4,6]-3/16I Spbb[1,2]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[4,6]-1/48I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2-1/96I Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spbb[2,6]^2Spaa[3,6]^3+5/64I Spbb[1,2]^2Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[4,6]+5/64I Spbb[1,2]Spbb[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spaa[4,6]+1/96I Spbb[1,2]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]+1/48I Spbb[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2+1/96I Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spbb[2,6]^2Spaa[3,6]^3-35/64I Spbb[1,2]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spaa[4,6]-35/64I Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]^2Spaa[4,6]+35/64I Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spaa[4,6]^2))/(Spbb[2,3]Spaa[4,5]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(Spbb[1,5]^2Spaa[1,6](+27/64I Spaa[1,2]^2Spbb[1,2]^3Spaa[2,3]Spbb[2,4]Spaa[3,5]-27/64I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]Spbb[2,4]Spaa[3,5]^2-27/64I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,5]+27/64I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[3,5]+1/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,5]+27/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[3,5]+1/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[3,5]^2Spbb[3,5]-1/8I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,5]Spaa[3,5]^2+27/64I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,5]+89/64I Spaa[1,2]Spbb[1,2]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,5]+29/16I Spaa[1,2]Spbb[1,2]^2Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]+29/16I Spaa[1,2]Spbb[1,2]^2Spaa[2,3]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]-3/4I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2-1/8I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]^2-1/8I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]^2-89/64I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]^2-1/4I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]-27/64I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]+1/8I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spbb[2,5]^2Spaa[3,5]^3-7/32I Spaa[1,2]Spbb[1,3]Spbb[1,5]Spbb[2,4]Spbb[2,5]Spaa[3,5]^3-27/64I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,5]+1/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,5]-27/64I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,5]Spbb[2,4]Spaa[2,5]^2-1/8I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]+1/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]-27/64I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,5]+1/8I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[3,5]-27/64I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,5]+31/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,5]+1/8I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,5]-27/64I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[4,5]-27/64I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]-89/64I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]+151/64I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]+89/64I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[3,5]-27/64I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[4,5]+73/64I Spaa[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]^2Spaa[3,4]Spaa[3,5]+27/64I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]+89/64I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,5]^2Spbb[3,5]+7/32I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2-1/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]^2+23/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]-73/64I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]Spaa[4,5]+1/8I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,5]+89/64I Spbb[1,2]Spaa[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,5]+1/4I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]+27/64I Spbb[1,2]Spaa[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]-1/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]^2+7/32I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]^2-27/64I Spbb[1,2]^2Spaa[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,5]-27/64I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,5]+1/4I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,5]-27/64I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[4,5]+29/16I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]+73/64I Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]Spaa[3,5]-11/64I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]+79/64I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2+31/32I Spbb[1,2]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spaa[3,5]-27/64I Spbb[1,2]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[4,5]+165/64I Spbb[1,2]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]-35/64I Spbb[1,2]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[4,5]+73/64I Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[3,4]Spaa[3,5]+11/64I Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spaa[3,4]Spaa[4,5]+151/64I Spbb[1,2]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]-17/32I Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2+5/8I Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spbb[2,5]Spaa[3,5]^2+31/32I Spbb[1,2]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]-97/64I Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spbb[2,5]Spaa[3,5]Spaa[4,5]-19/64I Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^2Spbb[2,5]Spaa[4,5]^2+15/32I Spbb[1,2]Spaa[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,5]+57/64I Spbb[1,2]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]-27/64I Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]^2+27/64I Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]^2+9/32I Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[4,5]-13/64I Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[3,4]Spaa[3,5]^2Spbb[4,5]-21/64I Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]^3Spbb[4,5]-35/64I Spbb[1,4]Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[3,5]^3Spbb[4,5]-35/64I Spbb[1,5]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,5]^2-35/64I Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]+13/64I Spbb[1,3]Spbb[2,3]Spaa[3,4]Spaa[3,5]^3Spbb[4,5]^2))/(Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(-83/48I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spbb[1,5]Spaa[3,4]Spaa[3,6]+25/6I Spaa[1,3]^2Spbb[1,4]^3Spbb[1,5]Spaa[3,4]Spaa[4,6]+61/48I Spaa[1,3]^2Spbb[1,4]^2Spbb[1,5]^2Spaa[3,4]Spaa[5,6]+8/3I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,5]^2Spaa[3,5]Spaa[3,6]+59/48I Spaa[1,3]^2Spbb[1,4]Spbb[1,5]^3Spaa[3,5]Spaa[5,6]+61/48I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,5]Spbb[1,6]Spaa[3,6]^2+47/6I Spaa[1,3]^2Spbb[1,4]^2Spbb[1,5]Spbb[1,6]Spaa[3,6]Spaa[4,6]+145/48I Spaa[1,3]^2Spbb[1,4]Spbb[1,5]^2Spbb[1,6]Spaa[3,6]Spaa[5,6]-33/4I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[1,5]Spaa[3,4]Spaa[3,6]-715/48I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spbb[1,6]Spaa[3,6]^2-19/8I Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^2Spaa[3,4]Spaa[3,6]-23/6I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[3,5]Spaa[3,6]+29/48I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spaa[3,6]^2+7/4I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spaa[3,6]^2+1/24I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[3,4]^2Spaa[3,6]Spbb[4,5]-29/16I Spaa[1,3]Spbb[1,4]^2Spbb[1,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+5/24I Spaa[1,3]Spbb[1,4]^3Spaa[3,4]^2Spbb[4,5]Spaa[4,6]+27/4I Spaa[1,3]Spbb[1,4]^2Spbb[1,5]Spaa[3,4]^2Spbb[4,5]Spaa[5,6]-83/48I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spaa[3,4]Spaa[3,5]Spaa[3,6]Spbb[4,5]+181/48I Spaa[1,3]Spbb[1,4]Spbb[1,5]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]+41/8I Spaa[1,3]Spbb[1,4]Spbb[1,5]^2Spaa[3,4]Spaa[3,5]Spbb[4,5]Spaa[5,6]-14/3I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[3,4]Spaa[3,6]^2Spbb[5,6]-143/48I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,4]Spaa[3,6]^2Spbb[4,5]+5/4I Spaa[1,3]Spbb[1,4]^2Spbb[1,5]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]+25/6I Spaa[1,3]Spbb[1,4]^2Spbb[1,6]Spaa[3,4]Spaa[3,6]Spbb[4,5]Spaa[4,6]+1/2I Spaa[1,3]Spbb[1,4]^2Spbb[1,5]Spaa[3,4]Spaa[3,6]Spaa[5,6]Spbb[5,6]+347/32I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spbb[1,6]Spaa[3,4]Spaa[3,6]Spbb[4,5]Spaa[5,6]+15/8I Spaa[1,3]Spbb[1,3]Spbb[1,5]^2Spaa[3,5]^2Spaa[3,6]Spbb[4,5]-47/48I Spaa[1,3]Spbb[1,5]^3Spbb[3,4]Spaa[3,5]^2Spaa[3,6]+65/24I Spaa[1,3]Spbb[1,5]^3Spaa[3,5]^2Spbb[4,5]Spaa[5,6]+77/24I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spaa[3,5]Spaa[3,6]^2Spbb[5,6]+49/48I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,5]Spaa[3,6]^2Spbb[4,5]+25/12I Spaa[1,3]Spbb[1,4]Spbb[1,5]^2Spaa[3,5]Spaa[3,6]^2Spbb[3,6]-23/24I Spaa[1,3]Spbb[1,4]Spbb[1,5]^2Spaa[3,5]Spaa[3,6]Spaa[5,6]Spbb[5,6]-77/24I Spaa[1,3]Spbb[1,5]^2Spbb[1,6]Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[5,6]+13/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,6]^3Spbb[5,6]+41/48I Spaa[1,3]Spbb[1,3]Spbb[1,6]^2Spaa[3,6]^3Spbb[4,5]+7/8I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spbb[1,6]Spaa[3,6]^3Spbb[3,6]+721/96I Spaa[1,3]Spbb[1,4]Spbb[1,6]^2Spaa[3,6]^2Spbb[4,5]Spaa[4,6]+39/8I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spbb[1,6]Spaa[3,6]^2Spaa[5,6]Spbb[5,6]-19/12I Spaa[1,3]Spbb[1,5]Spbb[1,6]^2Spaa[3,6]^2Spbb[4,5]Spaa[5,6]-1/8I Spaa[1,4]Spbb[1,4]^3Spaa[3,4]^2Spaa[3,6]Spbb[4,5]-49/12I Spaa[1,4]Spbb[1,4]^3Spaa[3,4]Spaa[3,6]^2Spbb[5,6]-25/6I Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spaa[3,4]Spaa[3,6]^2Spbb[4,5]-113/16I Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spaa[3,6]^3Spbb[5,6]-709/96I Spaa[1,4]Spbb[1,4]Spbb[1,6]^2Spaa[3,6]^3Spbb[4,5]-53/8I Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[3,4]^2Spaa[3,6]Spbb[4,5]-191/32I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[3,4]Spaa[3,5]Spaa[3,6]Spbb[4,5]-77/48I Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[3,4]Spaa[3,6]^2Spbb[5,6]-563/48I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[3,4]Spaa[3,6]^2Spbb[4,5]+10/3I Spaa[1,5]Spbb[1,5]^3Spaa[3,5]^2Spaa[3,6]Spbb[4,5]-79/48I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[3,5]Spaa[3,6]^2Spbb[5,6]+361/48I Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spaa[3,5]Spaa[3,6]^2Spbb[4,5]-5/4I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[3,6]^3Spbb[5,6]+67/24I Spaa[1,5]Spbb[1,5]Spbb[1,6]^2Spaa[3,6]^3Spbb[4,5]-55/24I Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[3,6]^3Spbb[5,6]-61/48I Spaa[1,6]Spbb[1,6]^3Spaa[3,6]^3Spbb[4,5]-27/16I Spbb[1,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[5,6]-1/24I Spbb[1,4]^2Spaa[3,4]^2Spaa[3,6]Spbb[4,5]Spaa[5,6]Spbb[5,6]-27/16I Spbb[1,3]Spbb[1,4]Spaa[3,4]Spaa[3,5]Spaa[3,6]^2Spbb[4,5]Spbb[5,6]+63/16I Spbb[1,4]Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spbb[5,6]-89/96I Spbb[1,4]Spbb[1,5]Spaa[3,4]Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[5,6]Spbb[5,6]-149/48I Spbb[1,3]Spbb[1,4]Spaa[3,4]Spaa[3,6]^3Spbb[4,6]Spbb[5,6]-1/2I Spbb[1,3]Spbb[1,6]Spaa[3,4]Spaa[3,6]^3Spbb[4,5]Spbb[4,6]+17/12I Spbb[1,4]^2Spaa[3,4]Spaa[3,6]^3Spbb[3,6]Spbb[5,6]+1/2I Spbb[1,4]Spbb[1,6]Spaa[3,4]Spaa[3,6]^3Spbb[3,6]Spbb[4,5]-31/32I Spbb[1,4]Spbb[1,6]Spaa[3,4]Spaa[3,6]^2Spbb[4,5]Spaa[5,6]Spbb[5,6]-3/4I Spbb[1,6]^2Spaa[3,4]Spaa[3,6]^2Spbb[4,5]^2Spaa[5,6]+15/8I Spbb[1,3]Spbb[1,5]Spaa[3,5]^2Spaa[3,6]^2Spbb[4,5]Spbb[5,6]-15/16I Spbb[1,5]^2Spbb[3,4]Spaa[3,5]^2Spaa[3,6]^2Spbb[5,6]+145/24I Spbb[1,5]^2Spaa[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[5,6]Spbb[5,6]+11/24I Spbb[1,3]Spbb[1,4]Spaa[3,5]Spaa[3,6]^3Spbb[5,6]^2+7/16I Spbb[1,3]Spbb[1,6]Spaa[3,5]Spaa[3,6]^3Spbb[4,5]Spbb[5,6]+13/6I Spbb[1,4]Spbb[1,5]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]Spbb[5,6]+1/2I Spbb[1,5]Spbb[1,6]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]Spbb[4,5]+69/16I Spbb[1,5]Spbb[1,6]Spaa[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[5,6]Spbb[5,6]+5/16I Spbb[1,3]Spbb[1,6]Spaa[3,6]^4Spbb[4,6]Spbb[5,6]+11/12I Spbb[1,4]Spbb[1,6]Spaa[3,6]^4Spbb[3,6]Spbb[5,6]+1/2I Spbb[1,6]^2Spaa[3,6]^4Spbb[3,6]Spbb[4,5]+1/8I Spbb[1,6]^2Spaa[3,6]^3Spbb[4,5]Spaa[4,6]Spbb[4,6]+29/24I Spbb[1,6]^2Spaa[3,6]^3Spbb[4,5]Spaa[5,6]Spbb[5,6])/(Spaa[2,3]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(-17/8I Spaa[1,2]^3Spbb[1,2]^5Spaa[3,6]+17/8I Spaa[1,2]^2Spbb[1,2]^5Spaa[1,3]Spaa[2,6]-49/24I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spbb[1,3]Spaa[3,6]-17/8I Spaa[1,2]^2Spbb[1,2]^4Spbb[1,4]Spaa[1,6]Spaa[3,4]-53/12I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,6]Spbb[1,6]Spaa[3,6]+43/96I Spaa[1,2]^2Spbb[1,2]^4Spaa[2,3]Spbb[2,3]Spaa[3,6]+15/32I Spaa[1,2]^2Spbb[1,2]^4Spaa[2,3]Spbb[2,4]Spaa[4,6]+15/32I Spaa[1,2]^2Spbb[1,2]^4Spbb[2,4]Spaa[2,6]Spaa[3,4]-17/6I Spaa[1,2]^2Spbb[1,2]^4Spaa[2,6]Spbb[2,6]Spaa[3,6]+55/32I Spaa[1,2]^2Spbb[1,2]^4Spaa[3,4]Spbb[3,4]Spaa[3,6]-29/24I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spbb[2,4]Spaa[3,4]Spaa[3,6]-103/48I Spaa[1,2]^2Spbb[1,2]^4Spaa[3,6]^2Spbb[3,6]+1/16I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spbb[2,6]Spaa[3,6]^2-11/16I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,6]Spbb[2,4]Spaa[3,6]Spaa[4,6]+49/24I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]^2Spbb[1,3]Spaa[2,6]+1/12I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]^2Spaa[3,6]-11/48I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]+53/12I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]-109/48I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[3,4]-53/24I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[3,6]+1/6I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]-29/16I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[3,6]-1/48I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[2,3]Spbb[3,4]Spaa[4,6]+3/16I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[4,6]+11/48I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]+17/6I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[2,6]^2Spbb[2,6]-29/24I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[2,6]Spaa[3,4]Spbb[3,4]+25/16I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]+59/24I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[2,6]Spaa[3,6]Spbb[3,6]-1I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]+11/16I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[4,6]-23/16I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[3,4]Spbb[3,4]Spaa[3,6]+79/48I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spbb[2,4]Spaa[3,4]Spaa[3,6]-3/8I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[3,6]^2Spbb[3,6]+1/2I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spbb[2,6]Spaa[3,6]^2-1/12I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,6]Spbb[3,4]Spaa[3,6]Spaa[4,6]-55/24I Spaa[1,2]Spbb[1,2]^3Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[3,4]-11/4I Spaa[1,2]Spbb[1,2]^3Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]+109/48I Spaa[1,2]Spbb[1,2]^3Spbb[1,4]Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[3,4]-17/6I Spaa[1,2]Spbb[1,2]^4Spaa[1,6]Spaa[2,6]Spaa[3,4]Spbb[4,6]-1/48I Spaa[1,2]Spbb[1,2]^3Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,4]-3I Spaa[1,2]Spbb[1,2]^3Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]+55/48I Spaa[1,2]Spbb[1,2]^3Spbb[1,4]Spaa[1,6]Spaa[3,4]^2Spbb[3,4]+7/6I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[2,4]Spaa[3,4]^2-25/12I Spaa[1,2]Spbb[1,2]^3Spbb[1,3]Spaa[1,6]Spaa[3,4]Spaa[3,6]Spbb[4,6]+37/48I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,6]-71/24I Spaa[1,2]Spbb[1,2]^3Spaa[1,6]Spbb[1,6]Spaa[3,6]^2Spbb[3,6]+17/24I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]^2+13/12I Spaa[1,2]Spbb[1,2]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,6]Spaa[4,6]-149/96I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]^2Spbb[2,3]^2Spaa[3,6]-275/96I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[4,6]-9/8I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[4,6]-227/96I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]-17/48I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]-13/24I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[4,6]-197/96I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,4]Spaa[3,6]+1/8I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]Spaa[3,6]-1I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spaa[4,6]-89/48I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,6]Spaa[3,6]^2+1/6I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]Spbb[2,6]Spbb[3,4]Spaa[3,6]Spaa[4,6]-5/8I Spaa[1,2]Spbb[1,2]^3Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]-13/24I Spaa[1,2]Spbb[1,2]^3Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]-17/24I Spaa[1,2]Spbb[1,2]^3Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]+1/2I Spaa[1,2]Spbb[1,2]^3Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]-1I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2-35/48I Spaa[1,2]Spbb[1,2]^3Spbb[2,3]Spaa[2,6]Spaa[3,4]Spaa[3,6]Spbb[4,6]-1/3I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]-5/12I Spaa[1,2]Spbb[1,2]^3Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]-1/4I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2-1/24I Spaa[1,2]Spbb[1,2]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]-5/8I Spaa[1,2]Spbb[1,2]^3Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]+3/4I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spbb[2,4]^2Spaa[3,4]^2Spaa[3,6]+73/48I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spbb[2,3]Spaa[3,4]Spaa[3,6]^2Spbb[4,6]+5/24I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spbb[2,4]Spbb[2,6]Spaa[3,4]Spaa[3,6]^2-5/24I Spaa[1,2]Spbb[1,2]^3Spaa[3,6]^3Spbb[3,6]^2+1/4I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spbb[2,6]^2Spaa[3,6]^3-1/24I Spaa[1,2]Spbb[1,2]^2Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]-3/4I Spaa[1,2]Spbb[1,2]Spbb[1,6]^2Spbb[2,4]^2Spaa[3,6]Spaa[4,6]^2-1/12I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]^2Spaa[2,6]+53/24I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]+1/12I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[3,4]-1/24I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]-1/24I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spaa[3,6]+1/24I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spbb[3,4]Spaa[4,6]+5/48I Spbb[1,2]^4Spaa[1,3]^2Spaa[2,4]Spaa[2,6]Spbb[3,4]-47/24I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]-5/16I Spbb[1,2]^4Spaa[1,3]^2Spaa[2,6]^2Spbb[3,6]+15/16I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,6]^2Spbb[2,6]-5/12I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,6]Spaa[3,4]Spbb[3,4]-23/16I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]+3/8I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,6]Spaa[3,6]Spbb[3,6]-1/2I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]+1/12I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,6]Spaa[2,6]Spbb[3,4]Spaa[4,6]-1/24I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]+1/12I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[2,4]Spaa[3,4]Spaa[3,6]+11/4I Spbb[1,2]^3Spaa[1,3]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]-55/24I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[3,4]-11/48I Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]^2Spbb[2,4]+37/24I Spbb[1,2]^4Spaa[1,3]Spaa[1,6]Spaa[2,4]Spaa[2,6]Spbb[4,6]-25/48I Spbb[1,2]^3Spaa[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,6]-11/48I Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]Spaa[3,4]Spbb[3,4]+1/24I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[3,4]+3I Spbb[1,2]^3Spaa[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]+11/12I Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[1,6]Spaa[2,6]Spaa[3,4]Spbb[4,6]-19/16I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,4]+71/24I Spbb[1,2]^3Spaa[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,6]Spbb[3,6]-17/24I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]-13/12I Spbb[1,2]^2Spaa[1,3]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[4,6]+1/12I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[3,4]^2Spbb[3,4]+1/8I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spaa[3,4]Spaa[3,6]Spbb[4,6]+1/8I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,6]+223/96I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]+5/24I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,6]+1/24I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[3,4]Spaa[4,6]-1/24I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[4,6]+95/32I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]-1/24I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[4,6]+13/48I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]+93/32I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[3,4]Spbb[3,4]-7/24I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]+27/16I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]-1/12I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[4,6]+1/4I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,4]Spaa[3,6]-1/6I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]Spaa[3,6]-1/12I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spbb[2,6]Spaa[3,6]^2+1/24I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]+2/3I Spbb[1,2]^3Spaa[1,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]+7/12I Spbb[1,2]^3Spaa[1,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]-1/3I Spbb[1,2]^3Spaa[1,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]+23/24I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]+17/24I Spbb[1,2]^3Spaa[1,3]Spaa[2,6]^3Spbb[2,6]^2+13/16I Spbb[1,2]^3Spaa[1,3]Spbb[2,3]Spaa[2,6]^2Spaa[3,4]Spbb[4,6]+11/24I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]+5/12I Spbb[1,2]^3Spaa[1,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spbb[3,6]+1/4I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]+1/24I Spbb[1,2]^2Spaa[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]+3/4I Spbb[1,2]^3Spaa[1,3]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2-3/4I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2-65/48I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[2,3]Spaa[2,6]Spaa[3,4]Spaa[3,6]Spbb[4,6]-1/12I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]+5/24I Spbb[1,2]^3Spaa[1,3]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^2-1/4I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2+1/24I Spbb[1,2]^2Spaa[1,3]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]Spaa[4,6]+3/4I Spbb[1,2]Spaa[1,3]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[4,6]^2+1/24I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]+1/12I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[2,3]Spaa[3,4]Spaa[3,6]^2Spbb[4,6]+1/24I Spaa[1,3]Spbb[1,3]^3Spbb[2,4]Spbb[2,6]Spaa[3,4]Spaa[3,6]^2-55/24I Spbb[1,2]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,6]Spaa[3,4]Spbb[4,6]+1/24I Spbb[1,2]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]-55/24I Spbb[1,2]^2Spbb[1,3]Spaa[1,6]^2Spbb[1,6]Spaa[3,4]Spaa[3,6]Spbb[4,6]+1/24I Spbb[1,2]Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,4]Spaa[3,4]Spaa[3,6]+15/8I Spbb[1,2]^2Spbb[1,4]Spaa[1,6]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]+1/24I Spbb[1,2]^3Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[4,6]+35/16I Spbb[1,2]^2Spbb[1,4]Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]-5/16I Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2-17/24I Spbb[1,2]^3Spaa[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[4,6]+1/24I Spbb[1,2]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]+19/24I Spbb[1,2]^3Spaa[1,6]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spbb[4,6]-17/24I Spbb[1,2]^2Spbb[1,3]Spaa[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[4,6]-2/3I Spbb[1,2]^2Spbb[1,3]Spaa[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]Spbb[4,6]+1/12I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]+1/24I Spbb[1,2]^2Spbb[1,3]Spaa[1,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[4,6]+1/24I Spbb[1,2]Spbb[1,3]^2Spaa[1,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[4,6]+1/24I Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spaa[3,6]^2-11/24I Spbb[1,2]^2Spaa[2,3]^3Spbb[2,3]^3Spaa[3,6]-11/24I Spbb[1,2]^2Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spaa[4,6]-11/24I Spbb[1,2]^2Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]+5/24I Spbb[1,2]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]-11/24I Spbb[1,2]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]+5/24I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^2Spbb[2,6]Spaa[3,6]^2-1/24I Spbb[1,2]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]-5/24I Spbb[1,2]^2Spaa[2,3]Spbb[2,3]^2Spaa[2,6]Spaa[3,4]Spaa[3,6]Spbb[4,6]-1/12I Spbb[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2-5/24I Spbb[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,3]^2Spaa[3,4]Spaa[3,6]^2Spbb[4,6]-1/24I Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spbb[2,6]^2Spaa[3,6]^3+1/24I Spbb[1,2]^2Spbb[2,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]Spbb[4,6]+1/12I Spbb[1,2]Spbb[1,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[4,6]+1/24I Spbb[1,3]^2Spbb[2,3]Spbb[2,6]Spaa[3,4]Spaa[3,6]^3Spbb[4,6])/(Spbb[2,3]Spaa[4,5]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(Spbb[1,2](-25/4I Spaa[1,2]^3Spbb[1,2]^4Spaa[1,3]Spbb[1,4]Spaa[5,6]+265/64I Spaa[1,2]^3Spbb[1,2]^4Spbb[2,4]Spaa[2,5]Spaa[3,6]+27/4I Spaa[1,2]^3Spbb[1,2]^4Spbb[3,4]Spaa[3,5]Spaa[3,6]-27/4I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,3]Spbb[2,4]Spaa[3,5]Spaa[3,6]-121/64I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,5]Spbb[2,4]Spaa[3,5]Spaa[5,6]+37/8I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,6]Spbb[2,4]Spaa[3,6]Spaa[5,6]-343/64I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[5,6]+25/4I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,6]-673/192I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[3,6]+461/96I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[5,6]+101/192I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[5,6]-49/48I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spaa[2,3]Spbb[3,4]Spaa[5,6]+869/192I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[5,6]-65/32I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spbb[2,4]Spaa[2,5]Spaa[2,6]-1105/192I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spaa[2,5]Spbb[3,4]Spaa[3,6]+809/64I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[2,4]Spaa[2,5]Spaa[3,6]+323/64I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[5,6]-225/32I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[5,6]+587/96I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[3,4]Spaa[3,5]Spaa[3,6]-1847/192I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spbb[2,4]Spaa[3,5]Spaa[3,6]+1267/192I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,5]Spbb[3,4]Spaa[3,5]Spaa[5,6]-425/192I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,4]Spaa[3,5]Spaa[5,6]-31/48I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[5,6]^2-161/64I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[3,6]-1123/192I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,4]Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,6]-213/64I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,5]Spaa[2,5]Spaa[3,6]Spbb[4,5]-163/16I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[3,6]-1603/192I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]-273/64I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spaa[1,5]Spaa[3,5]Spaa[3,6]Spbb[4,5]-965/64I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,5]Spbb[1,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]+627/64I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[3,5]Spaa[3,6]-59/96I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[3,6]^2-677/192I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[3,6]Spaa[5,6]-119/64I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,6]Spaa[5,6]-77/32I Spaa[1,2]^2Spbb[1,2]^3Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[5,6]+1117/96I Spaa[1,2]^2Spbb[1,2]^3Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,6]-5/64I Spaa[1,2]^2Spbb[1,2]^3Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[5,6]-415/192I Spaa[1,2]^2Spbb[1,2]^3Spaa[2,3]Spbb[2,3]Spbb[3,4]Spaa[3,5]Spaa[3,6]+301/64I Spaa[1,2]^2Spbb[1,2]^3Spaa[2,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spaa[5,6]-41/16I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]Spaa[5,6]+63/32I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spaa[5,6]^2-433/64I Spaa[1,2]^2Spbb[1,2]^3Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,6]+265/64I Spaa[1,2]^2Spbb[1,2]^3Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]-1427/192I Spaa[1,2]^2Spbb[1,2]^3Spbb[2,3]Spaa[2,5]Spaa[3,5]Spaa[3,6]Spbb[4,5]-251/12I Spaa[1,2]^2Spbb[1,2]^3Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]+1093/96I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]-69/64I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[5,6]+265/64I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,6]^2-275/64I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,6]Spaa[5,6]-71/32I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[5,6]-335/24I Spaa[1,2]^2Spbb[1,2]^3Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]+1075/96I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spbb[2,3]Spaa[3,5]^2Spaa[3,6]Spbb[4,5]+969/64I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]-379/96I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spaa[3,6]+39/64I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[5,6]-49/32I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,5]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spaa[5,6]+39/64I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]^2Spbb[2,4]Spbb[2,6]Spaa[3,5]Spaa[5,6]^2+109/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[5,6]+851/96I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,6]+293/64I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spaa[3,6]+519/64I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[5,6]+55/192I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[5,6]-107/192I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spbb[3,4]Spaa[5,6]-193/48I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spaa[5,6]+593/96I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]^2Spaa[2,5]Spaa[2,6]Spbb[3,4]-179/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[2,4]Spaa[2,5]Spaa[2,6]-253/192I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,5]Spbb[3,4]Spaa[3,6]+1417/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[2,4]Spaa[2,5]Spaa[3,6]-749/96I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,5]Spaa[2,5]Spbb[3,4]Spaa[5,6]+971/192I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[5,6]-77/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,6]Spaa[2,6]Spbb[3,4]Spaa[5,6]+673/192I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[3,4]Spaa[3,5]Spaa[3,6]+103/96I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[2,4]Spaa[3,5]Spaa[3,6]+269/192I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spbb[3,4]Spaa[3,5]Spaa[5,6]-185/96I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]Spbb[2,4]Spaa[3,5]Spaa[5,6]-49/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,5]Spbb[1,6]Spbb[3,4]Spaa[5,6]^2-125/48I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,6]+21/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[3,6]+39/64I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[5,6]-73/96I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]-1627/192I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,6]+151/192I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[5,6]-481/48I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[1,5]Spaa[2,5]Spaa[2,6]Spbb[4,5]+127/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[2,6]-697/48I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[1,5]Spaa[2,5]Spaa[3,6]Spbb[4,5]+1055/96I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[3,4]Spaa[3,6]-233/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[3,6]+69/64I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spaa[5,6]+2815/192I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2+931/192I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]+1321/192I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[5,6]-143/24I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spaa[3,5]Spaa[3,6]Spbb[4,5]-131/64I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]+65/16I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[3,5]Spaa[3,6]+279/64I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]Spaa[5,6]+85/64I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[3,5]Spaa[5,6]+123/64I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[3,6]^2+39/64I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[5,6]^2+17/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[5,6]+237/64I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[5,6]+39/64I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[5,6]^2-271/64I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[3,4]Spaa[5,6]-163/6I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[2,6]-13/8I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[3,4]Spaa[3,6]-941/48I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spaa[2,3]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[5,6]+95/12I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[5,6]+323/192I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[3,4]Spaa[3,5]Spaa[3,6]+619/192I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spaa[2,3]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[5,6]-437/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spaa[5,6]+1/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,6]Spbb[3,4]Spaa[5,6]^2+17/3I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]+2909/192I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[2,3]Spaa[2,5]^2Spaa[3,6]Spbb[4,5]+4193/192I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spaa[2,5]^2Spbb[2,5]Spbb[3,4]Spaa[3,6]-1123/64I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,6]+99/64I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[5,6]-265/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]-265/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]+275/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[5,6]+571/48I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spaa[2,5]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]-1163/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[2,3]Spaa[2,5]Spaa[3,5]Spaa[3,6]Spbb[4,5]-711/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]+1853/192I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]+91/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spaa[5,6]+111/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[5,6]+71/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[5,6]-919/192I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]+221/192I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[2,3]Spaa[3,5]^2Spaa[3,6]Spbb[4,5]+527/96I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]-3/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]+73/16I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[5,6]-123/64I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spaa[5,6]+39/32I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,5]^2Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[5,6]^2+5/3I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,6]+523/192I Spaa[1,2]Spbb[1,2]^3Spaa[1,5]^2Spbb[1,5]Spaa[2,5]Spaa[3,6]Spbb[4,5]-39/64I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]^2Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spaa[3,6]+10/3I Spaa[1,2]Spbb[1,2]^3Spaa[1,5]^2Spbb[1,6]Spaa[2,6]Spaa[3,6]Spbb[4,5]+123/64I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]^2Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]+523/192I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,5]^2Spbb[1,5]Spaa[3,5]Spaa[3,6]Spbb[4,5]-39/64I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,4]Spaa[3,5]Spaa[3,6]+10/3I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,5]^2Spbb[1,6]Spaa[3,6]^2Spbb[4,5]-39/64I Spaa[1,2]Spbb[1,2]Spaa[1,5]^2Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[3,6]Spaa[5,6]+5/3I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]+123/64I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[3,6]-39/64I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,6]Spaa[5,6]+689/192I Spaa[1,2]Spbb[1,2]^3Spaa[1,5]Spaa[2,5]^2Spbb[2,5]Spaa[3,6]Spbb[4,5]-39/64I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,6]+15/16I Spaa[1,2]Spbb[1,2]^3Spaa[1,5]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spbb[4,5]-29/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]-125/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,5]Spaa[2,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,5]+1759/192I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,5]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]Spbb[4,5]-39/64I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]-39/64I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]+299/64I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,5]Spaa[2,5]Spbb[2,6]Spaa[3,6]^2Spbb[4,5]-29/32I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,6]^2-125/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,5]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]+535/96I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,5]Spbb[2,5]Spaa[3,5]^2Spaa[3,6]Spbb[4,5]-39/64I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]+239/64I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,5]Spbb[2,6]Spaa[3,5]Spaa[3,6]^2Spbb[4,5]-109/32I Spaa[1,2]Spbb[1,2]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[5,6]+3/2I Spaa[1,2]Spbb[1,2]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spaa[5,6]-71/32I Spaa[1,2]Spbb[1,2]^2Spaa[2,3]^2Spbb[2,5]Spbb[2,6]Spbb[3,4]Spaa[5,6]^2-93/32I Spaa[1,2]Spbb[1,2]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,6]+15/32I Spaa[1,2]Spbb[1,2]^2Spaa[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[5,6]-191/32I Spaa[1,2]Spbb[1,2]^2Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]+5/8I Spaa[1,2]Spbb[1,2]^2Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]Spaa[5,6]+5/32I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]Spaa[5,6]-49/16I Spaa[1,2]Spbb[1,2]^2Spaa[2,3]Spbb[2,3]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]+5/16I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2Spaa[5,6]+57/32I Spaa[1,2]Spbb[1,2]^2Spbb[2,3]Spaa[2,5]^2Spbb[2,5]Spaa[3,5]Spaa[3,6]Spbb[4,5]+81/32I Spaa[1,2]Spbb[1,2]^2Spbb[2,3]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]+57/32I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[3,5]^2Spaa[3,6]Spbb[4,5]+81/32I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[2,3]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]Spbb[4,5]+161/64I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]Spaa[5,6]-511/64I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spaa[2,6]-161/64I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spaa[1,5]Spaa[3,6]+635/192I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[5,6]-23/96I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[5,6]-5/48I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spaa[2,3]Spbb[3,4]Spaa[5,6]+503/192I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spaa[2,3]Spbb[2,4]Spaa[5,6]+521/192I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]Spaa[2,5]Spaa[2,6]Spbb[3,4]-1027/96I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[2,4]Spaa[2,5]Spaa[2,6]-943/96I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spaa[2,5]Spbb[3,4]Spaa[3,6]-65/96I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spbb[2,4]Spaa[2,5]Spaa[3,6]-749/192I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,5]Spaa[2,5]Spbb[3,4]Spaa[5,6]+487/192I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[5,6]-161/64I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spbb[3,4]Spaa[3,5]Spaa[3,6]-3/8I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,5]Spbb[3,4]Spaa[3,5]Spaa[5,6]+13/96I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,4]Spaa[5,6]^2-1505/192I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,6]-45/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[3,6]+19/64I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[5,6]+31/192I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]-109/64I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,6]+31/192I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[5,6]+475/96I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[1,5]Spaa[2,5]Spaa[2,6]Spbb[4,5]-47/64I Spbb[1,2]^3Spaa[1,3]^2Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[2,6]Spbb[3,4]-95/48I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[2,6]+145/24I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[1,5]Spaa[2,5]Spaa[3,6]Spbb[4,5]-169/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[3,4]Spaa[3,6]-233/192I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[3,6]-19/4I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,5]Spbb[1,5]^2Spaa[2,5]Spbb[3,4]Spaa[5,6]+7/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spaa[5,6]+5/4I Spbb[1,2]^3Spaa[1,3]^2Spaa[1,5]Spbb[1,6]Spaa[2,6]^2Spbb[3,4]-25/12I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2-29/6I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]+161/48I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[2,6]Spbb[3,4]Spaa[5,6]+55/96I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[1,5]Spaa[3,5]Spaa[3,6]Spbb[4,5]+167/192I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]-13/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]Spaa[5,6]+123/64I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[3,5]Spaa[5,6]+39/64I Spbb[1,2]Spaa[1,3]^2Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[3,4]Spaa[5,6]^2-13/96I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[5,6]+59/32I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,6]Spbb[1,6]^2Spaa[2,6]Spbb[3,4]Spaa[5,6]+39/64I Spbb[1,2]Spaa[1,3]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[3,4]Spaa[5,6]^2+63/64I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[3,4]Spaa[5,6]-457/96I Spbb[1,2]^3Spaa[1,3]^2Spaa[2,3]Spbb[2,3]Spaa[2,5]Spaa[2,6]Spbb[3,4]-7/4I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[3,4]Spaa[3,6]-55/12I Spbb[1,2]^3Spaa[1,3]^2Spaa[2,3]Spaa[2,5]Spbb[3,4]Spbb[3,5]Spaa[5,6]-421/96I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[5,6]-559/192I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spbb[3,4]Spaa[3,5]Spaa[3,6]-137/96I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[5,6]-163/192I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spaa[5,6]-59/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,5]Spaa[2,3]Spbb[3,4]Spbb[3,6]Spaa[5,6]^2-101/96I Spbb[1,2]^3Spaa[1,3]^2Spbb[2,3]Spaa[2,5]^2Spaa[2,6]Spbb[4,5]+109/192I Spbb[1,2]^3Spaa[1,3]^2Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[3,4]+701/192I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]+893/192I Spbb[1,2]^3Spaa[1,3]^2Spaa[2,5]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]+23/16I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[2,3]Spaa[2,5]^2Spaa[3,6]Spbb[4,5]+1163/192I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[2,5]^2Spbb[2,5]Spbb[3,4]Spaa[3,6]-359/96I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,6]-33/16I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,5]Spaa[2,5]^2Spbb[2,5]Spbb[3,4]Spaa[5,6]-153/64I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[5,6]-265/64I Spbb[1,2]^3Spaa[1,3]^2Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]+265/64I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]+275/64I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,5]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[5,6]+1205/192I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[2,5]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]+7/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[2,3]Spaa[2,5]Spaa[3,5]Spaa[3,6]Spbb[4,5]-5/4I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]+65/64I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,5]Spaa[2,5]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[5,6]-321/64I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spaa[5,6]+123/64I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[5,6]+71/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spaa[5,6]+437/192I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]+39/64I Spbb[1,2]Spaa[1,3]^2Spbb[1,5]^2Spbb[3,4]Spaa[3,5]Spbb[3,6]Spaa[5,6]^2+123/64I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^2Spaa[2,6]+123/64I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^2Spaa[3,6]+209/96I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]+123/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,6]+661/96I Spbb[1,2]^3Spaa[1,3]Spaa[1,5]^2Spbb[1,5]Spaa[2,5]Spaa[2,6]Spbb[4,5]+285/64I Spbb[1,2]^2Spaa[1,3]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spaa[2,6]+1399/96I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,5]^2Spbb[1,5]Spaa[2,5]Spaa[3,6]Spbb[4,5]+123/32I Spbb[1,2]^2Spaa[1,3]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,5]Spbb[3,4]Spaa[3,6]+285/64I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spaa[3,6]+467/192I Spbb[1,2]^3Spaa[1,3]Spaa[1,5]^2Spbb[1,6]Spaa[2,6]^2Spbb[4,5]-123/64I Spbb[1,2]^2Spaa[1,3]Spaa[1,5]^2Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2+1205/192I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,5]^2Spbb[1,6]Spaa[2,6]Spaa[3,6]Spbb[4,5]+39/64I Spbb[1,2]Spaa[1,3]Spaa[1,5]^2Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[5,6]+123/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,5]^2Spbb[1,5]Spaa[3,5]Spaa[3,6]Spbb[4,5]+123/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^2Spbb[3,4]Spaa[3,5]Spaa[3,6]+123/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,5]^2Spbb[1,6]Spaa[3,6]^2Spbb[4,5]+49/192I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]+123/64I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]-123/64I Spbb[1,2]^2Spaa[1,3]Spaa[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]^2+39/64I Spbb[1,2]Spaa[1,3]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[5,6]+49/192I Spbb[1,2]^3Spaa[1,3]Spaa[1,5]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[4,5]+81/32I Spbb[1,2]^2Spaa[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]+209/48I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,5]Spaa[2,5]^2Spbb[2,5]Spaa[3,6]Spbb[4,5]+81/32I Spbb[1,2]^2Spaa[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,5]^2Spbb[2,5]Spbb[3,4]Spaa[3,6]+285/64I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,6]-17/64I Spbb[1,2]^3Spaa[1,3]Spaa[1,5]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[4,5]+29/32I Spbb[1,2]^2Spaa[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]-17/64I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,5]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spbb[4,5]+29/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]+289/48I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]Spbb[4,5]+285/64I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]+123/64I Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]+123/64I Spaa[1,3]Spbb[1,3]^3Spaa[1,5]Spbb[2,5]Spaa[3,5]^2Spaa[3,6]Spbb[4,5]+123/64I Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]-19/4I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]^2Spbb[2,3]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[5,6]-71/32I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]^2Spbb[2,5]Spbb[3,4]Spbb[3,6]Spaa[5,6]^2+5/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[5,6]+5/32I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[5,6]+3/4I Spbb[1,2]^2Spaa[1,3]Spbb[2,3]Spaa[2,5]^3Spbb[2,5]Spaa[3,6]Spbb[4,5]+3/4I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[2,3]Spaa[2,5]^2Spbb[2,5]Spaa[3,5]Spaa[3,6]Spbb[4,5]))/(Spbb[2,3]Spaa[4,5]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(-1/3I Spbb[1,5]^2Spaa[3,5]^2Spaa[5,6]Spab[3,Sp[1]+Sp[6],5]^2s[2,3,4])/(Spaa[2,3]Spaa[3,4]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5]Spab[5,Sp[1]+Sp[6],5]^3)+
(+1/2I Spbb[1,5]Spbb[1,6]Spaa[3,5]Spaa[4,6]Spaa[5,6]Spab[3,Sp[1]+Sp[6],5]^3)/(Spaa[2,3]Spaa[3,4]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5]^2Spab[5,Sp[1]+Sp[6],5]^2)+
(Spaa[5,6]Spaa[3,5]Spbb[1,5]Spab[3,Sp[1]+Sp[6],5]^2(-4/3I Spbb[1,6]Spaa[3,6]-5/6I Spbb[1,5]Spaa[3,5]))/(Spaa[2,3]Spaa[3,4]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5]Spab[5,Sp[1]+Sp[6],5]^2)+
(-1I Spbb[1,6]^2Spaa[4,6]^2Spaa[5,6]Spab[3,Sp[1]+Sp[6],5]^4)/(Spaa[2,3]Spaa[3,4]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5]^3Spab[5,Sp[1]+Sp[6],5]s[2,3,4])+
(Spbb[1,6]Spaa[5,6]Spaa[4,6]Spab[3,Sp[1]+Sp[6],5]^3(+7/2I Spbb[1,6]Spaa[3,6]+2I Spbb[1,5]Spaa[3,5]))/(Spaa[2,3]Spaa[3,4]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5]^2Spab[5,Sp[1]+Sp[6],5]s[2,3,4])+
(Spaa[5,6]Spab[3,Sp[1]+Sp[6],5]^2(-13/3I Spbb[1,6]^2Spaa[3,6]^2-17/3I Spbb[1,5]Spbb[1,6]Spaa[3,5]Spaa[3,6]-11/6I Spbb[1,5]^2Spaa[3,5]^2))/(Spaa[2,3]Spaa[3,4]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5]Spab[5,Sp[1]+Sp[6],5]s[2,3,4])+
(Spbb[1,6]Spaa[1,6]Spab[5,Sp[1]+Sp[6],4]Spab[3,Sp[1]+Sp[6],2]Spab[6,Sp[2]+Sp[3],1]s[2,3,5](+5/64I Spaa[5,6]Spbb[5,6]+5/64I Spaa[4,6]Spbb[4,6]-5/128I Spaa[3,6]Spbb[3,6]-5/128I Spaa[2,6]Spbb[2,6]-5/128I Spaa[4,5]Spbb[4,5]+5/64I Spaa[3,5]Spbb[3,5]+15/128I Spaa[2,5]Spbb[2,5]+15/128I Spaa[3,4]Spbb[3,4]+5/32I Spaa[2,4]Spbb[2,4]))/(Spab[1,Sp[2]+Sp[3],6]Spab[2,Sp[1]+Sp[6],3]Spab[4,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(Spbb[1,6]Spaa[1,6]Spab[5,Sp[1]+Sp[6],4]Spab[3,Sp[1]+Sp[6],2]Spab[6,Sp[2]+Sp[3],1]s[2,3,4](+5/64I Spaa[5,6]Spbb[5,6]+5/64I Spaa[4,6]Spbb[4,6]+5/128I Spaa[3,6]Spbb[3,6]+5/128I Spaa[2,6]Spbb[2,6]-5/128I Spaa[3,5]Spbb[3,5]-5/128I Spaa[2,5]Spbb[2,5]))/(Spab[1,Sp[2]+Sp[3],6]Spab[2,Sp[1]+Sp[6],3]Spab[4,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(Spbb[1,6]Spaa[1,6]Spab[5,Sp[1]+Sp[6],4]Spab[3,Sp[1]+Sp[6],2]Spab[6,Sp[2]+Sp[3],1]Spbb[2,3]Spaa[2,3](+5/32I Spaa[5,6]Spbb[5,6]+5/32I Spaa[4,6]Spbb[4,6]))/(Spab[1,Sp[2]+Sp[3],6]Spab[2,Sp[1]+Sp[6],3]Spab[4,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(Spaa[1,6]Spbb[1,5]Spab[3,Sp[1]+Sp[6],5]^2(+5/2I Spbb[1,6]^2Spaa[3,6]Spaa[4,6]-3/2I Spbb[1,5]Spbb[1,6]Spaa[3,4]Spaa[5,6]+9/2I Spbb[1,5]Spbb[1,6]Spaa[3,5]Spaa[4,6]+2I Spbb[1,5]^2Spaa[3,5]Spaa[4,5]))/(Spaa[2,3]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5]^3s[2,3,4])+
(-4I Spbb[1,5]Spaa[5,6]Spab[3,Sp[2]+Sp[4],1]Spab[3,Sp[1]+Sp[6],5]^2)/(Spaa[2,3]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5]^2s[2,3,4])+
(Spaa[2,6]^2Spbb[1,6]Spab[2,Sp[1]+Sp[6],4](s[6,1,2]-s[6,1,3])(-3/8I Spbb[2,3]Spaa[2,5]Spbb[4,5]Spaa[5,6]-5/8I Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[5,6]-3/8I Spaa[3,4]Spbb[3,4]^2Spaa[5,6]-1/4I Spbb[3,4]^2Spaa[3,5]Spaa[4,6]-1/4I Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[4,5]))/(Spaa[1,2]Spab[2,Sp[1]+Sp[6],3]^3Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(Spbb[3,4]Spaa[2,6]^2Spbb[1,6]Spab[2,Sp[1]+Sp[6],4](-3/2I Spbb[3,4]Spaa[3,6]-1/2I Spbb[2,4]Spaa[2,6]))/(Spaa[1,2]Spbb[4,5]Spab[2,Sp[1]+Sp[6],3]^3Spab[2,Sp[1]+Sp[6],5])+
(Spaa[2,6]^2Spbb[1,6]Spab[2,Sp[1]+Sp[6],4](s[6,1,2]-s[6,1,3])(-3/16I Spbb[2,4]Spaa[4,5]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]-3/16I Spaa[2,4]Spbb[2,4]^2Spaa[5,6]^2Spbb[5,6]+3/16I Spbb[2,4]^2Spaa[2,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]-3/16I Spbb[2,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+3/16I Spaa[2,4]Spbb[2,4]Spbb[2,5]Spbb[4,6]Spaa[5,6]^2-3/16I Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]-3/16I Spbb[2,4]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[5,6]-3/16I Spbb[2,4]Spaa[4,5]^2Spbb[4,5]^2Spaa[5,6]-3/8I Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[4,5]Spbb[4,5]Spaa[5,6]+3/16I Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spbb[4,5]Spaa[5,6]+3/16I Spbb[2,3]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]-3/8I Spaa[2,4]Spbb[2,4]^2Spaa[4,5]Spbb[4,5]Spaa[5,6]-3/16I Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,5]Spbb[4,5]Spaa[5,6]+3/8I Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[4,5]Spaa[4,6]-3/16I Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[5,6]-3/16I Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[5,6]+3/16I Spaa[2,3]Spbb[2,4]^2Spbb[3,4]Spaa[4,5]Spaa[4,6]))/(Spaa[1,2]Spab[2,Sp[1]+Sp[6],3]^2Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(Spaa[2,6]Spbb[1,6](-9/4I Spaa[2,6]Spaa[3,5]Spbb[3,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2-9/4I Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2-9/4I Spaa[2,6]Spbb[3,4]Spaa[3,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]-9/4I Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+9/4I Spbb[2,3]Spaa[2,6]^2Spaa[3,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]+9/4I Spaa[2,6]Spaa[3,5]Spbb[3,6]Spbb[4,5]^2Spaa[5,6]^2-9/4I Spaa[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[5,6]-9/4I Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[3,6]Spbb[4,5]Spaa[5,6]^2-9/2I Spbb[2,4]Spaa[2,6]^2Spaa[3,5]Spbb[3,6]Spbb[4,5]Spaa[5,6]+9/4I Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[4,5]^2Spaa[5,6]^2-9/4I Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[4,5]Spaa[5,6]-9/4I Spaa[2,5]Spaa[3,5]Spbb[3,5]Spbb[4,5]^2Spaa[5,6]^2-3/2I Spaa[2,5]^2Spbb[2,5]Spbb[4,5]^2Spaa[5,6]^2-3/2I Spaa[2,3]Spbb[3,4]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]^2-9/4I Spaa[2,5]Spbb[3,4]Spaa[3,5]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]-3/2I Spbb[2,4]Spaa[2,5]^2Spbb[4,5]^2Spaa[4,6]Spaa[5,6]+9/4I Spbb[2,3]Spaa[2,5]Spaa[2,6]Spaa[3,5]Spbb[4,5]^2Spaa[5,6]+1/8I Spaa[2,6]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]Spaa[5,6]+17/8I Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[3,5]Spbb[4,5]Spaa[5,6]^2+3/4I Spbb[2,4]Spaa[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]Spbb[4,5]Spaa[5,6]+5/8I Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[4,5]Spaa[5,6]+1/8I Spaa[2,6]Spbb[3,4]^2Spaa[3,5]^2Spbb[4,5]Spaa[4,6]+17/8I Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[3,4]Spbb[4,5]Spaa[4,6]Spaa[5,6]+3/4I Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[3,4]Spaa[3,5]Spbb[4,5]Spaa[4,6]+1/8I Spbb[2,3]Spaa[2,6]^2Spbb[3,4]Spaa[3,5]^2Spbb[4,5]-1/8I Spbb[2,4]^2Spaa[2,5]^2Spaa[2,6]Spbb[4,5]Spaa[4,6]-1/4I Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[4,5]-3/8I Spaa[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spbb[3,5]Spaa[5,6]+3/8I Spaa[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spbb[3,4]Spaa[4,6]))/(Spaa[1,2]Spab[2,Sp[1]+Sp[6],3]^2Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(Spaa[2,6]Spbb[1,6](s[6,1,2]-s[6,1,3])(+3/2I Spaa[2,5]Spbb[4,5]^2Spaa[5,6]^2+11/4I Spaa[2,6]Spbb[3,4]Spaa[3,5]Spbb[4,5]Spaa[5,6]-3/2I Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[4,5]Spaa[5,6]-1/2I Spaa[2,6]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]+7/8I Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[5,6]-3/4I Spbb[2,4]Spaa[2,6]^2Spbb[3,4]Spaa[3,5]+1/8I Spbb[2,4]^2Spaa[2,5]Spaa[2,6]^2))/(Spaa[1,2]Spab[2,Sp[1]+Sp[6],3]^2Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(-4I Spbb[1,4]Spaa[2,6]Spab[2,Sp[1]+Sp[6],4]Spab[6,Sp[1]+Sp[2],4])/(Spaa[1,2]Spbb[4,5]Spab[2,Sp[1]+Sp[6],3]^2Spab[2,Sp[1]+Sp[6],5])+
((2*s[6,1]*s[4,5]-(s[6,1]+s[4,5]-s[2,3])*s[6,1,2])(+5/16I Spbb[1,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2+39/64I Spbb[1,3]Spaa[2,6]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]^2+27/64I Spbb[1,2]Spaa[2,6]^2Spbb[3,4]Spaa[3,6]^2Spbb[4,6]^2+43/32I Spbb[1,4]Spbb[2,4]Spaa[2,6]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]^2+53/64I Spbb[1,2]Spbb[2,4]Spaa[2,6]^3Spaa[3,6]Spbb[4,6]^2-139/192I Spbb[1,4]^2Spaa[1,6]Spaa[2,6]Spaa[3,6]Spaa[4,6]Spbb[4,6]^2+23/32I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,6]Spaa[3,6]^2Spbb[4,6]^2-13/64I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,6]^2Spaa[3,6]Spbb[4,6]^2-39/32I Spbb[1,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]-155/64I Spbb[1,4]^2Spaa[1,6]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]+11/64I Spbb[1,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]-47/96I Spbb[1,4]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]Spaa[3,6]Spbb[4,6]+19/64I Spbb[1,4]^2Spaa[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spbb[4,6]-55/48I Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,6]Spaa[3,6]Spbb[4,6]+9/64I Spbb[1,4]Spaa[2,3]Spbb[3,4]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+5/16I Spbb[1,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]+91/384I Spbb[1,3]Spaa[2,3]Spbb[3,4]^2Spaa[3,6]^3Spbb[4,6]+219/128I Spbb[1,2]Spaa[2,3]Spaa[2,6]Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]-7/8I Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]+77/32I Spbb[1,4]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[4,6]-43/128I Spbb[1,2]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[3,4]Spaa[3,6]Spbb[4,6]-7/24I Spaa[1,2]Spbb[1,4]^2Spbb[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+97/128I Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spbb[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]+11/192I Spaa[1,4]Spbb[1,4]^2Spaa[2,6]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]+485/384I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]+279/64I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,3]Spaa[2,6]Spbb[3,4]Spaa[3,6]Spbb[4,6]-11/64I Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^2Spaa[4,6]Spbb[4,6]+29/64I Spbb[1,4]Spbb[2,4]^2Spaa[2,6]^3Spaa[3,4]Spbb[4,6]-305/384I Spbb[1,2]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^3Spbb[4,6]+143/96I Spaa[1,2]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,6]Spaa[4,6]Spbb[4,6]-5/16I Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[4,6]Spbb[4,6]+19/96I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]^2Spaa[3,6]Spbb[4,6]+29/192I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[2,4]Spaa[2,6]^2Spaa[3,6]Spbb[4,6]-433/384I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[4,6]+5/32I Spaa[1,2]Spbb[1,4]^3Spaa[1,6]Spaa[3,6]Spaa[4,6]Spbb[4,6]+5/32I Spbb[1,4]^3Spaa[1,6]^2Spaa[2,3]Spaa[4,6]Spbb[4,6]-77/96I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spaa[2,6]Spaa[3,6]Spbb[4,6]-25/384I Spbb[1,2]Spbb[1,4]^2Spaa[1,6]^2Spaa[2,3]Spaa[2,6]Spbb[4,6]+173/384I Spbb[1,4]Spaa[2,3]Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]-39/64I Spaa[1,2]Spbb[1,4]^2Spbb[3,4]Spaa[3,6]^3Spbb[3,6]+55/384I Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]-109/64I Spaa[1,2]Spbb[1,4]^3Spaa[1,6]Spaa[3,6]^2Spbb[3,6]-299/192I Spbb[1,4]^3Spaa[1,6]^2Spaa[2,3]Spaa[3,6]Spbb[3,6]-311/128I Spbb[1,4]Spaa[2,3]Spaa[2,6]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^2-197/96I Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]+19/32I Spaa[1,2]Spbb[1,4]^2Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2-629/192I Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]+311/384I Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]+3/16I Spaa[1,2]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]+541/384I Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]+3/32I Spaa[1,2]Spbb[1,4]^3Spaa[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]+79/384I Spbb[1,4]^3Spaa[1,6]^2Spaa[2,3]Spaa[2,6]Spbb[2,6]-15/32I Spaa[1,2]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[3,6]-151/384I Spbb[1,4]^3Spaa[1,6]^3Spbb[1,6]Spaa[2,3]-47/32I Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]+47/32I Spbb[1,2]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spbb[3,4]^2Spaa[3,6]-85/384I Spaa[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[3,4]^2Spaa[3,6]Spaa[4,6]-35/64I Spaa[1,2]Spbb[1,4]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2+85/384I Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[3,4]^2Spaa[3,6]^2+35/64I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[3,4]^2Spaa[3,6]^2-85/384I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spbb[3,4]^2Spaa[3,6]-47/32I Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spbb[3,4]Spaa[4,6]-47/16I Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]Spbb[3,4]+47/32I Spbb[1,2]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]^2Spbb[3,4]+23/384I Spaa[1,2]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]+53/64I Spbb[1,4]^2Spaa[1,6]Spaa[2,3]^2Spbb[2,4]Spbb[3,4]Spaa[4,6]+35/64I Spaa[1,2]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]-797/384I Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]-641/384I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]+53/64I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spbb[3,4]-35/64I Spaa[1,2]Spaa[1,3]Spbb[1,4]^3Spbb[3,4]Spaa[3,6]Spaa[4,6]+1/16I Spaa[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,3]Spbb[3,4]Spaa[4,6]+61/384I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spaa[2,3]Spbb[3,4]Spaa[3,6]+1/96I Spbb[1,2]Spbb[1,4]^2Spaa[1,6]^2Spaa[2,3]^2Spbb[3,4]-47/32I Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2+63/64I Spaa[1,2]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[4,6]-35/64I Spaa[1,2]Spbb[1,4]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]-147/64I Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^2-1/8I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^2+11/32I Spaa[1,2]^2Spbb[1,4]^3Spbb[2,4]Spaa[3,6]Spaa[4,6]+19/64I Spaa[1,2]Spbb[1,4]^3Spaa[1,6]Spaa[2,3]Spbb[2,4]Spaa[4,6]-57/64I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spaa[2,3]Spbb[2,4]Spaa[2,6]+5/64I Spaa[1,2]Spaa[1,3]Spbb[1,4]^4Spaa[1,6]Spaa[4,6]-1/16I Spaa[1,4]Spbb[1,4]^4Spaa[1,6]^2Spaa[2,3]))/(Spaa[1,2]Spbb[4,5]Spab[2,Sp[1]+Sp[6],3]Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
((2*s[6,1]*s[4,5]-(s[6,1]+s[4,5]-s[2,3])*s[6,1,2])(-85/128I Spbb[1,4]Spaa[5,6]^5Spbb[5,6]^3+61/48I Spbb[1,5]Spbb[4,6]Spaa[5,6]^5Spbb[5,6]^2-259/384I Spbb[1,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]^2-181/192I Spbb[1,6]Spbb[3,4]Spaa[3,6]Spaa[5,6]^4Spbb[5,6]^2-95/64I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[5,6]^4Spbb[5,6]^2+5/32I Spbb[1,4]Spaa[4,5]Spbb[4,5]Spaa[5,6]^4Spbb[5,6]^2+29/64I Spbb[1,3]Spaa[3,5]Spbb[4,5]Spaa[5,6]^4Spbb[5,6]^2+11/64I Spbb[1,5]Spbb[3,4]Spaa[3,5]Spaa[5,6]^4Spbb[5,6]^2-331/384I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[5,6]^4Spbb[5,6]^2+29/64I Spbb[1,4]Spaa[3,4]Spbb[3,4]Spaa[5,6]^4Spbb[5,6]^2-259/384I Spbb[1,4]^2Spaa[1,5]Spaa[4,6]Spaa[5,6]^3Spbb[5,6]^2+5/24I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[3,5]Spaa[5,6]^3Spbb[5,6]^2+41/32I Spbb[1,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^4Spbb[5,6]-1/96I Spbb[1,4]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]+1/8I Spbb[1,6]Spbb[3,5]Spaa[3,6]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]+23/12I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]-157/192I Spbb[1,6]Spbb[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+17/64I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+5/8I Spbb[1,5]Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]-55/192I Spbb[1,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+115/192I Spbb[1,5]Spaa[3,5]Spbb[3,5]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]+47/32I Spaa[1,5]Spbb[1,5]^2Spbb[4,6]Spaa[5,6]^4Spbb[5,6]+7/192I Spbb[1,5]Spaa[3,4]Spbb[3,4]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]+103/96I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-125/192I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[3,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-1/48I Spbb[1,4]^2Spaa[1,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-67/96I Spaa[1,6]Spbb[1,6]^2Spbb[3,4]Spaa[3,6]Spaa[5,6]^3Spbb[5,6]-109/192I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[5,6]^3Spbb[5,6]+7/32I Spbb[1,6]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]^3Spbb[5,6]-253/192I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,4]Spaa[5,6]^4Spbb[5,6]-27/64I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,4]Spaa[3,5]Spaa[5,6]^3Spbb[5,6]-31/64I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[5,6]^3Spbb[5,6]+7/32I Spbb[1,6]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-181/192I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spbb[3,4]Spaa[4,6]Spaa[5,6]^3Spbb[5,6]+39/64I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[3,4]Spaa[3,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+1/4I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]+17/64I Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-7/192I Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[3,5]Spaa[5,6]^2Spbb[5,6]-37/384I Spbb[1,4]Spaa[4,5]^2Spbb[4,5]^2Spaa[5,6]^3Spbb[5,6]+17/64I Spbb[1,3]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]+17/192I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[4,5]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]+15/32I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[3,5]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]+17/64I Spbb[1,3]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-55/192I Spbb[1,4]^2Spaa[1,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+17/64I Spbb[1,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]^3Spbb[5,6]+1/8I Spbb[1,3]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]+3/16I Spaa[1,5]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]Spaa[5,6]^3Spbb[5,6]-19/96I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[5,6]^3Spbb[5,6]+17/64I Spbb[1,5]Spbb[3,4]^2Spaa[3,5]^2Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-3/8I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spbb[3,4]Spaa[4,5]Spaa[5,6]^3Spbb[5,6]+3/16I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[3,4]Spaa[3,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+15/32I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[3,4]Spaa[3,5]^2Spaa[5,6]^2Spbb[5,6]-5/24I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+3/16I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[3,5]Spaa[5,6]^2Spbb[5,6]+1/8I Spbb[1,3]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]-1/8I Spbb[1,3]^2Spaa[1,6]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spaa[5,6]Spbb[5,6]-1/96I Spbb[1,4]^3Spaa[1,5]^2Spaa[4,6]^2Spaa[5,6]Spbb[5,6]+1/96I Spbb[1,5]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]^3+5/32I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3-1/96I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2-13/96I Spbb[1,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3+1/96I Spbb[1,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2+9/32I Spbb[1,5]Spaa[3,4]Spbb[3,5]Spbb[4,6]^2Spaa[5,6]^4-85/192I Spbb[1,5]Spaa[3,5]Spbb[3,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3+233/384I Spaa[1,4]Spbb[1,5]^2Spbb[4,6]^2Spaa[5,6]^4-51/128I Spaa[1,5]Spbb[1,5]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3-85/192I Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3+1/48I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2-85/192I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[3,4]Spbb[4,6]^2Spaa[5,6]^3+1/8I Spaa[1,6]Spbb[1,6]^2Spbb[3,5]Spaa[3,6]Spbb[4,6]Spaa[5,6]^3+71/192I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spbb[4,6]Spaa[5,6]^3-55/96I Spaa[1,6]Spbb[1,6]^2Spbb[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-1/96I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+1/4I Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[4,6]Spaa[5,6]^3+109/192I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,5]Spbb[4,6]Spaa[5,6]^4+3/64I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]Spbb[4,6]Spaa[5,6]^3+1/4I Spbb[1,6]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-1/4I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,6]Spaa[5,6]^2+89/192I Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spbb[4,6]Spaa[5,6]^3+37/192I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3-63/64I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,4]Spaa[3,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-59/192I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+7/192I Spbb[1,3]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[3,5]Spbb[4,6]Spaa[5,6]^2-1/48I Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+91/384I Spbb[1,5]Spaa[4,5]^2Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^3-13/192I Spaa[1,5]Spbb[1,5]^2Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3+21/64I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+9/32I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[3,4]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3+1/48I Spbb[1,4]^2Spaa[1,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-17/64I Spbb[1,5]Spaa[3,5]^2Spbb[3,5]^2Spbb[4,6]Spaa[5,6]^3-1/8I Spbb[1,3]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spbb[4,6]Spaa[5,6]^2-3/16I Spaa[1,5]Spbb[1,5]^2Spaa[3,5]Spbb[3,5]Spbb[4,6]Spaa[5,6]^3-17/64I Spbb[1,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-15/32I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[3,5]^2Spbb[3,5]Spbb[4,6]Spaa[5,6]^2-1/8I Spbb[1,3]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]+1/8I Spbb[1,3]^2Spaa[1,6]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,6]Spaa[5,6]+19/96I Spaa[1,5]^2Spbb[1,5]^3Spbb[4,6]Spaa[5,6]^3+3/8I Spaa[1,3]Spbb[1,5]^2Spbb[3,4]Spaa[4,5]Spbb[4,6]Spaa[5,6]^3-3/16I Spaa[1,5]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+5/24I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-3/16I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[3,5]Spbb[4,6]Spaa[5,6]^2+1/96I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+47/64I Spaa[1,6]Spbb[1,6]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]^2-55/96I Spaa[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[3,4]Spaa[5,6]^3-19/96I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[5,6]^2-55/96I Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[3,4]Spaa[4,6]Spaa[5,6]^2-1/96I Spbb[1,4]^2Spaa[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[4,6]Spaa[5,6]+77/64I Spbb[1,6]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spaa[5,6]^2+3/16I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]^2+77/64I Spbb[1,6]Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[4,6]Spaa[5,6]-41/32I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[5,6]-3/8I Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[3,4]Spaa[5,6]^3-1/96I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[5,6]^2+3/16I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,4]^2Spaa[3,5]^2Spaa[4,6]Spaa[5,6]-3/8I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[3,4]Spaa[4,6]Spaa[5,6]^2-3/16I Spbb[1,3]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spbb[3,4]Spaa[3,5]^2Spaa[5,6]-1/48I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[4,6]Spaa[5,6]-1/96I Spbb[1,4]^3Spaa[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[4,6]^2+5/64I Spbb[1,3]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]Spaa[5,6]^2+5/64I Spbb[1,3]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]+1/96I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[4,5]Spbb[4,5]Spaa[5,6]^2+1/48I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]+1/96I Spbb[1,4]^3Spaa[1,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^2-35/64I Spbb[1,3]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]Spaa[5,6]-35/64I Spbb[1,3]Spbb[3,4]^2Spaa[3,5]^3Spbb[3,5]Spaa[3,6]Spaa[4,6]+35/64I Spbb[1,3]^2Spaa[1,6]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]))/(Spaa[1,2]Spbb[2,3]Spaa[4,5]Spab[2,Sp[1]+Sp[6],3]Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(Spaa[2,6]^2Spbb[1,6](+27/64I Spbb[2,4]Spaa[3,5]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]^2-27/64I Spbb[2,4]^2Spaa[2,6]Spaa[3,5]Spaa[5,6]^2Spbb[5,6]^2-27/64I Spbb[2,5]Spaa[3,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+27/64I Spbb[2,4]Spaa[3,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+1/8I Spbb[2,4]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+27/32I Spbb[2,4]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+1/8I Spaa[2,4]Spbb[2,4]^2Spaa[3,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-1/8I Spbb[2,4]^2Spaa[2,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]+27/64I Spbb[2,4]Spaa[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]+89/64I Spbb[2,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]^2Spbb[5,6]+29/16I Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]+29/16I Spaa[2,4]Spbb[2,4]^2Spaa[3,5]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]-3/4I Spbb[2,4]^2Spaa[2,5]Spaa[3,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]-1/8I Spbb[2,4]^2Spaa[2,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[5,6]Spbb[5,6]-1/8I Spbb[2,4]^2Spaa[2,5]^2Spbb[2,5]Spaa[3,6]Spaa[5,6]Spbb[5,6]-89/64I Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spaa[5,6]Spbb[5,6]-1/4I Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spaa[3,6]Spaa[5,6]Spbb[5,6]-27/64I Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,5]Spaa[5,6]Spbb[5,6]+1/8I Spbb[2,4]^3Spaa[2,5]^2Spaa[3,6]Spaa[4,6]Spbb[5,6]-7/32I Spbb[2,4]^3Spaa[2,5]Spaa[2,6]Spaa[3,5]Spaa[4,6]Spbb[5,6]-27/64I Spbb[2,5]Spaa[3,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2+1/8I Spbb[2,4]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]-27/64I Spbb[2,5]^2Spaa[2,6]Spaa[3,5]Spbb[4,6]^2Spaa[5,6]^2-1/8I Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,6]Spbb[4,6]^2Spaa[5,6]^2+1/8I Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]-27/64I Spbb[2,5]Spaa[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2+1/8I Spbb[2,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]-27/64I Spbb[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^2+31/32I Spbb[2,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]+1/8I Spbb[2,4]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2Spbb[4,6]Spaa[5,6]-27/64I Spbb[2,3]Spaa[3,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]^2Spbb[4,6]Spaa[5,6]-27/64I Spaa[2,5]Spbb[2,5]^2Spaa[3,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2-89/64I Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2+151/64I Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+89/64I Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]-27/64I Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]+73/64I Spbb[2,4]Spbb[3,4]Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]Spbb[4,6]+27/64I Spaa[2,4]Spbb[2,4]^2Spaa[3,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+89/64I Spaa[2,4]Spbb[2,4]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]+7/32I Spbb[2,4]^2Spaa[2,5]Spaa[3,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-1/8I Spbb[2,4]^2Spaa[2,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]+23/32I Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,5]Spaa[3,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]-73/64I Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]+1/8I Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,6]Spbb[4,6]Spaa[5,6]+89/64I Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spaa[3,5]Spbb[4,6]Spaa[5,6]+1/4I Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[3,6]Spbb[4,6]Spaa[5,6]+27/64I Spaa[2,4]Spbb[2,4]^2Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[4,6]Spaa[5,6]-1/8I Spbb[2,4]^2Spaa[2,5]^2Spbb[2,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]+7/32I Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spaa[4,6]Spbb[4,6]-27/64I Spbb[2,5]Spaa[3,5]^2Spbb[3,6]Spbb[4,5]^2Spaa[5,6]^2-27/64I Spbb[2,4]Spaa[3,5]^2Spbb[3,6]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]+1/4I Spbb[2,4]Spaa[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]-27/64I Spbb[2,3]Spaa[3,5]^2Spaa[3,6]Spbb[3,6]Spbb[4,5]^2Spaa[5,6]+29/16I Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[5,6]+73/64I Spbb[2,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]-11/64I Spaa[2,4]Spbb[2,4]^2Spaa[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[5,6]+79/64I Spbb[2,4]^2Spaa[2,5]Spaa[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]+31/32I Spbb[2,4]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^3Spaa[5,6]-27/64I Spbb[2,3]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^3Spaa[5,6]+165/64I Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]-35/64I Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]^2Spaa[5,6]+73/64I Spbb[2,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2+11/64I Spbb[2,3]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]^2+151/64I Spaa[2,4]Spbb[2,4]^2Spaa[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]-17/32I Spbb[2,4]^2Spaa[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]+5/8I Spbb[2,4]^2Spaa[2,5]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2+31/32I Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,5]^2Spbb[4,5]^2Spaa[5,6]-97/64I Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,5]^2Spbb[4,5]^2Spaa[4,6]-19/64I Spbb[2,3]^2Spaa[2,5]Spaa[3,5]^2Spaa[3,6]Spbb[4,5]^2+15/32I Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,5]Spbb[4,5]Spaa[5,6]+57/64I Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[3,5]Spbb[4,5]Spaa[5,6]-27/64I Spbb[2,4]^2Spaa[2,5]^2Spbb[2,5]Spaa[3,5]Spbb[4,5]Spaa[4,6]+27/64I Spbb[2,4]^2Spaa[2,5]^2Spbb[2,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]+9/32I Spaa[2,3]Spbb[2,4]^2Spbb[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]-13/64I Spaa[2,3]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]-21/64I Spaa[2,3]Spbb[2,4]^3Spaa[2,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]-35/64I Spaa[2,3]Spbb[2,4]^3Spaa[2,5]Spbb[3,5]Spaa[3,6]Spaa[4,5]-35/64I Spbb[2,4]^2Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spaa[3,5]-35/64I Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]+13/64I Spaa[2,3]^2Spbb[2,4]^3Spbb[3,4]Spaa[4,5]Spaa[4,6]))/(Spaa[1,2]Spab[2,Sp[1]+Sp[6],3]Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(-83/48I Spbb[1,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2+25/6I Spbb[1,3]Spaa[2,6]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]^2+61/48I Spbb[1,2]Spaa[2,6]^2Spbb[3,4]Spaa[3,6]^2Spbb[4,6]^2+8/3I Spbb[1,4]Spbb[2,4]Spaa[2,6]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]^2+59/48I Spbb[1,2]Spbb[2,4]Spaa[2,6]^3Spaa[3,6]Spbb[4,6]^2+61/48I Spbb[1,4]^2Spaa[1,6]Spaa[2,6]Spaa[3,6]Spaa[4,6]Spbb[4,6]^2+47/6I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,6]Spaa[3,6]^2Spbb[4,6]^2+145/48I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,6]^2Spaa[3,6]Spbb[4,6]^2-33/4I Spbb[1,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]-715/48I Spbb[1,4]^2Spaa[1,6]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]-19/8I Spbb[1,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]-23/6I Spbb[1,4]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]Spaa[3,6]Spbb[4,6]+29/48I Spbb[1,4]^2Spaa[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spbb[4,6]+7/4I Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,6]Spaa[3,6]Spbb[4,6]+1/24I Spbb[1,4]Spaa[2,3]Spbb[3,4]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-29/16I Spbb[1,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]+5/24I Spbb[1,3]Spaa[2,3]Spbb[3,4]^2Spaa[3,6]^3Spbb[4,6]+27/4I Spbb[1,2]Spaa[2,3]Spaa[2,6]Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]-83/48I Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]+181/48I Spbb[1,4]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[4,6]+41/8I Spbb[1,2]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[3,4]Spaa[3,6]Spbb[4,6]-14/3I Spaa[1,2]Spbb[1,4]^2Spbb[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-143/48I Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spbb[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]+5/4I Spaa[1,4]Spbb[1,4]^2Spaa[2,6]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]+25/6I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]+1/2I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]+347/32I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,3]Spaa[2,6]Spbb[3,4]Spaa[3,6]Spbb[4,6]+15/8I Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^2Spaa[4,6]Spbb[4,6]-47/48I Spbb[1,4]Spbb[2,4]^2Spaa[2,6]^3Spaa[3,4]Spbb[4,6]+65/24I Spbb[1,2]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^3Spbb[4,6]+77/24I Spaa[1,2]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,6]Spaa[4,6]Spbb[4,6]+49/48I Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[4,6]Spbb[4,6]+25/12I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]^2Spaa[3,6]Spbb[4,6]-23/24I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[2,4]Spaa[2,6]^2Spaa[3,6]Spbb[4,6]-77/24I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[4,6]+13/8I Spaa[1,2]Spbb[1,4]^3Spaa[1,6]Spaa[3,6]Spaa[4,6]Spbb[4,6]+41/48I Spbb[1,4]^3Spaa[1,6]^2Spaa[2,3]Spaa[4,6]Spbb[4,6]+7/8I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spaa[2,6]Spaa[3,6]Spbb[4,6]+721/96I Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spaa[2,3]Spaa[3,6]Spbb[4,6]+39/8I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,6]Spaa[2,6]Spaa[3,6]Spbb[4,6]-19/12I Spbb[1,2]Spbb[1,4]^2Spaa[1,6]^2Spaa[2,3]Spaa[2,6]Spbb[4,6]-1/8I Spbb[1,4]Spaa[2,3]Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]-49/12I Spaa[1,2]Spbb[1,4]^2Spbb[3,4]Spaa[3,6]^3Spbb[3,6]-25/6I Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]-113/16I Spaa[1,2]Spbb[1,4]^3Spaa[1,6]Spaa[3,6]^2Spbb[3,6]-709/96I Spbb[1,4]^3Spaa[1,6]^2Spaa[2,3]Spaa[3,6]Spbb[3,6]-53/8I Spbb[1,4]Spaa[2,3]Spaa[2,6]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^2-191/32I Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]-77/48I Spaa[1,2]Spbb[1,4]^2Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2-563/48I Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]+10/3I Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]-79/48I Spaa[1,2]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]+361/48I Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]-5/4I Spaa[1,2]Spbb[1,4]^3Spaa[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]+67/24I Spbb[1,4]^3Spaa[1,6]^2Spaa[2,3]Spaa[2,6]Spbb[2,6]-55/24I Spaa[1,2]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[3,6]-61/48I Spbb[1,4]^3Spaa[1,6]^3Spbb[1,6]Spaa[2,3]-27/16I Spaa[1,2]Spbb[1,4]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2-1/24I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[2,3]Spbb[3,4]^2Spaa[3,6]^2-27/16I Spaa[1,2]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]+63/16I Spaa[1,2]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]-89/96I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]-149/48I Spaa[1,2]Spaa[1,3]Spbb[1,4]^3Spbb[3,4]Spaa[3,6]Spaa[4,6]-1/2I Spaa[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,3]Spbb[3,4]Spaa[4,6]+17/12I Spaa[1,2]Spaa[1,4]Spbb[1,4]^3Spbb[3,4]Spaa[3,6]^2+1/2I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spaa[2,3]Spbb[3,4]Spaa[3,6]-31/32I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spbb[3,4]Spaa[3,6]-3/4I Spbb[1,2]Spbb[1,4]^2Spaa[1,6]^2Spaa[2,3]^2Spbb[3,4]+15/8I Spaa[1,2]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[4,6]-15/16I Spaa[1,2]Spbb[1,4]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]+145/24I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^2+11/24I Spaa[1,2]^2Spbb[1,4]^3Spbb[2,4]Spaa[3,6]Spaa[4,6]+7/16I Spaa[1,2]Spbb[1,4]^3Spaa[1,6]Spaa[2,3]Spbb[2,4]Spaa[4,6]+13/6I Spaa[1,2]Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spaa[2,6]Spaa[3,6]+1/2I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spaa[2,3]Spbb[2,4]Spaa[2,6]+69/16I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spbb[2,4]Spaa[2,6]+5/16I Spaa[1,2]Spaa[1,3]Spbb[1,4]^4Spaa[1,6]Spaa[4,6]+11/12I Spaa[1,2]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spaa[3,6]+1/2I Spaa[1,4]Spbb[1,4]^4Spaa[1,6]^2Spaa[2,3]+1/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^2Spaa[2,3]+29/24I Spaa[1,2]Spbb[1,2]Spbb[1,4]^3Spaa[1,6]^2Spaa[2,3])/(Spaa[1,2]Spbb[4,5]Spab[2,Sp[1]+Sp[6],3]Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(-17/8I Spbb[1,4]Spaa[5,6]^5Spbb[5,6]^3+17/8I Spbb[1,5]Spbb[4,6]Spaa[5,6]^5Spbb[5,6]^2-49/24I Spbb[1,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]^2-17/8I Spbb[1,6]Spbb[3,4]Spaa[3,6]Spaa[5,6]^4Spbb[5,6]^2-53/12I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[5,6]^4Spbb[5,6]^2+43/96I Spbb[1,4]Spaa[4,5]Spbb[4,5]Spaa[5,6]^4Spbb[5,6]^2+15/32I Spbb[1,3]Spaa[3,5]Spbb[4,5]Spaa[5,6]^4Spbb[5,6]^2+15/32I Spbb[1,5]Spbb[3,4]Spaa[3,5]Spaa[5,6]^4Spbb[5,6]^2-17/6I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[5,6]^4Spbb[5,6]^2+55/32I Spbb[1,4]Spaa[3,4]Spbb[3,4]Spaa[5,6]^4Spbb[5,6]^2-29/24I Spbb[1,4]Spbb[3,4]Spaa[3,5]Spaa[4,6]Spaa[5,6]^3Spbb[5,6]^2-103/48I Spaa[1,4]Spbb[1,4]^2Spaa[5,6]^4Spbb[5,6]^2+1/16I Spbb[1,4]^2Spaa[1,5]Spaa[4,6]Spaa[5,6]^3Spbb[5,6]^2-11/16I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[3,5]Spaa[5,6]^3Spbb[5,6]^2+49/24I Spbb[1,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^4Spbb[5,6]+1/12I Spbb[1,4]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]-11/48I Spbb[1,6]Spbb[3,5]Spaa[3,6]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]+53/12I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]-109/48I Spbb[1,6]Spbb[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-53/24I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+1/6I Spbb[1,5]Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]-29/16I Spbb[1,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-1/48I Spbb[1,3]Spaa[3,4]Spbb[4,5]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]+3/16I Spbb[1,3]Spaa[3,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+11/48I Spbb[1,5]Spaa[3,5]Spbb[3,5]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]+17/6I Spaa[1,5]Spbb[1,5]^2Spbb[4,6]Spaa[5,6]^4Spbb[5,6]-29/24I Spbb[1,5]Spaa[3,4]Spbb[3,4]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]+25/16I Spbb[1,5]Spbb[3,4]Spaa[3,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+59/24I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]-1I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+11/16I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[3,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-23/16I Spbb[1,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+79/48I Spbb[1,4]Spbb[3,4]Spaa[3,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-3/8I Spaa[1,4]Spbb[1,4]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+1/2I Spbb[1,4]^2Spaa[1,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-1/12I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[3,4]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-55/24I Spaa[1,6]Spbb[1,6]^2Spbb[3,4]Spaa[3,6]Spaa[5,6]^3Spbb[5,6]-11/4I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[5,6]^3Spbb[5,6]+109/48I Spbb[1,6]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]^3Spbb[5,6]-17/6I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,4]Spaa[5,6]^4Spbb[5,6]-1/48I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,4]Spaa[3,5]Spaa[5,6]^3Spbb[5,6]-3I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[5,6]^3Spbb[5,6]+55/48I Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]Spaa[5,6]^3Spbb[5,6]+7/6I Spbb[1,6]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-25/12I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spbb[3,4]Spaa[4,6]Spaa[5,6]^3Spbb[5,6]+37/48I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[3,4]Spaa[3,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-71/24I Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[5,6]^3Spbb[5,6]+17/24I Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+13/12I Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[3,5]Spaa[5,6]^2Spbb[5,6]-149/96I Spbb[1,4]Spaa[4,5]^2Spbb[4,5]^2Spaa[5,6]^3Spbb[5,6]-275/96I Spbb[1,3]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]^3Spbb[5,6]-9/8I Spbb[1,3]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]-227/96I Spbb[1,5]Spbb[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]-17/48I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[4,5]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]-13/24I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[3,5]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]-197/96I Spbb[1,4]Spaa[3,4]Spbb[3,4]Spaa[4,5]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]+1/8I Spbb[1,4]Spbb[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-1I Spbb[1,3]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-89/48I Spbb[1,4]^2Spaa[1,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+1/6I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[3,4]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]-5/8I Spbb[1,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]^3Spbb[5,6]-13/24I Spaa[1,5]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]Spaa[5,6]^3Spbb[5,6]-17/24I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[5,6]^3Spbb[5,6]+1/2I Spbb[1,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[5,6]^3Spbb[5,6]-1I Spbb[1,5]Spbb[3,4]^2Spaa[3,5]^2Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-35/48I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spbb[3,4]Spaa[4,5]Spaa[5,6]^3Spbb[5,6]-1/3I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[3,4]Spaa[3,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-5/12I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[5,6]^3Spbb[5,6]-1/4I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-1/24I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[3,5]Spaa[5,6]^2Spbb[5,6]-5/8I Spbb[1,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[5,6]^3Spbb[5,6]+3/4I Spbb[1,4]Spbb[3,4]^2Spaa[3,5]^2Spaa[4,6]^2Spaa[5,6]Spbb[5,6]+73/48I Spaa[1,3]Spbb[1,4]^2Spbb[3,4]Spaa[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+5/24I Spbb[1,4]^2Spaa[1,5]Spbb[3,4]Spaa[3,5]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]-5/24I Spaa[1,4]^2Spbb[1,4]^3Spaa[5,6]^3Spbb[5,6]+1/4I Spbb[1,4]^3Spaa[1,5]^2Spaa[4,6]^2Spaa[5,6]Spbb[5,6]-1/24I Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spaa[3,4]Spaa[5,6]^2Spbb[5,6]-3/4I Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^2Spaa[3,5]^2Spaa[5,6]Spbb[5,6]-1/12I Spbb[1,5]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]^3+53/24I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3+1/12I Spbb[1,6]Spbb[3,4]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2-1/24I Spbb[1,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3-1/24I Spbb[1,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2+1/24I Spbb[1,3]Spaa[3,4]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3+5/48I Spbb[1,5]Spaa[3,4]Spbb[3,5]Spbb[4,6]^2Spaa[5,6]^4-47/24I Spbb[1,5]Spaa[3,5]Spbb[3,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3-5/16I Spaa[1,4]Spbb[1,5]^2Spbb[4,6]^2Spaa[5,6]^4+15/16I Spaa[1,5]Spbb[1,5]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3-5/12I Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3-23/16I Spbb[1,5]Spbb[3,4]Spaa[3,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2+3/8I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3-1/2I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2+1/12I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[3,4]Spbb[4,6]^2Spaa[5,6]^3-1/24I Spbb[1,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2+1/12I Spbb[1,4]Spbb[3,4]Spaa[3,5]Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]+11/4I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spbb[4,6]Spaa[5,6]^3-55/24I Spaa[1,6]Spbb[1,6]^2Spbb[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-11/48I Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[4,6]Spaa[5,6]^3+37/24I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,5]Spbb[4,6]Spaa[5,6]^4-25/48I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]Spbb[4,6]Spaa[5,6]^3-11/48I Spbb[1,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[4,6]Spaa[5,6]^3+1/24I Spbb[1,6]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+3I Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spbb[4,6]Spaa[5,6]^3+11/12I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3-19/16I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,4]Spaa[3,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+71/24I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[4,6]Spaa[5,6]^3-17/24I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-13/12I Spbb[1,3]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[3,5]Spbb[4,6]Spaa[5,6]^2+1/12I Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+1/8I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spbb[3,4]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2+1/8I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[3,4]Spaa[3,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+223/96I Spbb[1,5]Spaa[4,5]^2Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^3+5/24I Spbb[1,4]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+1/24I Spbb[1,3]Spaa[3,4]Spaa[4,5]Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^3-1/24I Spbb[1,3]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+95/32I Spbb[1,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3-1/24I Spbb[1,3]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+13/48I Spaa[1,5]Spbb[1,5]^2Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3+93/32I Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3-7/24I Spbb[1,5]Spbb[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+27/16I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-1/12I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[3,4]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3+1/4I Spbb[1,4]Spaa[3,4]Spbb[3,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-1/6I Spbb[1,4]Spbb[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-1/12I Spbb[1,4]^2Spaa[1,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+1/24I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,4]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3+2/3I Spbb[1,5]Spaa[3,5]^2Spbb[3,5]^2Spbb[4,6]Spaa[5,6]^3+7/12I Spaa[1,5]Spbb[1,5]^2Spaa[3,5]Spbb[3,5]Spbb[4,6]Spaa[5,6]^3-1/3I Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,6]Spaa[5,6]^3+23/24I Spbb[1,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+17/24I Spaa[1,5]^2Spbb[1,5]^3Spbb[4,6]Spaa[5,6]^3+13/16I Spaa[1,3]Spbb[1,5]^2Spbb[3,4]Spaa[4,5]Spbb[4,6]Spaa[5,6]^3+11/24I Spaa[1,5]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+5/12I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[4,6]Spaa[5,6]^3+1/4I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+1/24I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[3,5]Spbb[4,6]Spaa[5,6]^2+3/4I Spbb[1,5]Spaa[3,4]^2Spbb[3,4]^2Spbb[4,6]Spaa[5,6]^3-3/4I Spbb[1,5]Spbb[3,4]^2Spaa[3,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-65/48I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spbb[3,4]Spaa[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-1/12I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[3,4]Spaa[3,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+5/24I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spbb[4,6]Spaa[5,6]^3-1/4I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+1/24I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[3,4]Spbb[4,6]Spaa[5,6]^2+3/4I Spbb[1,3]^2Spbb[1,5]Spaa[1,6]^2Spaa[3,5]^2Spbb[4,6]Spaa[5,6]+1/24I Spbb[1,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+1/12I Spaa[1,3]Spbb[1,4]^2Spbb[3,4]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+1/24I Spbb[1,4]^2Spaa[1,5]Spbb[3,4]Spaa[3,5]Spaa[4,6]^3Spbb[4,6]-55/24I Spaa[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[3,4]Spaa[5,6]^3+1/24I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spbb[3,4]Spaa[3,5]Spaa[5,6]^2-55/24I Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[3,4]Spaa[4,6]Spaa[5,6]^2+1/24I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spbb[3,4]Spaa[3,5]Spaa[4,6]Spaa[5,6]+15/8I Spbb[1,6]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spaa[5,6]^2+1/24I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[5,6]^3+35/16I Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]^2-5/16I Spbb[1,6]Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[4,6]Spaa[5,6]-17/24I Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[3,4]Spaa[5,6]^3+1/24I Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spbb[3,4]Spaa[3,5]Spaa[5,6]^2+19/24I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[5,6]^3-17/24I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,4]^2Spaa[3,5]Spaa[4,6]Spaa[5,6]^2-2/3I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[3,4]Spaa[4,6]Spaa[5,6]^2+1/12I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,4]Spaa[3,5]Spaa[4,6]Spaa[5,6]+1/24I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[4,6]Spaa[5,6]^2+1/24I Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,6]Spbb[3,4]Spaa[4,6]^2Spaa[5,6]+1/24I Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,4]Spaa[3,5]Spaa[4,6]^2-11/24I Spbb[1,4]Spaa[4,5]^3Spbb[4,5]^3Spaa[5,6]^2-11/24I Spbb[1,3]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^3Spaa[5,6]^2-11/24I Spbb[1,5]Spbb[3,4]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^2Spaa[5,6]^2+5/24I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[4,5]^2Spbb[4,5]^2Spaa[5,6]^2-11/24I Spbb[1,4]Spaa[3,4]Spbb[3,4]Spaa[4,5]^2Spbb[4,5]^2Spaa[5,6]^2+5/24I Spbb[1,4]^2Spaa[1,5]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]Spaa[5,6]-1/24I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[4,5]Spbb[4,5]Spaa[5,6]^2-5/24I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spbb[3,4]Spaa[4,5]^2Spbb[4,5]Spaa[5,6]^2-1/12I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]-5/24I Spaa[1,3]Spbb[1,4]^2Spbb[3,4]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]-1/24I Spbb[1,4]^3Spaa[1,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^2+1/24I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[3,4]Spaa[4,5]Spaa[5,6]^2+1/12I Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[3,4]Spaa[4,5]Spaa[4,6]Spaa[5,6]+1/24I Spaa[1,3]Spbb[1,4]^3Spaa[1,5]Spbb[3,4]Spaa[4,5]Spaa[4,6]^2)/(Spaa[1,2]Spbb[2,3]Spaa[4,5]Spab[2,Sp[1]+Sp[6],3]Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(Spaa[5,6](-25/4I Spbb[1,2]Spaa[3,6]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]^3+265/64I Spbb[1,4]Spbb[2,5]Spaa[3,5]Spaa[5,6]^4Spbb[5,6]^3+27/4I Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[5,6]^4Spbb[5,6]^3-27/4I Spbb[1,4]Spbb[2,4]Spaa[3,5]Spaa[4,6]Spaa[5,6]^3Spbb[5,6]^3-121/64I Spbb[1,2]Spbb[2,4]Spaa[2,6]Spaa[3,5]Spaa[5,6]^3Spbb[5,6]^3+37/8I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[3,5]Spaa[5,6]^3Spbb[5,6]^3-343/64I Spbb[1,2]Spaa[3,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]^2+25/4I Spbb[1,5]Spbb[2,6]Spaa[3,6]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]^2-673/192I Spbb[1,4]Spbb[2,6]Spaa[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2+461/96I Spbb[1,2]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2+101/192I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[3,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2-49/48I Spbb[1,2]Spaa[3,4]Spbb[4,5]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]^2+869/192I Spbb[1,2]Spaa[3,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2-65/32I Spbb[1,5]Spbb[2,5]Spaa[3,5]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]^2-1105/192I Spbb[1,4]Spbb[2,5]Spaa[3,4]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]^2+809/64I Spbb[1,4]Spbb[2,5]Spaa[3,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2+323/64I Spbb[1,2]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2-225/32I Spbb[1,2]Spbb[1,5]Spaa[1,6]Spaa[3,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2+587/96I Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2-1847/192I Spbb[1,4]Spbb[2,4]Spaa[3,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2+1267/192I Spbb[1,2]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2-425/192I Spbb[1,2]Spbb[2,4]Spaa[2,6]Spaa[3,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2-31/48I Spbb[1,2]^2Spaa[1,6]Spaa[2,6]Spaa[3,5]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2-161/64I Spbb[1,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]^3Spbb[5,6]^2-1123/192I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]Spaa[5,6]^3Spbb[5,6]^2-213/64I Spbb[1,4]Spaa[2,3]Spbb[2,5]Spbb[2,6]Spaa[5,6]^4Spbb[5,6]^2-163/16I Spbb[1,4]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[5,6]^3Spbb[5,6]^2-1603/192I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[2,6]Spaa[3,5]Spaa[5,6]^3Spbb[5,6]^2-273/64I Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spaa[4,6]Spaa[5,6]^3Spbb[5,6]^2-965/64I Spbb[1,4]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[5,6]^3Spbb[5,6]^2+627/64I Spbb[1,4]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2-59/96I Spbb[1,4]^2Spaa[1,6]Spbb[2,6]Spaa[3,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2-677/192I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[5,6]^2Spbb[5,6]^2-119/64I Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[3,5]Spaa[5,6]^2Spbb[5,6]^2-77/32I Spbb[1,2]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]^3Spbb[5,6]^2+1117/96I Spbb[1,4]Spbb[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]^2-5/64I Spbb[1,2]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]^2-415/192I Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[4,5]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]^2+301/64I Spbb[1,2]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]^2-41/16I Spbb[1,2]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2+63/32I Spbb[1,2]^2Spaa[1,5]Spaa[2,6]Spaa[3,5]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]^2-433/64I Spbb[1,4]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]Spaa[5,6]^3Spbb[5,6]^2+265/64I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]Spaa[5,6]^3Spbb[5,6]^2-1427/192I Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[4,5]Spaa[5,6]^3Spbb[5,6]^2-251/12I Spbb[1,4]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,4]Spaa[5,6]^3Spbb[5,6]^2+1093/96I Spbb[1,4]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2-69/64I Spbb[1,2]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spaa[5,6]^2Spbb[5,6]^2+265/64I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2-275/64I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spaa[5,6]^2Spbb[5,6]^2-71/32I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[3,5]Spaa[5,6]^2Spbb[5,6]^2-335/24I Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[5,6]^3Spbb[5,6]^2+1075/96I Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2+969/64I Spbb[1,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2-379/96I Spbb[1,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,5]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]^2+39/64I Spbb[1,2]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spaa[3,4]Spaa[5,6]^2Spbb[5,6]^2-49/32I Spbb[1,2]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spaa[3,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2+39/64I Spbb[1,2]^2Spaa[1,5]Spbb[2,4]Spaa[2,6]^2Spaa[3,5]Spaa[5,6]Spbb[5,6]^2+109/32I Spbb[1,2]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]^2Spbb[5,6]+851/96I Spbb[1,5]Spbb[2,6]Spaa[3,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]+293/64I Spbb[1,4]Spbb[2,6]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]+519/64I Spbb[1,2]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]+55/192I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[3,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]-107/192I Spbb[1,2]Spaa[3,4]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]-193/48I Spbb[1,2]Spaa[3,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]+593/96I Spbb[1,5]Spbb[2,5]Spaa[3,4]Spbb[4,6]^2Spaa[5,6]^4Spbb[5,6]-179/32I Spbb[1,5]Spbb[2,5]Spaa[3,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]-253/192I Spbb[1,4]Spbb[2,5]Spaa[3,4]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]+1417/96I Spbb[1,4]Spbb[2,5]Spaa[3,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]-749/96I Spbb[1,2]Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]+971/192I Spbb[1,2]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]-77/32I Spbb[1,2]Spbb[1,5]Spaa[1,6]Spaa[3,4]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]+673/192I Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]+103/96I Spbb[1,4]Spbb[2,4]Spaa[3,5]Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]Spbb[5,6]+269/192I Spbb[1,2]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]-185/96I Spbb[1,2]Spbb[2,4]Spaa[2,6]Spaa[3,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]Spbb[5,6]-49/96I Spbb[1,2]^2Spaa[1,6]Spaa[2,6]Spaa[3,4]Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]-125/48I Spbb[1,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+21/16I Spbb[1,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+39/64I Spbb[1,2]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-73/96I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-1627/192I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+151/192I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-481/48I Spbb[1,5]Spaa[2,3]Spbb[2,5]Spbb[2,6]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]+127/32I Spbb[1,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-697/48I Spbb[1,4]Spaa[2,3]Spbb[2,5]Spbb[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+1055/96I Spbb[1,4]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-233/16I Spbb[1,4]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+69/64I Spbb[1,2]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+2815/192I Spbb[1,5]^2Spaa[1,6]Spbb[2,6]Spaa[3,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+931/192I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[2,6]Spaa[3,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+1321/192I Spbb[1,2]Spbb[1,5]Spaa[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-143/24I Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-131/64I Spbb[1,4]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+65/16I Spbb[1,4]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]+279/64I Spbb[1,2]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+85/64I Spbb[1,2]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]+123/64I Spbb[1,4]^2Spaa[1,6]Spbb[2,6]Spaa[3,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]+39/64I Spbb[1,2]^2Spaa[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spbb[4,6]Spaa[5,6]Spbb[5,6]+17/96I Spbb[1,2]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+237/64I Spbb[1,2]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[3,5]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+39/64I Spbb[1,2]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,6]Spaa[3,5]Spbb[4,6]Spaa[5,6]Spbb[5,6]-271/64I Spbb[1,2]Spaa[3,4]Spaa[4,5]Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-163/6I Spbb[1,5]Spbb[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-13/8I Spbb[1,4]Spbb[2,5]Spaa[3,4]Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-941/48I Spbb[1,2]Spaa[2,5]Spbb[2,5]Spaa[3,4]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+95/12I Spbb[1,2]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+323/192I Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+619/192I Spbb[1,2]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-437/96I Spbb[1,2]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+1/8I Spbb[1,2]^2Spaa[1,5]Spaa[2,6]Spaa[3,4]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+17/3I Spbb[1,5]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+2909/192I Spbb[1,4]Spaa[2,3]Spbb[2,5]^2Spaa[4,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+4193/192I Spbb[1,4]Spaa[2,5]Spbb[2,5]^2Spaa[3,4]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-1123/64I Spbb[1,4]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+99/64I Spbb[1,2]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spaa[3,5]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-265/32I Spaa[1,5]Spbb[1,5]^2Spbb[2,5]Spaa[3,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-265/32I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+275/32I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+571/48I Spbb[1,4]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-1163/96I Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-711/32I Spbb[1,4]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+1853/192I Spbb[1,4]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]+91/32I Spbb[1,2]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+111/32I Spbb[1,2]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]+71/16I Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[3,5]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-919/192I Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+221/192I Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]+527/96I Spbb[1,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]-3/32I Spbb[1,2]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+73/16I Spbb[1,2]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spaa[3,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]-123/64I Spbb[1,2]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spaa[3,5]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]+39/32I Spbb[1,2]^2Spaa[1,5]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]Spbb[4,6]Spaa[5,6]Spbb[5,6]+5/3I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]^2Spbb[5,6]+523/192I Spbb[1,4]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[2,6]^2Spaa[5,6]^3Spbb[5,6]-39/64I Spbb[1,4]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,5]Spaa[5,6]^2Spbb[5,6]+10/3I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,6]^2Spaa[5,6]^3Spbb[5,6]+123/64I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,6]Spbb[2,6]^2Spaa[3,5]Spaa[5,6]^2Spbb[5,6]+523/192I Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-39/64I Spbb[1,4]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]+10/3I Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spbb[2,6]^2Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-39/64I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,5]Spaa[5,6]Spbb[5,6]+5/3I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,6]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]+123/64I Spbb[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spbb[2,6]Spaa[3,5]Spaa[5,6]^2Spbb[5,6]-39/64I Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[5,6]Spbb[5,6]+689/192I Spbb[1,4]Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spbb[2,6]Spaa[5,6]^3Spbb[5,6]-39/64I Spbb[1,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[5,6]^2Spbb[5,6]+15/16I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spbb[2,6]Spaa[5,6]^3Spbb[5,6]-29/32I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[5,6]^2Spbb[5,6]-125/32I Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spbb[2,6]Spaa[5,6]^3Spbb[5,6]+1759/192I Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[2,6]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-39/64I Spbb[1,4]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[5,6]^2Spbb[5,6]-39/64I Spbb[1,4]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]+299/64I Spbb[1,4]^2Spaa[1,5]Spaa[2,3]Spbb[2,5]Spbb[2,6]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-29/32I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]-125/32I Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,6]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+535/96I Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,5]Spbb[2,6]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]-39/64I Spbb[1,4]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[4,6]Spaa[5,6]Spbb[5,6]+239/64I Spbb[1,4]^2Spaa[1,5]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]-109/32I Spbb[1,2]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]^2Spbb[5,6]+3/2I Spbb[1,2]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]^2Spbb[5,6]-71/32I Spbb[1,2]^2Spaa[1,5]Spaa[2,5]Spaa[3,4]Spbb[4,5]^2Spaa[5,6]^2Spbb[5,6]-93/32I Spbb[1,4]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]Spaa[4,5]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]+15/32I Spbb[1,2]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,5]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]-191/32I Spbb[1,4]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,4]Spaa[4,5]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]+5/8I Spbb[1,2]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,4]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]+5/32I Spbb[1,2]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]-49/16I Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[4,5]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]+5/16I Spbb[1,2]Spbb[2,4]^2Spaa[2,5]^2Spaa[3,4]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]+57/32I Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[4,5]Spaa[5,6]^2Spbb[5,6]+81/32I Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,5]Spaa[4,5]Spaa[5,6]^2Spbb[5,6]+57/32I Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]+81/32I Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]+161/64I Spbb[1,2]Spaa[3,6]Spaa[4,6]^3Spbb[4,6]^4Spaa[5,6]-511/64I Spbb[1,5]Spbb[2,6]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]^2-161/64I Spbb[1,4]Spbb[2,6]Spaa[3,6]Spaa[4,6]^3Spbb[4,6]^3Spaa[5,6]+635/192I Spbb[1,2]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]-23/96I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]-5/48I Spbb[1,2]Spaa[3,4]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]^2+503/192I Spbb[1,2]Spaa[3,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^3Spaa[5,6]+521/192I Spbb[1,5]Spbb[2,5]Spaa[3,4]Spaa[4,6]Spbb[4,6]^3Spaa[5,6]^3-1027/96I Spbb[1,5]Spbb[2,5]Spaa[3,5]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]^2-943/96I Spbb[1,4]Spbb[2,5]Spaa[3,4]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]^2-65/96I Spbb[1,4]Spbb[2,5]Spaa[3,5]Spaa[4,6]^3Spbb[4,6]^3Spaa[5,6]-749/192I Spbb[1,2]Spbb[2,5]Spaa[2,6]Spaa[3,4]Spaa[4,6]Spbb[4,6]^3Spaa[5,6]^2+487/192I Spbb[1,2]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]-161/64I Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[4,6]^3Spbb[4,6]^3Spaa[5,6]-3/8I Spbb[1,2]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]+13/96I Spbb[1,2]^2Spaa[1,6]Spaa[2,6]Spaa[3,4]Spaa[4,6]Spbb[4,6]^3Spaa[5,6]-1505/192I Spbb[1,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2-45/32I Spbb[1,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]+19/64I Spbb[1,2]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]+31/192I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2-109/64I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]+31/192I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]+475/96I Spbb[1,5]Spaa[2,3]Spbb[2,5]Spbb[2,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3-47/64I Spbb[1,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[4,6]^2Spaa[5,6]^3-95/48I Spbb[1,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2+145/24I Spbb[1,4]Spaa[2,3]Spbb[2,5]Spbb[2,6]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2-169/32I Spbb[1,4]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2-233/192I Spbb[1,4]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]-19/4I Spbb[1,2]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[4,6]^2Spaa[5,6]^2+7/16I Spbb[1,2]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]+5/4I Spbb[1,5]^2Spaa[1,6]Spbb[2,6]Spaa[3,4]Spbb[4,6]^2Spaa[5,6]^3-25/12I Spbb[1,5]^2Spaa[1,6]Spbb[2,6]Spaa[3,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2-29/6I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[2,6]Spaa[3,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]+161/48I Spbb[1,2]Spbb[1,5]Spaa[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[4,6]^2Spaa[5,6]^2+55/96I Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]+167/192I Spbb[1,4]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]-13/8I Spbb[1,2]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]+123/64I Spbb[1,2]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spaa[4,6]^2Spbb[4,6]^2+39/64I Spbb[1,2]^2Spaa[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[4,6]^2Spaa[5,6]-13/96I Spbb[1,2]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]+59/32I Spbb[1,2]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[3,4]Spbb[4,6]^2Spaa[5,6]^2+39/64I Spbb[1,2]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,6]Spaa[3,4]Spbb[4,6]^2Spaa[5,6]+63/64I Spbb[1,2]Spaa[3,4]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2-457/96I Spbb[1,5]Spbb[2,5]Spaa[3,4]Spaa[4,5]Spbb[4,5]Spbb[4,6]^2Spaa[5,6]^3-7/4I Spbb[1,4]Spbb[2,5]Spaa[3,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2-55/12I Spbb[1,2]Spaa[2,4]Spbb[2,5]Spaa[3,4]Spbb[4,5]Spbb[4,6]^2Spaa[5,6]^3-421/96I Spbb[1,2]Spaa[2,5]Spbb[2,5]Spaa[3,4]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2-559/192I Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]-137/96I Spbb[1,2]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2-163/192I Spbb[1,2]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]-59/32I Spbb[1,2]^2Spaa[1,4]Spaa[2,6]Spaa[3,4]Spbb[4,5]Spbb[4,6]^2Spaa[5,6]^2-101/96I Spbb[1,5]Spaa[2,3]Spbb[2,5]^2Spaa[4,5]Spbb[4,6]^2Spaa[5,6]^3+109/192I Spbb[1,5]Spaa[2,5]Spbb[2,5]^2Spaa[3,4]Spbb[4,6]^2Spaa[5,6]^3+701/192I Spbb[1,5]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2+893/192I Spbb[1,4]Spaa[2,4]Spbb[2,5]^2Spaa[3,4]Spbb[4,6]^2Spaa[5,6]^3+23/16I Spbb[1,4]Spaa[2,3]Spbb[2,5]^2Spaa[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2+1163/192I Spbb[1,4]Spaa[2,5]Spbb[2,5]^2Spaa[3,4]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2-359/96I Spbb[1,4]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]-33/16I Spbb[1,2]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spaa[3,4]Spbb[4,6]^2Spaa[5,6]^2-153/64I Spbb[1,2]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spaa[3,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]-265/64I Spaa[1,5]Spbb[1,5]^2Spbb[2,5]Spaa[3,4]Spbb[4,6]^2Spaa[5,6]^3+265/64I Spaa[1,5]Spbb[1,5]^2Spbb[2,5]Spaa[3,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2+275/64I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[4,6]^2Spaa[5,6]^2+1205/192I Spbb[1,4]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2+7/32I Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]-5/4I Spbb[1,4]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,4]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]+65/64I Spbb[1,2]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[4,6]^2Spaa[5,6]^2-321/64I Spbb[1,2]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,4]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]+123/64I Spbb[1,2]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spaa[4,6]^2Spbb[4,6]^2+71/32I Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[3,4]Spbb[4,6]^2Spaa[5,6]^2+437/192I Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]+39/64I Spbb[1,2]^2Spaa[1,4]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]Spbb[4,6]^2Spaa[5,6]+123/64I Spbb[1,5]Spaa[2,6]^2Spbb[2,6]^3Spaa[3,6]Spbb[4,6]Spaa[5,6]^2+123/64I Spbb[1,4]Spaa[2,6]^2Spbb[2,6]^3Spaa[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]+209/96I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]Spbb[4,6]Spaa[5,6]^2+123/32I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]+661/96I Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[2,6]^2Spbb[4,6]Spaa[5,6]^3+285/64I Spbb[1,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,5]Spbb[4,6]Spaa[5,6]^2+1399/96I Spbb[1,4]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[2,6]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+123/32I Spbb[1,4]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,4]Spbb[4,6]Spaa[5,6]^2+285/64I Spbb[1,4]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+467/192I Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spbb[2,6]^2Spbb[4,6]Spaa[5,6]^3-123/64I Spbb[1,5]^2Spaa[1,6]Spaa[2,6]Spbb[2,6]^2Spaa[3,5]Spbb[4,6]Spaa[5,6]^2+1205/192I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,6]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+39/64I Spbb[1,2]Spbb[1,5]Spaa[1,6]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,5]Spbb[4,6]Spaa[5,6]+123/16I Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+123/32I Spbb[1,4]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]+123/32I Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spbb[2,6]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+49/192I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,6]Spaa[3,6]Spbb[4,6]Spaa[5,6]^2+123/64I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,6]Spaa[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]-123/64I Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spbb[2,6]Spaa[3,5]Spbb[4,6]Spaa[5,6]^2+39/64I Spbb[1,2]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spbb[4,6]Spaa[5,6]+49/192I Spbb[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spbb[2,6]Spbb[4,6]Spaa[5,6]^3+81/32I Spbb[1,5]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[2,6]Spaa[3,5]Spbb[4,6]Spaa[5,6]^2+209/48I Spbb[1,4]Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spbb[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+81/32I Spbb[1,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[4,6]Spaa[5,6]^2+285/64I Spbb[1,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]-17/64I Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[2,5]Spbb[2,6]Spbb[4,6]Spaa[5,6]^3+29/32I Spaa[1,5]Spbb[1,5]^2Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spbb[4,6]Spaa[5,6]^2-17/64I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spbb[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+29/32I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+289/48I Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[2,6]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+285/64I Spbb[1,4]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]+123/64I Spbb[1,4]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[4,6]^2Spbb[4,6]+123/64I Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,5]Spbb[2,6]Spaa[4,6]^3Spbb[4,6]+123/64I Spbb[1,4]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[4,6]^2Spbb[4,6]-19/4I Spbb[1,2]Spaa[2,5]Spbb[2,5]Spaa[3,4]Spaa[4,5]Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^2-71/32I Spbb[1,2]^2Spaa[1,4]Spaa[2,5]Spaa[3,4]Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^2+5/32I Spbb[1,2]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+5/32I Spbb[1,2]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,4]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2+3/4I Spbb[1,4]Spaa[2,3]Spaa[2,5]Spbb[2,5]^3Spaa[4,5]Spbb[4,6]Spaa[5,6]^2+3/4I Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]))/(Spaa[1,2]Spbb[2,3]Spaa[4,5]Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(-1/4I Spaa[1,3]^2Spaa[1,5]Spbb[2,6]Spbb[4,6]^2Spab[6,Sp[2]+Sp[3],1](s[4,5,6]-s[4,5,1]))/(Spaa[1,2]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6]^3(1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(-1I Spaa[1,3]^3Spbb[4,6]^3Spab[6,Sp[2]+Sp[3],1])/(Spaa[1,2]Spaa[2,3]Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6]^3)+
(-3/16I Spaa[1,3]^2Spaa[1,5]Spbb[2,6]Spbb[4,6]^2Spab[6,Sp[2]+Sp[3],1]^2(s[4,5,6]-s[4,5,1]))/(Spaa[1,2]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6]^2(1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(Spaa[1,3]Spbb[4,6]Spab[6,Sp[2]+Sp[3],1](-3/8I Spbb[1,2]Spaa[1,3]Spaa[1,5]Spbb[4,6]+3/8I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[2,6]+3/8I Spaa[1,3]Spbb[2,3]Spaa[3,5]Spbb[4,6]+3/8I Spaa[1,5]Spbb[2,6]Spaa[3,5]Spbb[4,5]))/(Spaa[1,2]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6]^2(1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
((s[4,5,6]-s[4,5,1])(-1/8I Spaa[1,2]Spaa[1,3]Spbb[1,6]Spbb[2,4]^2Spaa[3,5]+1/8I Spaa[1,2]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]Spbb[4,6]+1/8I Spaa[1,2]Spbb[2,4]^2Spaa[3,5]^2Spbb[5,6]-5/8I Spaa[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[1,6]Spbb[2,4]-3/4I Spaa[1,3]^2Spbb[1,6]Spbb[2,4]^2Spaa[2,5]-5/8I Spaa[1,3]^2Spbb[1,3]Spbb[2,4]Spaa[3,5]Spbb[4,6]+5/8I Spaa[1,3]^2Spbb[1,4]Spbb[2,6]Spbb[3,4]Spaa[3,5]-3/2I Spaa[1,3]^2Spbb[1,6]Spbb[2,4]Spbb[3,4]Spaa[3,5]-5/8I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[2,6]Spaa[3,5]Spbb[4,5]+1/8I Spaa[1,3]Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[3,5]Spbb[4,5]+1/8I Spaa[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,5]Spbb[4,6]+1/8I Spaa[1,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[4,6]+1/8I Spaa[1,3]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,6]-1/8I Spaa[1,3]Spbb[2,6]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]+1/8I Spaa[1,5]Spbb[2,6]Spaa[3,5]^2Spbb[4,5]^2))/(Spaa[1,2]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6]^2(1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(Spaa[1,3]Spbb[4,6](-5/2I Spaa[1,3]^2Spbb[1,4]^2-3I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]-2I Spaa[1,3]Spbb[1,4]Spaa[3,5]Spbb[4,5]+1/2I Spaa[3,5]^2Spbb[4,5]^2))/(Spaa[1,2]Spaa[2,3]Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6]^2)+
(Spaa[1,6]Spbb[1,6]Spab[3,Sp[1]+Sp[6],2]Spab[5,Sp[1]+Sp[6],4]Spab[6,Sp[2]+Sp[3],1](s[4,5,6]-s[4,5,1])(s[6,1,2]-s[6,1,3])(s[2,3,4]-s[2,3,5])(-5/256I s[2,4,5]-5/256I s[3,4,5]-5/128I Spaa[4,5]Spbb[4,5]))/(Spab[1,Sp[2]+Sp[3],6]Spab[2,Sp[1]+Sp[6],3]Spab[4,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^3)+
(+1/48I Spaa[1,3]Spbb[4,6]Spab[6,Sp[2]+Sp[3],1]Spab[3,Sp[1]+Sp[5],4]^2(2*s[4,5]*s[2,3]-(s[4,5]+s[2,3]-s[6,1])*s[4,5,6]))/(Spaa[1,2]Spaa[2,3]Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(Spab[6,Sp[2]+Sp[3],1](2*s[4,5]*s[2,3]-(s[4,5]+s[2,3]-s[6,1])*s[4,5,6])(-31/48I Spbb[1,2]^2Spaa[1,3]Spaa[1,5]^2Spbb[4,6]-95/192I Spbb[1,2]Spaa[1,3]Spaa[1,5]^2Spbb[1,6]Spbb[2,4]-5/8I Spbb[1,2]Spaa[1,3]Spaa[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,6]+51/64I Spbb[1,2]Spaa[1,3]Spaa[1,5]Spbb[2,3]Spaa[3,5]Spbb[4,6]-5/8I Spbb[1,2]Spaa[1,3]Spaa[1,5]Spbb[2,4]Spaa[3,5]Spbb[3,6]+1/12I Spaa[1,3]Spaa[1,5]Spbb[1,6]Spbb[2,3]Spbb[2,4]Spaa[3,5]+1/24I Spaa[1,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,5]+1/48I Spaa[1,3]Spbb[2,3]^2Spaa[3,5]^2Spbb[4,6]+1/24I Spaa[1,3]Spbb[2,3]Spbb[2,4]Spaa[3,5]^2Spbb[3,6]+1/24I Spaa[1,4]Spbb[2,4]^2Spaa[2,5]Spbb[2,6]Spaa[3,5]+1/24I Spaa[1,4]Spbb[2,4]^2Spaa[3,5]^2Spbb[3,6]+11/64I Spaa[1,5]^2Spbb[1,6]Spbb[2,4]^2Spaa[3,4]+25/192I Spbb[1,2]Spaa[1,5]^2Spbb[2,5]Spaa[3,5]Spbb[4,6]-25/192I Spaa[1,5]^2Spbb[1,5]Spbb[2,4]Spbb[2,6]Spaa[3,5]+29/96I Spaa[1,5]^2Spbb[1,6]Spbb[2,4]Spbb[2,5]Spaa[3,5]+1/24I Spaa[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[2,6]Spaa[3,5]+1/24I Spaa[1,5]Spbb[2,3]Spbb[2,5]Spaa[3,5]^2Spbb[4,6]+1/24I Spaa[1,5]Spbb[2,4]Spbb[2,6]Spaa[3,5]^2Spbb[3,5]))/(Spaa[1,2]Spbb[2,3]Spaa[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(Spaa[1,3]Spbb[4,6]Spab[6,Sp[2]+Sp[3],1]^2(-27/64I Spbb[1,2]Spaa[1,3]Spaa[1,5]Spbb[4,6]-53/64I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[2,6]-5/8I Spaa[1,3]Spbb[2,4]Spaa[2,5]Spbb[2,6]-13/64I Spaa[1,3]Spbb[2,3]Spaa[3,5]Spbb[4,6]-5/8I Spaa[1,3]Spbb[2,6]Spbb[3,4]Spaa[3,5]-13/64I Spaa[1,5]Spbb[2,6]Spaa[3,5]Spbb[4,5]))/(Spaa[1,2]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(+7/8I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,4]+5/4I Spaa[1,2]Spaa[1,3]^2Spbb[1,4]^3Spbb[2,4]Spaa[3,4]-1/8I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^2+5/4I Spaa[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]^2Spaa[3,4]-1/8I Spaa[1,2]Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^3Spaa[3,4]-3/4I Spaa[1,3]^3Spaa[1,4]Spbb[1,4]^4-3/4I Spaa[1,3]^3Spbb[1,4]^3Spaa[1,5]Spbb[1,5]+7/8I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]-13/8I Spaa[1,3]^3Spbb[1,4]^3Spaa[2,4]Spbb[2,4]-3/8I Spaa[1,3]^3Spbb[1,4]^2Spbb[1,5]Spbb[2,4]Spaa[2,5]-3/8I Spaa[1,3]^3Spbb[1,4]^3Spaa[3,4]Spbb[3,4]-3/8I Spaa[1,3]^3Spbb[1,4]^2Spbb[1,5]Spbb[3,4]Spaa[3,5]-11/8I Spaa[1,3]^3Spbb[1,4]^3Spaa[4,5]Spbb[4,5]-5/4I Spaa[1,3]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,4]-5/8I Spaa[1,3]^2Spbb[1,4]^3Spaa[1,5]Spaa[3,4]Spbb[4,5]-5/8I Spaa[1,3]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[3,5]Spbb[4,5]-7/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[2,3]^2Spbb[2,4]Spbb[3,4]+3/4I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^2-3/2I Spaa[1,3]^2Spbb[1,4]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^2-1/4I Spaa[1,3]^2Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,4]^2Spaa[2,5]-1/4I Spaa[1,3]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]+5/6I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,5]Spbb[4,5]-5/6I Spaa[1,3]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]+7/12I Spaa[1,3]^2Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,5]-7/6I Spaa[1,3]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[4,5]Spbb[4,5]+3/8I Spaa[1,3]^2Spbb[1,4]^2Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[4,5]+3/8I Spaa[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[4,5]+3/8I Spaa[1,3]^2Spbb[1,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[4,5]+3/8I Spaa[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]-9/8I Spaa[1,3]^2Spbb[1,4]^2Spaa[3,5]Spaa[4,5]Spbb[4,5]^2-5/4I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]^2Spbb[2,4]^2+17/24I Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[4,5]+17/24I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,4]Spaa[3,5]Spbb[4,5]-1/2I Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spaa[3,4]Spaa[3,5]Spbb[4,5]^2-1/2I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,5]^2Spbb[4,5]^2+1/8I Spbb[1,2]Spaa[1,3]Spaa[2,3]^3Spbb[2,4]^2Spbb[3,4]-1/8I Spaa[1,3]Spbb[1,3]Spaa[2,3]^3Spbb[2,4]^3-3/4I Spaa[1,3]Spbb[1,4]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3-7/8I Spaa[1,3]Spbb[1,5]Spaa[2,3]^2Spbb[2,4]^3Spaa[2,5]-7/8I Spaa[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]+1/12I Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,5]Spbb[4,5]-1/12I Spaa[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]-19/24I Spaa[1,3]Spbb[1,5]Spaa[2,3]^2Spbb[2,4]^2Spbb[3,4]Spaa[3,5]-25/24I Spaa[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[4,5]Spbb[4,5]-1/12I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spbb[4,5]-1/12I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[4,5]+2/3I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[3,5]^2Spbb[4,5]^2-7/12I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]+7/12I Spaa[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]-7/24I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2-3/8I Spaa[1,3]Spbb[1,4]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^3+1/8I Spaa[1,5]Spbb[1,5]Spaa[2,3]^3Spbb[2,4]^3+13/24I Spbb[1,4]Spaa[1,5]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,4]Spbb[4,5]+11/24I Spaa[1,5]Spbb[1,5]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,5]Spbb[4,5]-1/8I Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[4,5]^2-1/8I Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,4]Spaa[3,5]^2Spbb[4,5]^2+1/8I Spbb[1,4]Spaa[1,5]Spaa[3,4]Spaa[3,5]^2Spbb[4,5]^3+1/8I Spaa[1,5]Spbb[1,5]Spaa[3,5]^3Spbb[4,5]^3+1/8I Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[3,5]Spbb[4,5]-1/8I Spaa[2,3]^2Spbb[2,4]^2Spaa[3,5]Spaa[4,5]Spbb[4,5]^2-1/8I Spaa[2,3]Spbb[2,3]Spaa[3,5]^3Spbb[4,5]^3+1/8I Spaa[3,5]^3Spaa[4,5]Spbb[4,5]^4)/(Spaa[1,2]Spaa[2,3]Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(-1/12I Spaa[1,2]^2Spbb[1,2]^2Spbb[2,3]Spbb[2,4]Spaa[3,5]^2-1/12I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[1,5]^2+1/12I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[2,3]Spaa[3,5]-1/12I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[2,3]^2Spaa[3,5]^2+1/12I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[2,4]^2Spaa[3,5]^2+3/8I Spaa[1,2]Spbb[1,2]^3Spaa[1,5]^2Spaa[3,5]Spbb[4,5]-5/24I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]+7/24I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,5]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2-7/24I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[2,3]Spbb[2,5]Spaa[3,5]^2-9/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spbb[2,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]-1/12I Spaa[1,2]Spbb[1,2]Spaa[2,3]Spbb[2,3]^2Spbb[2,4]Spaa[3,5]^2-1/12I Spaa[1,2]Spbb[1,2]Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]^2-1/12I Spaa[1,2]Spbb[1,2]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]^2-1/6I Spaa[1,2]Spbb[1,2]Spbb[2,3]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]+1/6I Spaa[1,2]Spbb[1,3]Spbb[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]^3-1/12I Spaa[1,2]Spbb[1,4]Spbb[2,3]^2Spbb[2,5]Spaa[3,5]^3+3/4I Spaa[1,2]Spbb[1,2]Spbb[2,4]^2Spaa[3,5]Spaa[4,5]^2Spbb[4,5]-1/12I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]^2-1/12I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[2,3]Spaa[2,5]+1/12I Spaa[1,3]^2Spbb[1,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,5]^2-1/12I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[2,3]^2Spaa[3,5]^2+1/12I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[2,4]^2Spaa[3,5]^2-11/24I Spbb[1,2]^3Spaa[1,3]Spaa[1,5]^2Spaa[2,5]Spbb[4,5]-1/12I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,5]^2Spaa[3,5]Spbb[4,5]+1/6I Spbb[1,2]^2Spaa[1,3]Spaa[1,5]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]-1/6I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]+1/6I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[3,5]+9/8I Spbb[1,2]^2Spaa[1,3]Spaa[1,5]Spbb[2,4]Spaa[2,5]Spaa[4,5]Spbb[4,5]-1/24I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]+1/8I Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2-1/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[2,3]Spbb[2,5]Spaa[3,5]^2+1/12I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]^2Spbb[2,4]Spaa[3,5]^2-1/12I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]^3Spaa[3,5]^2+1/12I Spaa[1,3]Spbb[1,4]Spbb[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[3,5]^2-3/4I Spbb[1,2]Spaa[1,3]Spbb[2,4]^2Spaa[2,5]Spaa[4,5]^2Spbb[4,5]+1/12I Spaa[1,3]Spbb[1,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2+1/12I Spaa[1,3]Spbb[1,3]Spbb[2,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3)/(Spaa[1,2]Spbb[2,3]Spaa[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(-19/16I Spaa[1,2]^3Spbb[1,2]Spaa[1,3]Spbb[1,4]^4Spbb[2,5]Spaa[3,4]Spaa[3,6]+123/64I Spaa[1,2]^3Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^3Spaa[3,6]^2Spbb[5,6]-259/384I Spaa[1,2]^3Spbb[1,4]^4Spbb[2,4]Spbb[2,5]Spaa[3,4]^2Spaa[3,6]+1013/192I Spaa[1,2]^3Spbb[1,2]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]Spaa[3,6]^2Spbb[5,6]-277/64I Spaa[1,2]^3Spbb[1,2]Spbb[1,4]^3Spbb[2,5]Spaa[3,4]Spaa[3,6]^2Spbb[4,6]+379/64I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,4]^2Spaa[3,6]^3Spbb[4,6]Spbb[5,6]+1441/192I Spaa[1,2]^3Spbb[1,2]Spbb[1,4]^2Spbb[1,6]Spbb[2,4]Spaa[3,6]^3Spbb[5,6]-35/16I Spaa[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^4Spbb[2,5]Spaa[3,4]Spaa[3,6]+123/32I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[3,6]^2Spbb[5,6]+125/384I Spaa[1,2]^2Spaa[1,3]Spbb[1,4]^4Spbb[2,3]Spaa[3,4]^2Spaa[3,6]Spbb[4,5]+5/48I Spaa[1,2]^2Spaa[1,3]Spbb[1,4]^4Spbb[2,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+157/192I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[5,6]+785/192I Spaa[1,2]^2Spaa[1,3]Spbb[1,4]^4Spbb[2,3]Spaa[3,4]Spaa[3,6]^2Spbb[5,6]-259/32I Spaa[1,2]^2Spaa[1,3]Spbb[1,4]^4Spbb[2,5]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]+379/32I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[3,6]^3Spbb[3,6]Spbb[5,6]+503/192I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spbb[1,6]Spbb[3,4]Spaa[3,6]^3Spbb[5,6]+1441/192I Spaa[1,2]^2Spaa[1,3]Spbb[1,4]^3Spbb[1,6]Spbb[2,3]Spaa[3,6]^3Spbb[5,6]+259/384I Spaa[1,2]^2Spbb[1,4]^3Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^3Spbb[4,5]+19/16I Spaa[1,2]^2Spbb[1,4]^3Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spaa[3,6]Spbb[5,6]-959/192I Spaa[1,2]^2Spbb[1,4]^3Spbb[2,4]Spbb[2,5]Spaa[2,6]Spaa[3,4]^2Spaa[3,6]Spbb[4,6]+1151/64I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[4,6]Spbb[5,6]-509/96I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]^2Spbb[2,5]Spaa[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[4,6]^2+1013/192I Spaa[1,2]^2Spbb[1,4]^2Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[5,6]+399/64I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spaa[2,6]Spaa[3,6]^3Spbb[4,6]^2Spbb[5,6]+3047/192I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]^3Spbb[4,6]Spbb[5,6]+67/12I Spaa[1,2]^2Spbb[1,4]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^3Spbb[5,6]-5/48I Spaa[1,2]^2Spbb[1,4]^3Spbb[2,4]Spaa[3,4]^3Spbb[3,4]Spaa[3,6]Spbb[4,5]-25/24I Spaa[1,2]^2Spbb[1,4]^3Spbb[2,3]Spaa[3,4]^2Spaa[3,6]^2Spbb[4,5]Spbb[4,6]-189/32I Spaa[1,2]^2Spbb[1,4]^3Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[5,6]+509/192I Spaa[1,2]^2Spbb[1,4]^3Spbb[2,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[4,6]+1187/96I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]Spbb[5,6]+437/32I Spaa[1,2]^2Spbb[1,4]^3Spbb[2,3]Spaa[3,4]Spaa[3,6]^3Spbb[4,6]Spbb[5,6]-241/24I Spaa[1,2]^2Spbb[1,4]^3Spbb[2,5]Spaa[3,4]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]+157/192I Spaa[1,2]^2Spbb[1,4]^2Spbb[1,6]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[5,6]+399/32I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]^2Spaa[3,6]^4Spbb[3,6]Spbb[4,6]Spbb[5,6]+3385/192I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spbb[1,6]Spbb[3,4]Spaa[3,6]^4Spbb[4,6]Spbb[5,6]+3047/192I Spaa[1,2]^2Spbb[1,4]^2Spbb[1,6]Spbb[2,3]Spaa[3,6]^4Spbb[4,6]Spbb[5,6]+2039/192I Spaa[1,2]^2Spbb[1,4]Spbb[1,6]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]^4Spbb[5,6]-1I Spaa[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^3Spaa[3,4]Spaa[3,6]Spbb[4,5]+123/64I Spaa[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^3Spaa[3,6]^2Spbb[5,6]-85/384I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[4,5]+167/192I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[5,6]-241/64I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[3,4]Spaa[3,6]^2Spbb[3,6]Spbb[4,5]+379/64I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[3,6]^3Spbb[3,6]Spbb[5,6]+199/192I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spbb[1,6]Spbb[3,4]Spaa[3,6]^3Spbb[5,6]-29/128I Spaa[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2Spbb[5,6]-43/96I Spaa[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spbb[4,5]+583/192I Spaa[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]Spbb[5,6]-455/96I Spaa[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[3,4]Spaa[3,6]^3Spbb[3,6]^2Spbb[4,5]-265/64I Spaa[1,2]Spaa[1,3]Spbb[1,4]^2Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spbb[5,6]+399/64I Spaa[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[3,6]^4Spbb[3,6]^2Spbb[5,6]+169/96I Spaa[1,2]Spaa[1,3]Spbb[1,4]^2Spbb[1,6]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]Spbb[5,6]-71/24I Spaa[1,2]Spaa[1,3]Spbb[1,4]Spbb[1,6]^2Spbb[3,4]^2Spaa[3,6]^4Spbb[5,6]+401/128I Spaa[1,2]Spbb[1,4]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]^3Spbb[4,5]Spbb[4,6]+201/64I Spaa[1,2]Spbb[1,4]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]^2Spaa[3,6]Spbb[4,6]Spbb[5,6]-4433/384I Spaa[1,2]Spbb[1,4]^2Spbb[2,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,4]^2Spaa[3,6]Spbb[4,6]^2+167/8I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]Spaa[3,6]^2Spbb[4,6]^2Spbb[5,6]-451/192I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,4]Spaa[3,6]^2Spbb[4,6]^3+305/24I Spaa[1,2]Spbb[1,4]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]Spaa[3,6]^2Spbb[4,6]Spbb[5,6]+153/64I Spaa[1,2]Spbb[1,2]^2Spaa[2,6]^2Spaa[3,6]^3Spbb[4,6]^3Spbb[5,6]+1771/192I Spaa[1,2]Spbb[1,2]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spaa[3,6]^3Spbb[4,6]^2Spbb[5,6]+1207/192I Spaa[1,2]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[3,6]^3Spbb[4,6]Spbb[5,6]+215/64I Spaa[1,2]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]^3Spbb[3,4]Spaa[3,6]Spbb[4,5]Spbb[4,6]-823/128I Spaa[1,2]Spbb[1,4]^2Spbb[2,3]Spaa[2,6]Spaa[3,4]^2Spaa[3,6]^2Spbb[4,5]Spbb[4,6]^2-397/96I Spaa[1,2]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[4,6]Spbb[5,6]-497/64I Spaa[1,2]Spbb[1,4]^2Spbb[2,5]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[4,6]^2+1981/96I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]^2Spbb[5,6]+1495/96I Spaa[1,2]Spbb[1,4]^2Spbb[2,3]Spaa[2,6]Spaa[3,4]Spaa[3,6]^3Spbb[4,6]^2Spbb[5,6]-433/96I Spaa[1,2]Spbb[1,4]^2Spbb[2,5]Spaa[2,6]Spaa[3,4]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]^2+739/64I Spaa[1,2]Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]Spbb[5,6]+153/32I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[2,6]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]^2Spbb[5,6]+2309/192I Spaa[1,2]Spbb[1,2]Spbb[1,6]Spaa[2,6]Spbb[3,4]Spaa[3,6]^4Spbb[4,6]^2Spbb[5,6]+1771/192I Spaa[1,2]Spbb[1,4]Spbb[1,6]Spbb[2,3]Spaa[2,6]Spaa[3,6]^4Spbb[4,6]^2Spbb[5,6]+551/48I Spaa[1,2]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]^4Spbb[4,6]Spbb[5,6]+29/128I Spaa[1,2]Spbb[1,4]^2Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]^2Spbb[4,5]Spbb[4,6]-1343/384I Spaa[1,2]Spbb[1,4]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^3Spbb[4,6]Spbb[5,6]-195/128I Spaa[1,2]Spbb[1,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^3Spbb[3,6]Spbb[4,5]Spbb[4,6]+21/4I Spaa[1,2]Spbb[1,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]Spbb[5,6]-415/192I Spaa[1,2]Spbb[1,4]^2Spaa[3,4]Spaa[3,6]^4Spbb[3,6]^2Spbb[4,5]Spbb[4,6]-157/48I Spaa[1,2]Spbb[1,4]Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^4Spbb[4,6]Spbb[5,6]+153/64I Spaa[1,2]Spbb[1,4]^2Spaa[3,6]^5Spbb[3,6]^2Spbb[4,6]Spbb[5,6]+269/96I Spaa[1,2]Spbb[1,4]Spbb[1,6]Spbb[3,4]Spaa[3,6]^5Spbb[3,6]Spbb[4,6]Spbb[5,6]+253/48I Spbb[1,4]Spbb[2,4]^2Spaa[2,6]^3Spaa[3,4]^3Spbb[4,5]Spbb[4,6]^2+415/192I Spbb[1,4]Spbb[2,4]^2Spaa[2,6]^3Spaa[3,4]^2Spaa[3,6]Spbb[4,6]^2Spbb[5,6]-383/48I Spbb[1,4]Spbb[2,4]Spbb[2,5]Spaa[2,6]^3Spaa[3,4]^2Spaa[3,6]Spbb[4,6]^3+35/64I Spbb[1,5]Spbb[2,4]^2Spaa[2,6]^3Spaa[3,4]^2Spaa[3,6]Spbb[4,6]^3+1709/192I Spbb[1,2]Spbb[2,4]Spaa[2,6]^3Spaa[3,4]Spaa[3,6]^2Spbb[4,6]^3Spbb[5,6]-3/16I Spbb[1,2]Spbb[2,5]Spaa[2,6]^3Spaa[3,4]Spaa[3,6]^2Spbb[4,6]^4-47/64I Spbb[1,5]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[4,6]^3+49/6I Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^3Spaa[3,4]Spaa[3,6]^2Spbb[4,6]^2Spbb[5,6]+5/32I Spbb[1,2]Spaa[2,6]^3Spbb[2,6]Spaa[3,6]^3Spbb[4,6]^3Spbb[5,6]+45/64I Spbb[1,6]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]Spaa[3,6]^3Spbb[4,6]^2Spbb[5,6]+205/24I Spbb[1,4]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]^3Spbb[3,4]Spaa[3,6]Spbb[4,5]Spbb[4,6]^2-1081/192I Spbb[1,4]Spbb[2,3]Spaa[2,6]^2Spaa[3,4]^2Spaa[3,6]^2Spbb[4,5]Spbb[4,6]^3-3/8I Spbb[1,4]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[4,6]^2Spbb[5,6]-1673/192I Spbb[1,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[4,6]^3+35/64I Spbb[1,5]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[4,6]^3+925/96I Spbb[1,2]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]^3Spbb[5,6]+629/96I Spbb[1,4]Spbb[2,3]Spaa[2,6]^2Spaa[3,4]Spaa[3,6]^3Spbb[4,6]^3Spbb[5,6]-3/8I Spbb[1,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,4]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]^3-35/64I Spbb[1,5]Spbb[2,3]Spaa[2,6]^2Spaa[3,4]Spaa[3,6]^3Spbb[4,6]^4-35/64I Spbb[1,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]^3+1745/192I Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]^2Spbb[5,6]+5/16I Spbb[1,2]Spaa[2,6]^2Spaa[3,6]^4Spbb[3,6]Spbb[4,6]^3Spbb[5,6]+55/64I Spbb[1,6]Spbb[2,3]Spaa[2,6]^2Spaa[3,6]^4Spbb[4,6]^3Spbb[5,6]+55/64I Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^4Spbb[4,6]^2Spbb[5,6]+157/48I Spbb[1,4]Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]^2Spbb[4,5]Spbb[4,6]^2-157/48I Spbb[1,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^3Spbb[4,6]^2Spbb[5,6]-37/12I Spbb[1,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^3Spbb[3,6]Spbb[4,5]Spbb[4,6]^2+37/12I Spbb[1,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]^2Spbb[5,6]-3/16I Spbb[1,4]Spaa[2,6]Spaa[3,4]Spaa[3,6]^4Spbb[3,6]^2Spbb[4,5]Spbb[4,6]^2+5/32I Spbb[1,4]Spaa[2,6]Spaa[3,6]^5Spbb[3,6]^2Spbb[4,6]^2Spbb[5,6])/(Spaa[1,2]Spaa[2,3]Spbb[4,5]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(+59/8I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]Spaa[5,6]^2-12737/192I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[5,6]^2-3619/384I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spaa[1,6]Spaa[3,5]Spaa[5,6]+1139/64I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[5,6]^2+271/48I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[5,6]^2+12025/384I Spaa[1,3]^3Spbb[1,3]^4Spbb[2,4]Spaa[3,5]Spaa[3,6]Spaa[5,6]+1747/192I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spbb[2,3]Spaa[3,5]Spaa[3,6]Spaa[5,6]+76649/384I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[3,5]Spbb[3,5]Spaa[5,6]^2-17897/128I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,5]Spbb[2,4]Spaa[3,5]Spaa[5,6]^2+2123/32I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[2,3]Spaa[3,5]Spaa[5,6]^2-16105/384I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[3,6]Spbb[3,6]Spaa[5,6]^2-2183/384I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,6]Spbb[2,4]Spaa[3,6]Spaa[5,6]^2-6955/384I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[2,3]Spaa[3,6]Spaa[5,6]^2-11753/96I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[5,6]^3Spbb[5,6]-1329/32I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[3,5]Spaa[5,6]^3+11977/384I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[5,6]^3-1837/48I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spbb[1,5]Spbb[1,6]Spbb[2,3]Spaa[5,6]^3-40933/128I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[5,6]^2-44171/128I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]Spaa[2,3]Spaa[5,6]+208943/384I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[3,5]Spaa[5,6]-1519/128I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[5,6]^2+19225/128I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[3,5]Spaa[5,6]^2+1745/192I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[5,6]^2+1737/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,5]Spbb[3,5]Spaa[5,6]^2+469/12I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[3,5]Spaa[5,6]^2+3391/48I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,3]Spaa[3,5]Spaa[5,6]^2-73649/192I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[5,6]^3Spbb[5,6]-86753/384I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[3,5]Spaa[5,6]^3+905/24I Spaa[1,3]^2Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[5,6]^3-755/24I Spaa[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[2,3]Spaa[5,6]^3-545/96I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[1,6]^2Spaa[3,5]^2+2531/128I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[3,5]Spaa[5,6]+1679/192I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[5,6]^2+3521/192I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[3,5]Spaa[5,6]-95389/192I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]Spbb[3,6]Spaa[5,6]^2+59455/384I Spaa[1,3]^2Spbb[1,3]^4Spaa[1,6]Spbb[2,4]Spaa[3,5]^2Spaa[3,6]+199/384I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[1,6]Spbb[2,3]Spaa[3,5]^2Spaa[3,6]-19315/192I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]+121079/384I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,5]Spaa[1,6]Spbb[2,4]Spaa[3,5]^2Spaa[5,6]+4901/128I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[2,3]Spaa[3,5]^2Spaa[5,6]-3371/384I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]+655/6I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,5]Spaa[3,6]Spaa[5,6]+40585/48I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[3,5]Spaa[5,6]^2Spbb[5,6]+94649/96I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]Spaa[5,6]^2-3829/48I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,5]Spaa[5,6]^2-2785/96I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,6]Spbb[3,6]Spaa[5,6]^2-9653/384I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,6]Spaa[5,6]^2+1183/64I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[5,6]^3Spbb[5,6]+40435/384I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[3,5]Spaa[5,6]^3+133/12I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[5,6]^3+2063/48I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[5,6]^2+2485/64I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[3,5]Spaa[3,6]Spaa[5,6]+7745/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,5]Spbb[3,5]Spaa[5,6]^2+60049/384I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[3,5]Spaa[5,6]^2-3517/384I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,6]Spbb[3,6]Spaa[5,6]^2-4501/96I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,3]Spbb[2,3]^2Spaa[3,6]Spaa[5,6]^2+5049/128I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[3,5]Spbb[3,6]Spaa[5,6]^3+379/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[5,6]^3Spbb[5,6]-12233/384I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[2,3]Spbb[2,3]Spbb[3,5]Spaa[5,6]^3-5935/64I Spaa[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,3]Spbb[2,3]^2Spaa[5,6]^3+191/192I Spaa[1,3]^2Spbb[1,3]^3Spbb[2,3]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]^2+25951/128I Spaa[1,3]^2Spbb[1,3]^3Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[5,6]-23801/192I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[2,3]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[5,6]+901/96I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]Spbb[2,3]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spaa[5,6]+2707/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[5,6]^2+218891/384I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]^2-206653/384I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,5]Spbb[2,3]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]^2+193/6I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]^2Spbb[2,3]Spbb[3,4]Spaa[3,5]^2Spaa[5,6]^2+9143/128I Spaa[1,3]^2Spbb[1,3]^3Spbb[2,4]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]-5/48I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[2,3]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]-3I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]Spbb[2,3]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spaa[5,6]+58915/384I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]^2+60907/192I Spaa[1,3]^2Spbb[1,3]^3Spbb[2,4]Spaa[3,5]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]-78587/384I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[2,3]Spaa[3,5]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]+58417/384I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]Spbb[2,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]^2-13621/64I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,3]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]^2-475/32I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spbb[1,6]Spbb[2,3]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spaa[5,6]^2-91301/384I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[3,5]Spbb[3,5]Spaa[5,6]^3Spbb[5,6]-83273/384I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[5,6]^3+44201/128I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]Spbb[2,4]Spaa[3,5]Spaa[5,6]^3Spbb[5,6]+4701/128I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,5]Spbb[2,3]Spaa[3,5]Spaa[5,6]^3Spbb[5,6]+268/3I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[3,5]Spbb[3,5]Spaa[5,6]^3+7983/32I Spaa[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[1,6]Spbb[2,3]Spaa[3,5]Spbb[3,5]Spaa[5,6]^3-839/64I Spaa[1,3]^2Spbb[1,5]^2Spbb[1,6]Spbb[2,3]Spbb[3,4]Spaa[3,5]Spaa[5,6]^3-18923/384I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[3,6]^2Spbb[3,6]^2Spaa[5,6]^2-2315/96I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]Spbb[2,4]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^2-11995/384I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,3]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^2+1069/192I Spaa[1,3]^2Spbb[1,3]Spbb[1,6]^2Spbb[2,3]Spbb[3,4]Spaa[3,6]^2Spaa[5,6]^2-13861/192I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[3,6]Spbb[3,6]Spaa[5,6]^3Spbb[5,6]+13577/192I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]^3-45475/384I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]Spbb[2,4]Spaa[3,6]Spaa[5,6]^3Spbb[5,6]+5473/128I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,3]Spaa[3,6]Spaa[5,6]^3Spbb[5,6]-5395/192I Spaa[1,3]^2Spbb[1,3]Spbb[1,6]^2Spbb[2,4]Spbb[3,5]Spaa[3,6]Spaa[5,6]^3+1613/192I Spaa[1,3]^2Spbb[1,4]Spbb[1,6]^2Spbb[2,3]Spbb[3,5]Spaa[3,6]Spaa[5,6]^3+1003/64I Spaa[1,3]^2Spbb[1,5]Spbb[1,6]^2Spbb[2,3]Spbb[3,4]Spaa[3,6]Spaa[5,6]^3-42271/384I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[5,6]^4Spbb[5,6]^2+5931/128I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[3,5]Spaa[5,6]^4Spbb[5,6]-39175/384I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[5,6]^4Spbb[5,6]-291/32I Spaa[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[1,6]Spbb[2,3]Spaa[5,6]^4Spbb[5,6]-5861/96I Spaa[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[1,6]Spbb[2,6]Spbb[3,5]Spaa[5,6]^4-587/192I Spaa[1,3]^2Spbb[1,5]^2Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[5,6]^4-1981/192I Spaa[1,3]^2Spbb[1,5]Spbb[1,6]^2Spbb[2,4]Spbb[3,5]Spaa[5,6]^4-94421/384I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^3Spaa[5,6]^2-34709/48I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spaa[2,3]Spaa[5,6]+37925/64I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]Spaa[3,5]Spaa[5,6]-6253/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[5,6]^2+30529/96I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,3]Spbb[3,5]Spaa[5,6]^2+41/8I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[5,6]^2-279311/384I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[3,5]Spbb[3,5]Spaa[5,6]^2+6727/32I Spaa[1,3]Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^3Spbb[2,4]Spaa[3,5]Spaa[5,6]^2+1667/96I Spaa[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^3Spbb[2,3]Spaa[3,5]Spaa[5,6]^2-36013/128I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[5,6]^3Spbb[5,6]-641/32I Spaa[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^3Spbb[2,6]Spaa[5,6]^3-18547/192I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]^2Spaa[2,3]Spaa[3,5]-45815/192I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,3]Spaa[5,6]+5919/64I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spaa[3,5]^2+50779/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[3,5]Spaa[5,6]+19609/384I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[5,6]^2-52945/192I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[1,6]Spaa[2,3]^2Spbb[2,3]Spaa[5,6]-167099/384I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[1,6]Spaa[2,3]Spaa[3,5]Spbb[3,5]Spaa[5,6]+13129/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[3,5]Spaa[5,6]-127517/128I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[1,6]Spaa[2,3]Spaa[5,6]^2Spbb[5,6]-32645/64I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[3,5]Spaa[5,6]^2+3725/8I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]+48565/384I Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[2,4]Spaa[3,5]^2Spaa[5,6]+2419/192I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[2,3]Spaa[3,5]^2Spaa[5,6]+53623/192I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[3,5]Spaa[5,6]^2Spbb[5,6]-89387/192I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]Spaa[5,6]^2+10951/48I Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,5]Spaa[5,6]^2+10831/384I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[5,6]^3Spbb[5,6]-2555/64I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[5,6]^3+14913/128I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,3]^2Spbb[2,3]Spbb[3,5]Spaa[5,6]^2+32053/384I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^2Spaa[5,6]^2+29845/96I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spaa[3,5]Spbb[3,5]^2Spaa[5,6]^2-13327/192I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[3,5]Spbb[3,5]Spaa[5,6]^2+21049/96I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]^2Spaa[3,5]Spaa[5,6]^2+18171/128I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[3,5]Spaa[5,6]^3Spbb[5,6]+48689/128I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[5,6]^3Spbb[5,6]+7189/24I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,6]Spbb[3,5]Spaa[5,6]^3-4975/192I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spbb[2,6]Spaa[5,6]^3-221323/384I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,5]^2Spbb[3,5]^2Spaa[5,6]^2+70511/192I Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]^2-1595/192I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,3]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]^2+2597/96I Spaa[1,3]Spaa[1,5]Spbb[1,5]^3Spbb[2,3]Spbb[3,4]Spaa[3,5]^2Spaa[5,6]^2-18865/48I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,5]Spbb[3,5]Spaa[5,6]^3Spbb[5,6]+3385/32I Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[3,5]Spaa[5,6]^3Spbb[5,6]+14435/64I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,3]Spaa[3,5]Spaa[5,6]^3Spbb[5,6]-5453/192I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,6]Spaa[3,5]Spbb[3,5]Spaa[5,6]^3-221/96I Spaa[1,3]Spaa[1,5]Spbb[1,5]^3Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[5,6]^3+793/64I Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[3,5]Spbb[3,5]Spaa[5,6]^3-2009/96I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[5,6]^4Spbb[5,6]^2-2711/48I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,6]Spaa[5,6]^4Spbb[5,6]+1831/192I Spaa[1,3]Spaa[1,5]Spbb[1,5]^3Spbb[2,6]Spbb[4,6]Spaa[5,6]^4-595/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^3Spbb[1,6]Spaa[3,5]^2+2803/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]^3Spbb[1,6]^2Spaa[3,5]Spaa[5,6]+7/12I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]^3Spbb[1,6]^3Spaa[5,6]^2+3225/64I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^2Spaa[2,3]Spbb[2,3]Spaa[3,5]^2-180881/384I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spaa[2,3]Spaa[3,5]Spbb[3,6]Spaa[5,6]-8671/192I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[2,3]Spbb[3,6]Spaa[5,6]^2-77527/384I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^2Spaa[3,5]^3Spbb[3,5]+54833/384I Spaa[1,3]Spbb[1,3]^3Spbb[1,5]Spaa[1,6]^2Spbb[2,4]Spaa[3,5]^3+3535/384I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[2,3]Spaa[3,5]^3-100909/384I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^2Spaa[3,5]^2Spaa[3,6]Spbb[3,6]+46397/384I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]^2Spbb[1,6]Spbb[2,4]Spaa[3,5]^2Spaa[3,6]+6253/12I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^2Spaa[3,5]^2Spaa[5,6]Spbb[5,6]+58271/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]+4369/24I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spbb[2,4]Spaa[3,5]^2Spaa[5,6]-1665/64I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]+10029/128I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[2,4]Spaa[3,5]Spaa[3,6]Spaa[5,6]+21205/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[3,5]Spaa[5,6]^2Spbb[5,6]+68861/384I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,5]Spbb[3,5]Spaa[5,6]^2-167/96I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,4]Spaa[3,5]Spaa[5,6]^2+163/8I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]Spbb[3,6]Spaa[5,6]^2-3281/192I Spaa[1,3]Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[3,6]Spaa[5,6]^2+661/48I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[5,6]^3Spbb[5,6]-497/48I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,6]Spaa[5,6]^3+303/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,5]Spaa[5,6]-49909/384I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spbb[2,3]Spbb[3,6]Spaa[5,6]^2+6775/64I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,3]Spbb[2,3]^2Spaa[3,5]^2Spaa[3,6]+121867/384I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]+26879/96I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,3]^2Spaa[3,5]^2Spaa[5,6]+16663/384I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]+11873/192I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]Spaa[3,5]Spbb[3,5]Spbb[3,6]Spaa[5,6]^2-6739/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[3,5]Spaa[5,6]^2Spbb[5,6]-12723/64I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]Spaa[3,6]Spbb[3,6]^2Spaa[5,6]^2-9229/48I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]Spbb[3,6]Spaa[5,6]^3Spbb[5,6]+169/64I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]+8413/48I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[2,3]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]+577/192I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[1,6]Spbb[2,3]Spbb[3,4]Spaa[3,5]^3Spaa[3,6]-1327/12I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[3,5]^3Spbb[3,5]^2Spaa[5,6]+74081/384I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[1,6]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]Spaa[5,6]-1219/64I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[2,3]Spaa[3,5]^3Spbb[3,5]Spaa[5,6]+3247/192I Spaa[1,3]Spbb[1,3]Spbb[1,5]^2Spaa[1,6]Spbb[2,3]Spbb[3,4]Spaa[3,5]^3Spaa[5,6]+1549/192I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spbb[2,4]Spaa[3,5]^2Spaa[3,6]^2Spbb[3,6]+18595/96I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[2,3]Spaa[3,5]^2Spaa[3,6]^2Spbb[3,6]-16901/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]+19427/384I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spbb[2,4]Spaa[3,5]^2Spaa[3,6]Spaa[5,6]Spbb[5,6]+60169/192I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[2,3]Spaa[3,5]^2Spaa[3,6]Spaa[5,6]Spbb[5,6]+56575/192I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[5,6]-34697/64I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]^2Spbb[5,6]-45979/96I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^2Spaa[5,6]^2+82907/384I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[1,6]Spbb[2,4]Spaa[3,5]^2Spaa[5,6]^2Spbb[5,6]+2417/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[2,3]Spaa[3,5]^2Spaa[5,6]^2Spbb[5,6]+29361/64I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]^2-7801/192I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[5,6]+39251/384I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]+5141/384I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]^2Spbb[5,6]+57839/384I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]^2+31863/128I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,5]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]+16235/192I Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]^2-3955/128I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[3,5]Spaa[5,6]^3Spbb[5,6]^2+15077/384I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]Spaa[5,6]^3Spbb[5,6]+145/384I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,5]Spaa[5,6]^3Spbb[5,6]-15325/192I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,5]Spbb[3,5]Spaa[5,6]^3+2909/96I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,6]^2Spbb[3,6]^2Spaa[5,6]^2-4175/192I Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^2+31259/384I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,6]Spbb[3,6]Spaa[5,6]^3Spbb[5,6]-10569/128I Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,6]Spaa[5,6]^3Spbb[5,6]-6557/192I Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,6]Spbb[3,5]Spaa[3,6]Spaa[5,6]^3+5323/192I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[5,6]^4Spbb[5,6]^2-1653/64I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[5,6]^4Spbb[5,6]+9877/192I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^3Spaa[5,6]^2+10765/128I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^3Spaa[3,5]Spaa[3,6]Spaa[5,6]+31711/192I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,5]Spbb[3,5]Spaa[5,6]^2+13997/64I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^3Spaa[3,5]Spaa[5,6]^2+9255/128I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,6]Spbb[3,6]Spaa[5,6]^2-6671/128I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,3]^2Spbb[2,3]^3Spaa[3,6]Spaa[5,6]^2+42241/384I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[5,6]^3Spbb[5,6]-9301/384I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,6]Spbb[3,5]Spaa[5,6]^3-32971/384I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^2Spbb[2,6]Spaa[5,6]^3+289/192I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,3]^2Spbb[3,4]Spaa[3,5]^2Spaa[3,6]^2+14057/192I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[5,6]+1165/96I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spaa[5,6]+26795/96I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,5]^2Spbb[3,5]^2Spaa[5,6]^2+72199/192I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[3,5]^2Spbb[3,5]Spaa[5,6]^2+6109/192I Spaa[1,3]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]^2Spbb[3,4]Spaa[3,5]^2Spaa[5,6]^2+3977/48I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]-61/16I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,3]^2Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spaa[5,6]+16241/64I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]^2+56169/128I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[3,5]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]+35117/128I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,3]Spbb[2,3]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]^2-551/64I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[2,3]Spbb[2,3]^2Spbb[3,4]Spaa[3,5]Spaa[3,6]Spaa[5,6]^2+50583/128I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,5]Spbb[3,5]Spaa[5,6]^3Spbb[5,6]-10523/384I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[5,6]^3+151369/384I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[3,5]Spaa[5,6]^3Spbb[5,6]-10325/64I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,6]Spaa[3,5]Spbb[3,5]Spaa[5,6]^3+401/192I Spaa[1,3]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[5,6]^3+6859/192I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,6]^2Spbb[3,6]^2Spaa[5,6]^2-26647/384I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,3]Spbb[2,3]^2Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^2+461/192I Spaa[1,3]Spbb[1,6]^2Spaa[2,3]Spbb[2,3]^2Spbb[3,4]Spaa[3,6]^2Spaa[5,6]^2-711/128I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,6]Spbb[3,6]Spaa[5,6]^3Spbb[5,6]-16511/384I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]^3-21457/128I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,3]Spbb[2,3]^2Spaa[3,6]Spaa[5,6]^3Spbb[5,6]-22177/192I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,3]Spbb[2,3]Spbb[2,6]Spbb[3,5]Spaa[3,6]Spaa[5,6]^3+35/64I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[2,3]Spbb[2,3]Spbb[2,6]Spbb[3,4]Spaa[3,6]Spaa[5,6]^3+37975/192I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[5,6]^4Spbb[5,6]^2+3821/96I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,6]Spbb[3,5]Spaa[5,6]^4Spbb[5,6]-29435/192I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,6]Spaa[5,6]^4Spbb[5,6]-269/64I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,6]^2Spbb[3,5]Spaa[5,6]^4-125/8I Spaa[1,3]Spbb[1,5]^2Spaa[2,3]Spbb[2,6]^2Spbb[3,4]Spaa[5,6]^4+93/64I Spaa[1,3]Spbb[1,3]^2Spbb[2,3]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]^2-157/24I Spaa[1,3]Spbb[1,3]^2Spbb[2,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]Spaa[5,6]+2757/64I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,3]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]Spaa[5,6]+299/64I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,3]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]Spaa[5,6]+27079/384I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[3,5]^3Spbb[3,5]^3Spaa[5,6]^2-157/24I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[5,6]^2+13399/96I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spbb[2,3]Spaa[3,5]^3Spbb[3,5]^2Spaa[5,6]^2+1961/64I Spaa[1,3]Spbb[1,5]^2Spbb[2,3]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[5,6]^2-93/64I Spaa[1,3]Spbb[1,3]^2Spbb[2,3]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]^3Spbb[3,6]+35/48I Spaa[1,3]Spbb[1,3]^2Spbb[2,3]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]^2Spaa[5,6]Spbb[5,6]+337/48I Spaa[1,3]Spbb[1,3]^2Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]+26923/384I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,3]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]+377/192I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spbb[2,3]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spaa[5,6]+9449/96I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[5,6]^2+1363/192I Spaa[1,3]Spbb[1,3]^2Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]+122341/384I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,3]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]+979/96I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,3]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spaa[5,6]^2Spbb[5,6]+1363/192I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spaa[5,6]^2+37333/192I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,3]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spaa[5,6]^2+1103/96I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[2,3]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[5,6]^2+8745/128I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[5,6]^3Spbb[5,6]+403/48I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]^3Spbb[5,6]+15769/64I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spbb[2,3]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]^3Spbb[5,6]-667/64I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spbb[2,6]Spaa[3,5]^2Spbb[3,5]^2Spaa[5,6]^3+625/192I Spaa[1,3]Spbb[1,5]^2Spbb[2,3]Spbb[3,4]Spaa[3,5]^2Spaa[5,6]^3Spbb[5,6]-85/16I Spaa[1,3]Spbb[1,5]^2Spbb[2,6]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]^3+403/48I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[5,6]^3+6055/192I Spaa[1,3]Spbb[1,3]^2Spbb[2,4]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]^2Spaa[5,6]+4277/384I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,3]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]^2Spaa[5,6]-5/2I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spbb[2,3]Spbb[3,4]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]Spaa[5,6]+5845/384I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[5,6]^2+6307/192I Spaa[1,3]Spbb[1,3]^2Spbb[2,4]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^2Spbb[5,6]+59081/384I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,3]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^2Spbb[5,6]-193/192I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spbb[2,3]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spaa[5,6]^2Spbb[5,6]+6307/192I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spbb[2,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^2+1987/192I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,3]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^2-355/96I Spaa[1,3]Spbb[1,6]^2Spbb[2,3]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spaa[5,6]^2+4759/128I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]^3Spbb[5,6]+43/64I Spaa[1,3]Spbb[1,3]^2Spbb[2,4]Spaa[3,5]Spaa[3,6]Spaa[5,6]^3Spbb[5,6]^2+100495/384I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,3]Spaa[3,5]Spaa[3,6]Spaa[5,6]^3Spbb[5,6]^2-353/192I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spbb[2,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]^3Spbb[5,6]+19537/192I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,3]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]^3Spbb[5,6]-3587/96I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[5,6]^3-243/64I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[2,3]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spaa[5,6]^3Spbb[5,6]+9/64I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]^3+343/192I Spaa[1,3]Spbb[1,6]^2Spbb[2,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[5,6]^3+2005/192I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[3,5]Spbb[3,5]Spaa[5,6]^4Spbb[5,6]^2+695/192I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,4]Spaa[3,5]Spaa[5,6]^4Spbb[5,6]^2+6195/64I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spbb[2,3]Spaa[3,5]Spaa[5,6]^4Spbb[5,6]^2-1091/48I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spbb[2,6]Spaa[3,5]Spbb[3,5]Spaa[5,6]^4Spbb[5,6]+467/64I Spaa[1,3]Spbb[1,5]^2Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[5,6]^4Spbb[5,6]-2887/192I Spaa[1,3]Spbb[1,5]^2Spbb[2,6]Spaa[3,5]Spbb[3,5]Spbb[4,6]Spaa[5,6]^4-215/24I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[3,5]Spbb[3,5]Spaa[5,6]^4Spbb[5,6]+31/96I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[3,6]^3Spbb[3,6]^3Spaa[5,6]^2+123/64I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spbb[2,4]Spaa[3,6]^3Spbb[3,6]^2Spaa[5,6]^2-4953/128I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,3]Spaa[3,6]^3Spbb[3,6]^2Spaa[5,6]^2-293/96I Spaa[1,3]Spbb[1,6]^2Spbb[2,3]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]Spaa[5,6]^2-773/48I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[3,6]^2Spbb[3,6]^2Spaa[5,6]^3Spbb[5,6]-77/96I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spbb[2,4]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^3Spbb[5,6]-15353/192I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,3]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^3Spbb[5,6]-5701/192I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^3-1145/48I Spaa[1,3]Spbb[1,6]^2Spbb[2,3]Spbb[3,4]Spaa[3,6]^2Spaa[5,6]^3Spbb[5,6]+2029/192I Spaa[1,3]Spbb[1,6]^2Spbb[2,4]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^3-733/96I Spaa[1,3]Spbb[1,6]^2Spbb[2,6]Spbb[3,4]Spbb[3,5]Spaa[3,6]^2Spaa[5,6]^3-1481/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[3,6]Spbb[3,6]Spaa[5,6]^4Spbb[5,6]^2+127/24I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spbb[2,4]Spaa[3,6]Spaa[5,6]^4Spbb[5,6]^2-665/6I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,3]Spaa[3,6]Spaa[5,6]^4Spbb[5,6]^2-13847/192I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,6]Spbb[3,5]Spaa[3,6]Spaa[5,6]^4Spbb[5,6]+563/32I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]Spaa[5,6]^4Spbb[5,6]-1273/96I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[2,6]Spbb[3,5]Spaa[3,6]Spbb[4,6]Spaa[5,6]^4+119/12I Spaa[1,3]Spbb[1,6]^2Spbb[2,4]Spbb[3,5]Spaa[3,6]Spaa[5,6]^4Spbb[5,6]+2791/192I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[5,6]^5Spbb[5,6]^3-2971/192I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spbb[2,6]Spaa[5,6]^5Spbb[5,6]^2-183/16I Spaa[1,3]Spbb[1,5]^2Spbb[2,6]Spbb[4,6]Spaa[5,6]^5Spbb[5,6]+9545/48I Spbb[1,2]^3Spbb[1,4]Spaa[1,5]^3Spbb[1,5]Spaa[1,6]Spaa[2,3]Spaa[2,6]-48381/128I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spaa[5,6]-13411/96I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^2Spaa[1,6]Spaa[2,6]Spaa[3,5]+7505/192I Spbb[1,2]Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^3Spaa[1,6]Spaa[3,5]Spaa[5,6]+9545/48I Spbb[1,2]^3Spbb[1,4]Spaa[1,5]^3Spaa[2,3]Spbb[2,5]Spaa[2,6]^2-19651/48I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^3Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spaa[5,6]+217/64I Spbb[1,2]Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^2Spaa[2,3]Spbb[2,5]Spaa[5,6]^2-11585/64I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^3Spbb[1,5]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]+6701/96I Spbb[1,2]Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^2Spbb[2,5]Spaa[2,6]Spaa[3,5]Spaa[5,6]-317/64I Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^3Spbb[2,5]Spaa[3,5]Spaa[5,6]^2+1591/8I Spbb[1,2]^3Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spaa[1,6]^2Spaa[2,3]^2+9545/48I Spbb[1,2]^3Spbb[1,4]Spaa[1,5]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,3]Spaa[2,6]-22697/96I Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[1,6]^2Spaa[2,3]Spaa[3,5]-51973/192I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,3]Spaa[5,6]-23167/96I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,6]Spaa[3,5]+18847/192I Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]^2Spaa[3,5]^2-2825/192I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spaa[3,5]Spaa[5,6]+9533/48I Spbb[1,2]^3Spbb[1,4]Spaa[1,5]^2Spaa[1,6]Spaa[2,3]^2Spbb[2,3]Spaa[2,6]-24099/64I Spbb[1,2]^3Spbb[1,4]Spaa[1,5]^2Spaa[1,6]Spaa[2,3]^2Spbb[3,5]Spaa[5,6]-43801/64I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spaa[2,3]^2Spbb[2,3]Spaa[5,6]+1591/8I Spbb[1,2]^3Spbb[1,4]Spaa[1,5]^2Spaa[1,6]Spaa[2,3]Spaa[2,6]^2Spbb[2,6]+11675/192I Spbb[1,2]^3Spbb[1,4]Spaa[1,5]^2Spaa[1,6]Spaa[2,3]Spaa[2,6]Spaa[3,5]Spbb[3,5]-46857/128I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[3,5]+11807/96I Spbb[1,2]^3Spbb[1,4]Spaa[1,5]^2Spaa[1,6]Spaa[2,3]Spaa[2,6]Spaa[5,6]Spbb[5,6]-27341/192I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spaa[2,3]Spaa[2,6]Spbb[2,6]Spaa[5,6]+24109/192I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spaa[2,3]Spaa[3,5]Spbb[3,5]Spaa[5,6]+34675/192I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[3,5]Spaa[5,6]-63805/96I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spaa[2,3]Spaa[5,6]^2Spbb[5,6]+27445/192I Spbb[1,2]^3Spbb[1,4]Spaa[1,5]^2Spaa[1,6]Spaa[2,6]^2Spaa[3,5]Spbb[5,6]-24639/64I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]-1/12I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]+86681/192I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]Spbb[2,3]Spaa[2,6]Spaa[3,5]^2-40129/192I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spaa[2,6]Spaa[3,5]Spaa[5,6]Spbb[5,6]-3619/64I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[5,6]-2251/192I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]-131/48I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^3Spaa[1,6]Spbb[2,4]Spaa[3,5]^2Spaa[5,6]+559/192I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^3Spaa[1,6]Spbb[2,3]Spaa[3,5]^2Spaa[5,6]-5509/192I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]Spaa[3,5]Spaa[5,6]^2Spbb[5,6]-77/8I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^3Spaa[1,6]Spbb[2,6]Spaa[3,5]Spaa[5,6]^2+7433/192I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spaa[2,6]Spaa[5,6]+5579/24I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spaa[2,3]^2Spbb[2,5]Spbb[3,5]Spaa[5,6]^2+12343/32I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spaa[5,6]^2-12065/384I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spaa[5,6]+16277/48I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[5,6]^2-49993/384I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]+3079/24I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spaa[2,3]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[5,6]-875/6I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spaa[2,3]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]Spaa[5,6]-48337/96I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spaa[5,6]-41527/384I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spaa[2,3]Spbb[2,5]Spaa[2,6]Spaa[5,6]^2Spbb[5,6]+10653/32I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[5,6]^2-8795/192I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[5,6]^2+11939/96I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]Spaa[5,6]^2+9671/32I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[5,6]^3Spbb[5,6]+439/96I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,3]Spbb[2,5]Spbb[2,6]Spaa[5,6]^3-7933/192I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spaa[3,5]-73/24I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spaa[3,5]Spaa[5,6]+4105/192I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,5]Spbb[2,5]^2Spaa[3,5]Spaa[5,6]^2-27583/192I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[3,5]+13/96I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spbb[2,5]Spaa[2,6]^2Spaa[3,5]^2Spbb[3,5]+100655/192I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[2,3]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]^2-2399/24I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spaa[5,6]Spbb[5,6]-251/4I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spaa[5,6]-853/24I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]-4139/192I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,3]Spbb[2,5]Spaa[2,6]Spaa[3,5]^2Spaa[5,6]-4991/48I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spaa[5,6]^2Spbb[5,6]-919/32I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[5,6]^2-563/64I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]^2-637/192I Spaa[1,5]^2Spbb[1,5]^3Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]^2+629/192I Spaa[1,5]^2Spbb[1,5]^3Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[5,6]^2-835/64I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,5]Spaa[3,5]Spaa[5,6]^3Spbb[5,6]+197/64I Spaa[1,5]^2Spbb[1,5]^3Spbb[2,4]Spaa[3,5]Spaa[5,6]^3Spbb[5,6]-197/64I Spaa[1,5]^2Spbb[1,5]^3Spbb[2,5]Spaa[3,5]Spbb[4,6]Spaa[5,6]^3-2381/12I Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[1,6]^3Spbb[1,6]Spaa[2,3]Spaa[3,5]+41197/384I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]^3Spbb[1,6]^2Spaa[2,3]Spaa[5,6]-813/8I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]^3Spbb[1,6]^2Spaa[2,6]Spaa[3,5]+18751/192I Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]^3Spbb[1,6]Spaa[3,5]^2-5165/96I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]^3Spbb[1,6]^2Spaa[3,5]Spaa[5,6]-23947/128I Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[1,6]^2Spaa[2,3]^2Spbb[2,3]Spaa[3,5]+619/48I Spbb[1,2]^3Spbb[1,4]Spaa[1,5]Spaa[1,6]^2Spaa[2,3]^2Spbb[3,6]Spaa[5,6]-50961/128I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[3,5]+8519/32I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,3]Spaa[2,6]Spbb[2,6]Spaa[5,6]-3901/64I Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[1,6]^2Spaa[2,3]Spaa[3,5]^2Spbb[3,5]+16165/32I Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spaa[2,3]Spbb[2,3]Spaa[3,5]^2-23521/96I Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[1,6]^2Spaa[2,3]Spaa[3,5]Spaa[5,6]Spbb[5,6]+11501/96I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,3]Spaa[5,6]^2Spbb[5,6]-6529/32I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]+3883/64I Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[1,6]^2Spaa[2,6]Spaa[3,5]^2Spbb[5,6]+27171/64I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spbb[2,3]Spaa[2,6]Spaa[3,5]^2-9313/48I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,6]Spaa[3,5]Spaa[5,6]Spbb[5,6]-26677/192I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[5,6]+3301/48I Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spaa[3,5]^3Spbb[3,5]-769/64I Spbb[1,3]^2Spaa[1,5]Spbb[1,5]^2Spaa[1,6]^2Spbb[2,4]Spaa[3,5]^3-159/64I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]^2Spbb[2,3]Spaa[3,5]^3+3431/16I Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spaa[3,5]^2Spaa[5,6]Spbb[5,6]+397/64I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spbb[2,4]Spaa[3,5]^2Spaa[5,6]-24295/192I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[3,5]Spaa[5,6]^2Spbb[5,6]-461/64I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spbb[2,6]Spaa[3,5]Spaa[5,6]^2+22849/384I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]Spaa[2,3]^3Spbb[2,3]^2Spaa[5,6]-38209/384I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]Spaa[3,5]+44179/192I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]Spaa[2,3]^2Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[5,6]-13379/384I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]Spaa[2,3]^2Spbb[2,3]Spaa[3,5]Spbb[3,5]Spaa[5,6]-90227/192I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,5]Spaa[5,6]-1037/16I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]Spaa[2,3]^2Spbb[2,3]Spaa[5,6]^2Spbb[5,6]-79553/384I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]+61097/384I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]Spaa[2,3]Spaa[2,6]^2Spbb[2,6]^2Spaa[5,6]+68561/384I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]+125483/384I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,3]^2Spaa[2,6]Spaa[3,5]^2-79913/384I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[3,5]Spaa[5,6]Spbb[5,6]-97763/192I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[5,6]+46999/384I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]Spaa[2,3]Spaa[2,6]Spbb[2,6]Spaa[5,6]^2Spbb[5,6]+289/192I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]Spaa[2,3]Spaa[3,5]^2Spbb[3,5]^2Spaa[5,6]-30703/96I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]+1225/12I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spbb[2,3]^2Spaa[3,5]^2Spaa[5,6]-3407/192I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]Spaa[2,3]Spaa[3,5]Spbb[3,5]Spaa[5,6]^2Spbb[5,6]-8495/96I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]Spaa[2,3]Spaa[5,6]^3Spbb[5,6]^2-19637/192I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,5]-7409/96I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]Spbb[2,3]Spaa[2,6]^2Spaa[3,5]^2Spbb[5,6]+87443/192I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]^2-12479/64I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spaa[5,6]Spbb[5,6]-6851/64I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,5]Spaa[5,6]+3/64I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]Spaa[2,6]Spaa[3,5]^3Spbb[3,5]^2+17929/64I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[2,3]Spaa[2,6]Spaa[3,5]^3Spbb[3,5]+983/48I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[2,3]^2Spaa[2,6]Spaa[3,5]^3-1835/48I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]Spbb[5,6]+101003/192I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[2,3]Spaa[2,6]Spaa[3,5]^2Spaa[5,6]Spbb[5,6]-429/32I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,5]^2Spaa[5,6]-2725/48I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]Spaa[2,6]Spaa[3,5]Spaa[5,6]^2Spbb[5,6]^2-22943/192I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[5,6]^2Spbb[5,6]-3941/64I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,6]Spbb[2,6]^2Spaa[3,5]Spaa[5,6]^2-41I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[3,5]^3Spbb[3,5]^2Spaa[5,6]-301/24I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]Spaa[5,6]+1171/96I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[2,3]Spaa[3,5]^3Spbb[3,5]Spaa[5,6]+941/192I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spbb[2,3]Spbb[3,4]Spaa[3,5]^3Spaa[5,6]-22951/192I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]^2Spbb[5,6]+1/24I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[2,4]Spaa[3,5]^2Spaa[5,6]^2Spbb[5,6]-287/192I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[2,3]Spaa[3,5]^2Spaa[5,6]^2Spbb[5,6]-13543/192I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[3,5]Spaa[5,6]^3Spbb[5,6]^2-1049/64I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[2,6]Spaa[3,5]Spaa[5,6]^3Spbb[5,6]+3925/384I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,5]Spaa[5,6]^2+7783/128I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,3]^2Spbb[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[5,6]^2-24533/384I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,3]^2Spbb[2,3]^2Spbb[2,5]Spaa[2,6]Spaa[3,5]Spaa[5,6]-1249/128I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[5,6]^2+9769/48I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[5,6]^2+3135/32I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^2Spbb[2,5]Spaa[3,5]Spaa[5,6]^2+23949/128I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spaa[5,6]^3Spbb[5,6]+1051/192I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,3]^2Spbb[2,5]Spbb[2,6]Spbb[3,5]Spaa[5,6]^3-1031/32I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spbb[2,6]Spaa[5,6]^3+34493/384I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spaa[2,5]^2Spbb[2,5]^3Spaa[5,6]^2-2929/32I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spaa[3,5]Spaa[5,6]+275/2I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[2,6]Spaa[5,6]^2+2441/96I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]Spbb[3,5]Spaa[5,6]^2-763/24I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]Spaa[5,6]^2+8555/48I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[5,6]^3Spbb[5,6]-739/96I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spbb[2,6]Spaa[5,6]^3-34565/384I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,3]^2Spbb[2,5]Spaa[2,6]^2Spaa[3,5]^2+413/16I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spaa[5,6]+19465/384I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]^2Spaa[5,6]^2-12733/192I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]-11945/128I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spbb[2,5]Spaa[2,6]Spaa[3,5]^2Spaa[5,6]-12525/64I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spaa[5,6]^2Spbb[5,6]-7847/48I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[5,6]^2+30293/192I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[5,6]^3Spbb[5,6]+1349/192I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[2,6]^2Spaa[5,6]^3-1117/192I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]^2Spaa[5,6]^2+499/96I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]^2+577/24I Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[5,6]^2-489/64I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[5,6]^3Spbb[5,6]-55/192I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]Spaa[5,6]^3Spbb[5,6]+4631/48I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spbb[2,6]Spaa[3,5]Spbb[3,5]Spaa[5,6]^3+105/32I Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[2,5]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[5,6]^3+39529/384I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,5]Spaa[5,6]^4Spbb[5,6]^2-443/192I Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[2,5]Spbb[2,6]Spbb[4,6]Spaa[5,6]^4-6481/192I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,5]^2Spbb[2,5]^3Spaa[2,6]Spaa[3,5]Spaa[5,6]+409/24I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]^2Spbb[2,5]^3Spaa[3,5]Spaa[5,6]^2+32821/192I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spaa[3,5]^2-251/12I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spaa[5,6]-1487/32I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]+1177/192I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spaa[3,5]^2Spaa[5,6]-11537/192I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spaa[3,5]Spaa[5,6]^2Spbb[5,6]-1783/64I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[5,6]^2-4831/192I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]^2Spbb[3,5]Spaa[5,6]^2+137/48I Spaa[1,5]Spbb[1,5]^2Spaa[2,5]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2Spaa[5,6]^2-4165/192I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]Spaa[5,6]^3Spbb[5,6]-283/48I Spaa[1,5]Spbb[1,5]^2Spaa[2,5]Spbb[2,5]^2Spaa[3,5]Spbb[4,6]Spaa[5,6]^3+8391/64I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[2,3]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[3,5]^2-701/32I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,5]Spaa[5,6]+454/3I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[2,3]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]^3Spbb[3,5]+853/48I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,3]^2Spbb[2,5]Spaa[2,6]^2Spaa[3,5]^3+29935/192I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[2,3]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]^2Spaa[5,6]Spbb[5,6]-31/24I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,3]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]^2Spaa[5,6]-631/64I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spaa[5,6]^2Spbb[5,6]-6455/96I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,5]Spaa[5,6]^2-2441/192I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]^3Spbb[3,5]^2Spaa[5,6]-1697/192I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,3]Spbb[2,5]Spaa[2,6]Spaa[3,5]^3Spbb[3,5]Spaa[5,6]+193/64I Spaa[1,5]Spbb[1,5]^2Spbb[2,3]Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[3,5]^3Spaa[5,6]-6461/192I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]^2Spbb[5,6]+375/64I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,3]Spbb[2,5]Spaa[2,6]Spaa[3,5]^2Spaa[5,6]^2Spbb[5,6]+5/32I Spaa[1,5]Spbb[1,5]^2Spbb[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,5]^2Spaa[5,6]^2+309/32I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spaa[5,6]^3Spbb[5,6]^2-20953/192I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[5,6]^3Spbb[5,6]-259/192I Spaa[1,5]Spbb[1,5]^2Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spbb[4,6]Spaa[5,6]^3-497/48I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^2Spaa[5,6]^2-399/64I Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[5,6]^2+1745/192I Spaa[1,5]Spbb[1,5]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[5,6]^2-1037/192I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]^3Spbb[5,6]+659/96I Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]^3Spbb[5,6]-609/64I Spaa[1,5]Spbb[1,5]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[5,6]^3Spbb[5,6]-25/64I Spaa[1,5]Spbb[1,5]^2Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spbb[4,6]Spaa[5,6]^3-317/192I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]Spaa[5,6]^4Spbb[5,6]^2-283/48I Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[3,5]Spaa[5,6]^4Spbb[5,6]^2-1/2I Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]^4Spbb[1,6]^2Spaa[3,5]^2-1913/64I Spbb[1,2]Spbb[1,4]Spaa[1,6]^3Spbb[1,6]^2Spbb[2,3]Spaa[2,6]Spaa[3,5]^2-405/32I Spbb[1,2]Spbb[1,4]Spaa[1,6]^3Spbb[1,6]^2Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[5,6]+507/64I Spbb[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^3Spaa[3,5]^3Spbb[5,6]-46I Spbb[1,3]^2Spbb[1,5]Spaa[1,6]^3Spbb[1,6]Spbb[2,4]Spaa[3,5]^3-1651/24I Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]^3Spbb[1,6]Spaa[3,5]^2Spaa[3,6]Spbb[3,6]-2175/64I Spbb[1,3]^2Spaa[1,6]^3Spbb[1,6]^2Spbb[2,4]Spaa[3,5]^2Spaa[3,6]+1811/192I Spbb[1,3]Spbb[1,5]Spaa[1,6]^3Spbb[1,6]^2Spbb[2,4]Spaa[3,5]^2Spaa[5,6]-2255/192I Spbb[1,2]Spbb[1,4]Spaa[1,6]^3Spbb[1,6]^2Spaa[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]+1/2I Spbb[1,3]Spaa[1,6]^3Spbb[1,6]^3Spbb[2,4]Spaa[3,5]Spaa[3,6]Spaa[5,6]+35/64I Spbb[1,4]Spbb[1,5]Spaa[1,6]^3Spbb[1,6]^2Spbb[2,6]Spaa[3,5]Spaa[5,6]^2-40789/192I Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[3,5]^2-29689/96I Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[2,3]Spbb[2,3]^2Spaa[2,6]Spaa[3,5]^2+1889/12I Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spaa[2,3]Spbb[2,3]Spaa[3,5]^3Spbb[3,5]+17985/128I Spbb[1,3]Spbb[1,4]Spbb[1,5]Spaa[1,6]^2Spaa[2,3]Spbb[2,3]^2Spaa[3,5]^3-14369/192I Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]^2-4757/96I Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,5]Spaa[5,6]+12829/96I Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[2,3]Spaa[2,6]Spaa[3,5]^3Spbb[5,6]-5403/64I Spbb[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spbb[2,3]^2Spaa[2,6]Spaa[3,5]^3-53963/192I Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spbb[2,3]Spaa[2,6]Spaa[3,5]^2Spaa[3,6]Spbb[3,6]-19967/192I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,3]^2Spaa[2,6]Spaa[3,5]^2Spaa[3,6]+6811/192I Spbb[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,5]^2Spaa[5,6]-3449/96I Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]+131/8I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[3,6]Spaa[5,6]-1459/96I Spbb[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,6]Spbb[2,6]^2Spaa[3,5]Spaa[5,6]^2-543/64I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]^2-2819/64I Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spaa[3,5]^4Spbb[3,5]^2+169/64I Spbb[1,3]^2Spbb[1,5]Spaa[1,6]^2Spbb[2,4]Spaa[3,5]^4Spbb[3,5]-51/64I Spbb[1,3]Spbb[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[2,3]Spaa[3,5]^4Spbb[3,5]+65/32I Spbb[1,3]Spbb[1,5]^2Spaa[1,6]^2Spbb[2,3]Spbb[3,4]Spaa[3,5]^4-29639/192I Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spaa[3,5]^3Spbb[3,5]Spaa[3,6]Spbb[3,6]+1549/192I Spbb[1,3]^3Spaa[1,6]^2Spbb[2,4]Spaa[3,5]^3Spaa[3,6]Spbb[5,6]+73/3I Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^2Spbb[2,3]Spaa[3,5]^3Spaa[3,6]Spbb[5,6]+257/24I Spbb[1,3]^2Spaa[1,6]^2Spbb[1,6]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]-2771/96I Spbb[1,3]^2Spbb[1,5]Spaa[1,6]^2Spbb[2,4]Spaa[3,5]^3Spaa[5,6]Spbb[5,6]-3531/32I Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spaa[3,5]^2Spaa[3,6]^2Spbb[3,6]^2+1549/192I Spbb[1,3]^2Spaa[1,6]^2Spbb[1,6]Spbb[2,4]Spaa[3,5]^2Spaa[3,6]^2Spbb[3,6]+1325/32I Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[5,6]-1981/48I Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[5,6]+2771/96I Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,4]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]-271/192I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]^2+379/192I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,6]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^2+2341/128I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,3]^3Spbb[2,3]^3Spaa[3,5]Spaa[5,6]-47761/192I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spbb[2,3]^3Spaa[2,6]Spaa[3,5]^2+605/128I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[5,6]+2471/192I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spbb[2,3]^3Spaa[3,5]^2Spaa[3,6]-26317/192I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,5]^2Spbb[3,5]Spaa[5,6]-5443/192I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,3]^2Spbb[2,3]^3Spaa[3,5]^2Spaa[5,6]-60343/192I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,3]Spbb[2,3]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,5]^2+3847/192I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,5]Spaa[5,6]-63473/192I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,3]Spbb[2,3]^2Spaa[2,6]Spaa[3,5]^3Spbb[3,5]+7097/384I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,3]^3Spaa[2,6]Spaa[3,5]^3-164237/384I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,3]Spbb[2,3]^2Spaa[2,6]Spaa[3,5]^2Spaa[3,6]Spbb[3,6]-17321/192I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[2,3]^3Spaa[2,6]Spaa[3,5]^2Spaa[3,6]-46337/192I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,3]^2Spaa[2,6]Spbb[2,6]Spaa[3,5]^2Spaa[5,6]-4227/128I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]Spbb[2,3]^2Spaa[3,5]^3Spbb[3,5]Spaa[3,6]+145/32I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,3]^2Spbb[3,4]Spaa[3,5]^3Spaa[3,6]+1109/64I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[3,5]^3Spbb[3,5]^2Spaa[5,6]+1655/128I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,3]^2Spaa[3,5]^3Spbb[3,5]Spaa[5,6]+3491/192I Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spbb[2,3]^2Spbb[3,4]Spaa[3,5]^3Spaa[5,6]-9101/192I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spbb[2,3]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,5]^2-1771/48I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,6]^3Spbb[2,6]^3Spaa[3,5]Spaa[5,6]+9717/64I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spbb[2,3]^2Spaa[2,6]^2Spaa[3,5]^3Spbb[5,6]-4397/64I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[2,3]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,5]^3-5161/32I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]^2Spaa[3,6]Spbb[3,6]-15979/192I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,3]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,5]^2Spaa[3,6]+4727/96I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,5]^2Spaa[5,6]-3131/64I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]+9061/192I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,5]Spaa[3,6]Spaa[5,6]-1175/32I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,6]^2Spbb[2,6]^3Spaa[3,5]Spaa[5,6]^2-1159/64I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]^3Spaa[3,6]Spaa[5,6]^2-689/192I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spbb[2,3]Spaa[2,6]Spaa[3,5]^4Spbb[3,5]^2+8695/192I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[2,3]^2Spaa[2,6]Spaa[3,5]^4Spbb[3,5]+581/192I Spbb[1,5]^2Spaa[1,6]Spbb[2,3]^2Spaa[2,6]Spbb[3,4]Spaa[3,5]^4-3023/48I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spbb[2,3]Spaa[2,6]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]Spbb[3,6]+2119/24I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[2,3]^2Spaa[2,6]Spaa[3,5]^3Spaa[3,6]Spbb[5,6]+3973/192I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,3]^2Spaa[2,6]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]-401/96I Spbb[1,5]^2Spaa[1,6]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,5]^3Spaa[5,6]-4153/64I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spbb[2,3]Spaa[2,6]Spaa[3,5]^2Spaa[3,6]^2Spbb[3,6]^2-1331/48I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,3]^2Spaa[2,6]Spaa[3,5]^2Spaa[3,6]^2Spbb[3,6]+16703/192I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[5,6]-373/192I Spbb[1,5]^2Spaa[1,6]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]Spaa[3,5]^2Spaa[5,6]^2-211/16I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[5,6]+4277/64I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]-469/16I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]^2+155/32I Spbb[1,5]^2Spaa[1,6]Spaa[2,6]Spbb[2,6]^2Spaa[3,5]Spbb[4,6]Spaa[5,6]^3-1309/96I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^2+673/48I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[2,3]Spaa[3,5]^4Spbb[3,5]^2Spaa[3,6]+2I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[2,3]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]Spaa[3,6]+157/24I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[3,5]^4Spbb[3,5]^3Spaa[5,6]-157/24I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[2,4]Spaa[3,5]^4Spbb[3,5]^2Spaa[5,6]+41/8I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[2,3]Spaa[3,5]^4Spbb[3,5]^2Spaa[5,6]+101/16I Spbb[1,5]^2Spaa[1,6]Spbb[2,3]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]Spaa[5,6]-93/64I Spbb[1,3]^2Spaa[1,6]Spbb[2,3]Spbb[3,4]Spaa[3,5]^3Spaa[3,6]^2Spbb[5,6]+24701/384I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[2,3]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]^2Spbb[3,6]-1027/48I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[5,6]+337/48I Spbb[1,3]^2Spaa[1,6]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]Spaa[5,6]Spbb[5,6]-133/64I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[2,3]Spbb[3,4]Spaa[3,5]^3Spaa[3,6]Spaa[5,6]Spbb[5,6]+23/48I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]Spaa[5,6]+18307/384I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[2,3]Spaa[3,5]^2Spaa[3,6]^3Spbb[3,6]^2-11609/192I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[5,6]+6055/192I Spbb[1,3]^2Spaa[1,6]Spbb[2,4]Spaa[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[5,6]Spbb[5,6]+7403/192I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]-3139/96I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]^3Spaa[5,6]+6055/192I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]^2Spaa[5,6]-1037/192I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^2-53/192I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]^2Spaa[5,6]^2+5053/64I Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^4Spaa[3,5]Spaa[3,6]Spaa[5,6]-853/64I Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^3Spbb[2,5]Spaa[3,5]Spaa[5,6]^2-8557/384I Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^3Spbb[2,6]Spaa[3,6]Spaa[5,6]^2+69/32I Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,5]Spbb[2,6]Spaa[5,6]^3-185/16I Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,5]Spbb[2,5]^2Spaa[3,5]Spaa[5,6]^2-11/192I Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spaa[2,5]Spbb[2,5]^2Spbb[2,6]Spaa[5,6]^3+9955/192I Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^4Spaa[2,6]Spaa[3,5]^2Spaa[3,6]+8947/192I Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^3Spbb[2,5]Spaa[2,6]Spaa[3,5]^2Spaa[5,6]+4083/32I Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^3Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[3,6]Spaa[5,6]-7987/96I Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[5,6]^2-4141/128I Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]^2+2605/192I Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spaa[2,6]Spbb[2,6]^2Spaa[5,6]^3+47/96I Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^3Spbb[3,4]Spaa[3,5]^2Spaa[3,6]^2+7233/64I Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^3Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[5,6]-365/12I Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^3Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spaa[5,6]-941/12I Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]^2+491/48I Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[5,6]^2+47807/384I Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^3Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]+43/64I Spbb[1,6]Spaa[2,3]^2Spbb[2,3]^3Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spaa[5,6]-28709/192I Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spbb[2,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]^2+265/32I Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^2Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spaa[5,6]^2+11443/192I Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spbb[2,6]Spaa[3,5]Spbb[3,5]Spaa[5,6]^3+1901/96I Spbb[1,5]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[5,6]^3-10421/384I Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spbb[2,6]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^2+625/192I Spbb[1,6]Spaa[2,3]^2Spbb[2,3]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^2Spaa[5,6]^2+787/32I Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,6]^2Spbb[3,5]Spaa[3,6]Spaa[5,6]^3-7/24I Spbb[1,5]Spaa[2,3]^2Spbb[2,3]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]Spaa[5,6]^3-1197/64I Spbb[1,4]Spaa[2,3]^2Spbb[2,5]Spbb[2,6]^2Spbb[3,5]Spaa[5,6]^4-521/48I Spbb[1,5]Spaa[2,3]^2Spbb[2,5]Spbb[2,6]^2Spbb[3,4]Spaa[5,6]^4+6857/96I Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,5]^2Spbb[2,5]^3Spaa[3,5]Spaa[5,6]^2-3101/96I Spbb[1,4]Spaa[2,3]Spaa[2,5]^2Spbb[2,5]^3Spbb[2,6]Spaa[5,6]^3-169/3I Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spaa[3,5]^2Spaa[5,6]+194/3I Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[5,6]^2-1579/48I Spbb[1,4]Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[2,6]^2Spaa[5,6]^3+1451/32I Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]^2Spbb[3,5]Spaa[5,6]^2+2125/192I Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2Spaa[5,6]^2+6779/96I Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]Spaa[5,6]^3Spbb[5,6]-621/64I Spbb[1,4]Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spbb[2,6]Spaa[3,5]Spbb[3,5]Spaa[5,6]^3+767/96I Spbb[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[5,6]^3-2657/96I Spbb[1,4]Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spbb[2,6]Spaa[5,6]^4Spbb[5,6]-37/8I Spbb[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spbb[2,6]Spbb[4,6]Spaa[5,6]^4+2217/64I Spbb[1,4]Spaa[2,3]Spbb[2,3]^3Spbb[2,5]Spaa[2,6]^2Spaa[3,5]^3+4709/128I Spbb[1,4]Spaa[2,3]Spbb[2,3]^3Spaa[2,6]^2Spbb[2,6]Spaa[3,5]^2Spaa[3,6]-4513/64I Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]^2Spaa[5,6]+27653/384I Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[3,5]Spaa[3,6]Spaa[5,6]+121/24I Spbb[1,4]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,5]Spaa[5,6]^2-773/48I Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]^3Spaa[3,6]Spaa[5,6]^2-253/24I Spbb[1,4]Spaa[2,3]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]^3Spaa[5,6]^3+7139/192I Spbb[1,4]Spaa[2,3]Spbb[2,3]^3Spaa[2,6]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]+575/48I Spbb[1,5]Spaa[2,3]Spbb[2,3]^3Spaa[2,6]Spbb[3,4]Spaa[3,5]^3Spaa[3,6]-4329/64I Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spbb[2,5]Spaa[2,6]Spaa[3,5]^3Spbb[3,5]Spaa[5,6]-65/16I Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[3,5]^3Spaa[5,6]+18493/384I Spbb[1,4]Spaa[2,3]Spbb[2,3]^3Spaa[2,6]Spaa[3,5]^2Spaa[3,6]^2Spbb[3,6]+689/24I Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,6]Spbb[2,6]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[5,6]-451/64I Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spaa[5,6]+19249/192I Spbb[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,5]^2Spaa[5,6]^2+44401/384I Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]+47/16I Spbb[1,6]Spaa[2,3]Spbb[2,3]^2Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spaa[5,6]-19967/192I Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]^2+469/32I Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]Spaa[3,5]Spaa[3,6]Spaa[5,6]^2+225/8I Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]Spaa[3,5]Spaa[5,6]^3-12977/384I Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^2+211/32I Spbb[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^2Spaa[5,6]^2+15/32I Spbb[1,4]Spaa[2,3]Spaa[2,6]Spbb[2,6]^3Spbb[3,5]Spaa[3,6]Spaa[5,6]^3+323/48I Spbb[1,5]Spaa[2,3]Spaa[2,6]Spbb[2,6]^3Spbb[3,4]Spaa[3,6]Spaa[5,6]^3-529/192I Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[2,6]^2Spbb[4,6]Spaa[5,6]^4-9I Spbb[1,3]Spaa[2,3]Spbb[2,3]^2Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]^2+2527/48I Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]Spaa[5,6]-2327/48I Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]Spaa[5,6]-371/32I Spbb[1,4]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^2Spaa[5,6]^2+2779/96I Spbb[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[5,6]^2-93/64I Spbb[1,3]Spaa[2,3]Spbb[2,3]^2Spbb[3,4]Spaa[3,5]^2Spaa[3,6]^3Spbb[3,6]-5429/96I Spbb[1,3]Spaa[2,3]Spbb[2,3]^2Spbb[3,4]Spaa[3,5]^2Spaa[3,6]^2Spaa[5,6]Spbb[5,6]+33029/384I Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]-5725/192I Spbb[1,6]Spaa[2,3]Spbb[2,3]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spaa[5,6]-20255/192I Spbb[1,4]Spaa[2,3]Spbb[2,3]Spbb[2,6]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spaa[5,6]^2+9973/192I Spbb[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,6]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[5,6]^2+135/16I Spbb[1,4]Spaa[2,3]Spbb[2,5]Spbb[2,6]Spaa[3,5]^2Spbb[3,5]^2Spaa[5,6]^3-9703/192I Spbb[1,5]Spaa[2,3]Spbb[2,5]Spbb[2,6]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]^3+10453/192I Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[3,5]Spaa[3,6]^3Spbb[3,6]^2Spaa[5,6]-2741/32I Spbb[1,4]Spaa[2,3]Spbb[2,3]Spbb[2,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^2+341/64I Spbb[1,6]Spaa[2,3]Spbb[2,3]^2Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spaa[5,6]^2Spbb[5,6]+511/64I Spbb[1,6]Spaa[2,3]Spbb[2,3]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spaa[5,6]^2+2497/64I Spbb[1,4]Spaa[2,3]Spbb[2,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[5,6]^3+2611/192I Spbb[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spaa[5,6]^3Spbb[5,6]+359/96I Spbb[1,5]Spaa[2,3]Spbb[2,6]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]^3-1393/96I Spbb[1,5]Spaa[2,3]Spbb[2,5]Spbb[2,6]Spaa[3,5]Spbb[3,5]Spbb[4,6]Spaa[5,6]^4-1039/96I Spbb[1,4]Spaa[2,3]Spbb[2,3]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]^2Spaa[5,6]^2+2545/192I Spbb[1,4]Spaa[2,3]Spbb[2,6]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^3-1097/96I Spbb[1,6]Spaa[2,3]Spbb[2,3]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2Spaa[5,6]^3Spbb[5,6]-569/192I Spbb[1,6]Spaa[2,3]Spbb[2,6]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]^2Spaa[5,6]^3+425/48I Spbb[1,5]Spaa[2,3]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]Spaa[5,6]^4Spbb[5,6]-397/48I Spbb[1,5]Spaa[2,3]Spbb[2,6]^2Spbb[3,5]Spaa[3,6]Spbb[4,6]Spaa[5,6]^4-223/24I Spbb[1,4]Spaa[2,5]^3Spbb[2,5]^4Spaa[3,5]Spaa[5,6]^2+5351/192I Spbb[1,4]Spbb[2,3]Spaa[2,5]^2Spbb[2,5]^3Spaa[2,6]Spaa[3,5]^2Spaa[5,6]-561/64I Spbb[1,4]Spaa[2,5]^2Spbb[2,5]^3Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[5,6]^2-1151/48I Spbb[1,4]Spaa[2,5]^2Spbb[2,5]^3Spaa[3,5]^2Spbb[3,5]Spaa[5,6]^2-5773/192I Spbb[1,5]Spaa[2,5]^2Spbb[2,5]^3Spbb[3,4]Spaa[3,5]^2Spaa[5,6]^2-5239/96I Spbb[1,4]Spaa[2,5]^2Spbb[2,5]^3Spaa[3,5]Spaa[5,6]^3Spbb[5,6]-35/64I Spbb[1,5]Spaa[2,5]^2Spbb[2,5]^3Spaa[3,5]Spbb[4,6]Spaa[5,6]^3-413/24I Spbb[1,4]Spbb[2,3]^2Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spaa[3,5]^3+3517/192I Spbb[1,4]Spbb[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,5]^2Spaa[5,6]-1235/96I Spbb[1,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[3,5]Spaa[5,6]^2+4619/192I Spbb[1,4]Spbb[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spaa[3,5]^3Spbb[3,5]Spaa[5,6]+737/48I Spbb[1,5]Spbb[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[3,4]Spaa[3,5]^3Spaa[5,6]+2955/64I Spbb[1,4]Spbb[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spaa[3,5]^2Spaa[5,6]^2Spbb[5,6]+55/64I Spbb[1,5]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,5]^2Spaa[5,6]^2-6085/192I Spbb[1,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[5,6]^3Spbb[5,6]-603/32I Spbb[1,5]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spbb[2,6]Spaa[3,5]Spbb[4,6]Spaa[5,6]^3-235/16I Spbb[1,4]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]^3Spbb[3,5]^2Spaa[5,6]^2-6467/192I Spbb[1,5]Spaa[2,5]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[5,6]^2-1919/32I Spbb[1,4]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]^2Spbb[3,5]Spaa[5,6]^3Spbb[5,6]-10813/192I Spbb[1,5]Spaa[2,5]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2Spaa[5,6]^3Spbb[5,6]+2807/96I Spbb[1,5]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]^2Spbb[3,5]Spbb[4,6]Spaa[5,6]^3-1449/32I Spbb[1,4]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]Spaa[5,6]^4Spbb[5,6]^2-1051/32I Spbb[1,4]Spbb[2,3]^2Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[3,5]^3-2195/192I Spbb[1,4]Spbb[2,3]^2Spaa[2,6]^3Spbb[2,6]^2Spaa[3,5]^2Spaa[3,6]+825/32I Spbb[1,4]Spbb[2,3]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,5]^2Spaa[5,6]+89/3I Spbb[1,4]Spbb[2,3]Spaa[2,6]^3Spbb[2,6]^3Spaa[3,5]Spaa[3,6]Spaa[5,6]-4063/192I Spbb[1,4]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]^3Spaa[3,5]Spaa[5,6]^2-77/8I Spbb[1,4]Spaa[2,6]^3Spbb[2,6]^4Spaa[3,6]Spaa[5,6]^2-3013/96I Spbb[1,4]Spbb[2,3]^2Spbb[2,5]Spaa[2,6]^2Spaa[3,5]^4Spbb[3,5]+1103/96I Spbb[1,5]Spbb[2,3]^2Spbb[2,5]Spaa[2,6]^2Spbb[3,4]Spaa[3,5]^4-335/16I Spbb[1,4]Spbb[2,3]^3Spaa[2,6]^2Spaa[3,5]^3Spaa[3,6]Spbb[5,6]-9025/192I Spbb[1,4]Spbb[2,3]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]+669/64I Spbb[1,5]Spbb[2,3]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spaa[3,5]^3Spaa[3,6]+7219/192I Spbb[1,5]Spbb[2,3]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spaa[3,5]^3Spaa[5,6]-2473/192I Spbb[1,4]Spbb[2,3]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,5]^2Spaa[3,6]^2Spbb[3,6]+839/24I Spbb[1,4]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[5,6]+209/8I Spbb[1,5]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spaa[5,6]+3107/96I Spbb[1,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,4]Spaa[3,5]^2Spaa[5,6]^2+3367/64I Spbb[1,4]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]+93/64I Spbb[1,6]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spaa[5,6]-1925/48I Spbb[1,4]Spaa[2,6]^2Spbb[2,6]^3Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]^2+325/48I Spbb[1,5]Spaa[2,6]^2Spbb[2,6]^3Spbb[3,4]Spaa[3,5]Spaa[3,6]Spaa[5,6]^2-1051/48I Spbb[1,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,5]Spbb[4,6]Spaa[5,6]^3-3703/192I Spbb[1,4]Spaa[2,6]^2Spbb[2,6]^3Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^2+487/192I Spbb[1,6]Spaa[2,6]^2Spbb[2,6]^3Spbb[3,4]Spaa[3,6]^2Spaa[5,6]^2-287/64I Spbb[1,5]Spaa[2,6]^2Spbb[2,6]^3Spaa[3,6]Spbb[4,6]Spaa[5,6]^3-497/96I Spbb[1,4]Spbb[2,3]^2Spaa[2,6]Spaa[3,5]^4Spbb[3,5]^2Spaa[3,6]+239/96I Spbb[1,5]Spbb[2,3]^2Spaa[2,6]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]Spaa[3,6]+169/32I Spbb[1,4]Spbb[2,3]Spbb[2,5]Spaa[2,6]Spaa[3,5]^4Spbb[3,5]^2Spaa[5,6]+217/32I Spbb[1,5]Spbb[2,3]Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]Spaa[5,6]+9I Spbb[1,3]Spbb[2,3]^2Spaa[2,6]Spbb[3,4]Spaa[3,5]^3Spaa[3,6]^2Spbb[5,6]-2675/384I Spbb[1,4]Spbb[2,3]^2Spaa[2,6]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]^2Spbb[3,6]-809/192I Spbb[1,4]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]Spaa[5,6]+2671/96I Spbb[1,5]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]Spaa[5,6]-1061/384I Spbb[1,4]Spbb[2,3]^2Spaa[2,6]Spaa[3,5]^2Spaa[3,6]^3Spbb[3,6]^2+5129/192I Spbb[1,4]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]+1637/64I Spbb[1,6]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spaa[5,6]+12655/192I Spbb[1,5]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spaa[5,6]^2Spbb[5,6]+7301/192I Spbb[1,5]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[5,6]^2+229/8I Spbb[1,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,5]^2Spbb[3,5]Spbb[4,6]Spaa[5,6]^3+6625/192I Spbb[1,4]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]^2Spaa[5,6]-1979/96I Spbb[1,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^2+37/8I Spbb[1,6]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spaa[5,6]^2+83/24I Spbb[1,5]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]Spaa[3,5]Spaa[3,6]Spaa[5,6]^3Spbb[5,6]+97/32I Spbb[1,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,6]Spaa[5,6]^3-75/8I Spbb[1,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^3Spbb[3,6]^2Spaa[5,6]^2+291/32I Spbb[1,4]Spbb[2,3]Spaa[3,5]^4Spbb[3,5]^3Spaa[3,6]Spaa[5,6]-823/96I Spbb[1,5]Spbb[2,3]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]^2Spaa[3,6]Spaa[5,6]-347/96I Spbb[1,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]^2Spaa[5,6]^2-443/48I Spbb[1,3]Spbb[2,3]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]^2Spaa[5,6]Spbb[5,6]+2603/192I Spbb[1,4]Spbb[2,3]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[5,6]-443/48I Spbb[1,6]Spbb[2,3]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]^2Spaa[5,6]+485/192I Spbb[1,3]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]Spaa[5,6]^2Spbb[5,6]-561/64I Spbb[1,4]Spbb[2,6]Spaa[3,5]^3Spbb[3,5]^3Spaa[3,6]Spaa[5,6]^2-325/96I Spbb[1,5]Spbb[2,6]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]Spaa[5,6]^2+485/192I Spbb[1,6]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]^3Spaa[3,6]Spaa[5,6]^2+259/192I Spbb[1,5]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[5,6]^3Spbb[5,6]-137/96I Spbb[1,5]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,6]Spaa[5,6]^3-209/8I Spbb[1,3]Spbb[2,3]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]^3Spbb[3,6]Spaa[5,6]Spbb[5,6]+5273/384I Spbb[1,4]Spbb[2,3]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^3Spbb[3,6]^2Spaa[5,6]-1031/192I Spbb[1,3]Spbb[2,3]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]^2Spaa[5,6]^2Spbb[5,6]^2+1087/192I Spbb[1,3]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^2Spbb[5,6]-1235/96I Spbb[1,4]Spbb[2,6]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^2+7/24I Spbb[1,6]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^2+1031/192I Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]^2Spaa[5,6]^2-475/192I Spbb[1,3]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[5,6]^3Spbb[5,6]^2-1813/192I Spbb[1,5]Spbb[2,6]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spbb[4,6]Spaa[5,6]^3-475/192I Spbb[1,6]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spaa[5,6]^3Spbb[5,6]+49/12I Spbb[1,5]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]^4Spbb[5,6]^2+3377/384I Spbb[1,4]Spbb[2,3]Spaa[3,5]Spaa[3,6]^4Spbb[3,6]^3Spaa[5,6]-325/48I Spbb[1,3]Spbb[2,4]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]^2Spaa[5,6]^2Spbb[5,6]-107/64I Spbb[1,4]Spbb[2,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]^2Spaa[5,6]^2-103/48I Spbb[1,6]Spbb[2,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]^2Spaa[5,6]^2-527/192I Spbb[1,3]Spbb[2,4]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^3Spbb[5,6]^2+221/64I Spbb[1,6]Spbb[2,3]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spaa[5,6]^3Spbb[5,6]^2-365/192I Spbb[1,6]Spbb[2,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^3Spbb[5,6]-27/32I Spbb[1,6]Spbb[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[4,6]Spaa[5,6]^3-213/64I Spbb[1,3]Spbb[2,4]Spaa[3,5]Spaa[3,6]Spaa[5,6]^4Spbb[5,6]^3-213/64I Spbb[1,6]Spbb[2,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]^4Spbb[5,6]^2+35/64I Spbb[1,5]Spbb[2,4]Spaa[3,5]Spaa[5,6]^5Spbb[5,6]^3+55/192I Spbb[1,4]Spbb[2,6]Spaa[3,6]^4Spbb[3,6]^3Spaa[5,6]^2-487/192I Spbb[1,6]Spbb[2,4]Spaa[3,6]^4Spbb[3,6]^3Spaa[5,6]^2-19/4I Spbb[1,6]Spbb[2,4]Spaa[3,6]^3Spbb[3,6]^2Spaa[5,6]^3Spbb[5,6]+343/192I Spbb[1,6]Spbb[2,6]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]Spaa[5,6]^3+37/8I Spbb[1,6]Spbb[2,4]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^4Spbb[5,6]^2-181/12I Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2Spaa[5,6]^4Spbb[5,6]^2+251/24I Spbb[1,6]Spbb[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[4,6]Spaa[5,6]^4Spbb[5,6])/(Spaa[1,2]Spbb[2,3]Spaa[4,5]Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(+7/32I Spaa[1,3]^4Spbb[1,3]^2Spbb[1,4]^3Spbb[3,5]Spaa[3,6]-45/64I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^3Spaa[1,6]Spaa[3,6]Spbb[5,6]+7/16I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,4]Spaa[3,6]-35/64I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^4Spaa[1,6]Spaa[4,6]Spbb[5,6]-35/64I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^3Spbb[1,5]Spaa[1,6]Spaa[5,6]Spbb[5,6]-113/192I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^3Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]+223/192I Spaa[1,3]^3Spbb[1,4]^4Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[4,6]+7/16I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^3Spaa[3,5]Spbb[3,5]^2Spaa[3,6]+319/64I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[5,6]+583/192I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^3Spbb[3,4]Spaa[3,6]Spaa[4,6]Spbb[5,6]-7/16I Spaa[1,3]^3Spbb[1,4]^2Spbb[1,5]Spbb[1,6]Spbb[3,4]^2Spaa[3,6]Spaa[4,6]+5/32I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^3Spbb[3,5]Spaa[3,6]Spaa[5,6]Spbb[5,6]-7/16I Spaa[1,3]^3Spbb[1,4]Spbb[1,5]^2Spbb[1,6]Spbb[3,4]^2Spaa[3,6]Spaa[5,6]-193/64I Spaa[1,3]^3Spbb[1,4]^4Spbb[3,4]Spaa[4,6]^2Spbb[5,6]+35/32I Spaa[1,3]^3Spbb[1,4]^4Spbb[3,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]+35/64I Spaa[1,3]^3Spbb[1,4]^3Spbb[1,5]Spbb[3,5]Spaa[5,6]^2Spbb[5,6]+223/192I Spaa[1,3]^2Spbb[1,4]^4Spaa[1,5]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]+1273/192I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,5]Spbb[3,5]Spaa[3,6]^2Spbb[5,6]-57/16I Spaa[1,3]^2Spbb[1,4]^4Spaa[1,5]Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[5,6]-35/64I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^4Spaa[1,6]^2Spaa[3,4]Spbb[5,6]-45/32I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[3,6]Spbb[5,6]+7/32I Spaa[1,3]^2Spbb[1,4]^2Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spbb[3,4]Spaa[3,6]-35/64I Spaa[1,3]^2Spbb[1,4]^4Spaa[1,6]^2Spbb[1,6]Spaa[4,6]Spbb[5,6]-35/64I Spaa[1,3]^2Spbb[1,4]^3Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[5,6]Spbb[5,6]+223/192I Spaa[1,3]^2Spbb[1,4]^4Spaa[1,6]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]+793/64I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[5,6]+223/192I Spaa[1,3]^2Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]-103/192I Spaa[1,3]^2Spbb[1,4]^4Spaa[1,6]Spaa[3,4]Spbb[3,4]Spaa[4,6]Spbb[5,6]+35/64I Spaa[1,3]^2Spbb[1,4]^4Spaa[1,6]Spaa[3,4]Spbb[3,5]Spaa[5,6]Spbb[5,6]+169/192I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spaa[3,6]^2Spbb[4,6]Spbb[5,6]+1025/192I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[3,4]Spaa[3,6]^2Spbb[5,6]+299/96I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[3,6]Spaa[4,6]Spbb[4,6]Spbb[5,6]-265/64I Spaa[1,3]^2Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spbb[3,4]Spaa[3,6]Spaa[4,6]Spbb[5,6]-913/192I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[3,6]Spaa[5,6]Spbb[5,6]^2-25/64I Spaa[1,3]^2Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,4]Spaa[3,6]Spaa[5,6]Spbb[5,6]+123/64I Spaa[1,3]^2Spbb[1,4]^4Spaa[1,6]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]+373/384I Spaa[1,3]^2Spbb[1,4]^3Spaa[3,4]^2Spbb[3,4]^2Spbb[3,5]Spaa[3,6]+79/192I Spaa[1,3]^2Spbb[1,4]^3Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]+3481/384I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spbb[5,6]-1559/192I Spaa[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[1,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^2+1133/192I Spaa[1,3]^2Spbb[1,4]^3Spaa[3,4]Spbb[3,4]^2Spaa[3,6]Spaa[4,6]Spbb[5,6]+7/32I Spaa[1,3]^2Spbb[1,4]^3Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]-437/384I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[5,6]-1657/192I Spaa[1,3]^2Spbb[1,4]^3Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[5,6]-35/64I Spaa[1,3]^2Spbb[1,4]^3Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[5,6]Spbb[5,6]+1187/192I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]Spbb[5,6]+2831/384I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[3,4]^2Spaa[3,6]^3Spbb[5,6]-7/32I Spaa[1,3]^2Spbb[1,5]Spbb[1,6]^2Spbb[3,4]^3Spaa[3,6]^3+113/16I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spbb[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]Spbb[5,6]+127/384I Spaa[1,3]^2Spbb[1,4]^2Spbb[1,6]Spbb[3,4]^2Spaa[3,6]^2Spaa[4,6]Spbb[5,6]+1567/384I Spaa[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[1,6]Spbb[3,4]^2Spaa[3,6]^2Spaa[5,6]Spbb[5,6]-193/64I Spaa[1,3]^2Spbb[1,4]^3Spbb[3,4]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]+913/192I Spaa[1,3]^2Spbb[1,4]^3Spbb[3,5]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]^2+119/48I Spaa[1,3]Spbb[1,4]^4Spaa[1,5]Spaa[1,6]Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[5,6]+571/96I Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spaa[3,6]^2Spbb[5,6]^2+123/64I Spaa[1,3]Spbb[1,4]^4Spaa[1,5]Spaa[1,6]Spaa[3,6]Spaa[4,6]Spbb[5,6]^2+1853/192I Spaa[1,3]Spbb[1,4]^3Spaa[1,5]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[5,6]-13/3I Spaa[1,3]Spbb[1,4]^3Spaa[1,5]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[5,6]+179/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[3,4]Spaa[3,6]^3Spbb[5,6]^2-79/32I Spaa[1,3]Spbb[1,4]^3Spaa[1,5]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[5,6]^2-773/192I Spaa[1,3]Spbb[1,4]^3Spaa[1,5]Spbb[3,5]Spaa[3,6]^2Spaa[5,6]Spbb[5,6]^2-35/64I Spaa[1,3]Spbb[1,4]^4Spaa[1,6]^3Spbb[1,6]Spaa[3,4]Spbb[5,6]-45/64I Spaa[1,3]Spbb[1,4]^3Spaa[1,6]^3Spbb[1,6]^2Spaa[3,6]Spbb[5,6]+119/48I Spaa[1,3]Spbb[1,4]^4Spaa[1,6]^2Spaa[3,4]^2Spbb[3,4]Spbb[5,6]+1109/192I Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^2Spaa[3,4]Spaa[3,6]Spbb[4,6]Spbb[5,6]+161/192I Spaa[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[5,6]+161/32I Spaa[1,3]Spbb[1,4]^4Spaa[1,6]^2Spaa[3,4]Spaa[4,6]Spbb[4,6]Spbb[5,6]-25/24I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]Spaa[3,6]^2Spbb[4,6]Spbb[5,6]-301/192I Spaa[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[3,4]Spaa[3,6]^2Spbb[5,6]+211/64I Spaa[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[3,6]Spaa[4,6]Spbb[4,6]Spbb[5,6]-101/24I Spaa[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[3,6]Spaa[5,6]Spbb[5,6]^2+5975/384I Spaa[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spbb[5,6]+3965/192I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]Spbb[5,6]+5297/192I Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spbb[5,6]+277/48I Spaa[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]Spbb[5,6]-833/192I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[3,6]^3Spbb[4,6]^2Spbb[5,6]-765/64I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]Spbb[5,6]-863/384I Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[3,4]^2Spaa[3,6]^3Spbb[5,6]-833/192I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2Spbb[5,6]-1961/192I Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]Spbb[5,6]-565/192I Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[3,4]Spaa[3,6]^2Spaa[5,6]Spbb[5,6]^2+4685/384I Spaa[1,3]Spbb[1,4]^2Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^2Spbb[5,6]+389/64I Spaa[1,3]Spbb[1,4]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[5,6]+2327/192I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spbb[4,6]Spbb[5,6]+1867/192I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^3Spbb[5,6]+335/32I Spaa[1,3]Spbb[1,4]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]Spbb[5,6]-2351/384I Spaa[1,3]Spbb[1,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[5,6]-55/64I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^3Spbb[5,6]^2-211/64I Spaa[1,3]Spbb[1,5]^2Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]-559/96I Spaa[1,3]Spbb[1,4]^2Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^2Spaa[4,6]Spbb[5,6]^2-1831/192I Spaa[1,3]Spbb[1,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spaa[5,6]Spbb[5,6]^2-35/64I Spaa[1,3]Spbb[1,3]^2Spbb[3,4]Spaa[3,6]^4Spbb[4,6]^2Spbb[5,6]+125/192I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]^2+1085/384I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]Spbb[4,6]+737/192I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[3,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^2Spbb[5,6]+1373/384I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spbb[3,4]^2Spaa[3,6]^3Spaa[4,6]Spbb[4,6]Spbb[5,6]-35/192I Spbb[1,4]^3Spaa[1,5]^2Spbb[3,5]Spaa[3,6]^3Spbb[5,6]^2+199/64I Spbb[1,4]^4Spaa[1,5]Spaa[1,6]^2Spaa[3,4]Spaa[3,6]Spbb[5,6]^2+67/12I Spbb[1,4]^3Spaa[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[3,6]^2Spbb[5,6]^2+739/192I Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[5,6]^2-601/96I Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spaa[3,6]^3Spbb[4,6]Spbb[5,6]^2-1693/192I Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,4]Spaa[3,6]^3Spbb[5,6]^2-123/64I Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]Spbb[5,6]^2-123/64I Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spaa[3,6]^2Spaa[5,6]Spbb[5,6]^3+347/32I Spbb[1,4]^2Spaa[1,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spbb[5,6]^2+785/192I Spbb[1,4]^2Spaa[1,5]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^3Spbb[5,6]^2+845/192I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[3,4]Spaa[3,6]^4Spbb[4,6]Spbb[5,6]^2+1517/384I Spbb[1,4]Spaa[1,5]Spbb[1,6]Spbb[3,4]^2Spaa[3,6]^4Spbb[5,6]^2+199/64I Spbb[1,4]^4Spaa[1,6]^3Spaa[3,4]^2Spbb[4,6]Spbb[5,6]+391/48I Spbb[1,4]^3Spaa[1,6]^3Spbb[1,6]Spaa[3,4]Spaa[3,6]Spbb[4,6]Spbb[5,6]+667/96I Spbb[1,4]^3Spaa[1,6]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[4,6]Spbb[5,6]-429/64I Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spaa[3,4]Spaa[3,6]^2Spbb[4,6]^2Spbb[5,6]-3167/192I Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]Spbb[5,6]-833/192I Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[3,6]^3Spbb[4,6]^2Spbb[5,6]-9I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spbb[3,4]Spaa[3,6]^3Spbb[4,6]Spbb[5,6]+1681/192I Spbb[1,4]^2Spaa[1,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]Spbb[5,6]+41/8I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]^2Spbb[5,6]+1375/384I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spbb[4,6]Spbb[5,6]+5/16I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]^3-163/64I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]^2-3/16I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[3,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^2Spbb[5,6]+487/128I Spbb[1,4]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^3Spbb[4,6]Spbb[5,6]+209/48I Spbb[1,4]Spaa[3,4]Spbb[3,4]^3Spaa[3,5]Spaa[3,6]^3Spbb[5,6]^2-35/64I Spbb[1,3]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^4Spbb[4,6]^2Spbb[5,6]+265/384I Spbb[1,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]Spbb[4,6]^2-3/16I Spbb[1,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^2Spbb[5,6]+211/384I Spbb[1,4]Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^3Spbb[5,6]^2-35/64I Spbb[1,3]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^4Spbb[4,6]Spbb[5,6]^2-83/384I Spbb[1,5]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]Spbb[5,6]-3/16I Spbb[1,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]Spbb[5,6]^2-35/64I Spbb[1,3]Spbb[3,4]Spaa[3,6]^5Spbb[3,6]Spbb[4,6]^2Spbb[5,6]-49/64I Spbb[1,5]Spbb[3,4]Spaa[3,6]^5Spbb[3,6]^2Spbb[4,6]^2-3/16I Spbb[1,5]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]Spaa[4,6]Spbb[4,6]^3)/(Spaa[1,2]Spbb[4,5]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(+683/384I Spaa[1,3]^3Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[3,6]-139/192I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[3,6]-81/32I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[3,4]Spaa[3,6]+81/32I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,6]+7/16I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[2,6]Spaa[3,6]Spbb[3,6]+7/16I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,6]Spbb[3,4]Spaa[3,6]-223/192I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]+1601/96I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[3,6]^2Spbb[3,6]+1643/192I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[3,4]Spaa[3,6]^2+491/192I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[3,6]-181/96I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spaa[3,6]-49/32I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[3,4]Spaa[3,6]+785/192I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spaa[3,6]+7/16I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[2,6]Spaa[3,6]Spbb[3,6]-223/96I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,6]Spbb[2,6]Spaa[3,6]+1189/48I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[3,6]^2Spbb[3,6]+7/32I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]-253/48I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[4,6]+253/24I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]+205/24I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,6]Spbb[3,4]Spaa[3,6]+205/24I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]+157/48I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[3,6]^2Spbb[3,6]+157/48I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[3,4]Spaa[3,6]^2+373/384I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[3,4]^2Spaa[3,6]-373/192I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[3,4]Spaa[3,6]+373/384I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,6]-1559/96I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+1559/96I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,6]^2Spbb[3,6]+1559/192I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2-49/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]+49/32I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[3,6]-273/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+1189/48I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,6]^2Spbb[3,6]-253/16I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[2,6]^3Spbb[2,6]Spbb[4,6]+253/12I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[2,6]^3Spbb[2,6]^2+205/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]+205/8I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]+157/16I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]+157/16I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2+197/64I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[3,6]^3Spbb[3,6]^2+197/64I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]-7/32I Spaa[1,3]^2Spbb[1,3]Spbb[1,6]^2Spbb[3,4]^2Spaa[3,6]^3+299/384I Spaa[1,3]Spaa[1,4]^3Spbb[1,4]^5Spaa[3,6]+299/192I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[2,4]Spbb[2,4]Spaa[3,6]+259/32I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[3,6]^2Spbb[3,6]+7/32I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]+205/24I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]+157/48I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spaa[3,6]^2Spbb[3,6]+299/384I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^2Spaa[3,6]+259/32I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spaa[3,6]^2Spbb[3,6]+205/8I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]+157/16I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]+211/64I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[3,6]^3Spbb[3,6]^2-253/48I Spaa[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,4]-35/64I Spbb[1,2]^2Spaa[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spaa[3,6]Spbb[4,6]^2-661/96I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spbb[4,6]+1427/192I Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]-1081/192I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]+35/64I Spbb[1,2]Spaa[1,3]Spaa[1,6]Spbb[1,6]^2Spaa[2,6]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]+1081/192I Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]+487/192I Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2+37/12I Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[3,4]Spaa[3,6]^3Spbb[3,6]+253/24I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^2+205/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]-157/16I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+157/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]+157/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^2-211/64I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]^2+211/64I Spbb[1,2]Spaa[1,3]Spbb[1,6]Spaa[2,3]Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]+211/64I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,6]^3Spbb[3,6]^2+211/64I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]+205/8I Spaa[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]+157/16I Spaa[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]+211/64I Spaa[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,6]^3Spbb[3,6]^2-253/24I Spaa[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,4]-35/32I Spbb[1,2]^2Spaa[1,3]Spaa[2,6]^3Spbb[2,6]Spaa[3,6]Spbb[4,6]^2-661/48I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,6]Spbb[4,6]+1427/96I Spaa[1,3]Spbb[1,4]^2Spaa[2,6]^3Spbb[2,6]^3Spaa[3,6]-1081/96I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]+35/32I Spbb[1,2]Spaa[1,3]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]+1081/96I Spaa[1,3]Spbb[1,4]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2Spbb[3,6]+487/96I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^2+37/6I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]-125/192I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]^2-1183/192I Spaa[1,3]Spbb[1,6]^2Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]-35/64I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^2Spbb[4,6]^2+47/64I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2Spbb[4,6]-35/64I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]^2+59/64I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]-1/8I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,6]^4Spbb[3,6]^2Spbb[4,6]+171/64I Spaa[1,6]Spbb[1,6]^2Spbb[3,4]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]-205/24I Spbb[1,2]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,4]Spaa[3,6]+205/24I Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]-157/48I Spbb[1,2]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]-157/48I Spbb[1,2]Spaa[2,3]^2Spaa[2,6]Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^2+157/48I Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]+157/48I Spbb[1,3]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^2+205/24I Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]+157/48I Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]-253/48I Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]^2Spaa[3,4]+35/64I Spbb[1,2]Spaa[2,3]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,6]Spbb[4,6]+1427/192I Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^3Spaa[3,6]+35/64I Spbb[1,2]Spaa[2,3]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^2Spbb[4,6]+1081/192I Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2Spbb[3,6]+487/192I Spbb[1,4]Spaa[2,3]Spaa[2,6]^2Spbb[2,6]^3Spbb[3,4]Spaa[3,6]^2+37/12I Spbb[1,4]Spaa[2,3]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3Spbb[3,6]-265/384I Spbb[1,6]Spaa[2,3]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]-35/64I Spbb[1,2]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,6]^2Spbb[4,6]^2+47/64I Spbb[1,4]Spaa[2,6]^3Spbb[2,6]^3Spaa[3,6]^2Spbb[4,6]-35/64I Spbb[1,2]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]^2+59/64I Spbb[1,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^3Spbb[3,6]Spbb[4,6]+3/16I Spbb[1,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^4Spbb[3,6]^2Spbb[4,6]-3/16I Spbb[1,6]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]+37/64I Spbb[1,6]Spbb[3,4]Spaa[3,6]^5Spbb[3,6]^2Spbb[4,6])/(Spaa[1,2]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(+1313/192I Spaa[1,2]^3Spbb[1,2]^5Spaa[1,3]Spbb[1,4]Spaa[5,6]+17/192I Spaa[1,2]^3Spbb[1,2]^5Spaa[2,3]Spbb[2,4]Spaa[5,6]-1057/192I Spaa[1,2]^3Spbb[1,2]^5Spbb[2,4]Spaa[2,5]Spaa[3,6]-127/24I Spaa[1,2]^3Spbb[1,2]^5Spbb[3,4]Spaa[3,5]Spaa[3,6]+47/8I Spaa[1,2]^3Spbb[1,2]^4Spbb[1,3]Spbb[2,4]Spaa[3,5]Spaa[3,6]-1265/384I Spaa[1,2]^3Spbb[1,2]^4Spbb[1,5]Spbb[2,4]Spaa[3,5]Spaa[5,6]-2147/128I Spaa[1,2]^3Spbb[1,2]^4Spbb[1,6]Spbb[2,4]Spaa[3,6]Spaa[5,6]+417/64I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[5,6]-1313/192I Spaa[1,2]^2Spbb[1,2]^5Spaa[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,6]+673/192I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[3,6]+5071/384I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[5,6]+2311/128I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[5,6]+159/16I Spaa[1,2]^2Spbb[1,2]^5Spaa[1,3]Spaa[2,3]Spbb[3,4]Spaa[5,6]-5307/128I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[5,6]+2575/128I Spaa[1,2]^2Spbb[1,2]^5Spaa[1,3]Spbb[2,4]Spaa[2,5]Spaa[2,6]-879/128I Spaa[1,2]^2Spbb[1,2]^5Spaa[1,3]Spaa[2,5]Spbb[3,4]Spaa[3,6]+3833/96I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spbb[1,3]Spbb[2,4]Spaa[2,5]Spaa[3,6]+14475/128I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[5,6]+219/64I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[5,6]-2889/128I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spbb[1,3]Spbb[3,4]Spaa[3,5]Spaa[3,6]+20651/384I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,3]^2Spbb[2,4]Spaa[3,5]Spaa[3,6]-6335/128I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spbb[1,5]Spbb[3,4]Spaa[3,5]Spaa[5,6]+75557/384I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,4]Spaa[3,5]Spaa[5,6]-4173/64I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[1,6]Spbb[2,4]Spaa[3,6]Spaa[5,6]-80035/384I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[5,6]^2+1427/192I Spaa[1,2]^2Spbb[1,2]^4Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[3,6]+1427/192I Spaa[1,2]^2Spbb[1,2]^4Spbb[1,4]Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,6]+273/64I Spaa[1,2]^2Spbb[1,2]^5Spaa[1,5]Spaa[2,5]Spaa[3,6]Spbb[4,5]-349/96I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[3,6]+2861/128I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]+273/64I Spaa[1,2]^2Spbb[1,2]^4Spbb[1,3]Spaa[1,5]Spaa[3,5]Spaa[3,6]Spbb[4,5]+363/16I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,5]Spbb[1,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]-181/6I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[3,5]Spaa[3,6]-1155/64I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[3,5]Spaa[5,6]+6667/384I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[3,6]^2+773/96I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[3,6]Spaa[5,6]-15323/384I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,6]Spaa[5,6]+233/192I Spaa[1,2]^2Spbb[1,2]^4Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[5,6]-743/64I Spaa[1,2]^2Spbb[1,2]^4Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,6]+175/8I Spaa[1,2]^2Spbb[1,2]^4Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[5,6]-61/96I Spaa[1,2]^2Spbb[1,2]^4Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[5,6]+331/64I Spaa[1,2]^2Spbb[1,2]^4Spaa[2,3]Spbb[2,3]Spbb[3,4]Spaa[3,5]Spaa[3,6]-379/192I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,5]Spaa[3,6]-4901/384I Spaa[1,2]^2Spbb[1,2]^4Spaa[2,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spaa[5,6]+12895/384I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]Spaa[5,6]-23/4I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spaa[3,6]Spaa[5,6]-1501/192I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,5]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spaa[5,6]^2+485/128I Spaa[1,2]^2Spbb[1,2]^4Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,6]-445/96I Spaa[1,2]^2Spbb[1,2]^4Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]+357/64I Spaa[1,2]^2Spbb[1,2]^4Spbb[2,3]Spaa[2,5]Spaa[3,5]Spaa[3,6]Spbb[4,5]+1139/48I Spaa[1,2]^2Spbb[1,2]^4Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]-2447/128I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]-10085/384I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[5,6]-4127/384I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,6]^2-1401/32I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,6]Spaa[5,6]-1603/64I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[5,6]+1765/96I Spaa[1,2]^2Spbb[1,2]^4Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]-1583/96I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spbb[2,3]Spaa[3,5]^2Spaa[3,6]Spbb[4,5]-7039/384I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]+295/384I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]^2Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spaa[3,6]+2849/384I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[5,6]-4969/192I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spbb[1,5]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spaa[5,6]-2347/384I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]^2Spbb[2,4]Spbb[2,6]Spaa[3,5]Spaa[3,6]^2-5683/128I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spbb[1,5]Spbb[2,4]Spbb[2,6]Spaa[3,5]Spaa[3,6]Spaa[5,6]-731/64I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]^2Spbb[2,4]Spbb[2,6]Spaa[3,5]Spaa[5,6]^2+1457/384I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,6]^2Spaa[5,6]+11759/192I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,6]Spaa[5,6]^2-183/64I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[5,6]-481/48I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,6]-43/8I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spaa[3,6]+14867/384I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[5,6]+18311/384I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[5,6]-5511/128I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spbb[3,4]Spaa[5,6]+1133/128I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spaa[5,6]+9617/384I Spaa[1,2]Spbb[1,2]^5Spaa[1,3]^2Spaa[2,5]Spaa[2,6]Spbb[3,4]-633/128I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]^2Spbb[1,3]Spbb[2,4]Spaa[2,5]Spaa[2,6]+10487/192I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]^2Spbb[1,3]Spaa[2,5]Spbb[3,4]Spaa[3,6]-2603/128I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]^2Spbb[2,4]Spaa[2,5]Spaa[3,6]+35669/192I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]^2Spbb[1,5]Spaa[2,5]Spbb[3,4]Spaa[5,6]-22123/192I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[5,6]-907/64I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]^2Spbb[1,6]Spaa[2,6]Spbb[3,4]Spaa[5,6]+2015/48I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[5,6]+413/192I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]^2Spbb[3,4]Spaa[3,5]Spaa[3,6]+635/24I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^3Spbb[2,4]Spaa[3,5]Spaa[3,6]+26109/128I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spbb[3,4]Spaa[3,5]Spaa[5,6]+297/128I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]Spbb[2,4]Spaa[3,5]Spaa[5,6]-19981/384I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]Spbb[2,4]Spaa[3,6]Spaa[5,6]-58495/384I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,5]Spbb[1,6]Spbb[3,4]Spaa[5,6]^2-37259/384I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[5,6]^2-1005/64I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,6]-1129/96I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[3,6]-1051/24I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[5,6]-1973/96I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spbb[1,4]Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]-2075/192I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,6]-409/384I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[5,6]+331/32I Spaa[1,2]Spbb[1,2]^5Spaa[1,3]Spaa[1,5]Spaa[2,5]Spaa[2,6]Spbb[4,5]+145/8I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[2,6]+985/48I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spbb[1,3]Spaa[1,5]Spaa[2,5]Spaa[3,6]Spbb[4,5]-8941/128I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[3,4]Spaa[3,6]+37195/384I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[3,6]+4559/64I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spaa[5,6]-5833/192I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2+32/3I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]+4159/48I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[5,6]+1007/96I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spaa[3,5]Spaa[3,6]Spbb[4,5]-5923/96I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]+12265/192I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[3,5]Spaa[3,6]-30115/384I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]Spaa[5,6]+5121/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[3,5]Spaa[5,6]+3341/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[3,6]^2+20119/192I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[3,6]Spaa[5,6]-17921/384I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[5,6]^2+5469/128I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[5,6]+9125/192I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[5,6]-26197/384I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,6]Spaa[5,6]-22625/192I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[5,6]^2+281/24I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[3,4]Spaa[5,6]+175/192I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[5,6]+4981/192I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[2,6]-1931/192I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[3,4]Spaa[3,6]+73/192I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,6]+383/12I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[2,3]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[5,6]-9677/128I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[5,6]+1863/128I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[2,3]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[5,6]-3197/64I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[5,6]-479/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[3,4]Spaa[3,5]Spaa[3,6]+251/48I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,5]Spaa[3,6]+9749/384I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[2,3]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[5,6]-14725/384I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spaa[5,6]+2315/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]Spaa[5,6]-32647/384I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spbb[2,6]Spaa[3,6]Spaa[5,6]+1201/24I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,6]Spbb[3,4]Spaa[5,6]^2-42913/192I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spaa[5,6]^2+2311/64I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]-2179/192I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spbb[2,3]Spaa[2,5]^2Spaa[3,6]Spbb[4,5]-1423/96I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[2,5]^2Spbb[2,5]Spbb[3,4]Spaa[3,6]+19985/192I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,6]+58783/384I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[5,6]+2821/128I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]+31217/384I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]+12479/192I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[5,6]-15661/384I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[2,5]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]+1525/64I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[2,3]Spaa[2,5]Spaa[3,5]Spaa[3,6]Spbb[4,5]+41227/384I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]+997/64I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]+8055/128I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,5]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spaa[5,6]+31487/128I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[5,6]+10199/128I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,6]^2+64021/384I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,6]Spaa[5,6]-39677/384I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[5,6]^2-101/192I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[5,6]-1813/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[5,6]-15553/192I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[5,6]^2-2015/96I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]+2161/384I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spbb[2,3]Spaa[3,5]^2Spaa[3,6]Spbb[4,5]+12263/192I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]-2665/192I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spaa[3,6]-2357/96I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]+58471/384I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[5,6]-3187/384I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spaa[5,6]+7843/384I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spbb[2,4]Spbb[2,6]Spaa[3,5]Spaa[3,6]^2+15641/192I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spbb[2,4]Spbb[2,6]Spaa[3,5]Spaa[3,6]Spaa[5,6]-18481/192I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,5]^2Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[5,6]^2+3295/192I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]^2Spbb[2,4]Spbb[2,6]Spaa[3,5]Spaa[5,6]^2-4419/128I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,6]^2Spaa[5,6]+495/16I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,6]Spaa[5,6]^2+11923/384I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[5,6]^3-73/64I Spaa[1,2]Spbb[1,2]^3Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^2Spaa[3,6]-5/3I Spaa[1,2]Spbb[1,2]^3Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,6]+71/96I Spaa[1,2]Spbb[1,2]^4Spaa[1,5]^2Spbb[1,5]Spaa[2,5]Spaa[3,6]Spbb[4,5]-5861/384I Spaa[1,2]Spbb[1,2]^3Spaa[1,5]^2Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spaa[3,6]+133/128I Spaa[1,2]Spbb[1,2]^3Spaa[1,5]^2Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]+71/96I Spaa[1,2]Spbb[1,2]^3Spbb[1,3]Spaa[1,5]^2Spbb[1,5]Spaa[3,5]Spaa[3,6]Spbb[4,5]+505/192I Spaa[1,2]Spbb[1,2]^3Spaa[1,5]^2Spbb[1,5]^2Spbb[3,4]Spaa[3,5]Spaa[3,6]-2217/128I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,4]Spaa[3,5]Spaa[3,6]-5339/384I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]^2Spbb[1,5]^3Spbb[2,4]Spaa[3,5]Spaa[5,6]+1879/384I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,5]^2Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[3,6]^2-315/128I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]^2Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[3,6]Spaa[5,6]-101/192I Spaa[1,2]Spbb[1,2]^3Spbb[1,4]Spaa[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]+623/24I Spaa[1,2]Spbb[1,2]^3Spaa[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[3,6]+2761/96I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,6]^2-1157/48I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,6]Spaa[5,6]-577/192I Spaa[1,2]Spbb[1,2]^4Spaa[1,5]Spaa[2,5]^2Spbb[2,5]Spaa[3,6]Spbb[4,5]-3149/192I Spaa[1,2]Spbb[1,2]^3Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,6]+955/192I Spaa[1,2]Spbb[1,2]^3Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]+143/96I Spaa[1,2]Spbb[1,2]^4Spaa[1,5]Spaa[2,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,5]-89/32I Spaa[1,2]Spbb[1,2]^3Spbb[1,3]Spaa[1,5]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]Spbb[4,5]+305/96I Spaa[1,2]Spbb[1,2]^3Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]-2017/64I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]-6023/384I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[5,6]+5/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,6]^2-2737/192I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,6]Spaa[5,6]+55/2I Spaa[1,2]Spbb[1,2]^3Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]+6905/192I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2-26857/384I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[5,6]+431/48I Spaa[1,2]Spbb[1,2]^3Spbb[1,3]Spaa[1,5]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]+679/96I Spaa[1,2]Spbb[1,2]^3Spaa[1,5]Spbb[1,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]-465/64I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]^2Spaa[1,5]Spbb[2,5]Spaa[3,5]^2Spaa[3,6]Spbb[4,5]-7315/384I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]+5/128I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spaa[3,6]-527/64I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spbb[1,5]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[5,6]+1439/384I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spaa[5,6]-925/192I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spbb[2,4]Spbb[2,6]Spaa[3,5]Spaa[3,6]^2+307/192I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spbb[2,6]Spaa[3,5]Spaa[3,6]Spaa[5,6]-1703/192I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^3Spbb[2,4]Spbb[2,6]Spaa[3,5]Spaa[5,6]^2+1625/192I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,5]Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,6]^3-2611/64I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,6]^2Spaa[5,6]+1209/128I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,6]Spaa[5,6]^2-16141/384I Spaa[1,2]Spbb[1,2]^2Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[3,6]Spaa[5,6]-5257/96I Spaa[1,2]Spbb[1,2]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[5,6]-8521/384I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spbb[2,6]Spaa[3,6]^2Spaa[5,6]+9997/384I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spbb[2,6]Spaa[3,6]Spaa[5,6]^2-259/192I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spaa[5,6]+301/192I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[2,5]Spaa[3,6]+463/96I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[5,6]-149/192I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[5,6]+599/192I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]^2Spbb[2,3]^2Spbb[3,4]Spaa[3,5]Spaa[3,6]-17/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[3,5]Spaa[3,6]-619/384I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spaa[5,6]-467/192I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]Spaa[5,6]-503/192I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spbb[2,6]Spaa[3,6]Spaa[5,6]+77/12I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]^2Spbb[2,5]Spbb[2,6]Spbb[3,4]Spaa[5,6]^2-7045/384I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]^2Spbb[2,4]Spbb[2,5]Spbb[2,6]Spaa[5,6]^2+27/16I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,6]+2111/96I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[5,6]+2I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]+727/48I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[5,6]-257/96I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]Spbb[2,3]^2Spaa[2,5]Spaa[3,5]Spaa[3,6]Spbb[4,5]+765/128I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]+223/96I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]+9/64I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]Spaa[5,6]+8897/192I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]Spaa[5,6]+231/64I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,6]^2+13799/384I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[2,6]Spaa[3,6]Spaa[5,6]-5659/384I Spaa[1,2]Spbb[1,2]^2Spbb[1,5]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[2,6]Spaa[5,6]^2+175/48I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[5,6]-1327/192I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]-1339/384I Spaa[1,2]Spbb[1,2]^2Spbb[1,5]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[5,6]^2+611/96I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]Spbb[2,3]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]-8/3I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]Spbb[2,3]^2Spaa[3,5]^2Spaa[3,6]Spbb[4,5]-1817/192I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]+1243/128I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spaa[3,6]+367/192I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]-801/128I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,3]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2Spaa[5,6]+10391/384I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spbb[2,5]^2Spaa[3,5]^2Spaa[5,6]+103/64I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]Spbb[2,6]Spaa[3,5]Spaa[3,6]^2+1073/64I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spbb[2,5]Spbb[2,6]Spaa[3,5]Spaa[3,6]Spaa[5,6]-4777/384I Spaa[1,2]Spbb[1,2]^2Spbb[1,5]Spaa[2,3]Spbb[2,5]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[5,6]^2-5975/384I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spbb[2,6]Spaa[3,5]Spaa[5,6]^2+553/384I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spbb[2,6]^2Spaa[3,6]^2Spaa[5,6]-25/2I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,4]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]^2+1103/96I Spaa[1,2]Spbb[1,2]Spbb[1,5]^2Spaa[2,3]Spbb[2,4]Spbb[2,6]^2Spaa[5,6]^3+157/384I Spaa[1,2]Spbb[1,2]^3Spbb[2,4]Spaa[2,5]^3Spbb[2,5]^2Spaa[3,6]-1325/384I Spaa[1,2]Spbb[1,2]^3Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]+19/24I Spaa[1,2]Spbb[1,2]^3Spbb[2,3]Spaa[2,5]^2Spbb[2,5]Spaa[3,5]Spaa[3,6]Spbb[4,5]+2831/384I Spaa[1,2]Spbb[1,2]^3Spaa[2,5]^2Spbb[2,5]^2Spbb[3,4]Spaa[3,5]Spaa[3,6]-2653/384I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,5]Spaa[3,6]+263/192I Spaa[1,2]Spbb[1,2]^2Spbb[1,5]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,5]Spaa[5,6]-1211/128I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[2,6]Spaa[3,6]^2-3593/384I Spaa[1,2]Spbb[1,2]^2Spbb[1,5]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[2,6]Spaa[3,6]Spaa[5,6]+13/4I Spaa[1,2]Spbb[1,2]^3Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]-989/384I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2-557/32I Spaa[1,2]Spbb[1,2]^2Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]-33/16I Spaa[1,2]Spbb[1,2]^3Spbb[2,3]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]+3379/384I Spaa[1,2]Spbb[1,2]^3Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]-1843/192I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[3,5]^2Spaa[3,6]Spbb[4,5]-5683/384I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[2,5]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2Spaa[3,6]+3091/384I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]^2Spaa[3,6]-137/128I Spaa[1,2]Spbb[1,2]^2Spbb[1,5]Spaa[2,5]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2Spaa[5,6]+2527/384I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]^2Spaa[5,6]-4193/384I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[2,6]Spaa[3,5]Spaa[3,6]^2-481/192I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[2,6]Spaa[3,5]Spaa[3,6]Spaa[5,6]-193/16I Spaa[1,2]Spbb[1,2]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[2,6]Spaa[3,5]Spaa[5,6]^2-601/48I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spbb[2,4]Spaa[2,5]Spbb[2,6]^2Spaa[3,6]^3-895/192I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,6]^2Spaa[3,6]^2Spaa[5,6]+365/192I Spaa[1,2]Spbb[1,2]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]^2-8903/384I Spaa[1,2]Spbb[1,2]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]Spaa[5,6]-1687/192I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2Spaa[5,6]+7933/384I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]^2+389/96I Spaa[1,2]Spbb[1,2]^3Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]-53/16I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spbb[2,3]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]Spbb[4,5]-809/48I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]+3229/384I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spbb[2,3]Spbb[2,5]Spaa[3,5]^3Spaa[3,6]Spbb[4,5]+3293/128I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^3Spaa[3,6]-1399/128I Spaa[1,2]Spbb[1,3]^3Spbb[2,4]Spbb[2,5]^2Spaa[3,5]^3Spaa[3,6]-2243/384I Spaa[1,2]Spbb[1,2]^2Spbb[1,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[5,6]+4007/192I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,5]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^3Spaa[5,6]-2597/384I Spaa[1,2]Spbb[1,3]^2Spbb[1,5]Spbb[2,4]Spbb[2,5]^2Spaa[3,5]^3Spaa[5,6]-1885/384I Spaa[1,2]Spbb[1,3]^3Spbb[2,4]Spbb[2,5]Spbb[2,6]Spaa[3,5]^2Spaa[3,6]^2+167/192I Spaa[1,2]Spbb[1,3]^2Spbb[1,5]Spbb[2,4]Spbb[2,5]Spbb[2,6]Spaa[3,5]^2Spaa[3,6]Spaa[5,6]-443/64I Spaa[1,2]Spbb[1,2]Spbb[1,5]^2Spbb[2,5]Spbb[2,6]Spbb[3,4]Spaa[3,5]^2Spaa[5,6]^2-39/64I Spaa[1,2]Spbb[1,3]Spbb[1,5]^2Spbb[2,4]Spbb[2,5]Spbb[2,6]Spaa[3,5]^2Spaa[5,6]^2-857/128I Spaa[1,2]Spbb[1,3]^3Spbb[2,4]Spbb[2,6]^2Spaa[3,5]Spaa[3,6]^3+2441/192I Spaa[1,2]Spbb[1,3]^2Spbb[1,5]Spbb[2,4]Spbb[2,6]^2Spaa[3,5]Spaa[3,6]^2Spaa[5,6]-493/192I Spaa[1,2]Spbb[1,3]Spbb[1,5]^2Spbb[2,4]Spbb[2,6]^2Spaa[3,5]Spaa[3,6]Spaa[5,6]^2+2579/384I Spaa[1,2]Spbb[1,3]^2Spbb[1,6]Spbb[2,4]Spbb[2,6]^2Spaa[3,6]^3Spaa[5,6]+73/6I Spaa[1,2]Spbb[1,3]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spbb[2,6]^2Spaa[3,6]^2Spaa[5,6]^2-35/64I Spaa[1,2]Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]^3-487/192I Spbb[1,2]^2Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]Spaa[5,6]+527/64I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spaa[2,6]+487/192I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spaa[1,5]Spaa[3,6]+7/2I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[5,6]+1463/192I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[5,6]-4853/384I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]^2Spaa[2,3]Spbb[3,4]Spaa[5,6]-263/192I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^3Spaa[2,3]Spbb[2,4]Spaa[5,6]-221/384I Spbb[1,2]^4Spaa[1,3]^3Spbb[1,3]Spaa[2,5]Spaa[2,6]Spbb[3,4]+2299/192I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]^2Spbb[2,4]Spaa[2,5]Spaa[2,6]+6721/384I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]^2Spaa[2,5]Spbb[3,4]Spaa[3,6]+403/384I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^3Spbb[2,4]Spaa[2,5]Spaa[3,6]-2297/32I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]Spbb[1,5]Spaa[2,5]Spbb[3,4]Spaa[5,6]+487/64I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[5,6]-241/384I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]Spbb[1,6]Spaa[2,6]Spbb[3,4]Spaa[5,6]+3395/384I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[5,6]-533/192I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^3Spbb[3,4]Spaa[3,5]Spaa[3,6]+1169/96I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^4Spbb[2,4]Spaa[3,5]Spaa[3,6]+3311/96I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,5]Spbb[3,4]Spaa[3,5]Spaa[5,6]-19/48I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spbb[1,5]Spbb[2,4]Spaa[3,5]Spaa[5,6]-7709/384I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spbb[1,6]Spbb[2,4]Spaa[3,6]Spaa[5,6]-38399/384I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,4]Spaa[5,6]^2-595/192I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[5,6]^2-139/384I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,6]-1319/192I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[3,6]-13443/128I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[5,6]-3949/384I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]-1055/96I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,6]-6479/96I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[5,6]-517/96I Spbb[1,2]^4Spaa[1,3]^2Spbb[1,3]Spaa[1,5]Spaa[2,5]Spaa[2,6]Spbb[4,5]+6541/192I Spbb[1,2]^4Spaa[1,3]^2Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[2,6]Spbb[3,4]-1893/128I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[2,6]-151/24I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]^2Spaa[1,5]Spaa[2,5]Spaa[3,6]Spbb[4,5]+923/32I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[3,4]Spaa[3,6]-1657/192I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[3,6]+20291/384I Spbb[1,2]^3Spaa[1,3]^2Spaa[1,5]Spbb[1,5]^2Spaa[2,5]Spbb[3,4]Spaa[5,6]-14523/64I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spaa[5,6]-2105/384I Spbb[1,2]^4Spaa[1,3]^2Spaa[1,5]Spbb[1,6]Spaa[2,6]^2Spbb[3,4]-2513/192I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2-3731/384I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]+11105/192I Spbb[1,2]^3Spaa[1,3]^2Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[2,6]Spbb[3,4]Spaa[5,6]-20981/128I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[5,6]-19/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^3Spaa[1,5]Spaa[3,5]Spaa[3,6]Spbb[4,5]-5129/192I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]+4817/192I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[3,5]Spaa[3,6]-1021/12I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]Spaa[5,6]+19/12I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[3,5]Spaa[5,6]+1011/128I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[3,6]^2-1391/48I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[3,6]Spaa[5,6]+3791/192I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[3,4]Spaa[5,6]^2-1629/64I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[5,6]^2+14413/384I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[5,6]+11/128I Spbb[1,2]^3Spaa[1,3]^2Spaa[1,6]Spbb[1,6]^2Spaa[2,6]Spbb[3,4]Spaa[5,6]+241/4I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[5,6]-2047/192I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,6]Spaa[5,6]-23927/384I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[3,4]Spaa[5,6]^2-2171/96I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[5,6]^2-7351/384I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[3,4]Spaa[5,6]+323/96I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[5,6]+6881/384I Spbb[1,2]^4Spaa[1,3]^2Spaa[2,3]Spbb[2,3]Spaa[2,5]Spaa[2,6]Spbb[3,4]+1/2I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[2,6]+1889/128I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[3,4]Spaa[3,6]+125/192I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,6]-11533/192I Spbb[1,2]^4Spaa[1,3]^2Spaa[2,3]Spaa[2,5]Spbb[3,4]Spbb[3,5]Spaa[5,6]+3451/96I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[5,6]-1477/128I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[5,6]+1671/128I Spbb[1,2]^4Spaa[1,3]^2Spaa[2,3]Spaa[2,6]Spbb[3,4]Spbb[3,6]Spaa[5,6]-1233/64I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[5,6]-757/64I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[5,6]-849/128I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spbb[3,4]Spaa[3,5]Spaa[3,6]+1351/128I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,5]Spaa[3,6]-5987/128I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[5,6]+19753/384I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spaa[5,6]+133/96I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]Spaa[5,6]-16463/384I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]Spbb[2,4]Spbb[2,6]Spaa[3,6]Spaa[5,6]+5313/128I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,5]Spaa[2,3]Spbb[3,4]Spbb[3,6]Spaa[5,6]^2-13489/128I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,6]Spbb[3,4]Spaa[5,6]^2-2533/384I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spaa[5,6]^2-31/32I Spbb[1,2]^4Spaa[1,3]^2Spbb[2,3]Spaa[2,5]^2Spaa[2,6]Spbb[4,5]+10961/384I Spbb[1,2]^4Spaa[1,3]^2Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[3,4]-2543/384I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]+3307/128I Spbb[1,2]^4Spaa[1,3]^2Spaa[2,5]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]-577/96I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[2,3]Spaa[2,5]^2Spaa[3,6]Spbb[4,5]-4655/192I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,5]^2Spbb[2,5]Spbb[3,4]Spaa[3,6]+4045/128I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,6]+9389/128I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,5]Spaa[2,5]^2Spbb[2,5]Spbb[3,4]Spaa[5,6]-30587/192I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[5,6]+1475/384I Spbb[1,2]^4Spaa[1,3]^2Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]-179/32I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]+1441/64I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]+18767/384I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,5]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[5,6]-60701/384I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[5,6]+749/32I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,5]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]+1729/384I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[2,3]Spaa[2,5]Spaa[3,5]Spaa[3,6]Spbb[4,5]-6433/192I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]+415/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]+9427/192I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,5]Spaa[2,5]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[5,6]-27599/384I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spaa[5,6]+1013/128I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[5,6]+3985/128I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,6]^2-32191/384I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,6]Spaa[5,6]-31/48I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,5]^2Spaa[2,5]Spbb[2,6]Spbb[3,4]Spaa[5,6]^2-7735/128I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[5,6]^2-359/384I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spaa[5,6]+1615/192I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[5,6]-12007/192I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[5,6]-7957/192I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,5]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[5,6]^2-6589/192I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[5,6]^2-119/24I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]+649/64I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[2,3]Spaa[3,5]^2Spaa[3,6]Spbb[4,5]+717/64I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]-161/96I Spaa[1,3]^2Spbb[1,3]^4Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spaa[3,6]+5015/192I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]+335/192I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[5,6]-191/192I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,5]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spaa[5,6]+659/96I Spaa[1,3]^2Spbb[1,3]^4Spbb[2,4]Spbb[2,6]Spaa[3,5]Spaa[3,6]^2+733/128I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,5]Spbb[2,4]Spbb[2,6]Spaa[3,5]Spaa[3,6]Spaa[5,6]-3725/192I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,5]^2Spbb[3,4]Spaa[3,5]Spbb[3,6]Spaa[5,6]^2-387/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,5]^2Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[5,6]^2+277/64I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]^2Spbb[2,4]Spbb[2,6]Spaa[3,5]Spaa[5,6]^2-7907/384I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,6]^2Spaa[5,6]-2155/192I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,6]Spaa[5,6]^2+2987/128I Spbb[1,2]Spaa[1,3]^2Spbb[1,5]^2Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[5,6]^3-307/128I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[5,6]^3+1167/64I Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^2Spaa[2,6]+541/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^2Spaa[3,6]+6155/384I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^3Spaa[5,6]-1007/128I Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]-3733/384I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,6]-835/384I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[5,6]-557/96I Spbb[1,2]^4Spaa[1,3]Spaa[1,5]^2Spbb[1,5]Spaa[2,5]Spaa[2,6]Spbb[4,5]+4999/128I Spbb[1,2]^3Spaa[1,3]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spaa[2,6]-1043/96I Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[1,5]^2Spbb[1,5]Spaa[2,5]Spaa[3,6]Spbb[4,5]-65/48I Spbb[1,2]^3Spaa[1,3]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,5]Spbb[3,4]Spaa[3,6]+11131/192I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spaa[3,6]+4027/128I Spbb[1,2]^2Spaa[1,3]Spaa[1,5]^2Spbb[1,5]^3Spbb[2,4]Spaa[2,5]Spaa[5,6]+3775/384I Spbb[1,2]^3Spaa[1,3]Spaa[1,5]^2Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2+9025/384I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,5]^2Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]+599/64I Spbb[1,2]^2Spaa[1,3]Spaa[1,5]^2Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[5,6]-81/16I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[1,5]^2Spbb[1,5]Spaa[3,5]Spaa[3,6]Spbb[4,5]-1729/384I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^2Spbb[3,4]Spaa[3,5]Spaa[3,6]+1449/64I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,5]^2Spbb[1,5]^2Spbb[2,4]Spaa[3,5]Spaa[3,6]+427/64I Spbb[1,2]^2Spaa[1,3]Spaa[1,5]^2Spbb[1,5]^3Spbb[3,4]Spaa[3,5]Spaa[5,6]+545/192I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^3Spbb[2,4]Spaa[3,5]Spaa[5,6]+3365/192I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,5]^2Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[3,6]^2+737/192I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[3,6]Spaa[5,6]+4283/384I Spbb[1,2]Spaa[1,3]Spaa[1,5]^2Spbb[1,5]^3Spbb[1,6]Spbb[2,4]Spaa[5,6]^2-3341/128I Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]-10225/384I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]+2497/384I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[5,6]-6725/192I Spbb[1,2]^3Spaa[1,3]Spaa[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]^2-13465/384I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[3,6]+5917/384I Spbb[1,2]^2Spaa[1,3]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[5,6]+1061/384I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,6]^2-2027/128I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,6]Spaa[5,6]-4199/384I Spbb[1,2]Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[5,6]^2-5/16I Spbb[1,2]^4Spaa[1,3]Spaa[1,5]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[4,5]+1073/24I Spbb[1,2]^3Spaa[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]+85/96I Spbb[1,2]^4Spaa[1,3]Spaa[1,5]Spaa[2,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]-973/192I Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[1,5]Spaa[2,5]^2Spbb[2,5]Spaa[3,6]Spbb[4,5]-3143/384I Spbb[1,2]^3Spaa[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,5]^2Spbb[2,5]Spbb[3,4]Spaa[3,6]+30785/384I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,6]+6201/128I Spbb[1,2]^2Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[5,6]+4117/128I Spbb[1,2]^3Spaa[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]+11823/128I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]+3375/128I Spbb[1,2]^2Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[5,6]-501/64I Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[1,5]Spaa[2,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,5]-1807/128I Spbb[1,2]^3Spaa[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]+395/192I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]Spbb[4,5]+1561/192I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]+4369/128I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]-1019/384I Spbb[1,2]^2Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spaa[5,6]+7939/384I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[5,6]+30125/384I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,6]^2+1517/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,6]Spaa[5,6]+1033/96I Spbb[1,2]Spaa[1,3]Spaa[1,5]Spbb[1,5]^3Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[5,6]^2-6307/384I Spbb[1,2]^3Spaa[1,3]Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]+5281/384I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]-2029/384I Spbb[1,2]^2Spaa[1,3]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[5,6]+16859/384I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2-24929/384I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[5,6]-3593/192I Spbb[1,2]Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[5,6]^2-605/128I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]-675/64I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]+1085/384I Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,5]Spbb[2,5]Spaa[3,5]^2Spaa[3,6]Spbb[4,5]+1139/128I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]+967/384I Spaa[1,3]Spbb[1,3]^3Spaa[1,5]Spbb[1,5]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spaa[3,6]-2101/384I Spbb[1,2]^2Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]+163/48I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[5,6]-53/16I Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spaa[5,6]+7007/384I Spaa[1,3]Spbb[1,3]^3Spaa[1,5]Spbb[1,5]Spbb[2,4]Spbb[2,6]Spaa[3,5]Spaa[3,6]^2+677/128I Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spbb[2,6]Spaa[3,5]Spaa[3,6]Spaa[5,6]+413/64I Spbb[1,2]Spaa[1,3]Spaa[1,5]Spbb[1,5]^3Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[5,6]^2+1363/384I Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]^3Spbb[2,4]Spbb[2,6]Spaa[3,5]Spaa[5,6]^2+1757/128I Spaa[1,3]Spbb[1,3]^3Spaa[1,5]Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,6]^3-3903/128I Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,6]^2Spaa[5,6]-2069/384I Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,6]Spaa[5,6]^2+9487/384I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,6]^3Spbb[1,6]^3Spaa[5,6]+3601/96I Spbb[1,2]^2Spaa[1,3]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[2,6]Spaa[5,6]-3169/192I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[3,6]Spaa[5,6]-335/16I Spbb[1,2]Spaa[1,3]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[5,6]^2+6607/384I Spbb[1,2]^2Spaa[1,3]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[5,6]-3627/64I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[5,6]-2527/96I Spbb[1,2]Spaa[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[5,6]^2-879/32I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spbb[2,6]Spaa[3,6]^2Spaa[5,6]-921/128I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spbb[2,6]Spaa[3,6]Spaa[5,6]^2-67/64I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^3Spbb[2,3]^2Spbb[3,4]Spaa[5,6]+485/192I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spaa[5,6]-67/96I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[2,5]Spaa[2,6]+25/32I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,5]Spbb[3,4]Spaa[3,6]-491/192I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[2,5]Spaa[3,6]+483/128I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^2Spbb[2,3]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[5,6]-4217/384I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[5,6]+613/128I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^2Spbb[2,3]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[5,6]-1555/128I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[5,6]+63/16I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^2Spbb[3,4]Spaa[3,5]Spaa[3,6]-767/192I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[3,5]Spaa[3,6]-835/96I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[5,6]+1519/384I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spaa[5,6]+295/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]Spaa[5,6]-6007/384I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spbb[2,6]Spaa[3,6]Spaa[5,6]+323/32I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^2Spbb[2,5]Spbb[3,4]Spbb[3,6]Spaa[5,6]^2-2913/128I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,5]Spbb[2,6]Spbb[3,4]Spaa[5,6]^2+5821/384I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]Spbb[2,5]Spbb[2,6]Spaa[5,6]^2+675/128I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]-5/48I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]Spbb[2,3]^2Spaa[2,5]^2Spaa[3,6]Spbb[4,5]-269/384I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,5]^2Spbb[2,5]Spbb[3,4]Spaa[3,6]+3281/128I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,6]-131/96I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]Spaa[2,5]^2Spbb[2,5]^2Spbb[3,4]Spaa[5,6]-10157/192I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[5,6]+745/128I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]+7711/384I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]+5425/192I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[5,6]-26059/384I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[5,6]-35/192I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]+1069/192I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]^2Spaa[2,5]Spaa[3,5]Spaa[3,6]Spbb[4,5]+3035/96I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]-613/384I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]-109/96I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[5,6]-641/384I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]Spaa[5,6]-3995/384I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]Spaa[5,6]+8567/384I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,6]^2-26485/384I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[2,6]Spaa[3,6]Spaa[5,6]+7867/384I Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,5]Spbb[2,6]Spbb[3,4]Spaa[5,6]^2-9049/384I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[2,6]Spaa[5,6]^2+2725/384I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,4]Spaa[5,6]-3569/384I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[5,6]-6151/192I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]-609/64I Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spaa[2,3]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]Spaa[5,6]^2-601/192I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[5,6]^2+3193/192I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]-501/64I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,3]^2Spaa[3,5]^2Spaa[3,6]Spbb[4,5]-5051/384I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]+2573/384I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spbb[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spaa[3,6]-873/64I Spbb[1,2]^3Spaa[1,3]Spaa[2,3]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[5,6]+2821/96I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]-115/128I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2Spaa[5,6]+35/64I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spbb[2,4]Spbb[2,5]^2Spaa[3,5]^2Spaa[5,6]+3091/384I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spbb[2,3]Spbb[2,4]Spbb[2,6]Spaa[3,5]Spaa[3,6]^2-3575/384I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spbb[2,4]Spbb[2,5]Spbb[2,6]Spaa[3,5]Spaa[3,6]Spaa[5,6]-165/16I Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spbb[3,6]Spaa[5,6]^2-403/48I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[5,6]^2-395/384I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spbb[2,6]Spaa[3,5]Spaa[5,6]^2-4711/192I Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spbb[2,4]Spbb[2,6]^2Spaa[3,6]^2Spaa[5,6]+1305/128I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[2,3]Spbb[2,4]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]^2+4187/384I Spbb[1,2]Spaa[1,3]Spbb[1,5]^2Spaa[2,3]Spbb[2,6]^2Spbb[3,4]Spaa[5,6]^3-1837/384I Spaa[1,3]Spbb[1,3]Spbb[1,5]^2Spaa[2,3]Spbb[2,4]Spbb[2,6]^2Spaa[5,6]^3+9173/384I Spbb[1,2]^3Spaa[1,3]Spbb[2,4]Spaa[2,5]^3Spbb[2,5]^2Spaa[2,6]-55/64I Spbb[1,2]^3Spaa[1,3]Spbb[2,3]Spaa[2,5]^3Spbb[2,5]Spaa[3,6]Spbb[4,5]+4817/384I Spbb[1,2]^3Spaa[1,3]Spaa[2,5]^3Spbb[2,5]^2Spbb[3,4]Spaa[3,6]+16787/384I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[2,4]Spaa[2,5]^3Spbb[2,5]^2Spaa[3,6]+12905/384I Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]^3Spbb[2,5]^2Spaa[5,6]+7361/384I Spbb[1,2]^3Spaa[1,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]^2Spbb[2,6]+22643/384I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]+26/3I Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[5,6]+403/192I Spbb[1,2]^3Spaa[1,3]Spbb[2,3]Spaa[2,5]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,5]-1999/384I Spbb[1,2]^3Spaa[1,3]Spaa[2,5]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]+239/96I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[2,3]Spaa[2,5]^2Spbb[2,5]Spaa[3,5]Spaa[3,6]Spbb[4,5]+11837/384I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,5]^2Spbb[2,5]^2Spbb[3,4]Spaa[3,5]Spaa[3,6]+4957/384I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,5]Spaa[3,6]+2987/96I Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spaa[2,5]^2Spbb[2,5]^2Spbb[3,4]Spaa[3,5]Spaa[5,6]+3287/192I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,5]Spaa[5,6]+8035/128I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[2,6]Spaa[3,6]^2+559/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[2,6]Spaa[3,6]Spaa[5,6]-121/128I Spbb[1,2]Spaa[1,3]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[2,6]Spaa[5,6]^2-59/12I Spbb[1,2]^3Spaa[1,3]Spbb[2,4]Spaa[2,5]Spaa[2,6]^3Spbb[2,6]^2+3469/384I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]-6035/384I Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]^2Spaa[5,6]+487/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2-2121/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]-399/128I Spbb[1,2]Spaa[1,3]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]^2Spaa[5,6]^2+47/32I Spbb[1,2]^3Spaa[1,3]Spaa[2,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]+4/3I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[2,3]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]+1633/192I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]-775/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[3,5]^2Spaa[3,6]Spbb[4,5]-829/48I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,5]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2Spaa[3,6]+2587/192I Spaa[1,3]Spbb[1,3]^3Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]^2Spaa[3,6]+275/96I Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]+447/128I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[2,5]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2Spaa[5,6]+33/8I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]^2Spaa[5,6]+2941/128I Spaa[1,3]Spbb[1,3]^3Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[2,6]Spaa[3,5]Spaa[3,6]^2+1205/384I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[2,6]Spaa[3,5]Spaa[3,6]Spaa[5,6]-2195/384I Spbb[1,2]Spaa[1,3]Spbb[1,5]^2Spaa[2,5]Spbb[2,5]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[5,6]^2+497/192I Spaa[1,3]Spbb[1,3]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[2,6]Spaa[3,5]Spaa[5,6]^2+6331/384I Spaa[1,3]Spbb[1,3]^3Spbb[2,4]Spaa[2,5]Spbb[2,6]^2Spaa[3,6]^3-19405/384I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,6]^2Spaa[3,6]^2Spaa[5,6]-383/384I Spaa[1,3]Spbb[1,3]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]^2+593/64I Spbb[1,2]^2Spaa[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^2Spaa[5,6]-5401/192I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]Spaa[5,6]-65/24I Spbb[1,2]Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[5,6]^2-5705/192I Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2Spaa[5,6]+1041/128I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]^2+475/64I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]-47/12I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[2,3]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]Spbb[4,5]-3779/384I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]+27/8I Spaa[1,3]Spbb[1,3]^3Spbb[2,3]Spbb[2,5]Spaa[3,5]^3Spaa[3,6]Spbb[4,5]+937/384I Spaa[1,3]Spbb[1,3]^3Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^3Spaa[3,6]+175/64I Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[5,6]-41/64I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[5,6]-203/96I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^3Spaa[5,6]-461/384I Spbb[1,2]Spaa[1,3]Spbb[1,5]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,6]Spaa[5,6]^2+461/384I Spaa[1,3]Spbb[1,3]Spbb[1,5]^2Spbb[2,5]Spbb[2,6]Spbb[3,4]Spaa[3,5]^2Spaa[5,6]^2-71/384I Spbb[1,2]^2Spaa[1,5]^3Spbb[1,5]^3Spbb[2,4]Spaa[2,5]Spaa[3,6]+665/128I Spbb[1,2]^2Spaa[1,5]^3Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]-127/384I Spbb[1,2]Spbb[1,3]Spaa[1,5]^3Spbb[1,5]^3Spbb[2,4]Spaa[3,5]Spaa[3,6]-221/192I Spbb[1,2]Spaa[1,5]^3Spbb[1,5]^4Spbb[2,4]Spaa[3,5]Spaa[5,6]+665/128I Spbb[1,2]Spbb[1,3]Spaa[1,5]^3Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[3,6]^2-299/384I Spbb[1,2]Spaa[1,5]^3Spbb[1,5]^3Spbb[1,6]Spbb[2,4]Spaa[3,6]Spaa[5,6]+7487/384I Spbb[1,2]^2Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[3,6]+7399/384I Spbb[1,2]Spbb[1,3]Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,6]^2-1987/384I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,6]Spaa[5,6]+139/192I Spbb[1,2]^3Spaa[1,5]^2Spbb[1,5]Spaa[2,5]^2Spbb[2,5]Spaa[3,6]Spbb[4,5]-157/192I Spbb[1,2]^2Spaa[1,5]^2Spbb[1,5]^2Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,6]+505/48I Spbb[1,2]^2Spaa[1,5]^2Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]+23/96I Spbb[1,2]^3Spaa[1,5]^2Spbb[1,5]Spaa[2,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,5]+29/24I Spbb[1,2]^2Spbb[1,3]Spaa[1,5]^2Spbb[1,5]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]Spbb[4,5]+299/192I Spbb[1,2]^2Spaa[1,5]^2Spbb[1,5]^2Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]-1031/384I Spbb[1,2]Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]-605/192I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]^3Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[5,6]+6035/384I Spbb[1,2]Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,6]^2-101/48I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]^3Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,6]Spaa[5,6]+3665/96I Spbb[1,2]^2Spaa[1,5]^2Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]+22117/384I Spbb[1,2]Spbb[1,3]Spaa[1,5]^2Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2-667/64I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[5,6]+69/32I Spbb[1,2]^2Spbb[1,3]Spaa[1,5]^2Spbb[1,5]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]+65/48I Spbb[1,2]^2Spaa[1,5]^2Spbb[1,5]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]-275/192I Spbb[1,2]Spbb[1,3]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,5]Spaa[3,5]^2Spaa[3,6]Spbb[4,5]-515/192I Spbb[1,2]Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]+391/384I Spbb[1,3]^2Spaa[1,5]^2Spbb[1,5]^2Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spaa[3,6]-221/192I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^3Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spaa[5,6]+665/128I Spbb[1,3]^2Spaa[1,5]^2Spbb[1,5]^2Spbb[2,4]Spbb[2,6]Spaa[3,5]Spaa[3,6]^2-299/384I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^3Spbb[2,4]Spbb[2,6]Spaa[3,5]Spaa[3,6]Spaa[5,6]+7457/384I Spbb[1,3]^2Spaa[1,5]^2Spbb[1,5]Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,6]^3-1987/384I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,6]^2Spaa[5,6]+1807/128I Spbb[1,2]^2Spaa[1,5]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[2,6]Spaa[3,6]+1759/128I Spbb[1,2]Spbb[1,3]Spaa[1,5]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[3,6]^2-2469/128I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[3,6]Spaa[5,6]+1271/48I Spbb[1,2]^2Spaa[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]+15445/384I Spbb[1,2]Spbb[1,3]Spaa[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2-7271/192I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[5,6]+1759/128I Spbb[1,3]^2Spaa[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spbb[2,6]Spaa[3,6]^3-2469/128I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spbb[2,6]Spaa[3,6]^2Spaa[5,6]+17/96I Spbb[1,2]^3Spaa[1,5]Spaa[2,5]^3Spbb[2,5]^2Spaa[3,6]Spbb[4,5]+659/384I Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]^3Spbb[2,5]^2Spaa[3,6]+2297/384I Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]+169/96I Spbb[1,2]^3Spaa[1,5]Spaa[2,5]^2Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,5]-17/12I Spbb[1,2]^2Spbb[1,3]Spaa[1,5]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,5]Spaa[3,6]Spbb[4,5]-99/16I Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spaa[2,5]^2Spbb[2,5]^2Spbb[3,4]Spaa[3,5]Spaa[3,6]+175/24I Spbb[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,5]Spaa[3,6]+67/192I Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,5]Spaa[5,6]+2297/192I Spbb[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[2,6]Spaa[3,6]^2-719/384I Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[2,6]Spaa[3,6]Spaa[5,6]+7639/384I Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]+7633/192I Spbb[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2-2717/384I Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]+23/12I Spbb[1,2]^3Spaa[1,5]Spaa[2,5]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spbb[4,5]-445/96I Spbb[1,2]^2Spbb[1,3]Spaa[1,5]Spaa[2,5]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]-347/96I Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]+23/8I Spbb[1,2]Spbb[1,3]^2Spaa[1,5]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]^2Spaa[3,6]Spbb[4,5]+7/12I Spbb[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2Spaa[3,6]+937/384I Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]^2Spaa[3,6]-19/32I Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[2,5]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2Spaa[5,6]-45/32I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]^2Spaa[5,6]+2297/384I Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[2,6]Spaa[3,5]Spaa[3,6]^2-719/384I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[2,6]Spaa[3,5]Spaa[3,6]Spaa[5,6]+7627/384I Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,6]^2Spaa[3,6]^3-2717/384I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spbb[2,6]^2Spaa[3,6]^2Spaa[5,6]+35/64I Spaa[1,5]Spbb[1,5]^3Spbb[2,4]Spaa[2,5]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]^2+1995/128I Spbb[1,2]^2Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,6]+691/24I Spbb[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2-7849/384I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]Spaa[5,6]+5071/384I Spbb[1,3]^2Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^3-7837/384I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2Spaa[5,6]+35/32I Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]^2+67/64I Spbb[1,2]^2Spbb[1,3]Spaa[1,5]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]Spbb[4,5]-9/32I Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]-33/8I Spbb[1,2]Spbb[1,3]^2Spaa[1,5]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]Spbb[4,5]-121/48I Spbb[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]+589/192I Spbb[1,3]^3Spaa[1,5]Spbb[2,5]^2Spaa[3,5]^3Spaa[3,6]Spbb[4,5]+271/96I Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^3Spaa[3,6]-3/64I Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[5,6]+3/64I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^3Spaa[5,6]-1759/128I Spbb[1,2]Spaa[1,6]^3Spbb[1,6]^4Spbb[2,4]Spaa[3,6]Spaa[5,6]-5069/192I Spbb[1,2]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[5,6]-1759/128I Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spbb[2,6]Spaa[3,6]^2Spaa[5,6]-1995/128I Spbb[1,2]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]Spaa[5,6]-5071/384I Spbb[1,3]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2Spaa[5,6]+35/64I Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]^2+7/192I Spbb[1,2]^2Spaa[2,3]^3Spbb[2,3]^3Spbb[2,4]Spaa[2,5]Spaa[3,6]+313/192I Spbb[1,2]^2Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[5,6]+19/96I Spbb[1,2]^2Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[5,6]+59/96I Spbb[1,2]^2Spaa[2,3]^3Spbb[2,3]^3Spbb[3,4]Spaa[3,5]Spaa[3,6]-7/64I Spbb[1,2]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]^3Spbb[2,4]Spaa[3,5]Spaa[3,6]+1483/192I Spbb[1,2]^2Spaa[2,3]^3Spbb[2,3]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]Spaa[5,6]+39/16I Spbb[1,2]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spbb[2,6]Spaa[3,6]Spaa[5,6]-1615/128I Spbb[1,2]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,5]Spbb[2,6]Spbb[3,4]Spaa[5,6]^2+1981/96I Spbb[1,2]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spbb[2,5]Spbb[2,6]Spaa[5,6]^2-49/32I Spbb[1,2]^2Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,6]-1825/128I Spbb[1,2]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[5,6]+11/64I Spbb[1,2]^2Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]-3401/384I Spbb[1,2]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[5,6]-47/192I Spbb[1,2]^2Spaa[2,3]^2Spbb[2,3]^3Spaa[2,5]Spaa[3,5]Spaa[3,6]Spbb[4,5]-407/96I Spbb[1,2]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]-329/64I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]-325/64I Spbb[1,2]^2Spaa[2,3]^2Spbb[2,3]Spaa[2,5]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]Spaa[5,6]-79/4I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]Spaa[5,6]-59/24I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,6]^2-3041/192I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[2,6]Spaa[3,6]Spaa[5,6]-9/128I Spbb[1,2]^2Spaa[2,3]^2Spaa[2,5]Spbb[2,5]^2Spbb[2,6]Spbb[3,4]Spaa[5,6]^2+2215/192I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spbb[2,6]Spaa[5,6]^2+265/64I Spbb[1,2]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[5,6]+791/96I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]-681/128I Spbb[1,2]^2Spaa[2,3]^2Spbb[2,5]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]Spaa[5,6]^2+859/96I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]Spbb[2,5]Spaa[2,6]Spbb[2,6]^2Spaa[5,6]^2+301/192I Spbb[1,2]^2Spaa[2,3]^2Spbb[2,3]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]+61/192I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^3Spaa[3,5]^2Spaa[3,6]Spbb[4,5]-2623/192I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]+815/192I Spbb[1,3]^2Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spaa[3,6]+2929/192I Spbb[1,2]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]-6979/192I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2Spaa[5,6]-505/192I Spbb[1,3]^2Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spbb[2,6]Spaa[3,5]Spaa[3,6]^2-3245/384I Spbb[1,3]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spbb[2,5]Spbb[2,6]Spaa[3,5]Spaa[3,6]Spaa[5,6]-2017/192I Spbb[1,2]^2Spaa[2,3]^2Spbb[2,5]^2Spbb[3,4]Spaa[3,5]Spbb[3,6]Spaa[5,6]^2+1121/48I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,5]^2Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[5,6]^2-621/128I Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]Spbb[2,5]^2Spbb[2,6]Spaa[3,5]Spaa[5,6]^2+787/192I Spbb[1,3]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spbb[2,6]^2Spaa[3,6]^2Spaa[5,6]+1143/128I Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]Spbb[2,5]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]^2-65/64I Spbb[1,2]Spbb[1,5]Spaa[2,3]^2Spbb[2,5]Spbb[2,6]^2Spbb[3,4]Spaa[5,6]^3-77/96I Spbb[1,3]Spbb[1,5]Spaa[2,3]^2Spbb[2,4]Spbb[2,5]Spbb[2,6]^2Spaa[5,6]^3+431/96I Spbb[1,2]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]^3Spbb[2,5]^2Spaa[3,6]+19/32I Spbb[1,2]^2Spaa[2,3]Spbb[2,4]Spaa[2,5]^3Spbb[2,5]^3Spaa[5,6]-43/48I Spbb[1,2]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]-1007/192I Spbb[1,2]^2Spaa[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[2,6]Spbb[2,6]Spaa[5,6]+1/24I Spbb[1,2]^2Spaa[2,3]Spbb[2,3]^2Spaa[2,5]^2Spbb[2,5]Spaa[3,5]Spaa[3,6]Spbb[4,5]-307/96I Spbb[1,2]^2Spaa[2,3]Spbb[2,3]Spaa[2,5]^2Spbb[2,5]^2Spbb[3,4]Spaa[3,5]Spaa[3,6]+63/64I Spbb[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,5]Spaa[3,6]+471/128I Spbb[1,2]^2Spaa[2,3]Spaa[2,5]^2Spbb[2,5]^3Spbb[3,4]Spaa[3,5]Spaa[5,6]-275/384I Spbb[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^3Spaa[3,5]Spaa[5,6]+107/192I Spbb[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[2,6]Spaa[3,6]^2-139/24I Spbb[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spbb[2,6]Spaa[3,6]Spaa[5,6]-211/192I Spbb[1,2]Spbb[1,5]Spaa[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spbb[2,6]Spaa[5,6]^2-839/192I Spbb[1,2]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]-47/32I Spbb[1,2]^2Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]^2Spaa[5,6]-1117/192I Spbb[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2-739/96I Spbb[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]+365/96I Spbb[1,2]Spbb[1,5]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]^2Spaa[5,6]^2-227/192I Spbb[1,2]^2Spaa[2,3]Spbb[2,3]^2Spaa[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]-145/24I Spbb[1,2]^2Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]+169/64I Spbb[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,3]^2Spaa[2,5]Spbb[2,5]Spaa[3,5]^2Spaa[3,6]Spbb[4,5]-365/32I Spbb[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2Spaa[3,6]+1363/128I Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]^2Spaa[3,6]+1535/128I Spbb[1,2]^2Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]-6551/384I Spbb[1,2]Spbb[1,3]Spaa[2,3]Spaa[2,5]Spbb[2,5]^3Spbb[3,4]Spaa[3,5]^2Spaa[5,6]+119/16I Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]^3Spaa[3,5]^2Spaa[5,6]+93/64I Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[2,6]Spaa[3,5]Spaa[3,6]^2-35/64I Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spbb[2,6]Spaa[3,5]Spaa[3,6]Spaa[5,6]+329/128I Spbb[1,2]Spbb[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[5,6]^2-193/128I Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spbb[2,6]Spaa[3,5]Spaa[5,6]^2-139/96I Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,6]^2Spaa[3,6]^3-299/48I Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[2,6]^2Spaa[3,6]^2Spaa[5,6]+93/64I Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]^2+35/64I Spbb[1,5]^2Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[2,6]^2Spaa[5,6]^3+839/192I Spbb[1,2]^2Spaa[2,3]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^3Spaa[5,6]+55/16I Spbb[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^3Spaa[3,6]Spaa[5,6]+227/96I Spbb[1,2]Spbb[1,5]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^3Spaa[5,6]^2-179/192I Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]^3Spaa[3,6]^2Spaa[5,6]+911/192I Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]^3Spaa[3,6]Spaa[5,6]^2+35/64I Spbb[1,5]^2Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]^3Spaa[5,6]^3+3/4I Spbb[1,2]^2Spaa[2,3]Spbb[2,3]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]+59/64I Spbb[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,3]^2Spaa[3,5]^3Spbb[3,5]Spaa[3,6]Spbb[4,5]-1243/96I Spbb[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]+1133/192I Spbb[1,3]^2Spaa[2,3]Spbb[2,3]^2Spbb[2,5]Spaa[3,5]^3Spaa[3,6]Spbb[4,5]+1549/128I Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^3Spaa[3,6]+663/64I Spbb[1,2]^2Spaa[2,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[5,6]-3647/192I Spbb[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[5,6]+829/96I Spbb[1,3]^2Spaa[2,3]Spbb[2,5]^3Spbb[3,4]Spaa[3,5]^3Spaa[5,6]+285/128I Spbb[1,2]Spbb[1,5]Spaa[2,3]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,6]Spaa[5,6]^2-309/128I Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,5]^2Spbb[2,6]Spbb[3,4]Spaa[3,5]^2Spaa[5,6]^2+451/192I Spbb[1,2]^2Spbb[2,4]Spaa[2,5]^4Spbb[2,5]^3Spaa[3,6]-33/16I Spbb[1,2]^2Spbb[2,3]Spaa[2,5]^3Spbb[2,5]^2Spaa[3,5]Spaa[3,6]Spbb[4,5]-845/192I Spbb[1,2]^2Spaa[2,5]^3Spbb[2,5]^3Spbb[3,4]Spaa[3,5]Spaa[3,6]+1747/192I Spbb[1,2]Spbb[1,3]Spbb[2,4]Spaa[2,5]^3Spbb[2,5]^3Spaa[3,5]Spaa[3,6]+451/192I Spbb[1,2]Spbb[1,5]Spbb[2,4]Spaa[2,5]^3Spbb[2,5]^3Spaa[3,5]Spaa[5,6]+1/32I Spbb[1,2]^2Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]+1/16I Spbb[1,2]Spbb[1,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2-211/48I Spbb[1,2]^2Spbb[2,3]Spaa[2,5]^2Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]-1367/96I Spbb[1,2]^2Spaa[2,5]^2Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]+1219/96I Spbb[1,2]Spbb[1,3]Spbb[2,3]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,5]^2Spaa[3,6]Spbb[4,5]+3017/192I Spbb[1,2]Spbb[1,3]Spaa[2,5]^2Spbb[2,5]^3Spbb[3,4]Spaa[3,5]^2Spaa[3,6]+7/8I Spbb[1,3]^2Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^3Spaa[3,5]^2Spaa[3,6]+125/48I Spbb[1,2]Spbb[1,5]Spaa[2,5]^2Spbb[2,5]^3Spbb[3,4]Spaa[3,5]^2Spaa[5,6]-49/192I Spbb[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^3Spaa[3,5]^2Spaa[5,6]+1/32I Spbb[1,3]^2Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[2,6]^2Spaa[3,6]^3+457/192I Spbb[1,2]^2Spbb[2,4]Spaa[2,5]Spaa[2,6]^3Spbb[2,6]^3Spaa[3,6]+457/96I Spbb[1,2]Spbb[1,3]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]^3Spaa[3,6]^2-1/32I Spbb[1,2]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]^3Spaa[3,6]Spaa[5,6]+457/192I Spbb[1,3]^2Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]^3Spaa[3,6]^3-1/32I Spbb[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]^3Spaa[3,6]^2Spaa[5,6]-7/3I Spbb[1,2]^2Spbb[2,3]Spaa[2,5]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]Spbb[4,5]-73/8I Spbb[1,2]^2Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]+99/16I Spbb[1,2]Spbb[1,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]Spbb[4,5]+17/3I Spbb[1,2]Spbb[1,3]Spaa[2,5]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]+535/192I Spbb[1,3]^2Spbb[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]^3Spaa[3,6]Spbb[4,5]+83/24I Spbb[1,3]^2Spaa[2,5]Spbb[2,5]^3Spbb[3,4]Spaa[3,5]^3Spaa[3,6]-181/192I Spbb[1,2]Spbb[1,5]Spaa[2,5]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[5,6]+181/192I Spbb[1,3]Spbb[1,5]Spaa[2,5]Spbb[2,5]^3Spbb[3,4]Spaa[3,5]^3Spaa[5,6]-457/192I Spbb[1,2]Spbb[1,6]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^3Spaa[3,6]Spaa[5,6]-457/192I Spbb[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^3Spaa[3,6]^2Spaa[5,6]-157/96I Spbb[1,2]^2Spbb[3,4]Spaa[3,5]^4Spbb[3,5]^3Spaa[3,6]+95/192I Spbb[1,2]Spbb[1,3]Spbb[2,3]Spaa[3,5]^4Spbb[3,5]^2Spaa[3,6]Spbb[4,5]-91/96I Spbb[1,2]Spbb[1,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]^2Spaa[3,6]+53/32I Spbb[1,3]^2Spbb[2,3]Spbb[2,5]Spaa[3,5]^4Spbb[3,5]Spaa[3,6]Spbb[4,5]+31/12I Spbb[1,3]^2Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^4Spbb[3,5]Spaa[3,6]-115/96I Spbb[1,2]Spbb[1,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]^2Spaa[5,6]+115/96I Spbb[1,3]Spbb[1,5]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^4Spbb[3,5]Spaa[5,6])/(Spbb[2,3]Spaa[4,5]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(-19583/384I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spbb[1,4]Spaa[5,6]^2+91145/384I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[5,6]^2-30427/96I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,6]Spaa[5,6]+21575/192I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[5,6]^2-14335/96I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[5,6]^2-13145/96I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spaa[5,6]-89399/384I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[2,5]Spbb[2,5]Spaa[5,6]^2+119911/384I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[5,6]^2-29549/128I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[2,6]Spbb[2,6]Spaa[5,6]^2+52217/192I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[5,6]^2-219631/384I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[5,6]^3Spbb[5,6]+71359/128I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spbb[1,5]Spbb[2,6]Spaa[5,6]^3-143173/384I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[5,6]^3-28799/192I Spaa[1,2]Spbb[1,2]^4Spbb[1,4]Spaa[1,5]Spaa[1,6]Spaa[2,3]Spaa[5,6]+33821/64I Spaa[1,2]Spbb[1,2]^3Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,5]Spaa[5,6]^2+9643/128I Spaa[1,2]Spbb[1,2]^3Spbb[1,4]Spaa[1,6]Spaa[2,3]Spbb[2,6]Spaa[5,6]^2-8759/192I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[2,3]Spbb[2,5]Spbb[2,6]Spaa[5,6]^3-23365/96I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[5,6]^2-196481/192I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,6]Spaa[5,6]-23933/64I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spaa[3,6]Spaa[5,6]-134687/128I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[5,6]^2+66085/192I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[5,6]^2-20333/32I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spaa[5,6]-342589/384I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[2,4]Spaa[2,5]Spaa[3,6]Spaa[5,6]-128163/128I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,5]Spbb[2,5]Spaa[5,6]^2-30137/128I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[5,6]^2-2063/16I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,6]Spbb[2,6]Spaa[5,6]^2+315655/384I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[5,6]^2-24811/48I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[2,4]Spaa[3,5]Spaa[3,6]Spaa[5,6]-172249/192I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[2,5]Spaa[3,5]Spaa[5,6]^2-25267/96I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]Spbb[2,4]Spaa[3,5]Spaa[5,6]^2-450437/384I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[2,6]Spaa[3,6]Spaa[5,6]^2+31797/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]Spbb[2,4]Spaa[3,6]Spaa[5,6]^2-227765/192I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[5,6]^3Spbb[5,6]+19841/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,5]Spbb[2,6]Spaa[5,6]^3+50615/96I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[5,6]^3+168779/384I Spbb[1,2]^4Spaa[1,3]Spbb[1,4]Spaa[1,5]^2Spaa[2,6]^2+360343/384I Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spaa[2,6]Spaa[3,6]-18007/48I Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,6]Spaa[5,6]+20705/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,5]^2Spaa[3,6]^2+577/64I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[3,6]Spaa[5,6]+9305/96I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[5,6]^2-14933/384I Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[1,6]Spaa[2,3]Spaa[5,6]+14925/64I Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[5,6]-9865/192I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,6]Spaa[5,6]+194009/384I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[5,6]^2+236777/128I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,5]Spaa[5,6]^2+43465/384I Spbb[1,2]^4Spaa[1,3]Spaa[1,5]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2+13971/32I Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spaa[3,6]-61385/192I Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[5,6]-1808/3I Spbb[1,2]^3Spaa[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spaa[5,6]+257495/384I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[2,4]Spaa[2,5]Spaa[3,6]^2-52313/384I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,5]Spbb[2,5]Spaa[3,6]Spaa[5,6]-23681/24I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[3,6]Spaa[5,6]+15575/192I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[2,5]Spaa[5,6]^2+1013/4I Spbb[1,2]^2Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spaa[5,6]^2+6295/48I Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,6]^2Spbb[2,6]Spaa[5,6]+463/6I Spbb[1,2]^3Spaa[1,3]Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spaa[5,6]-31823/64I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[5,6]+467/192I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]Spaa[5,6]+13919/24I Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,6]Spaa[5,6]^2Spbb[5,6]-152857/192I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,6]Spbb[2,6]Spaa[5,6]^2+262805/192I Spbb[1,2]^2Spaa[1,3]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[5,6]^2+192763/384I Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,5]Spbb[2,4]Spaa[3,5]Spaa[3,6]^2+81521/192I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]Spaa[5,6]-58907/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[3,5]Spaa[3,6]Spaa[5,6]-242857/192I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]Spaa[5,6]^2+8543/12I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[3,5]Spaa[5,6]^2+31541/128I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[2,6]Spaa[3,6]^2Spaa[5,6]-7227/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[3,6]^2Spaa[5,6]+274499/384I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]-507727/192I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,6]Spaa[3,6]Spaa[5,6]^2+481073/384I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[3,6]Spaa[5,6]^2+45479/96I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[5,6]^3Spbb[5,6]-4647/64I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,6]Spaa[5,6]^3+843/64I Spbb[1,2]Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[5,6]^3-14267/96I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[5,6]^2-6867/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]Spbb[2,6]Spaa[5,6]^2-16237/64I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[5,6]^2+6637/96I Spbb[1,2]^2Spaa[1,3]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[5,6]^2+239725/384I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]Spaa[5,6]^2-8983/192I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,6]Spaa[5,6]^2-22175/64I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[5,6]^3Spbb[5,6]+237533/384I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[5,6]^3-46181/192I Spbb[1,2]Spaa[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[5,6]^3+22231/24I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,5]Spbb[2,6]Spaa[5,6]^3-9399/128I Spbb[1,2]^3Spaa[1,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]^2Spaa[2,6]Spaa[3,6]-60145/192I Spbb[1,2]^3Spaa[1,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spaa[5,6]-84263/384I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]^2Spaa[3,6]^2-122545/128I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,6]Spaa[5,6]+5365/128I Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spbb[2,3]Spbb[2,4]Spaa[2,5]^2Spaa[3,6]Spaa[5,6]-185519/384I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[5,6]^2+69787/128I Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[5,6]^2-19151/128I Spbb[1,2]^3Spaa[1,3]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[5,6]-161071/192I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[5,6]+61951/192I Spbb[1,2]^2Spaa[1,3]Spbb[1,6]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spaa[3,6]Spaa[5,6]-291779/384I Spbb[1,2]^3Spaa[1,3]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spaa[5,6]^2Spbb[5,6]-204745/384I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[5,6]^2+4151/8I Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[5,6]^2-87631/384I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spaa[3,6]^2-94343/96I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]Spaa[5,6]+99145/384I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spaa[3,6]Spaa[5,6]-16203/8I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]Spaa[5,6]^2+98651/64I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[5,6]^2-15293/64I Spbb[1,2]Spaa[1,3]Spbb[1,5]^2Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spaa[5,6]^2-1214I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,6]^2Spaa[5,6]+329773/384I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,6]^2Spaa[5,6]-323407/128I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[2,4]Spaa[2,5]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]-66319/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,5]Spbb[2,5]Spbb[2,6]Spaa[3,6]Spaa[5,6]^2+94391/64I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,6]Spaa[5,6]^2+8797/48I Spbb[1,2]Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,6]Spaa[5,6]^2-231067/192I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,5]Spbb[2,5]Spaa[5,6]^3Spbb[5,6]+104239/96I Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[5,6]^3Spbb[5,6]+84317/64I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[2,5]Spbb[2,5]Spbb[2,6]Spaa[5,6]^3-64583/64I Spbb[1,2]Spaa[1,3]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[5,6]^3-2941/192I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[5,6]^2+57425/384I Spbb[1,2]^2Spaa[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[5,6]^2-31207/192I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]^2+168551/128I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[5,6]^2-33599/128I Spbb[1,2]Spaa[1,3]Spbb[1,6]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,6]Spaa[5,6]^2-35257/48I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,6]Spbb[2,6]Spaa[5,6]^3Spbb[5,6]+15541/32I Spbb[1,2]^2Spaa[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[5,6]^3Spbb[5,6]+229871/384I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[2,6]Spbb[2,6]^2Spaa[5,6]^3+13937/384I Spbb[1,2]Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[5,6]^3-31183/384I Spaa[1,3]Spbb[1,3]^3Spbb[2,3]Spbb[2,4]Spaa[3,5]^2Spaa[3,6]^2-13297/96I Spaa[1,3]Spbb[1,3]^3Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spaa[3,6]Spaa[5,6]-407/8I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spbb[2,3]Spbb[2,4]Spaa[3,5]^2Spaa[3,6]Spaa[5,6]-210331/192I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[2,5]^2Spaa[3,5]^2Spaa[5,6]^2+210869/192I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spaa[5,6]^2-77093/128I Spaa[1,3]Spbb[1,3]Spbb[1,5]^2Spbb[2,3]Spbb[2,4]Spaa[3,5]^2Spaa[5,6]^2-14763/32I Spaa[1,3]Spbb[1,3]^3Spbb[2,4]Spbb[2,6]Spaa[3,5]Spaa[3,6]^2Spaa[5,6]+156269/384I Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spbb[2,3]Spbb[2,4]Spaa[3,5]Spaa[3,6]^2Spaa[5,6]-41293/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[2,4]Spaa[3,5]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]-309469/192I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[2,5]Spbb[2,6]Spaa[3,5]Spaa[3,6]Spaa[5,6]^2+82197/64I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spbb[2,4]Spbb[2,6]Spaa[3,5]Spaa[3,6]Spaa[5,6]^2-92963/384I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[1,6]Spbb[2,3]Spbb[2,4]Spaa[3,5]Spaa[3,6]Spaa[5,6]^2-40091/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,5]Spaa[3,5]Spaa[5,6]^3Spbb[5,6]+232149/128I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,4]Spaa[3,5]Spaa[5,6]^3Spbb[5,6]+258379/128I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spbb[2,5]Spbb[2,6]Spaa[3,5]Spaa[5,6]^3-99237/64I Spaa[1,3]Spbb[1,3]Spbb[1,5]^2Spbb[2,4]Spbb[2,6]Spaa[3,5]Spaa[5,6]^3+29003/128I Spaa[1,3]Spbb[1,5]^2Spbb[1,6]Spbb[2,3]Spbb[2,4]Spaa[3,5]Spaa[5,6]^3-142173/128I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[2,6]^2Spaa[3,6]^2Spaa[5,6]^2+312461/192I Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,6]^2Spaa[5,6]^2-227641/384I Spaa[1,3]Spbb[1,3]Spbb[1,6]^2Spbb[2,3]Spbb[2,4]Spaa[3,6]^2Spaa[5,6]^2-97945/64I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,6]Spaa[3,6]Spaa[5,6]^3Spbb[5,6]+199831/128I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]Spbb[2,4]Spaa[3,6]Spaa[5,6]^3Spbb[5,6]+12963/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]^3+31483/192I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,6]Spaa[5,6]^3-3699/16I Spaa[1,3]Spbb[1,5]Spbb[1,6]^2Spbb[2,3]Spbb[2,4]Spaa[3,6]Spaa[5,6]^3-251297/384I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[5,6]^4Spbb[5,6]^2+332593/192I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[1,5]Spbb[2,6]Spaa[5,6]^4Spbb[5,6]-102431/192I Spbb[1,2]Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[5,6]^4Spbb[5,6]-3196/3I Spaa[1,3]Spbb[1,4]Spbb[1,5]^2Spbb[2,6]^2Spaa[5,6]^4+94193/128I Spaa[1,3]Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[5,6]^4+10727/48I Spbb[1,2]^3Spbb[1,4]Spaa[1,5]^3Spbb[1,5]Spaa[2,6]Spaa[3,6]+21457/64I Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]^3Spbb[1,5]Spaa[3,6]^2+3115/32I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^2Spaa[3,6]Spaa[5,6]-1795/16I Spbb[1,2]^4Spbb[1,4]Spaa[1,5]^2Spaa[1,6]Spaa[2,3]Spaa[2,6]-6449/32I Spbb[1,2]^3Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spaa[1,6]Spaa[2,3]Spaa[3,6]-34771/48I Spbb[1,2]^3Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spaa[2,3]Spaa[5,6]-3175/16I Spbb[1,2]^3Spbb[1,4]Spaa[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,6]-68845/384I Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[3,6]^2-43243/192I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,6]Spaa[5,6]-5891/12I Spbb[1,2]^3Spbb[1,4]Spaa[1,5]^2Spaa[2,3]Spbb[2,5]Spaa[2,6]Spaa[5,6]-44975/32I Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spaa[2,3]Spbb[2,5]Spaa[3,6]Spaa[5,6]+417197/384I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[5,6]^2+51833/96I Spbb[1,2]^3Spbb[1,4]Spaa[1,5]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,6]+7925/128I Spbb[1,2]^3Spaa[1,5]^2Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spaa[3,6]+397823/384I Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spaa[2,5]Spbb[2,5]Spaa[3,6]^2+3491/24I Spbb[1,2]^2Spbb[1,3]Spaa[1,5]^2Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[3,6]^2-26543/64I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,5]Spbb[2,5]Spaa[3,6]Spaa[5,6]-16099/192I Spbb[1,2]^2Spaa[1,5]^2Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spaa[3,6]Spaa[5,6]+96247/384I Spbb[1,2]^3Spbb[1,4]Spaa[1,5]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,6]-156713/384I Spbb[1,2]^3Spaa[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spaa[3,6]+273547/384I Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^2-50391/64I Spbb[1,2]^2Spbb[1,3]Spaa[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]^2-6881/32I Spbb[1,2]^3Spbb[1,4]Spaa[1,5]^2Spaa[2,6]Spaa[3,6]Spaa[5,6]Spbb[5,6]+96391/384I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[5,6]-161903/192I Spbb[1,2]^2Spaa[1,5]^2Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]Spaa[5,6]+244207/384I Spbb[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[1,5]^2Spbb[2,5]Spaa[3,5]Spaa[3,6]^2+9153/128I Spbb[1,2]Spbb[1,3]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,4]Spaa[3,5]Spaa[3,6]^2+47839/192I Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]Spaa[5,6]-18025/128I Spbb[1,2]Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,4]Spaa[3,5]Spaa[3,6]Spaa[5,6]+10843/192I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,5]Spaa[3,5]Spaa[5,6]^2+1229/192I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]^3Spbb[2,4]Spaa[3,5]Spaa[5,6]^2+106843/192I Spbb[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[1,5]^2Spbb[2,6]Spaa[3,6]^3-52897/128I Spbb[1,2]Spbb[1,3]^2Spaa[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[3,6]^3+69455/384I Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spaa[3,6]^2Spaa[5,6]Spbb[5,6]+15953/24I Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[2,6]Spaa[3,6]^2Spaa[5,6]-112407/128I Spbb[1,2]Spbb[1,3]Spaa[1,5]^2Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[3,6]^2Spaa[5,6]-219391/384I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]+42865/64I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,6]Spaa[3,6]Spaa[5,6]^2-48271/192I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[3,6]Spaa[5,6]^2-41807/384I Spbb[1,2]^3Spbb[1,4]Spaa[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,3]Spaa[5,6]+17421/128I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]Spaa[5,6]-66961/384I Spbb[1,2]^3Spbb[1,4]Spaa[1,5]Spaa[1,6]Spaa[2,3]Spaa[2,6]Spbb[2,6]Spaa[5,6]-40193/96I Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,6]Spaa[3,6]Spaa[5,6]-77371/128I Spbb[1,2]^3Spbb[1,4]Spaa[1,5]Spaa[1,6]Spaa[2,3]Spaa[5,6]^2Spbb[5,6]+11759/384I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,6]Spaa[5,6]^2+18187/192I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[5,6]+32543/384I Spbb[1,2]^2Spaa[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[3,6]Spaa[5,6]-74311/192I Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]^2Spaa[5,6]+8339/96I Spbb[1,2]Spbb[1,3]Spaa[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,6]^2Spaa[5,6]+16223/48I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]-7687/48I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]Spaa[5,6]^2+12845/96I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,6]Spaa[5,6]^2+132659/192I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[5,6]^2+8565/64I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[5,6]^2+212767/192I Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,5]^2Spaa[3,5]Spaa[5,6]^2-91337/384I Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,5]Spbb[2,6]Spaa[3,6]Spaa[5,6]^2+165965/192I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,5]Spaa[5,6]^3Spbb[5,6]+6853/96I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spbb[2,6]Spaa[5,6]^3+1691/6I Spbb[1,2]^3Spaa[1,5]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spaa[3,6]+11715/16I Spbb[1,2]^2Spbb[1,3]Spaa[1,5]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,6]^2-59743/384I Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spbb[2,3]Spbb[2,4]Spaa[2,5]^2Spaa[3,6]^2-7549/128I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,6]Spaa[5,6]-327931/384I Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,6]Spaa[5,6]+8693/192I Spbb[1,2]^3Spaa[1,5]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]+20437/128I Spbb[1,2]^2Spbb[1,3]Spaa[1,5]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2-63427/384I Spbb[1,2]^2Spaa[1,5]Spbb[1,6]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spaa[3,6]^2+1684/3I Spbb[1,2]^3Spaa[1,5]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spaa[3,6]Spaa[5,6]Spbb[5,6]+85289/192I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[5,6]-192023/192I Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[5,6]+154267/192I Spbb[1,2]Spbb[1,3]^2Spaa[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]^2-48087/128I Spbb[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spaa[3,6]^2+50507/64I Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]Spaa[3,6]Spaa[5,6]-266567/128I Spbb[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]Spaa[5,6]+25811/96I Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spaa[3,6]Spaa[5,6]-1821/16I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]Spaa[5,6]^2+46585/64I Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[5,6]^2+74603/192I Spbb[1,2]Spbb[1,3]^2Spaa[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,6]^3-26995/64I Spbb[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,6]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,6]^3+391069/192I Spbb[1,2]^2Spbb[1,3]Spaa[1,5]Spbb[2,4]Spaa[2,5]Spaa[3,6]^2Spaa[5,6]Spbb[5,6]+515845/384I Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,5]Spbb[2,5]Spbb[2,6]Spaa[3,6]^2Spaa[5,6]-177869/64I Spbb[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,6]^2Spaa[5,6]+10405/48I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,6]^2Spaa[5,6]+949/12I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[2,5]Spbb[2,5]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]-297805/192I Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]-357703/384I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[2,5]Spbb[2,6]Spaa[3,6]Spaa[5,6]^2+601633/384I Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,6]Spaa[5,6]^2+46297/384I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]Spaa[5,6]-28001/192I Spbb[1,2]^2Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spaa[5,6]+7119/128I Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2Spaa[5,6]-53443/64I Spbb[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spaa[5,6]+30133/128I Spbb[1,2]Spaa[1,5]Spbb[1,6]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,6]^2Spaa[5,6]+12121/32I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]-92501/384I Spbb[1,2]^2Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]-77245/128I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]^2+151789/384I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[5,6]^2+34153/96I Spbb[1,3]^3Spaa[1,5]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spaa[3,6]^2-10595/48I Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spbb[2,3]Spbb[2,4]Spaa[3,5]^2Spaa[3,6]^2+146477/192I Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[2,5]^2Spaa[3,5]^2Spaa[3,6]Spaa[5,6]-46069/48I Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spaa[3,6]Spaa[5,6]+27665/96I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[2,3]Spbb[2,4]Spaa[3,5]^2Spaa[3,6]Spaa[5,6]-77347/96I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]^2Spaa[3,5]^2Spaa[5,6]^2+17279/24I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spaa[5,6]^2+175/48I Spaa[1,5]Spbb[1,5]^3Spbb[2,3]Spbb[2,4]Spaa[3,5]^2Spaa[5,6]^2+108379/384I Spbb[1,3]^3Spaa[1,5]Spbb[2,4]Spbb[2,6]Spaa[3,5]Spaa[3,6]^3-102023/384I Spbb[1,3]^2Spaa[1,5]Spbb[1,6]Spbb[2,3]Spbb[2,4]Spaa[3,5]Spaa[3,6]^3+256799/192I Spbb[1,2]Spbb[1,3]^2Spaa[1,5]Spbb[2,4]Spaa[3,5]Spaa[3,6]^2Spaa[5,6]Spbb[5,6]+168113/128I Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[2,5]Spbb[2,6]Spaa[3,5]Spaa[3,6]^2Spaa[5,6]-666697/384I Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spbb[2,4]Spbb[2,6]Spaa[3,5]Spaa[3,6]^2Spaa[5,6]+27591/64I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,3]Spbb[2,4]Spaa[3,5]Spaa[3,6]^2Spaa[5,6]+207059/128I Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]-734099/384I Spbb[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[3,5]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]-84375/32I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spbb[2,6]Spaa[3,5]Spaa[3,6]Spaa[5,6]^2+309441/128I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spbb[2,6]Spaa[3,5]Spaa[3,6]Spaa[5,6]^2-51449/192I Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[2,3]Spbb[2,4]Spaa[3,5]Spaa[3,6]Spaa[5,6]^2-82633/128I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]Spaa[5,6]^3Spbb[5,6]+144209/192I Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[3,5]Spaa[5,6]^3Spbb[5,6]+96773/96I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,5]Spbb[2,6]Spaa[3,5]Spaa[5,6]^3-93483/128I Spaa[1,5]Spbb[1,5]^3Spbb[2,4]Spbb[2,6]Spaa[3,5]Spaa[5,6]^3+182567/384I Spbb[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[2,6]^2Spaa[3,6]^3Spaa[5,6]-356993/384I Spbb[1,3]^2Spaa[1,5]Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,6]^3Spaa[5,6]+11105/24I Spbb[1,3]Spaa[1,5]Spbb[1,6]^2Spbb[2,3]Spbb[2,4]Spaa[3,6]^3Spaa[5,6]+170243/128I Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[2,6]Spaa[3,6]^2Spaa[5,6]^2Spbb[5,6]-121433/96I Spbb[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[3,6]^2Spaa[5,6]^2Spbb[5,6]-311231/192I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,6]^2Spaa[3,6]^2Spaa[5,6]^2+480101/384I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,6]^2Spaa[5,6]^2+4951/384I Spaa[1,5]Spbb[1,5]Spbb[1,6]^2Spbb[2,3]Spbb[2,4]Spaa[3,6]^2Spaa[5,6]^2+36767/192I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[3,6]Spaa[5,6]^3Spbb[5,6]^2-450091/384I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,6]Spaa[3,6]Spaa[5,6]^3Spbb[5,6]+3101/4I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[3,6]Spaa[5,6]^3Spbb[5,6]+477599/384I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,6]^2Spaa[3,6]Spaa[5,6]^3-368339/384I Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,6]Spaa[5,6]^3+20779/192I Spbb[1,2]^2Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[2,3]Spbb[2,6]Spaa[5,6]^2-22705/384I Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,6]Spaa[3,6]Spaa[5,6]^2+2839/128I Spbb[1,2]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[3,6]Spaa[5,6]^2-10061/384I Spbb[1,2]^2Spbb[1,4]Spaa[1,6]Spaa[2,3]Spaa[2,6]Spbb[2,6]^2Spaa[5,6]^2-35347/192I Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]^2+2643/64I Spbb[1,2]^2Spbb[1,4]Spaa[1,6]Spaa[2,3]Spbb[2,6]Spaa[5,6]^3Spbb[5,6]-23903/192I Spbb[1,2]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,6]^2Spaa[5,6]^3-3449/96I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]^2+18679/384I Spbb[1,2]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[5,6]^2-3957/32I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,6]^2Spaa[3,6]^2Spaa[5,6]^2+6647/128I Spbb[1,3]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spbb[2,6]Spaa[3,6]^2Spaa[5,6]^2-1763/192I Spaa[1,6]Spbb[1,6]^3Spbb[2,3]Spbb[2,4]Spaa[3,6]^2Spaa[5,6]^2-19/6I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]Spaa[5,6]^3Spbb[5,6]+3583/128I Spbb[1,2]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,6]Spaa[5,6]^3Spbb[5,6]-22201/384I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]^3+7391/192I Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spbb[2,6]Spaa[3,6]Spaa[5,6]^3+143065/384I Spbb[1,2]Spbb[1,4]Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spbb[2,6]Spaa[5,6]^3+8583/128I Spbb[1,2]Spbb[1,4]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[2,6]^2Spaa[5,6]^3+76879/128I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,5]^2Spbb[2,6]Spaa[3,5]Spaa[5,6]^3+7353/32I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,5]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]^3+217343/384I Spbb[1,2]Spbb[1,4]Spaa[2,3]Spbb[2,5]Spbb[2,6]Spaa[5,6]^4Spbb[5,6]-119525/384I Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spbb[2,6]^2Spaa[5,6]^4-10259/128I Spbb[1,2]^2Spbb[2,3]Spbb[2,4]Spaa[2,5]^3Spbb[2,5]Spaa[3,6]^2-55751/384I Spbb[1,2]^2Spbb[2,4]Spaa[2,5]^3Spbb[2,5]^2Spaa[3,6]Spaa[5,6]-34597/384I Spbb[1,2]^2Spbb[2,3]Spbb[2,4]Spaa[2,5]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^2-87605/384I Spbb[1,2]^2Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[5,6]-28825/128I Spbb[1,2]Spbb[1,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,5]Spaa[3,6]^2+18719/384I Spbb[1,2]Spbb[1,5]Spbb[2,3]^2Spbb[2,4]Spaa[2,5]^2Spaa[3,5]Spaa[3,6]^2-15511/64I Spbb[1,2]Spbb[1,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,5]Spaa[3,6]Spaa[5,6]+717/16I Spbb[1,2]Spbb[1,5]Spbb[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,5]Spaa[3,6]Spaa[5,6]-63049/192I Spbb[1,2]Spbb[1,4]Spaa[2,5]^2Spbb[2,5]^3Spaa[3,5]Spaa[5,6]^2+71325/128I Spbb[1,2]Spbb[1,5]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,5]Spaa[5,6]^2-29571/128I Spbb[1,2]Spbb[1,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,6]Spaa[3,6]^3+3519/64I Spbb[1,2]Spbb[1,6]Spbb[2,3]^2Spbb[2,4]Spaa[2,5]^2Spaa[3,6]^3-6701/32I Spbb[1,2]^2Spbb[2,3]Spbb[2,4]Spaa[2,5]^2Spaa[3,6]^2Spaa[5,6]Spbb[5,6]-2447/4I Spbb[1,2]Spbb[1,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[2,6]Spaa[3,6]^2Spaa[5,6]+6125/64I Spbb[1,2]Spbb[1,5]Spbb[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,6]Spaa[3,6]^2Spaa[5,6]-254885/384I Spbb[1,2]^2Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]-33995/64I Spbb[1,2]Spbb[1,4]Spaa[2,5]^2Spbb[2,5]^2Spbb[2,6]Spaa[3,6]Spaa[5,6]^2+103445/192I Spbb[1,2]Spbb[1,5]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spbb[2,6]Spaa[3,6]Spaa[5,6]^2-15235/384I Spbb[1,2]^2Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]Spaa[5,6]-136849/384I Spbb[1,2]Spbb[1,3]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2Spaa[5,6]+2633/16I Spbb[1,2]Spbb[1,6]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spaa[5,6]-166027/384I Spbb[1,2]^2Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]-78451/384I Spbb[1,2]Spbb[1,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]^2+8827/96I Spbb[1,2]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]^2-25543/128I Spbb[1,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]^2Spaa[3,6]^2+407/4I Spbb[1,3]Spbb[1,5]Spbb[2,3]^2Spbb[2,4]Spaa[2,5]Spaa[3,5]^2Spaa[3,6]^2-10027/384I Spbb[1,3]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]^2Spaa[3,6]Spaa[5,6]-40553/384I Spbb[1,3]Spbb[1,5]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]^2Spaa[3,6]Spaa[5,6]+27097/384I Spbb[1,5]^2Spbb[2,3]^2Spbb[2,4]Spaa[2,5]Spaa[3,5]^2Spaa[3,6]Spaa[5,6]-109693/128I Spbb[1,3]Spbb[1,4]Spaa[2,5]Spbb[2,5]^3Spaa[3,5]^2Spaa[5,6]^2+315767/384I Spbb[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]^2Spaa[5,6]^2-27347/96I Spbb[1,5]^2Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]^2Spaa[5,6]^2-79091/384I Spbb[1,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,5]Spaa[3,6]^3+45511/384I Spbb[1,3]Spbb[1,6]Spbb[2,3]^2Spbb[2,4]Spaa[2,5]Spaa[3,5]Spaa[3,6]^3-105845/384I Spbb[1,2]Spbb[1,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spaa[3,6]^2Spaa[5,6]Spbb[5,6]-47287/96I Spbb[1,3]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[2,6]Spaa[3,5]Spaa[3,6]^2Spaa[5,6]+38055/128I Spbb[1,3]Spbb[1,5]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,5]Spaa[3,6]^2Spaa[5,6]+1835/128I Spbb[1,5]Spbb[1,6]Spbb[2,3]^2Spbb[2,4]Spaa[2,5]Spaa[3,5]Spaa[3,6]^2Spaa[5,6]-30581/64I Spbb[1,2]Spbb[1,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]+64733/384I Spbb[1,2]Spbb[1,5]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]-89411/64I Spbb[1,3]Spbb[1,4]Spaa[2,5]Spbb[2,5]^2Spbb[2,6]Spaa[3,5]Spaa[3,6]Spaa[5,6]^2+73219/96I Spbb[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[2,6]Spaa[3,5]Spaa[3,6]Spaa[5,6]^2-37771/384I Spbb[1,5]^2Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,5]Spaa[3,6]Spaa[5,6]^2-41815/48I Spbb[1,2]Spbb[1,4]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]Spaa[5,6]^3Spbb[5,6]+285127/384I Spbb[1,2]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[5,6]^3Spbb[5,6]+171311/192I Spbb[1,4]Spbb[1,5]Spaa[2,5]Spbb[2,5]^2Spbb[2,6]Spaa[3,5]Spaa[5,6]^3-71843/128I Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[2,6]Spaa[3,5]Spaa[5,6]^3-86959/192I Spbb[1,3]^2Spbb[2,4]Spaa[2,5]Spbb[2,6]^2Spaa[3,6]^3Spaa[5,6]+173723/384I Spbb[1,3]Spbb[1,6]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,6]^3Spaa[5,6]-22861/384I Spbb[1,6]^2Spbb[2,3]^2Spbb[2,4]Spaa[2,5]Spaa[3,6]^3Spaa[5,6]-35909/48I Spbb[1,2]Spbb[1,3]Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,6]^2Spaa[5,6]^2Spbb[5,6]+38665/192I Spbb[1,2]Spbb[1,6]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,6]^2Spaa[5,6]^2Spbb[5,6]-232957/384I Spbb[1,3]Spbb[1,4]Spaa[2,5]Spbb[2,5]Spbb[2,6]^2Spaa[3,6]^2Spaa[5,6]^2+6301/96I Spbb[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,6]^2Spaa[3,6]^2Spaa[5,6]^2+37543/192I Spbb[1,5]Spbb[1,6]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,6]^2Spaa[5,6]^2-32127/32I Spbb[1,2]^2Spbb[2,4]Spaa[2,5]Spaa[3,6]Spaa[5,6]^3Spbb[5,6]^2-138107/128I Spbb[1,2]Spbb[1,4]Spaa[2,5]Spbb[2,5]Spbb[2,6]Spaa[3,6]Spaa[5,6]^3Spbb[5,6]+525197/384I Spbb[1,2]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,6]Spaa[5,6]^3Spbb[5,6]+310307/384I Spbb[1,4]Spbb[1,5]Spaa[2,5]Spbb[2,5]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]^3-190835/384I Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]^3+34/3I Spbb[1,2]Spbb[1,4]Spaa[2,6]^2Spbb[2,6]^3Spaa[3,6]Spaa[5,6]^2+14651/384I Spbb[1,2]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]Spaa[5,6]^2-5541/64I Spbb[1,3]Spbb[1,4]Spaa[2,6]Spbb[2,6]^3Spaa[3,6]^2Spaa[5,6]^2+32507/384I Spbb[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2Spaa[5,6]^2-3383/64I Spbb[1,6]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spaa[5,6]^2-53071/384I Spbb[1,2]Spbb[1,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]^3Spbb[5,6]+44891/192I Spbb[1,2]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[5,6]^3Spbb[5,6]-4303/96I Spbb[1,4]Spbb[1,5]Spaa[2,6]Spbb[2,6]^3Spaa[3,6]Spaa[5,6]^3+12257/384I Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]^3-6791/128I Spbb[1,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]^2+3097/48I Spbb[1,3]^2Spbb[2,4]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]Spaa[5,6]-8905/128I Spbb[1,3]Spbb[1,5]Spbb[2,3]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]Spaa[5,6]-14811/32I Spbb[1,3]Spbb[1,4]Spbb[2,5]^2Spaa[3,5]^3Spbb[3,5]Spaa[5,6]^2+8501/32I Spbb[1,3]Spbb[1,5]Spbb[2,4]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spaa[5,6]^2+1159/192I Spbb[1,5]^2Spbb[2,3]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]Spaa[5,6]^2-8511/128I Spbb[1,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,5]^2Spaa[3,6]^3Spbb[3,6]+3319/64I Spbb[1,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,5]^2Spaa[3,6]^2Spaa[5,6]Spbb[5,6]-39145/384I Spbb[1,3]^2Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[5,6]-5509/384I Spbb[1,3]Spbb[1,5]Spbb[2,3]Spbb[2,4]Spaa[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[5,6]+26677/128I Spbb[1,3]^2Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spaa[3,6]Spaa[5,6]^2Spbb[5,6]-62505/128I Spbb[1,3]Spbb[1,4]Spbb[2,5]^2Spaa[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[5,6]^2+1271/384I Spbb[1,3]Spbb[1,5]Spbb[2,3]Spbb[2,4]Spaa[3,5]^2Spaa[3,6]Spaa[5,6]^2Spbb[5,6]-3781/128I Spbb[1,3]Spbb[1,5]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[5,6]^2+8993/128I Spbb[1,5]^2Spbb[2,3]Spbb[2,4]Spaa[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[5,6]^2-136427/128I Spbb[1,3]Spbb[1,4]Spbb[2,5]^2Spaa[3,5]^2Spaa[5,6]^3Spbb[5,6]+29049/64I Spbb[1,3]Spbb[1,5]Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spaa[5,6]^3Spbb[5,6]+125863/192I Spbb[1,4]Spbb[1,5]Spbb[2,5]^2Spaa[3,5]^2Spbb[3,6]Spaa[5,6]^3-103/12I Spbb[1,5]^2Spbb[2,3]Spbb[2,4]Spaa[3,5]^2Spaa[5,6]^3Spbb[5,6]-103235/384I Spbb[1,5]^2Spbb[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[3,6]Spaa[5,6]^3-6699/64I Spbb[1,3]^2Spbb[2,4]Spbb[2,6]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]Spaa[5,6]+112/3I Spbb[1,3]Spbb[1,6]Spbb[2,3]Spbb[2,4]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]Spaa[5,6]-14657/384I Spbb[1,3]^2Spbb[2,4]Spbb[2,6]Spaa[3,5]Spaa[3,6]^2Spaa[5,6]^2Spbb[5,6]-32263/96I Spbb[1,3]Spbb[1,4]Spbb[2,5]Spbb[2,6]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^2-2595/128I Spbb[1,3]Spbb[1,5]Spbb[2,4]Spbb[2,6]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^2+29297/384I Spbb[1,3]Spbb[1,6]Spbb[2,3]Spbb[2,4]Spaa[3,5]Spaa[3,6]^2Spaa[5,6]^2Spbb[5,6]+6163/96I Spbb[1,5]Spbb[1,6]Spbb[2,3]Spbb[2,4]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^2-133127/384I Spbb[1,2]Spbb[1,3]Spbb[2,4]Spaa[3,5]Spaa[3,6]Spaa[5,6]^3Spbb[5,6]^2-69275/96I Spbb[1,3]Spbb[1,4]Spbb[2,5]Spbb[2,6]Spaa[3,5]Spaa[3,6]Spaa[5,6]^3Spbb[5,6]+13333/24I Spbb[1,3]Spbb[1,5]Spbb[2,4]Spbb[2,6]Spaa[3,5]Spaa[3,6]Spaa[5,6]^3Spbb[5,6]+104939/384I Spbb[1,4]Spbb[1,5]Spbb[2,5]Spbb[2,6]Spaa[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]^3-13151/384I Spbb[1,5]^2Spbb[2,4]Spbb[2,6]Spaa[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]^3-12177/128I Spbb[1,5]Spbb[1,6]Spbb[2,3]Spbb[2,4]Spaa[3,5]Spaa[3,6]Spaa[5,6]^3Spbb[5,6]-51577/96I Spbb[1,2]Spbb[1,4]Spbb[2,5]Spaa[3,5]Spaa[5,6]^4Spbb[5,6]^2+3213/16I Spbb[1,2]Spbb[1,5]Spbb[2,4]Spaa[3,5]Spaa[5,6]^4Spbb[5,6]^2+216661/384I Spbb[1,4]Spbb[1,5]Spbb[2,5]Spbb[2,6]Spaa[3,5]Spaa[5,6]^4Spbb[5,6]-6541/32I Spbb[1,5]^2Spbb[2,4]Spbb[2,6]Spaa[3,5]Spaa[5,6]^4Spbb[5,6]-145/8I Spbb[1,5]^2Spbb[2,5]Spbb[2,6]Spaa[3,5]Spbb[4,6]Spaa[5,6]^4-11591/48I Spbb[1,3]Spbb[1,4]Spbb[2,6]^2Spaa[3,6]^3Spbb[3,6]Spaa[5,6]^2+36467/192I Spbb[1,3]Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]Spaa[5,6]^2-5123/384I Spbb[1,6]^2Spbb[2,3]Spbb[2,4]Spaa[3,6]^3Spbb[3,6]Spaa[5,6]^2-59309/384I Spbb[1,3]Spbb[1,4]Spbb[2,6]^2Spaa[3,6]^2Spaa[5,6]^3Spbb[5,6]+58093/384I Spbb[1,3]Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,6]^2Spaa[5,6]^3Spbb[5,6]-22217/96I Spbb[1,4]Spbb[1,5]Spbb[2,6]^2Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^3+25429/128I Spbb[1,5]Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^3-6979/96I Spbb[1,6]^2Spbb[2,3]Spbb[2,4]Spaa[3,6]^2Spaa[5,6]^3Spbb[5,6]-85279/192I Spbb[1,2]Spbb[1,4]Spbb[2,6]Spaa[3,6]Spaa[5,6]^4Spbb[5,6]^2+11609/24I Spbb[1,2]Spbb[1,6]Spbb[2,4]Spaa[3,6]Spaa[5,6]^4Spbb[5,6]^2+156485/384I Spbb[1,4]Spbb[1,5]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]^4Spbb[5,6]-217/24I Spbb[1,5]^2Spbb[2,6]^2Spaa[3,6]Spbb[4,6]Spaa[5,6]^4-2561/6I Spbb[1,5]Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,6]Spaa[5,6]^4Spbb[5,6])/(Spbb[2,3]Spaa[4,5]Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)

==> anc/AllOneLoop6Gluons/6g_ppmpmm_G/bubble_4_.m <==
(+1/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spab[1,Sp[2]+Sp[3],4]s[1,2,3])/(Spaa[1,2]Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],1]^3Spab[1,Sp[2]+Sp[3],6])+
(-1/2I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,6]Spab[1,Sp[2]+Sp[3],4]^2)/(Spaa[1,2]Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],1]^2Spab[1,Sp[2]+Sp[3],6]^2)+
(Spaa[1,3]Spbb[1,4]Spbb[1,2]Spab[1,Sp[2]+Sp[3],4](+5/6I Spaa[1,3]Spbb[1,4]+4/3I Spaa[2,3]Spbb[2,4]))/(Spaa[1,2]Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],1]^2Spab[1,Sp[2]+Sp[3],6])+
(+1I Spbb[1,2]Spaa[2,3]^2Spbb[2,6]^2Spab[1,Sp[2]+Sp[3],4]^3)/(Spaa[1,2]Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],1]Spab[1,Sp[2]+Sp[3],6]^3s[1,2,3])+
(Spbb[1,2]Spaa[2,3]Spbb[2,6]Spab[1,Sp[2]+Sp[3],4]^2(-2I Spaa[1,3]Spbb[1,4]-7/2I Spaa[2,3]Spbb[2,4]))/(Spaa[1,2]Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],1]Spab[1,Sp[2]+Sp[3],6]^2s[1,2,3])+
(Spbb[1,2]Spab[1,Sp[2]+Sp[3],4](+11/6I Spaa[1,3]^2Spbb[1,4]^2+17/3I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]+13/3I Spaa[2,3]^2Spbb[2,4]^2))/(Spaa[1,2]Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],1]Spab[1,Sp[2]+Sp[3],6]s[1,2,3])+
(+1/3I Spaa[3,6]^2Spbb[4,6]^2Spaa[5,6]Spab[3,Sp[1]+Sp[2],6]s[1,2,3])/(Spaa[1,2]Spaa[2,3]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6]Spab[6,Sp[4]+Sp[5],6]^3)+
(-1/2I Spaa[1,5]Spaa[3,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]Spab[3,Sp[1]+Sp[2],6]^2)/(Spaa[1,2]Spaa[2,3]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6]^2Spab[6,Sp[4]+Sp[5],6]^2)+
(Spbb[4,6]Spaa[3,6]Spaa[5,6]Spab[3,Sp[1]+Sp[2],6](+5/6I Spaa[3,6]Spbb[4,6]+4/3I Spaa[3,5]Spbb[4,5]))/(Spaa[1,2]Spaa[2,3]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6]Spab[6,Sp[4]+Sp[5],6]^2)+
(+1I Spaa[1,5]^2Spbb[4,5]^2Spaa[5,6]Spab[3,Sp[1]+Sp[2],6]^3)/(Spaa[1,2]Spaa[2,3]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6]^3Spab[6,Sp[4]+Sp[5],6]s[1,2,3])+
(Spaa[5,6]Spbb[4,5]Spaa[1,5]Spab[3,Sp[1]+Sp[2],6]^2(-2I Spaa[3,6]Spbb[4,6]-7/2I Spaa[3,5]Spbb[4,5]))/(Spaa[1,2]Spaa[2,3]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6]^2Spab[6,Sp[4]+Sp[5],6]s[1,2,3])+
(Spaa[5,6]Spab[3,Sp[1]+Sp[2],6](+11/6I Spaa[3,6]^2Spbb[4,6]^2+17/3I Spaa[3,5]Spaa[3,6]Spbb[4,5]Spbb[4,6]+13/3I Spaa[3,5]^2Spbb[4,5]^2))/(Spaa[1,2]Spaa[2,3]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6]Spab[6,Sp[4]+Sp[5],6]s[1,2,3])+
(Spaa[1,3]^2Spbb[4,6]^2(-1I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spbb[2,4]Spaa[3,4]+1I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]-1I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]-2I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[3,4]Spbb[3,4]+1I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[3,4]+1I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,5]-1I Spaa[1,2]Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,4]+2I Spaa[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[3,4]+1I Spaa[1,2]Spbb[1,2]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]-1I Spaa[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]+1I Spaa[1,2]Spbb[1,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]-1I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^2+1I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[2,4]Spbb[3,4]-2I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]-1I Spbb[1,2]Spaa[1,3]^2Spbb[1,5]Spaa[2,5]Spbb[3,4]-1I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]-1I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[3,4]Spbb[3,4]-1I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spbb[3,4]Spaa[3,5]-1I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[4,5]Spbb[4,5]-1I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[3,4]Spbb[3,4]+1I Spbb[1,2]Spaa[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[3,4]+1I Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]-1I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[3,4]Spbb[4,5]+1I Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]-1I Spbb[1,2]Spaa[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[3,4]+1I Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]+1I Spbb[1,2]Spaa[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[3,4]-1I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2-2I Spaa[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]+2I Spbb[1,2]Spaa[1,3]Spaa[2,3]Spaa[3,4]Spbb[3,4]^2-2I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]-2I Spaa[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spbb[3,4]Spaa[3,5]-1I Spaa[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]-1I Spaa[1,3]Spbb[1,4]Spaa[3,4]Spbb[3,4]Spaa[4,5]Spbb[4,5]+1I Spaa[1,3]Spbb[1,4]Spaa[4,5]^2Spbb[4,5]^2-1I Spaa[1,5]^2Spbb[1,5]^2Spaa[2,3]Spbb[2,4]+1I Spaa[1,5]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]-1I Spbb[1,3]Spaa[1,5]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[4,5]-1I Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]-1I Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[3,5]Spbb[4,5]+1I Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]+1I Spaa[2,3]^2Spbb[2,3]^2Spaa[3,5]Spbb[4,5]+1I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[4,5]Spbb[4,5]+1I Spaa[2,3]Spbb[2,3]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2+1I Spaa[2,3]Spbb[2,4]Spaa[4,5]^2Spbb[4,5]^2))/(Spaa[1,2]Spaa[2,3]Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6]^3s[1,2,3])+
(Spaa[1,3]Spbb[4,6](+1I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]-9/2I Spaa[1,2]Spaa[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]-2I Spaa[1,2]Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]-1I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2+1I Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3-2I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[3,4]+2I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]+2I Spaa[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]-5/2I Spaa[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[2,4]Spaa[2,5]-7/2I Spaa[1,3]^2Spbb[1,4]^2Spaa[3,4]Spbb[3,4]-1I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[3,5]Spbb[4,5]-5/2I Spaa[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[3,4]Spaa[3,5]+4I Spaa[1,3]^2Spbb[1,4]^2Spaa[4,5]Spbb[4,5]+7/2I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,4]+1I Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spaa[3,4]Spbb[4,5]-9/2I Spbb[1,2]Spaa[1,3]Spaa[2,3]^2Spbb[2,4]Spbb[3,4]+9/2I Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2+1I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2-1I Spaa[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,4]^2Spaa[2,5]-2I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]+7/2I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[3,5]Spbb[4,5]-7/2I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]+5/2I Spaa[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,5]+6I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[4,5]Spbb[4,5]+1/2I Spaa[1,3]Spbb[1,4]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[4,5]+1/2I Spaa[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[4,5]-1/2I Spaa[1,3]Spbb[1,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[4,5]+1/2I Spaa[1,3]Spbb[1,5]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]+3/2I Spaa[1,3]Spbb[1,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2+2I Spaa[1,5]Spbb[1,5]Spaa[2,3]^2Spbb[2,4]^2+1/2I Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[4,5]+1/2I Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,4]Spaa[3,5]Spbb[4,5]+3/2I Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2+2I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,5]Spbb[4,5]+2I Spaa[2,3]^2Spbb[2,4]^2Spaa[4,5]Spbb[4,5]+1/2I Spaa[2,3]Spbb[2,3]Spaa[3,5]^2Spbb[4,5]^2+1/2I Spaa[2,3]Spbb[2,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2))/(Spaa[1,2]Spaa[2,3]Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6]^2s[1,2,3])+
(+16/3I Spaa[1,3]^3Spbb[1,4]^3+11I Spaa[1,3]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,4]+4I Spaa[1,3]^2Spbb[1,4]^2Spaa[3,5]Spbb[4,5]+15/2I Spaa[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^2+5/2I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,5]Spbb[4,5]+1/2I Spaa[1,3]Spbb[1,4]Spaa[3,5]^2Spbb[4,5]^2+11/6I Spaa[2,3]^3Spbb[2,4]^3)/(Spaa[1,2]Spaa[2,3]Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6]s[1,2,3])

==> anc/AllOneLoop6Gluons/6g_ppmpmm_G/bubble_5_.m <==
(-1/3I Spbb[2,4]Spbb[1,2]^2Spaa[2,6]Spaa[1,6]Spab[2,Sp[1]+Sp[6],4]^3)/(Spaa[1,2]Spbb[3,4]Spbb[4,5]Spab[2,Sp[1]+Sp[6],5]Spab[2,Sp[1]+Sp[6],3]Spab[2,Sp[1]+Sp[6],2]^3)+
(-1/2I Spaa[2,6]^2Spaa[1,6]Spbb[1,6]Spbb[1,2]Spbb[2,4]Spab[2,Sp[1]+Sp[6],4]^2)/(Spaa[1,2]Spbb[4,5]Spab[2,Sp[1]+Sp[6],5]Spab[2,Sp[1]+Sp[6],3]^2Spab[2,Sp[1]+Sp[6],2]^2)+
(+5/6I Spbb[1,2]Spbb[2,4]Spaa[2,6]Spab[2,Sp[1]+Sp[6],4]^2Spab[6,Sp[1]+Sp[2],4])/(Spaa[1,2]Spbb[3,4]Spbb[4,5]Spab[2,Sp[1]+Sp[6],5]Spab[2,Sp[1]+Sp[6],3]Spab[2,Sp[1]+Sp[6],2]^2)+
(-1I Spbb[2,4]Spbb[3,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,6]^3Spab[2,Sp[1]+Sp[6],4])/(Spaa[1,2]Spbb[4,5]Spab[2,Sp[1]+Sp[6],5]Spab[2,Sp[1]+Sp[6],3]^3Spab[2,Sp[1]+Sp[6],2])+
(+2I Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spab[2,Sp[1]+Sp[6],4]Spab[6,Sp[1]+Sp[2],4])/(Spaa[1,2]Spbb[4,5]Spab[2,Sp[1]+Sp[6],5]Spab[2,Sp[1]+Sp[6],3]^2Spab[2,Sp[1]+Sp[6],2])+
(-1/2I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,6]Spab[2,Sp[1]+Sp[6],4]^2)/(Spaa[1,2]Spbb[4,5]Spab[2,Sp[1]+Sp[6],5]Spab[2,Sp[1]+Sp[6],3]^2Spab[2,Sp[1]+Sp[6],2])+
(+11/6I Spbb[2,4]Spaa[2,6]Spab[2,Sp[3]+Sp[5],4]Spab[6,Sp[1]+Sp[2],4]^2)/(Spaa[1,2]Spaa[1,6]Spbb[3,4]Spbb[4,5]Spab[2,Sp[1]+Sp[6],5]Spab[2,Sp[1]+Sp[6],3]Spab[2,Sp[1]+Sp[6],2])+
(-1/3I Spaa[3,5]^2Spbb[3,4]Spbb[4,5]Spaa[5,6]Spab[6,Sp[1]+Sp[2],5]^2)/(Spaa[1,2]Spaa[1,6]Spbb[3,5]Spab[2,Sp[1]+Sp[6],5]Spab[5,Sp[3]+Sp[4],5]^3)+
(+1/2I Spaa[3,5]Spbb[3,4]Spbb[4,5]Spaa[5,6]Spab[6,Sp[1]+Sp[2],5]^2)/(Spaa[1,2]Spaa[1,6]Spbb[3,5]^2Spab[2,Sp[1]+Sp[6],5]Spab[5,Sp[3]+Sp[4],5]^2)+
(-7/6I Spaa[3,5]Spbb[4,5]Spaa[5,6]Spab[6,Sp[1]+Sp[2],5]Spab[6,Sp[1]+Sp[2],4])/(Spaa[1,2]Spaa[1,6]Spbb[3,5]Spab[2,Sp[1]+Sp[6],5]Spab[5,Sp[3]+Sp[4],5]^2)+
(-1I Spbb[3,4]Spbb[4,5]Spaa[5,6]Spab[6,Sp[1]+Sp[2],5]^2)/(Spaa[1,2]Spaa[1,6]Spbb[3,5]^3Spab[2,Sp[1]+Sp[6],5]Spab[5,Sp[3]+Sp[4],5])+
(+5/2I Spbb[4,5]Spaa[5,6]Spab[6,Sp[1]+Sp[2],5]Spab[6,Sp[1]+Sp[2],4])/(Spaa[1,2]Spaa[1,6]Spbb[3,5]^2Spab[2,Sp[1]+Sp[6],5]Spab[5,Sp[3]+Sp[4],5])+
(-11/6I Spbb[4,5]Spaa[5,6]Spab[6,Sp[1]+Sp[2],4]^2)/(Spaa[1,2]Spaa[1,6]Spbb[3,4]Spbb[3,5]Spab[2,Sp[1]+Sp[6],5]Spab[5,Sp[3]+Sp[4],5])+
(-1I Spbb[3,4]Spaa[3,6]s[3,4,5]Spaa[2,5]^2Spab[6,Sp[1]+Sp[2],3]^2)/(Spaa[1,2]Spaa[1,6]Spbb[3,5]Spaa[4,5]Spab[2,Sp[1]+Sp[6],3]^3Spab[3,Sp[4]+Sp[5],3])+
(Spaa[2,6]^2Spbb[3,4]^2(+1I Spbb[1,4]Spaa[1,6]Spaa[1,3]Spbb[1,3]+1I Spbb[1,4]Spbb[2,3]Spaa[2,6]Spaa[1,3]+1I Spbb[1,4]^2Spaa[1,6]Spaa[1,4]+1I Spbb[1,4]Spbb[2,4]Spaa[2,4]Spaa[1,6]+1I Spbb[2,4]Spaa[2,6]Spaa[1,6]Spbb[1,6]+1I Spbb[1,4]Spaa[1,6]Spbb[3,4]Spaa[3,4]+1I Spbb[4,6]Spbb[1,3]Spaa[1,6]Spaa[3,6]+1I Spbb[1,4]Spaa[1,6]Spaa[4,6]Spbb[4,6]+1I Spbb[2,3]Spaa[2,6]Spbb[4,6]Spaa[3,6]))/(Spaa[1,2]Spaa[1,6]Spbb[3,5]Spbb[4,5]Spab[2,Sp[1]+Sp[6],3]^3)+
(-1/2I Spaa[2,5]Spbb[3,4]^2Spaa[3,6]^2s[3,4,5]Spab[6,Sp[1]+Sp[2],3])/(Spaa[1,2]Spaa[1,6]Spbb[3,5]Spab[2,Sp[1]+Sp[6],3]^2Spab[3,Sp[4]+Sp[5],3]^2)+
(-1I Spbb[3,4]Spaa[3,6]Spaa[2,5]s[3,4,5]Spab[6,Sp[1]+Sp[2],3]^2)/(Spaa[1,2]Spaa[1,6]Spbb[3,5]^2Spaa[4,5]Spab[2,Sp[1]+Sp[6],3]^2Spab[3,Sp[4]+Sp[5],3])+
(+1I Spbb[3,4]Spaa[3,6]s[3,4,5]Spaa[2,5]Spaa[5,6]Spab[6,Sp[1]+Sp[2],3])/(Spaa[1,2]Spaa[1,6]Spbb[3,5]Spaa[4,5]Spab[2,Sp[1]+Sp[6],3]^2Spab[3,Sp[4]+Sp[5],3])+
(-5/2I Spbb[3,4]Spaa[3,6]Spaa[2,5]Spaa[3,5]Spab[6,Sp[1]+Sp[2],3]^2)/(Spaa[1,2]Spaa[1,6]Spbb[3,5]Spaa[4,5]Spab[2,Sp[1]+Sp[6],3]^2Spab[3,Sp[4]+Sp[5],3])+
(Spaa[2,6]Spbb[3,4](-1/2I Spbb[1,4]^2Spaa[1,2]Spbb[1,5]Spaa[1,6]^2-7/2I Spaa[1,6]Spbb[4,5]Spbb[1,2]Spbb[1,4]Spaa[1,2]Spaa[2,6]-2I Spaa[1,6]Spbb[2,4]Spbb[1,4]Spaa[1,2]Spbb[1,5]Spaa[2,6]-5/2I Spbb[1,4]^2Spaa[1,2]Spbb[4,5]Spaa[1,6]Spaa[4,6]-3/2I Spaa[1,2]Spbb[1,2]Spaa[2,6]^2Spbb[4,5]Spbb[2,4]-3/2I Spaa[1,2]Spbb[1,5]Spaa[2,6]^2Spbb[2,4]^2-3/2I Spaa[2,6]Spaa[4,6]Spbb[2,4]Spbb[1,4]Spaa[1,2]Spbb[4,5]+3I Spbb[1,4]^2Spbb[5,6]Spaa[2,6]Spaa[1,6]^2-7/2I Spbb[1,4]Spbb[1,5]Spaa[2,6]Spaa[1,6]^2Spbb[4,6]-3/2I Spbb[4,5]Spbb[1,2]Spaa[2,6]^2Spaa[1,6]Spbb[4,6]-2I Spbb[1,4]Spbb[4,5]Spbb[2,6]Spaa[2,6]^2Spaa[1,6]-2I Spbb[2,4]Spbb[1,5]Spaa[2,6]^2Spaa[1,6]Spbb[4,6]-5/2I Spaa[1,6]Spaa[2,6]Spbb[4,6]Spaa[4,6]Spbb[1,4]Spbb[4,5]-3/2I Spbb[2,4]Spaa[2,6]^3Spbb[4,6]Spbb[2,5]-3/2I Spbb[2,4]Spaa[2,6]^2Spbb[4,6]Spaa[4,6]Spbb[4,5]))/(Spaa[1,2]Spaa[1,6]Spbb[3,5]Spbb[4,5]Spab[2,Sp[1]+Sp[6],3]^2Spab[2,Sp[1]+Sp[6],5])+
(-1/3I Spbb[3,4]^3Spaa[3,6]^3Spaa[4,5]s[3,4,5])/(Spaa[1,2]Spaa[1,6]Spbb[3,5]Spab[2,Sp[1]+Sp[6],3]Spab[3,Sp[4]+Sp[5],3]^3)+
(-1/2I Spbb[3,4]^2Spaa[3,6]^2Spab[6,Sp[1]+Sp[2],3]s[3,4,5])/(Spaa[1,2]Spaa[1,6]Spbb[3,5]^2Spab[2,Sp[1]+Sp[6],3]Spab[3,Sp[4]+Sp[5],3]^2)+
(+1I Spbb[3,4]^2Spaa[3,6]^2Spaa[5,6]s[3,4,5])/(Spaa[1,2]Spaa[1,6]Spbb[3,5]Spab[2,Sp[1]+Sp[6],3]Spab[3,Sp[4]+Sp[5],3]^2)+
(-7/6I Spbb[3,4]^2Spaa[3,6]^2Spaa[3,5]Spab[6,Sp[1]+Sp[2],3])/(Spaa[1,2]Spaa[1,6]Spbb[3,5]Spab[2,Sp[1]+Sp[6],3]Spab[3,Sp[4]+Sp[5],3]^2)+
(-1I Spbb[3,4]Spaa[3,6]Spab[6,Sp[1]+Sp[2],3]^2s[3,4,5])/(Spaa[1,2]Spaa[1,6]Spbb[3,5]^3Spaa[4,5]Spab[2,Sp[1]+Sp[6],3]Spab[3,Sp[4]+Sp[5],3])+
(-2I Spbb[3,4]Spaa[3,6]Spaa[3,5]Spab[6,Sp[1]+Sp[2],3]^2)/(Spaa[1,2]Spaa[1,6]Spbb[3,5]^2Spaa[4,5]Spab[2,Sp[1]+Sp[6],3]Spab[3,Sp[4]+Sp[5],3])+
(+1I Spbb[3,4]Spaa[3,6]Spaa[5,6]s[3,4,5]Spab[6,Sp[1]+Sp[2],3])/(Spaa[1,2]Spaa[1,6]Spbb[3,5]^2Spaa[4,5]Spab[2,Sp[1]+Sp[6],3]Spab[3,Sp[4]+Sp[5],3])+
(-11/6I Spbb[3,4]Spaa[3,6]Spaa[3,5]^2Spab[6,Sp[1]+Sp[2],3]^2)/(Spaa[1,2]Spaa[1,6]Spbb[3,5]Spaa[4,5]Spab[2,Sp[1]+Sp[6],3]Spab[3,Sp[4]+Sp[5],3]s[3,4,5])+
(-1I Spbb[3,4]Spaa[3,6]Spaa[5,6]^2s[3,4,5])/(Spaa[1,2]Spaa[1,6]Spbb[3,5]Spaa[4,5]Spab[2,Sp[1]+Sp[6],3]Spab[3,Sp[4]+Sp[5],3])+
(+7/3I Spbb[3,4]Spaa[3,6]Spaa[3,5]Spaa[5,6]Spab[6,Sp[1]+Sp[2],3])/(Spaa[1,2]Spaa[1,6]Spbb[3,5]Spaa[4,5]Spab[2,Sp[1]+Sp[6],3]Spab[3,Sp[4]+Sp[5],3])+
(+1I Spaa[3,6]Spbb[3,4]Spab[6,Sp[1]+Sp[2],3]^2)/(Spaa[1,2]Spaa[1,6]Spbb[3,5]^3Spaa[4,5]Spab[2,Sp[1]+Sp[6],3])+
(-11/6I Spbb[1,4]^3Spaa[1,2]Spaa[1,6]^3Spbb[1,3]+23/6I Spaa[1,6]^2Spbb[1,2]Spbb[3,4]Spbb[1,4]^2Spaa[1,2]Spaa[2,6]-11/2I Spaa[1,6]^2Spbb[1,3]Spbb[2,4]Spbb[1,4]^2Spaa[1,2]Spaa[2,6]+11/6I Spaa[1,6]^2Spbb[1,3]Spaa[3,6]Spbb[3,4]Spbb[1,4]^2Spaa[1,2]+11/6I Spbb[1,4]^3Spaa[1,2]Spbb[3,4]Spaa[1,6]^2Spaa[4,6]+17/3I Spaa[1,6]Spbb[1,2]Spbb[3,4]Spbb[2,4]Spbb[1,4]Spaa[1,2]Spaa[2,6]^2-11/2I Spaa[1,6]Spbb[1,3]Spbb[2,4]^2Spbb[1,4]Spaa[1,2]Spaa[2,6]^2-5/2I Spaa[1,6]Spbb[1,2]Spaa[3,6]Spbb[3,4]^2Spbb[1,4]Spaa[1,2]Spaa[2,6]+11/3I Spaa[1,6]Spbb[1,3]Spaa[3,6]Spbb[3,4]Spbb[2,4]Spbb[1,4]Spaa[1,2]Spaa[2,6]+11/3I Spaa[1,6]Spaa[4,6]Spbb[2,4]Spbb[1,4]^2Spaa[1,2]Spaa[2,6]Spbb[3,4]+11/6I Spaa[1,2]Spbb[1,2]Spaa[2,6]^3Spbb[3,4]Spbb[2,4]^2-11/6I Spaa[1,2]Spaa[2,6]^3Spbb[1,3]Spbb[2,4]^3-3/2I Spbb[1,2]Spaa[3,6]Spbb[3,4]^2Spaa[1,2]Spbb[2,4]Spaa[2,6]^2+11/6I Spbb[1,3]Spaa[3,6]Spbb[3,4]Spbb[2,4]^2Spaa[1,2]Spaa[2,6]^2+11/6I Spaa[4,6]Spbb[3,4]Spbb[2,4]^2Spbb[1,4]Spaa[1,2]Spaa[2,6]^2-23/6I Spbb[1,4]^2Spbb[4,6]Spaa[2,6]Spaa[1,6]^3Spbb[1,3]+2I Spbb[1,4]^3Spbb[3,6]Spaa[2,6]Spaa[1,6]^3-1/6I Spaa[1,6]^2Spbb[1,2]Spbb[4,6]Spbb[3,4]Spbb[1,4]Spaa[2,6]^2-11/2I Spaa[1,6]^2Spbb[1,3]Spbb[4,6]Spbb[1,4]Spbb[2,4]Spaa[2,6]^2+4I Spbb[1,4]^2Spbb[2,6]Spaa[2,6]^2Spaa[1,6]^2Spbb[3,4]+5/2I Spaa[1,6]^2Spbb[1,3]Spaa[3,6]Spbb[4,6]Spbb[3,4]Spbb[1,4]Spaa[2,6]-2/3I Spaa[1,6]^2Spaa[3,6]Spbb[3,6]Spbb[3,4]Spbb[1,4]^2Spaa[2,6]+11/6I Spaa[1,6]^2Spaa[4,6]Spbb[4,6]Spbb[3,4]Spbb[1,4]^2Spaa[2,6]+11/3I Spaa[1,6]Spbb[1,2]Spbb[4,6]Spbb[3,4]Spbb[2,4]Spaa[2,6]^3-11/2I Spbb[4,6]Spbb[2,4]^2Spaa[2,6]^3Spaa[1,6]Spbb[1,3]+2I Spbb[2,6]Spaa[1,6]Spbb[3,4]Spbb[1,4]Spbb[2,4]Spaa[2,6]^3-13/6I Spaa[1,6]Spbb[1,2]Spaa[3,6]Spbb[4,6]Spbb[3,4]^2Spaa[2,6]^2+11/3I Spaa[1,6]Spbb[1,3]Spaa[3,6]Spbb[4,6]Spbb[3,4]Spbb[2,4]Spaa[2,6]^2-1/3I Spbb[2,6]Spaa[1,6]Spaa[3,6]Spbb[3,4]^2Spbb[1,4]Spaa[2,6]^2+11/3I Spaa[1,6]Spaa[4,6]Spbb[4,6]Spbb[3,4]Spbb[1,4]Spbb[2,4]Spaa[2,6]^2-11/6I Spbb[2,3]Spaa[2,6]^4Spbb[4,6]Spbb[2,4]^2+11/6I Spaa[2,6]^3Spaa[3,6]Spbb[4,6]Spbb[3,4]Spbb[2,4]Spbb[2,3]+1/3I Spbb[2,4]Spbb[2,6]Spaa[2,6]^3Spbb[3,4]^2Spaa[3,6]+11/6I Spbb[2,4]^2Spaa[2,6]^3Spbb[3,4]Spaa[4,6]Spbb[4,6])/(s[3,4,5]Spab[2,Sp[1]+Sp[6],5]Spab[2,Sp[1]+Sp[6],3]Spbb[3,5]Spbb[3,4]Spaa[1,6]Spaa[1,2])

==> anc/AllOneLoop6Gluons/6g_ppmpmm_G/bubble_7_.m <==
0

==> anc/AllOneLoop6Gluons/6g_ppmpmm_G/bubble_8_.m <==
0

==> anc/AllOneLoop6Gluons/6g_ppmpmm_G/rational.m <==
(+2/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spab[1,Sp[2]+Sp[3],4])/(Spaa[1,2]Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],1]^2Spab[1,Sp[2]+Sp[3],6])+
(-1I Spaa[1,3]^2Spbb[1,4]^2Spbb[2,6]Spab[1,Sp[2]+Sp[3],4])/(Spaa[1,2]Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],1]Spab[1,Sp[2]+Sp[3],6]^2)+
(+2/3I Spaa[1,3]^2Spbb[1,4]^2Spbb[2,4])/(Spaa[1,2]Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],1]Spab[1,Sp[2]+Sp[3],6])+
(+2/3I Spbb[1,2]Spbb[2,4]^2Spaa[2,6]^2Spab[2,Sp[1]+Sp[6],4]^2)/(Spaa[1,2]Spbb[3,4]Spbb[4,5]Spab[2,Sp[1]+Sp[6],2]^2Spab[2,Sp[1]+Sp[6],3]Spab[2,Sp[1]+Sp[6],5])+
(+1I Spbb[1,3]Spbb[2,4]^2Spaa[2,6]^2Spab[2,Sp[1]+Sp[6],4]^2)/(Spaa[1,2]Spbb[3,4]Spbb[4,5]Spab[2,Sp[1]+Sp[6],2]Spab[2,Sp[1]+Sp[6],3]^2Spab[2,Sp[1]+Sp[6],5])+
(-2/3I Spbb[1,4]Spbb[2,4]^2Spaa[2,6]^2Spab[2,Sp[1]+Sp[6],4])/(Spaa[1,2]Spbb[3,4]Spbb[4,5]Spab[2,Sp[1]+Sp[6],2]Spab[2,Sp[1]+Sp[6],3]Spab[2,Sp[1]+Sp[6],5])+
(+2/3I Spbb[1,2]^3Spaa[2,3]^3Spbb[3,4])/(Spbb[1,6]Spaa[2,4]Spbb[5,6]Spab[2,Sp[3]+Sp[4],2]^2Spab[2,Sp[1]+Sp[6],5])+
(-1I Spbb[1,2]^2Spbb[1,3]Spaa[2,3]^3)/(Spbb[1,6]Spaa[2,4]^2Spbb[5,6]Spab[2,Sp[3]+Sp[4],2]Spab[2,Sp[1]+Sp[6],5])+
(-2I Spbb[1,2]^2Spbb[1,4]Spaa[2,3]^2)/(Spbb[1,6]Spaa[2,4]Spbb[5,6]Spab[2,Sp[3]+Sp[4],2]Spab[2,Sp[1]+Sp[6],5])+
(+2/3I Spaa[2,5]Spbb[3,4]^2Spaa[3,6]^3s[3,4,5])/(Spaa[1,2]Spaa[1,6]Spab[2,Sp[1]+Sp[6],3]Spab[2,Sp[1]+Sp[6],5]Spab[3,Sp[4]+Sp[5],3]^2)+
(-2/3I Spbb[3,4]^2Spaa[3,6]^3s[3,4,5])/(Spaa[1,2]Spaa[1,6]Spbb[3,5]Spab[2,Sp[1]+Sp[6],5]Spab[3,Sp[4]+Sp[5],3]^2)+
(+2/3I Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^3)/(Spaa[1,2]Spaa[1,6]Spab[2,Sp[1]+Sp[6],5]Spab[3,Sp[4]+Sp[5],3]^2)+
(-1I Spaa[2,5]Spbb[3,4]Spaa[3,6]^2Spab[2,Sp[1]+Sp[6],4]Spab[6,Sp[1]+Sp[2],3])/(Spaa[1,2]Spaa[1,6]Spab[2,Sp[1]+Sp[6],3]^2Spab[2,Sp[1]+Sp[6],5]Spab[3,Sp[4]+Sp[5],3])+
(-1I Spbb[3,4]^2Spaa[3,6]^2Spbb[4,5]Spaa[4,6])/(Spaa[1,2]Spaa[1,6]Spbb[3,5]^2Spab[2,Sp[1]+Sp[6],5]Spab[3,Sp[4]+Sp[5],3])+
(+1I Spbb[3,4]Spaa[3,6]^2Spab[6,Sp[1]+Sp[2],4])/(Spaa[1,2]Spaa[1,6]Spbb[3,5]Spab[2,Sp[1]+Sp[6],5]Spab[3,Sp[4]+Sp[5],3])+
(-4/3I Spbb[3,4]^2Spaa[3,6]^3)/(Spaa[1,2]Spaa[1,6]Spbb[3,5]Spab[2,Sp[1]+Sp[6],5]Spab[3,Sp[4]+Sp[5],3])+
(-1/4I Spaa[2,6]Spab[2,Sp[1]+Sp[6],4]Spab[5,Sp[1]+Sp[6],4]Spab[6,Sp[2]+Sp[3],1](s[6,1,2]-s[6,1,3]))/(Spaa[1,2]Spab[2,Sp[1]+Sp[6],3]^2Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(-1I Spaa[2,6]Spab[2,Sp[1]+Sp[6],4]Spab[6,Sp[1]+Sp[3],4]^2)/(Spaa[1,2]Spaa[1,6]Spbb[4,5]Spab[2,Sp[1]+Sp[6],3]^2Spab[2,Sp[1]+Sp[6],5])+
(+1I Spbb[1,4]Spaa[2,6]Spaa[5,6]Spab[2,Sp[1]+Sp[6],4])/(Spaa[1,2]Spab[2,Sp[1]+Sp[6],3]^2Spab[2,Sp[1]+Sp[6],5])+
(-5/24I Spaa[2,6]Spab[2,Sp[1]+Sp[6],4]Spab[3,Sp[1]+Sp[6],2]Spab[5,Sp[1]+Sp[6],4]Spab[6,Sp[2]+Sp[3],1](s[6,1,2]-s[6,1,3]))/(Spaa[1,2]Spab[2,Sp[1]+Sp[6],3]Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(+5/12I Spaa[1,2]^4Spbb[1,2]^4Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,3]+203/6I Spaa[1,2]^4Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[3,4]-1/6I Spaa[1,2]^4Spbb[1,2]^5Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,6]Spbb[3,4]-1/3I Spaa[1,2]^4Spbb[1,2]^4Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]-407/12I Spaa[1,2]^4Spbb[1,2]^4Spaa[1,3]Spbb[1,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]+211/6I Spaa[1,2]^4Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]-67/2I Spaa[1,2]^4Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]Spaa[4,6]-1/12I Spaa[1,2]^4Spbb[1,2]^5Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spbb[3,4]+1/2I Spaa[1,2]^4Spbb[1,2]^4Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spbb[2,4]+1/6I Spaa[1,2]^4Spbb[1,2]^4Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spaa[3,4]Spbb[3,4]-1I Spaa[1,2]^4Spbb[1,2]^3Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spbb[2,4]Spaa[3,4]-1/12I Spaa[1,2]^4Spbb[1,2]^3Spbb[1,4]^3Spaa[1,6]Spaa[3,4]^2Spbb[3,4]-29/3I Spaa[1,2]^4Spbb[1,2]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spaa[3,4]^2-1/12I Spaa[1,2]^4Spbb[1,2]^5Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spbb[3,4]-7/12I Spaa[1,2]^4Spbb[1,2]^4Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]+1/6I Spaa[1,2]^4Spbb[1,2]^4Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]+7/3I Spaa[1,2]^4Spbb[1,2]^3Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]-1/4I Spaa[1,2]^4Spbb[1,2]^3Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]-1/4I Spaa[1,2]^4Spbb[1,2]^2Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[4,6]+1/4I Spaa[1,2]^4Spbb[1,2]^3Spbb[1,4]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]+121/12I Spaa[1,2]^4Spbb[1,2]^3Spbb[1,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]-77/6I Spaa[1,2]^4Spbb[1,2]^2Spbb[1,3]Spbb[1,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2+1/4I Spaa[1,2]^4Spbb[1,2]^2Spbb[1,4]^2Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[4,6]+28/3I Spaa[1,2]^4Spbb[1,2]Spbb[1,3]Spbb[1,4]^3Spbb[2,4]^2Spaa[3,4]^2Spaa[4,6]+25/12I Spaa[1,2]^3Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[4,6]-59/4I Spaa[1,2]^3Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spaa[2,3]-1/4I Spaa[1,2]^3Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]-503/12I Spaa[1,2]^3Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^3Spaa[1,6]Spaa[3,4]+61/4I Spaa[1,2]^3Spbb[1,2]^4Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,6]Spbb[3,4]-65/4I Spaa[1,2]^3Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]+1/3I Spaa[1,2]^3Spbb[1,2]^4Spaa[1,3]^2Spbb[1,4]^2Spaa[2,4]Spaa[2,6]Spbb[3,4]-19/12I Spaa[1,2]^3Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]-1/12I Spaa[1,2]^3Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spaa[4,6]+107/4I Spaa[1,2]^3Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]-41I Spaa[1,2]^3Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]+42I Spaa[1,2]^3Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^3Spbb[2,4]Spaa[3,4]Spaa[4,6]+25/12I Spaa[1,2]^3Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[4,6]^2Spbb[4,6]+25/12I Spaa[1,2]^3Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^3Spbb[1,6]Spbb[3,4]Spaa[4,6]^2-409/12I Spaa[1,2]^3Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spaa[3,4]+289/6I Spaa[1,2]^3Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[3,4]Spbb[3,4]Spaa[4,6]-91/6I Spaa[1,2]^3Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,4]Spaa[3,4]Spaa[4,6]-23/6I Spaa[1,2]^3Spbb[1,2]^4Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spbb[3,4]+53/6I Spaa[1,2]^3Spbb[1,2]^3Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spbb[2,4]-1/6I Spaa[1,2]^3Spbb[1,2]^4Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]Spbb[3,4]+5/4I Spaa[1,2]^3Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]+7/6I Spaa[1,2]^3Spbb[1,2]^4Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]Spaa[2,6]Spbb[4,6]-185/6I Spaa[1,2]^3Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spaa[3,4]Spbb[3,4]+841/12I Spaa[1,2]^3Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spbb[2,4]Spaa[3,4]+1/6I Spaa[1,2]^3Spbb[1,2]^3Spaa[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spaa[3,4]Spbb[3,4]-439/4I Spaa[1,2]^3Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[3,4]-83/6I Spaa[1,2]^3Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,6]Spaa[3,4]Spbb[4,6]-869/12I Spaa[1,2]^3Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[3,4]^2Spbb[3,4]-113/6I Spaa[1,2]^3Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spaa[3,4]^2+77/6I Spaa[1,2]^3Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[3,4]Spaa[4,6]Spbb[4,6]+17/6I Spaa[1,2]^3Spbb[1,2]^5Spaa[1,3]Spaa[2,3]^2Spaa[2,6]Spbb[3,4]^2-49/12I Spaa[1,2]^3Spbb[1,2]^4Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spbb[3,4]-1/3I Spaa[1,2]^3Spbb[1,2]^3Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]-1/3I Spaa[1,2]^3Spbb[1,2]^4Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[3,4]-19/6I Spaa[1,2]^3Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]-1/6I Spaa[1,2]^3Spbb[1,2]^5Spaa[1,3]Spaa[2,3]Spaa[2,6]^2Spbb[3,4]Spbb[4,6]-11/6I Spaa[1,2]^3Spbb[1,2]^4Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[4,6]-3/4I Spaa[1,2]^3Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^2+117/4I Spaa[1,2]^3Spbb[1,2]^4Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2-1195/12I Spaa[1,2]^3Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]+79I Spaa[1,2]^3Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]+1/4I Spaa[1,2]^3Spbb[1,2]^3Spaa[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]+1/4I Spaa[1,2]^3Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^2Spaa[4,6]-1/4I Spaa[1,2]^3Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2+124/3I Spaa[1,2]^3Spbb[1,2]^3Spaa[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]-419/6I Spaa[1,2]^3Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]-1/4I Spaa[1,2]^3Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[4,6]+289/3I Spaa[1,2]^3Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]+169/12I Spaa[1,2]^3Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[4,6]+13I Spaa[1,2]^3Spbb[1,2]^4Spaa[1,3]Spbb[1,4]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spbb[4,6]-17/2I Spaa[1,2]^3Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]Spbb[4,6]+17/12I Spaa[1,2]^3Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]+481/12I Spaa[1,2]^3Spbb[1,2]^3Spaa[1,3]Spbb[1,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2+62/3I Spaa[1,2]^3Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]-271/12I Spaa[1,2]^3Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2+91/6I Spaa[1,2]^3Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]Spaa[4,6]Spbb[4,6]+7/12I Spaa[1,2]^3Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[4,6]+319/4I Spaa[1,2]^3Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^3Spaa[3,4]^2Spbb[3,4]^2Spaa[4,6]+199/12I Spaa[1,2]^3Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[4,6]-61/12I Spaa[1,2]^3Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^3Spbb[2,4]^2Spaa[3,4]^2Spaa[4,6]+199/12I Spaa[1,2]^3Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^3Spaa[3,4]Spbb[3,4]Spaa[4,6]^2Spbb[4,6]-61/2I Spaa[1,2]^3Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]Spaa[4,6]^2Spbb[4,6]-13/12I Spaa[1,2]^3Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spbb[1,6]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]^2+61/6I Spaa[1,2]^3Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spbb[2,4]Spaa[3,4]^2-44/3I Spaa[1,2]^3Spbb[1,2]Spaa[1,4]Spbb[1,4]^4Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[4,6]+9/2I Spaa[1,2]^3Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,4]^2Spaa[3,4]^2Spaa[4,6]-5/12I Spaa[1,2]^3Spbb[1,2]^4Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spaa[2,3]^2Spbb[4,6]+5/12I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spaa[2,3]Spaa[3,4]Spbb[4,6]+1/3I Spaa[1,2]^3Spbb[1,2]^5Spaa[1,6]Spaa[2,3]^3Spbb[3,4]^2-21/4I Spaa[1,2]^3Spbb[1,2]^4Spbb[1,3]Spaa[1,6]Spaa[2,3]^3Spbb[2,4]Spbb[3,4]+71/12I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^3Spbb[2,4]^2-1/6I Spaa[1,2]^3Spbb[1,2]^4Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spbb[3,4]+11/12I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2-1/12I Spaa[1,2]^3Spbb[1,2]^5Spaa[1,6]Spaa[2,3]^2Spaa[2,6]Spbb[3,4]Spbb[4,6]+5/3I Spaa[1,2]^3Spbb[1,2]^4Spbb[1,3]Spaa[1,6]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spbb[4,6]-5/6I Spaa[1,2]^3Spbb[1,2]^4Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spaa[3,4]Spbb[3,4]^2+23/3I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]-19/2I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,4]+1/6I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]-5/4I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]+1/6I Spaa[1,2]^3Spbb[1,2]^4Spbb[1,4]Spaa[1,6]Spaa[2,3]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[4,6]-15/4I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[4,6]+2/3I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spaa[3,4]^2Spbb[3,4]^2+25/4I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]-18I Spaa[1,2]^3Spbb[1,2]Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]^2-1/4I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]+33I Spaa[1,2]^3Spbb[1,2]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2-1/12I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,4]^2Spaa[1,6]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spbb[4,6]+79/12I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[4,6]-1/6I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,4]^3Spaa[1,6]Spaa[3,4]^3Spbb[3,4]^2+151/6I Spaa[1,2]^3Spbb[1,2]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]+13/3I Spaa[1,2]^3Spbb[1,3]^2Spbb[1,4]^3Spaa[1,6]Spbb[2,4]^2Spaa[3,4]^3-9/2I Spaa[1,2]^3Spbb[1,2]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spaa[3,4]^2Spaa[4,6]Spbb[4,6]-71/12I Spaa[1,2]^3Spbb[1,2]^4Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spaa[2,6]Spbb[3,4]+6I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[2,6]-1/12I Spaa[1,2]^3Spbb[1,2]^4Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spbb[3,4]-23/12I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]-1/12I Spaa[1,2]^3Spbb[1,2]^4Spaa[2,3]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]-5/6I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]-39/4I Spaa[1,2]^3Spbb[1,2]^4Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2+13/2I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]+17/12I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]-1/4I Spaa[1,2]^3Spbb[1,2]^4Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spbb[4,6]-1/4I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2+1/3I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]+55/12I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]+1/6I Spaa[1,2]^3Spbb[1,2]^4Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spbb[4,6]+23/3I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,3]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]Spbb[4,6]+11/3I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]-31/6I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2+80/3I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]-105/4I Spaa[1,2]^3Spbb[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2+1/12I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]+1/3I Spaa[1,2]^3Spbb[1,2]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spaa[4,6]-1/2I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]Spbb[4,6]-1/12I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]-55/4I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]+259/12I Spaa[1,2]^3Spbb[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2-3/4I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[4,6]Spbb[4,6]-1/3I Spaa[1,2]^3Spbb[1,2]Spbb[1,4]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spaa[4,6]-88/3I Spaa[1,2]^3Spbb[1,2]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[4,6]-49/12I Spaa[1,2]^3Spbb[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^3Spaa[3,4]^2Spaa[4,6]+3/4I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^3Spaa[3,4]Spbb[4,6]+7/12I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]^3Spaa[3,4]-55/12I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,4]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]Spbb[4,6]-11/2I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]^2Spbb[4,6]-17/6I Spaa[1,2]^3Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^2+3/4I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]Spaa[4,6]Spbb[4,6]+1/3I Spaa[1,2]^3Spbb[1,2]Spbb[1,4]Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spaa[4,6]-187/12I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^2-3/2I Spaa[1,2]^3Spbb[1,2]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^3Spbb[3,4]+6I Spaa[1,2]^3Spbb[1,3]^2Spbb[1,4]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^3-91/12I Spaa[1,2]^3Spbb[1,2]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spaa[4,6]Spbb[4,6]-5/12I Spaa[1,2]^3Spbb[1,3]Spbb[1,4]^2Spbb[1,6]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spaa[4,6]-149/6I Spaa[1,2]^3Spbb[1,2]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[4,6]-9/2I Spaa[1,2]^3Spbb[1,3]Spbb[1,4]^3Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]Spaa[4,6]-9/2I Spaa[1,2]^3Spbb[1,2]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[4,6]^2Spbb[4,6]+9I Spaa[1,2]^3Spbb[1,3]Spbb[1,4]^3Spbb[2,4]^2Spaa[3,4]^2Spaa[4,6]^2Spbb[4,6]+1/2I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^4Spaa[4,6]-67/6I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]^2Spaa[1,6]Spaa[2,3]-7/12I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^3Spaa[1,6]Spaa[2,4]-53/12I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]^3Spaa[1,6]Spaa[3,4]+137/12I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,6]Spbb[3,4]-143/12I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]+63/4I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spaa[2,6]Spbb[3,4]-3/2I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]+1/2I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spaa[4,6]-41/6I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]-17/4I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]+53/12I Spaa[1,2]^2Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]^3Spbb[2,4]Spaa[3,4]Spaa[4,6]+1/2I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^3Spaa[4,6]^2Spbb[4,6]+1/2I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^3Spbb[1,6]Spbb[3,4]Spaa[4,6]^2-19/12I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spaa[2,4]+42I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spaa[3,4]-1/2I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^4Spaa[2,4]Spbb[3,4]Spaa[4,6]-283/6I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[3,4]Spbb[3,4]Spaa[4,6]+31/6I Spaa[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^4Spbb[2,4]Spaa[3,4]Spaa[4,6]+107/4I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spbb[3,4]+13/12I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spbb[2,4]-5/3I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]Spbb[3,4]-151/12I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]-61/2I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,3]Spaa[2,6]Spbb[4,6]+125/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spaa[3,4]Spbb[3,4]-131/12I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spbb[2,4]Spaa[3,4]+2I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^2Spbb[3,4]-13/4I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]-13/12I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spaa[2,6]Spbb[4,6]-7/6I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spaa[3,4]Spbb[3,4]+575/6I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[3,4]+25/12I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spaa[4,6]Spbb[4,6]-151/6I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spaa[2,6]Spaa[3,4]Spbb[4,6]+235/4I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^3Spaa[1,6]Spaa[3,4]^2Spbb[3,4]-1/4I Spaa[1,2]^2Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spaa[3,4]^2+51/2I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^3Spaa[1,6]Spaa[3,4]Spaa[4,6]Spbb[4,6]-28I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]^2Spbb[1,3]Spaa[2,3]^2Spaa[2,6]Spbb[3,4]^2+1/6I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spbb[3,4]-7/4I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]+10/3I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spaa[2,6]Spbb[3,4]^2+281/12I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[3,4]-21I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]+65/2I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spaa[2,6]^2Spbb[3,4]Spbb[4,6]-77/4I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[4,6]-3/2I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^2-53/4I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2+49I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]-79/12I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]+2I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[3,4]-13/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]+13/12I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]Spbb[3,4]Spaa[4,6]-1/4I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^2Spaa[4,6]+23/12I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]^2Spbb[1,4]Spaa[2,4]Spaa[2,6]^2Spbb[3,4]Spbb[4,6]-77/12I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[4,6]-17/12I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2-1I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]^2Spaa[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2-411/4I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]+721/12I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]-1/4I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[4,6]Spbb[4,6]-7/12I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[4,6]+53/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^3Spaa[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[4,6]-901/12I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]-13/4I Spaa[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[4,6]-25/12I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^3Spaa[2,4]Spbb[3,4]Spaa[4,6]^2Spbb[4,6]-7I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spbb[4,6]-43/2I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]Spbb[4,6]+7/12I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]-69/4I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2+583/12I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]-7/12I Spaa[1,2]^2Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2+51/2I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]Spaa[4,6]Spbb[4,6]+1/12I Spaa[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[4,6]-757/12I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[3,4]^2Spbb[3,4]^2Spaa[4,6]+55/12I Spaa[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^3Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[4,6]-92/3I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[3,4]Spbb[3,4]Spaa[4,6]^2Spbb[4,6]-7/12I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^3Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[4,6]^2+31/6I Spaa[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^3Spbb[2,4]Spaa[3,4]Spaa[4,6]^2Spbb[4,6]+7/12I Spaa[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spbb[1,6]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]^2-169/12I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^5Spaa[1,6]Spaa[3,4]+169/12I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^5Spaa[3,4]Spbb[3,4]Spaa[4,6]+289/6I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spaa[2,4]Spaa[3,4]Spbb[3,4]-91/12I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spaa[3,4]^2Spbb[3,4]-14/3I Spaa[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spbb[2,4]Spaa[3,4]^2-353/12I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spaa[3,4]Spaa[4,6]Spbb[4,6]+13/12I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]+37/12I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[3,4]^2Spbb[3,4]^2Spaa[4,6]+55/6I Spaa[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[4,6]+353/12I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[3,4]Spbb[3,4]Spaa[4,6]^2Spbb[4,6]-13/4I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^2Spaa[2,3]^2Spbb[4,6]-5/12I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spaa[2,3]Spaa[2,4]Spbb[4,6]+95/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]^2Spaa[2,3]Spaa[3,4]Spbb[4,6]-41/12I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^2Spaa[2,4]Spaa[3,4]Spbb[4,6]+91/6I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^3Spaa[1,6]^2Spaa[3,4]^2Spbb[4,6]+13/3I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spbb[1,3]Spaa[1,6]Spaa[2,3]^3Spbb[3,4]^2-29/4I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^3Spbb[2,4]Spbb[3,4]+23/12I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spaa[2,3]^3Spbb[2,4]^2+2/3I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spaa[2,4]Spbb[3,4]^2-101/12I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spbb[3,4]+55/12I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2-16/3I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spbb[1,3]Spaa[1,6]Spaa[2,3]^2Spaa[2,6]Spbb[3,4]Spbb[4,6]+73/6I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spbb[4,6]+25/3I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spaa[3,4]Spbb[3,4]^2-583/6I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]+7I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,4]-1/6I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spbb[3,4]+5/4I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2+16/3I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[4,6]-7/6I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]Spaa[3,4]Spbb[3,4]^2+273/4I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]+91/12I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]+3/2I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spbb[1,3]Spaa[1,6]Spaa[2,3]Spaa[2,6]^2Spbb[4,6]^2-49/4I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[4,6]+437/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[4,6]+305/12I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spaa[3,4]^2Spbb[3,4]^2+121/4I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]+27/4I Spaa[1,2]^2Spaa[1,3]Spbb[1,3]^3Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]^2+1/4I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^3Spbb[2,4]^2+381/4I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]+167/12I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]+101/2I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[4,6]-67I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[4,6]+321/4I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spaa[3,4]^2Spbb[3,4]^2+307/12I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]-35/2I Spaa[1,2]^2Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2-117/4I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spaa[4,6]Spbb[4,6]-397/12I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,6]^2Spaa[3,4]Spbb[4,6]^2+299/12I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spbb[4,6]+49/6I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[4,6]+379/12I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,6]Spaa[3,4]Spaa[4,6]Spbb[4,6]^2+20/3I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[3,4]^3Spbb[3,4]^2-28/3I Spaa[1,2]^2Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]-145/6I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[3,4]^2Spbb[3,4]Spaa[4,6]Spbb[4,6]+17/6I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spaa[2,3]^3Spbb[2,3]Spaa[2,6]Spbb[3,4]^2-8/3I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spaa[2,6]Spbb[3,4]+2/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[2,6]+13I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[3,4]^2-73/6I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spbb[3,4]-19/6I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]+55/12I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spaa[2,3]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,4]^2-5/4I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]-11/6I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]-8I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spaa[2,3]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]^3+413/6I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2-137/4I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]-13/12I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[2,3]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]-1/3I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spbb[3,4]-14/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]-1/6I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[3,4]Spbb[4,6]-34/3I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spbb[4,6]-9/2I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2-147/2I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2-41/2I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]+305/12I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]-2I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]Spbb[4,6]-1/4I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]-68/3I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spaa[2,3]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]^2Spbb[4,6]-349/6I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spbb[4,6]+345/4I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]Spbb[4,6]+13/3I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]-163/12I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^3-337/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2+485/12I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]+11/3I Spaa[1,2]^2Spaa[1,3]Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2-1/12I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^3Spaa[2,6]-1/3I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[2,4]^3Spbb[2,4]^3Spaa[4,6]+1/2I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]^2Spbb[4,6]+1/12I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]^2+307/4I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]+35/12I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]+3/4I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[4,6]Spbb[4,6]+1/3I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spaa[4,6]-47/4I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[4,6]-7/12I Spaa[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spaa[4,6]-3/4I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^3Spbb[4,6]-7/12I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^3+433/4I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spbb[4,6]-159/4I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]Spbb[4,6]+16/3I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]-3/4I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spaa[4,6]Spbb[4,6]-1/3I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2Spaa[4,6]+367/4I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2+235/3I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]-209/12I Spaa[1,2]^2Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2+56/3I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[4,6]Spbb[4,6]+7/12I Spaa[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spaa[4,6]-275/12I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[4,6]+83/6I Spaa[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[4,6]+13/12I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]^2Spbb[4,6]+379/12I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spaa[2,6]^3Spaa[3,4]Spbb[3,4]Spbb[4,6]^2-497/12I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[2,4]Spaa[2,6]^3Spaa[3,4]Spbb[4,6]^2+17/4I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^3Spaa[3,4]Spbb[4,6]+5/6I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]^3Spaa[3,4]+109/12I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]^2Spbb[4,6]+1723/12I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]Spbb[4,6]-235/12I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]^2Spbb[4,6]-13/12I Spaa[1,2]^2Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^2+421/12I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]Spaa[4,6]Spbb[4,6]^2+7/4I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]Spaa[4,6]Spbb[4,6]+1/4I Spaa[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spaa[4,6]+71/4I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^3+581/12I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^2-15/4I Spaa[1,2]^2Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^3Spbb[3,4]-17/12I Spaa[1,2]^2Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spaa[4,6]Spbb[4,6]-379/12I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[4,6]^2Spbb[4,6]^2-67/6I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[3,4]^3Spbb[3,4]^3Spaa[4,6]+83/6I Spaa[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[4,6]+9/2I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[3,4]^2Spbb[3,4]^2Spaa[4,6]^2Spbb[4,6]+9/2I Spaa[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[4,6]^2Spbb[4,6]+9/2I Spaa[1,2]^2Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^5Spaa[1,6]Spbb[2,4]Spaa[3,4]^2-9/2I Spaa[1,2]^2Spaa[1,4]^2Spbb[1,4]^5Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[4,6]-44/3I Spaa[1,2]^2Spbb[1,2]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]+1/4I Spaa[1,2]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]+9I Spaa[1,2]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spbb[2,4]Spaa[3,4]^2Spaa[4,6]Spbb[4,6]-1/4I Spaa[1,2]^2Spaa[1,4]Spbb[1,4]^4Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[4,6]-9I Spaa[1,2]^2Spaa[1,4]Spbb[1,4]^4Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[4,6]^2Spbb[4,6]-2/3I Spaa[1,2]^2Spbb[1,2]^4Spbb[1,3]Spaa[1,6]^2Spaa[2,3]^3Spbb[3,4]Spbb[4,6]+1/6I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]^2Spaa[1,6]^2Spaa[2,3]^3Spbb[2,4]Spbb[4,6]+1/12I Spaa[1,2]^2Spbb[1,2]^4Spbb[1,4]Spaa[1,6]^2Spaa[2,3]^2Spaa[2,4]Spbb[3,4]Spbb[4,6]-11/12I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spbb[4,6]-1I Spaa[1,2]^2Spbb[1,2]^4Spbb[1,3]Spaa[1,6]^2Spaa[2,3]^2Spaa[2,6]Spbb[4,6]^2-2I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spaa[2,3]^2Spaa[3,4]Spbb[3,4]Spbb[4,6]+77/12I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^2Spaa[2,3]^2Spbb[2,4]Spaa[3,4]Spbb[4,6]-1/12I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,4]^2Spaa[1,6]^2Spaa[2,3]Spaa[2,4]Spaa[3,4]Spbb[3,4]Spbb[4,6]+1/2I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[4,6]+1I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spaa[2,3]Spaa[2,6]Spaa[3,4]Spbb[4,6]^2+7/12I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spaa[2,3]Spaa[3,4]^2Spbb[3,4]Spbb[4,6]-65/6I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]^2Spaa[2,3]Spbb[2,4]Spaa[3,4]^2Spbb[4,6]+7/6I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^2Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spbb[4,6]-19/4I Spaa[1,2]^2Spbb[1,3]^2Spbb[1,4]^3Spaa[1,6]^2Spbb[2,4]Spaa[3,4]^3Spbb[4,6]+1/2I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,6]Spaa[2,3]^4Spbb[2,3]Spbb[3,4]^2-101/12I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spaa[1,6]Spaa[2,3]^4Spbb[2,3]Spbb[2,4]Spbb[3,4]+29/4I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^4Spbb[2,3]Spbb[2,4]^2+2/3I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,6]Spaa[2,3]^3Spaa[2,4]Spbb[2,4]Spbb[3,4]^2-13/2I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spaa[1,6]Spaa[2,3]^3Spaa[2,4]Spbb[2,4]^2Spbb[3,4]+43/6I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^3Spaa[2,4]Spbb[2,4]^3+7/3I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,6]Spaa[2,3]^3Spaa[2,6]Spbb[2,6]Spbb[3,4]^2-121/12I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spaa[1,6]Spaa[2,3]^3Spbb[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]+22/3I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^3Spbb[2,4]^2Spaa[2,6]Spbb[2,6]+3/2I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,6]Spaa[2,3]^3Spaa[3,4]Spbb[3,4]^3-11I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spaa[1,6]Spaa[2,3]^3Spbb[2,4]Spaa[3,4]Spbb[3,4]^2+28/3I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^3Spbb[2,4]^2Spaa[3,4]Spbb[3,4]+7/2I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^3Spaa[1,6]Spaa[2,3]^3Spbb[2,4]^3Spaa[3,4]-1/12I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[3,4]+1/2I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^3+9/2I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spaa[1,6]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spbb[4,6]-7/6I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]^2+9/2I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]-9/2I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,4]+5/3I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spaa[1,6]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[4,6]-31/12I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,6]Spaa[2,3]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spbb[4,6]+67/6I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spaa[1,6]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[4,6]-25/2I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[4,6]-19/12I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spaa[3,4]^2Spbb[3,4]^3+5/2I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2+143/6I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]-7/3I Spaa[1,2]^2Spbb[1,3]^3Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spbb[2,4]^3Spaa[3,4]^2+1/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]-89/12I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[4,6]+1/2I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2-251/12I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]-17/6I Spaa[1,2]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]^2-59/12I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,3]Spaa[1,6]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]Spbb[4,6]^2+1/4I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,4]Spaa[1,6]Spaa[2,3]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spbb[4,6]+3/2I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spbb[4,6]-215/6I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[4,6]+2/3I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spaa[3,4]^3Spbb[3,4]^3-12I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2-47/6I Spaa[1,2]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]+1/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^3Spbb[2,4]^3Spaa[3,4]-1/2I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]^2Spaa[1,6]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[4,6]-88/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]-49/12I Spaa[1,2]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]^2-95/6I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spbb[4,6]+227/12I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[4,6]-149/6I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2-35/4I Spaa[1,2]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]+9I Spaa[1,2]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spaa[4,6]Spbb[4,6]+161/12I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]^2Spbb[4,6]^2-17/4I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,4]^3Spbb[3,4]Spbb[4,6]-6I Spaa[1,2]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^3Spbb[4,6]-61/6I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spaa[4,6]Spbb[4,6]^2-1/12I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]^3Spaa[1,6]Spaa[3,4]^4Spbb[3,4]^3-47/12I Spaa[1,2]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spaa[3,4]^4Spbb[3,4]^2+19/4I Spaa[1,2]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]Spaa[4,6]Spbb[4,6]-101/12I Spaa[1,2]^2Spbb[1,2]^3Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]Spaa[2,6]Spbb[3,4]+29/4I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]^2Spaa[2,6]-113/12I Spaa[1,2]^2Spbb[1,2]^3Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spbb[3,4]+37/6I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]-37/4I Spaa[1,2]^2Spbb[1,2]^3Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]+79/12I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]-193/12I Spaa[1,2]^2Spbb[1,2]^3Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2+119/12I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]+5/2I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]-9/4I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]+1/4I Spaa[1,2]^2Spbb[1,2]^3Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,4]-17/6I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2Spbb[2,6]-22/3I Spaa[1,2]^2Spbb[1,2]^3Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]^2+13/12I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spbb[3,4]+17/12I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^4Spaa[2,6]Spaa[3,4]-1/4I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]^2-65/4I Spaa[1,2]^2Spbb[1,2]^3Spaa[2,3]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]^2+19/4I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]+23/6I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^3Spaa[2,6]^2Spbb[2,6]Spaa[3,4]-59/12I Spaa[1,2]^2Spbb[1,2]^3Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^3-49/3I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2+57/4I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spbb[3,4]+13/12I Spaa[1,2]^2Spbb[1,3]^3Spaa[2,3]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,4]^2-1/2I Spaa[1,2]^2Spbb[1,2]^3Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]^2Spbb[4,6]-1/4I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]^2-1/3I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spbb[3,4]+19/6I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,4]-3/4I Spaa[1,2]^2Spbb[1,2]^3Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]Spbb[4,6]-7/12I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^3Spbb[2,6]+1/4I Spaa[1,2]^2Spbb[1,2]^3Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spbb[4,6]+185/12I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spbb[4,6]+5I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^4Spaa[2,6]^2Spaa[3,4]+61/3I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2+71/12I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spbb[3,4]-79/12I Spaa[1,2]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^4Spaa[2,6]Spaa[3,4]^2+29/4I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spbb[4,6]+25/12I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^3Spaa[2,6]^3Spbb[2,6]Spaa[3,4]+41/3I Spaa[1,2]^2Spbb[1,2]^3Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]^2Spbb[4,6]+41/3I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]Spbb[4,6]-349/12I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spaa[2,3]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^2Spbb[4,6]-25/12I Spaa[1,2]^2Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]^4Spaa[2,6]^2Spaa[3,4]^2+23/3I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^3+83/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^2-155/12I Spaa[1,2]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^3Spbb[3,4]+1/4I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^4Spaa[2,6]Spaa[3,4]-1/12I Spaa[1,2]^2Spbb[1,4]^3Spaa[2,4]^3Spbb[2,4]^4Spaa[3,4]Spaa[4,6]+5/12I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spbb[4,6]+1/12I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]^2Spaa[3,4]-70/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spbb[3,4]+5/12I Spaa[1,2]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,4]^2+2/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spaa[4,6]Spbb[4,6]+1/12I Spaa[1,2]^2Spbb[1,4]^2Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,4]Spaa[4,6]+9/2I Spaa[1,2]^2Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]Spaa[4,6]+5/12I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^3Spaa[3,4]Spbb[4,6]+1/4I Spaa[1,2]^2Spbb[1,2]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^4Spaa[2,6]^3Spaa[3,4]-103/3I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]Spbb[4,6]+28/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^2Spbb[4,6]-5/6I Spaa[1,2]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^4Spaa[2,6]^2Spaa[3,4]^2-3/4I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]Spaa[4,6]Spbb[4,6]^2-2/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spaa[4,6]Spbb[4,6]-1/12I Spaa[1,2]^2Spbb[1,4]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^4Spaa[2,6]^2Spaa[3,4]Spaa[4,6]-88/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^2-157/12I Spaa[1,2]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^3Spbb[3,4]-23/6I Spaa[1,2]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spaa[4,6]Spbb[4,6]+17/2I Spaa[1,2]^2Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]^2Spaa[4,6]+3/4I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^4Spbb[2,6]Spaa[3,4]Spbb[4,6]+5/12I Spaa[1,2]^2Spbb[1,2]Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]^4Spbb[2,6]Spaa[3,4]-61/6I Spaa[1,2]^2Spbb[1,2]^3Spbb[2,4]Spaa[2,6]^3Spaa[3,4]^2Spbb[3,4]Spbb[4,6]^2+41/12I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spbb[2,4]^2Spaa[2,6]^3Spaa[3,4]^2Spbb[4,6]^2-22/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,6]Spbb[2,4]^3Spaa[2,6]^3Spaa[3,4]^2Spbb[4,6]-11/12I Spaa[1,2]^2Spbb[1,3]Spbb[1,6]^2Spbb[2,4]^4Spaa[2,6]^3Spaa[3,4]^2+3/4I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^3Spaa[3,4]Spaa[4,6]Spbb[4,6]^2+2/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]^3Spaa[3,4]Spaa[4,6]Spbb[4,6]+1/12I Spaa[1,2]^2Spbb[1,6]^3Spbb[2,4]^4Spaa[2,6]^3Spaa[3,4]Spaa[4,6]-20/3I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]^3Spbb[3,4]^2Spbb[4,6]-425/12I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]^3Spbb[3,4]Spbb[4,6]+43/12I Spaa[1,2]^2Spbb[1,3]^2Spbb[1,4]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^3Spbb[4,6]-173/12I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]^2Spaa[4,6]Spbb[4,6]^2-13/12I Spaa[1,2]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^2Spaa[4,6]Spbb[4,6]-77/12I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]^4Spbb[3,4]^3-51/4I Spaa[1,2]^2Spbb[1,3]Spbb[1,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^4Spbb[3,4]^2+61/6I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[4,6]^2Spbb[4,6]^2+4I Spaa[1,2]^2Spbb[1,4]^3Spbb[2,4]Spaa[3,4]^4Spbb[3,4]^3Spaa[4,6]-1/6I Spaa[1,2]Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]^3Spaa[1,6]Spaa[2,4]+137/12I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^4Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spaa[2,6]Spbb[3,4]-1/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]+1/6I Spaa[1,2]Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spaa[4,6]+55/12I Spaa[1,2]Spaa[1,3]^3Spbb[1,3]^3Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spaa[3,4]-1/2I Spaa[1,2]Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[2,4]Spbb[3,4]Spaa[4,6]+133/12I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spbb[3,4]+7/6I Spaa[1,2]Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^4Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spbb[2,4]+67/6I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]Spbb[3,4]-49/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]-125/12I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spaa[1,6]Spaa[2,3]Spaa[2,6]Spbb[4,6]+9/2I Spaa[1,2]Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spaa[3,4]Spbb[3,4]-1/12I Spaa[1,2]Spaa[1,3]^3Spbb[1,3]^4Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spbb[2,4]Spaa[3,4]-1/4I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^2Spbb[3,4]+2/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]-5/6I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spaa[2,6]Spbb[4,6]-559/12I Spaa[1,2]Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spaa[3,4]Spbb[3,4]+19/2I Spaa[1,2]Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[3,4]+1/2I Spaa[1,2]Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spaa[4,6]Spbb[4,6]-47/12I Spaa[1,2]Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]^2Spaa[1,6]Spaa[2,6]Spaa[3,4]Spbb[4,6]+55/12I Spaa[1,2]Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]^3Spaa[1,6]Spaa[3,4]^2Spbb[3,4]+55/12I Spaa[1,2]Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]^3Spaa[1,6]Spaa[3,4]Spaa[4,6]Spbb[4,6]-137/12I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]^2Spaa[2,3]^2Spaa[2,6]Spbb[3,4]^2+131/12I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^3Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spbb[3,4]+1/6I Spaa[1,2]Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^4Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]-293/12I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spaa[2,6]Spbb[3,4]^2+497/12I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[3,4]-81/4I Spaa[1,2]Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]+137/12I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]^2Spaa[2,3]Spaa[2,6]^2Spbb[3,4]Spbb[4,6]-161/12I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^3Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[4,6]-3/4I Spaa[1,2]Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^2+41/6I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2+21/4I Spaa[1,2]Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]+1/6I Spaa[1,2]Spaa[1,3]^3Spbb[1,3]^4Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]+5/3I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^3Spbb[1,4]^2Spaa[2,4]^2Spaa[2,6]Spbb[3,4]^2+175/12I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[3,4]-11/6I Spaa[1,2]Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]-1/2I Spaa[1,2]Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]Spbb[3,4]Spaa[4,6]-1/3I Spaa[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^2Spaa[4,6]+33I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spaa[2,4]Spaa[2,6]^2Spbb[3,4]Spbb[4,6]-9/2I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[4,6]-7/12I Spaa[1,2]Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2+117/2I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2-160/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]+21/4I Spaa[1,2]Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]+1/2I Spaa[1,2]Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[4,6]Spbb[4,6]-1/12I Spaa[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[4,6]+49/12I Spaa[1,2]Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^3Spaa[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[4,6]-55/6I Spaa[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]-1/2I Spaa[1,2]Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[3,4]Spaa[4,6]^2Spbb[4,6]-41/6I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spbb[4,6]-13/4I Spaa[1,2]Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]Spbb[4,6]+1/12I Spaa[1,2]Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]+53/12I Spaa[1,2]Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]+47/12I Spaa[1,2]Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]Spaa[4,6]Spbb[4,6]-55/12I Spaa[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^3Spaa[3,4]^2Spbb[3,4]^2Spaa[4,6]+55/12I Spaa[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^3Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[4,6]^2+55/12I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^5Spaa[1,6]Spaa[3,4]-55/6I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^5Spaa[3,4]Spbb[3,4]Spaa[4,6]+19/12I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spaa[2,4]^2Spbb[3,4]-335/12I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spaa[2,4]Spaa[3,4]Spbb[3,4]+55/12I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spaa[3,4]^2Spbb[3,4]+55/12I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spaa[3,4]Spaa[4,6]Spbb[4,6]+7/12I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^4Spaa[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[4,6]-31/6I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]-55/6I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[3,4]^2Spbb[3,4]^2Spaa[4,6]-55/6I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[3,4]Spbb[3,4]Spaa[4,6]^2Spbb[4,6]-55/12I Spaa[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^4Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[4,6]^2-25/12I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[1,6]^2Spaa[2,3]^2Spbb[4,6]-15I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]^2Spaa[2,3]Spaa[2,4]Spbb[4,6]-1I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]^2Spaa[1,6]^2Spaa[2,3]Spaa[3,4]Spbb[4,6]-19/12I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^2Spaa[2,4]^2Spbb[4,6]+80/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^3Spaa[1,6]^2Spaa[2,4]Spaa[3,4]Spbb[4,6]-47/4I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^3Spbb[3,4]^2-1/12I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^3Spaa[1,6]Spaa[2,3]^3Spbb[2,4]Spbb[3,4]-8/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^4Spaa[1,6]Spaa[2,3]^3Spbb[2,4]^2+11/6I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spaa[2,4]Spbb[3,4]^2+73/12I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spbb[3,4]+133/6I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2+331/12I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^2Spaa[2,6]Spbb[3,4]Spbb[4,6]+5I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^3Spaa[1,6]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spbb[4,6]-1/4I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spaa[3,4]Spbb[3,4]^2+145/12I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]-11/6I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^4Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,4]+1/2I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[3,4]^2+17/12I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spbb[3,4]+7/6I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2-46/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[4,6]+439/12I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]Spaa[3,4]Spbb[3,4]^2-719/12I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]+39/4I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]-57/4I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]^2Spaa[1,6]Spaa[2,3]Spaa[2,6]^2Spbb[4,6]^2-101/6I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,3]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[4,6]-43/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[1,6]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[4,6]-33/2I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spaa[3,4]^2Spbb[3,4]^2+19/6I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^3Spbb[2,4]Spbb[3,4]-1/4I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^3Spbb[2,4]^2+37/12I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]^2Spaa[1,6]Spaa[2,4]^2Spaa[2,6]Spbb[3,4]Spbb[4,6]-17/6I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[4,6]+199/12I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^2Spaa[3,4]Spbb[3,4]^2-511/6I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]-61/12I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]-1/12I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]Spaa[2,6]^2Spbb[4,6]^2-1859/12I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[4,6]+125/2I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[4,6]+19/12I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spaa[2,6]Spaa[4,6]Spbb[4,6]^2-787/12I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spaa[3,4]^2Spbb[3,4]^2+21/4I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]+31/6I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spaa[4,6]Spbb[4,6]+17I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,6]^2Spaa[3,4]Spbb[4,6]^2+1/4I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spbb[4,6]-5/4I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[4,6]-33/2I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spaa[2,6]Spaa[3,4]Spaa[4,6]Spbb[4,6]^2-51/4I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spaa[2,6]Spbb[3,4]^2+13/6I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spaa[2,6]Spbb[3,4]-5/2I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[2,6]-1/2I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]^2Spaa[2,3]^2Spaa[2,4]Spaa[2,6]Spbb[3,4]^3-295/12I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[3,4]^2+25/6I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spbb[3,4]-35/12I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]-30I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,3]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,4]^2+19/6I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]-7/2I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]-27/2I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,3]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]^3-43/6I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2+101/12I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]-5/6I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^4Spaa[2,3]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]+23/12I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[3,4]^2+41/2I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spbb[3,4]-91/12I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]+13/3I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]^2Spaa[2,3]Spaa[2,4]Spaa[2,6]^2Spbb[3,4]^2Spbb[4,6]+137/6I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[3,4]Spbb[4,6]-173/6I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spbb[4,6]-49/12I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2-607/12I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^3+1727/12I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2-697/12I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]+59/4I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]+69/4I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spaa[2,6]^3Spbb[2,6]Spbb[3,4]Spbb[4,6]-4I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]Spbb[4,6]-1/2I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]+189/4I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]^2Spbb[4,6]-127/12I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spbb[4,6]-13/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]Spbb[4,6]+4/3I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[1,6]Spaa[2,3]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]+69/4I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^3-77/12I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2-5/6I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]+19/12I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^2Spaa[2,6]Spbb[3,4]-25/12I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^3Spaa[2,6]+1/6I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[2,4]^3Spbb[2,4]^3Spaa[4,6]+37/12I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]^2Spbb[3,4]Spbb[4,6]-13I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]^2Spbb[4,6]-5/2I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]^2+779/12I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2-497/6I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]+47/12I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]-4/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[4,6]Spbb[4,6]-1/6I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spaa[4,6]-4I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[4,6]+4I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[4,6]+19/12I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]^2Spaa[2,4]Spaa[2,6]^3Spbb[3,4]Spbb[4,6]^2-85/12I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]^3Spbb[4,6]^2-17/4I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^3Spbb[4,6]-5/6I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^3+286/3I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]Spaa[2,4]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]^2Spbb[4,6]-1025/4I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spbb[4,6]+172/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]Spbb[4,6]+7/4I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]-23/12I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spaa[4,6]Spbb[4,6]^2-7/4I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spaa[4,6]Spbb[4,6]-1/4I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2Spaa[4,6]+217/4I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^2Spaa[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^3-95I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2+65/12I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]-17/12I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[4,6]Spbb[4,6]-19/12I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^2Spaa[2,4]Spaa[2,6]Spbb[3,4]Spaa[4,6]^2Spbb[4,6]^2+61/12I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^3Spaa[2,4]Spaa[3,4]^2Spbb[3,4]^3Spaa[4,6]-61/12I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[4,6]+7/12I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^3Spaa[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[4,6]^2Spbb[4,6]-7/12I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]^2Spbb[4,6]-135/4I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,6]^3Spaa[3,4]Spbb[3,4]Spbb[4,6]^2+41/2I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[2,4]Spaa[2,6]^3Spaa[3,4]Spbb[4,6]^2+7/4I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^3Spaa[3,4]Spbb[4,6]+1/12I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]^3Spaa[3,4]-69/4I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]^2Spbb[4,6]-59/6I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]Spbb[4,6]-2I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]^2Spbb[4,6]-33/2I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]Spaa[4,6]Spbb[4,6]^2+1/4I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]Spaa[4,6]Spbb[4,6]-33/2I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^3+33/2I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[4,6]^2Spbb[4,6]^2-55/12I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[3,4]^2Spbb[3,4]^2Spaa[4,6]^2Spbb[4,6]-55/12I Spaa[1,2]Spaa[1,3]^2Spbb[1,4]^3Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[4,6]^2+169/12I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^5Spaa[1,6]Spaa[2,4]Spaa[3,4]Spbb[3,4]+9/2I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^5Spaa[1,6]Spaa[3,4]^2Spbb[3,4]-9/2I Spaa[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^5Spaa[3,4]^2Spbb[3,4]^2Spaa[4,6]-169/12I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]^2Spaa[2,4]Spaa[3,4]Spbb[4,6]+37/12I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spaa[2,4]Spaa[3,4]^2Spbb[3,4]^2+14/3I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]+353/12I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]Spbb[4,6]+9/2I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spaa[3,4]^3Spbb[3,4]^2+9/2I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spaa[3,4]^2Spbb[3,4]Spaa[4,6]Spbb[4,6]-9/2I Spaa[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[4,6]-9/2I Spaa[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[3,4]^3Spbb[3,4]^3Spaa[4,6]-9/2I Spaa[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[3,4]^2Spbb[3,4]^2Spaa[4,6]^2Spbb[4,6]+55/12I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]^2Spaa[1,6]^2Spaa[2,3]^3Spbb[3,4]Spbb[4,6]-8/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^3Spaa[1,6]^2Spaa[2,3]^3Spbb[2,4]Spbb[4,6]+7/4I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spaa[2,3]^2Spaa[2,4]Spbb[3,4]Spbb[4,6]-5I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spbb[4,6]-25/4I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]^2Spaa[1,6]^2Spaa[2,3]^2Spaa[2,6]Spbb[4,6]^2-401/12I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^2Spaa[2,3]^2Spaa[3,4]Spbb[3,4]Spbb[4,6]+4I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spbb[1,4]Spaa[1,6]^2Spaa[2,3]^2Spbb[2,4]Spaa[3,4]Spbb[4,6]+1/12I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,4]^2Spaa[1,6]^2Spaa[2,3]Spaa[2,4]^2Spbb[3,4]Spbb[4,6]-1/2I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spbb[4,6]-1I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spaa[2,3]Spaa[2,4]Spaa[2,6]Spbb[4,6]^2+269/12I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[4,6]+379/12I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^2Spaa[2,3]Spaa[2,6]Spaa[3,4]Spbb[4,6]^2-47/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]^2Spaa[2,3]Spaa[3,4]^2Spbb[3,4]Spbb[4,6]+1/2I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spbb[1,4]^2Spaa[1,6]^2Spaa[2,3]Spbb[2,4]Spaa[3,4]^2Spbb[4,6]-199/12I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^3Spaa[1,6]^2Spaa[2,4]^2Spaa[3,4]Spbb[3,4]Spbb[4,6]+92/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spaa[2,4]Spaa[2,6]Spaa[3,4]Spbb[4,6]^2-26/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^2Spaa[2,4]Spaa[3,4]^2Spbb[3,4]Spbb[4,6]-1/6I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^3Spaa[1,6]^2Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spbb[4,6]-46/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^2Spaa[2,4]Spaa[3,4]Spaa[4,6]Spbb[4,6]^2+91/6I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]^2Spaa[2,6]Spaa[3,4]^2Spbb[4,6]^2+7/6I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[1,6]Spaa[2,3]^4Spbb[2,3]Spbb[3,4]^2+7/4I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^4Spbb[2,3]Spbb[2,4]Spbb[3,4]+7/4I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spaa[2,3]^4Spbb[2,3]Spbb[2,4]^2-5/6I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]Spaa[1,6]Spaa[2,3]^3Spaa[2,4]Spbb[3,4]^3+107/12I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[1,6]Spaa[2,3]^3Spaa[2,4]Spbb[2,4]Spbb[3,4]^2-11/2I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^3Spaa[2,4]Spbb[2,4]^2Spbb[3,4]+25/12I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spaa[2,3]^3Spaa[2,4]Spbb[2,4]^3+3I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[1,6]Spaa[2,3]^3Spaa[2,6]Spbb[2,6]Spbb[3,4]^2-23/12I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^3Spbb[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]+19/4I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spaa[2,3]^3Spbb[2,4]^2Spaa[2,6]Spbb[2,6]-127/12I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[1,6]Spaa[2,3]^3Spaa[3,4]Spbb[3,4]^3+85/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^3Spbb[2,4]Spaa[3,4]Spbb[3,4]^2-33/4I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spaa[2,3]^3Spbb[2,4]^2Spaa[3,4]Spbb[3,4]+13/4I Spaa[1,2]Spaa[1,3]Spbb[1,3]^4Spaa[1,6]Spaa[2,3]^3Spbb[2,4]^3Spaa[3,4]+1I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]Spbb[3,4]^2-23/6I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[3,4]+59/12I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^3+73/6I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spbb[4,6]+2I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spaa[2,4]Spaa[3,4]Spbb[3,4]^3+5I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]^2-35/6I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]-55/12I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,4]-5/3I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[1,6]Spaa[2,3]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spbb[4,6]+35/6I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[4,6]+220/3I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[1,6]Spaa[2,3]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spbb[4,6]-421/4I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[4,6]+27/4I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[4,6]+73/6I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spaa[3,4]^2Spbb[3,4]^3-119/12I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2-27/4I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]+15/2I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spbb[4,6]-1I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]^2+19/4I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]-29/12I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]+49/6I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[4,6]^2+13I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[4,6]-3/2I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]Spaa[3,4]^2Spbb[3,4]^3-31/6I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2+149/12I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]+1I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[1,6]Spaa[2,3]Spaa[2,6]^3Spbb[2,6]Spbb[4,6]^2-311/4I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[1,6]Spaa[2,3]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spbb[4,6]^2+437/6I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]Spbb[4,6]^2-117/4I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spbb[4,6]-181/12I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spbb[4,6]+37/4I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spbb[1,4]Spaa[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[4,6]+1/12I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spaa[3,4]^3Spbb[3,4]^3+53/12I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2-1/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^4Spbb[2,4]^3+1/2I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]^3Spbb[2,4]^2Spaa[2,6]Spbb[4,6]-77/6I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^3Spbb[2,4]^2Spaa[3,4]Spbb[3,4]-7/12I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^3Spbb[2,4]^3Spaa[3,4]-353/6I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[4,6]+29/2I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[4,6]-275/12I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2+55/3I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]-46I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spbb[4,6]^2+40I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]Spbb[4,6]^2-313/6I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spbb[4,6]+329/12I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spbb[4,6]-37/6I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[4,6]-169/12I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spaa[4,6]Spbb[4,6]^2-65/6I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spaa[3,4]^3Spbb[3,4]^3+71/4I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2+43/3I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[1,6]Spaa[2,6]^3Spaa[3,4]Spbb[4,6]^3+1I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]Spbb[4,6]^2+83/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]^2Spbb[4,6]^2-46/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,6]^2Spaa[3,4]Spaa[4,6]Spbb[4,6]^3-91/6I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^2Spbb[4,6]+14/3I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spaa[4,6]Spbb[4,6]^2+46/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,6]Spaa[3,4]Spaa[4,6]^2Spbb[4,6]^3+1/6I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^4Spbb[2,3]^2Spaa[2,6]Spbb[3,4]^2+7/4I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]Spaa[2,6]Spbb[3,4]+7/4I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]^2Spaa[2,6]+7I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[3,4]^2+7/12I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spbb[3,4]-13/6I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]+25/12I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^3Spbb[2,3]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]^2+41/12I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]+3/4I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]-38/3I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^3Spbb[2,3]Spaa[2,6]Spaa[3,4]Spbb[3,4]^3+33I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2-10I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]+25/12I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]+97/12I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spbb[3,4]^2-61/12I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spbb[3,4]-1/2I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]+73/6I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]^2-23/6I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,4]-73/12I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2Spbb[2,6]-103/6I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^3+689/12I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]^2-115/4I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spbb[3,4]-2/3I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^4Spaa[2,6]Spaa[3,4]+23/12I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^2Spaa[2,6]^3Spbb[2,6]^2Spbb[3,4]^2+13/6I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,4]-1I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]^2-499/12I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]^3+1037/12I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]^2-95/6I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]+23/12I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[2,3]^2Spbb[2,4]^3Spaa[2,6]^2Spbb[2,6]Spaa[3,4]-53/2I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^4+347/6I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^3-233/12I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2-19/6I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[2,3]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spbb[3,4]-17/6I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^4Spaa[2,6]-1/4I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]^2Spbb[3,4]Spbb[4,6]-203/12I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]^2Spbb[4,6]-59/12I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]^2+32/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]^2-37/4I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spbb[3,4]+4I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,4]-21/2I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]Spbb[4,6]-5/2I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^3Spbb[2,6]+195/4I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]^2Spbb[4,6]-359/4I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spbb[4,6]+209/6I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spbb[4,6]+25/6I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^4Spaa[2,6]^2Spaa[3,4]+153/4I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^3-176/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2+61/6I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spbb[3,4]-1/2I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,6]^4Spbb[2,6]^2Spbb[4,6]+177/4I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spaa[2,3]Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spbb[4,6]-164/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spbb[3,4]Spbb[4,6]+25/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spbb[4,6]+2/3I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]^3Spaa[2,6]^3Spbb[2,6]Spaa[3,4]+115/2I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spaa[2,3]Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]^3Spbb[4,6]-397/4I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]^2Spbb[4,6]+53/4I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]Spbb[4,6]+23/6I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[2,3]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^2Spbb[4,6]+83/6I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^4-71/4I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^3-7/12I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^2-1/4I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,4]^4Spbb[2,4]^4Spaa[2,6]+1/12I Spaa[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[2,4]^4Spbb[2,4]^4Spaa[4,6]-5/12I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,4]^3Spbb[2,4]^3Spaa[2,6]^2Spbb[4,6]-1/12I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]^3Spbb[2,4]^4Spaa[2,6]^2+5/4I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spbb[3,4]-2/3I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^4Spaa[2,6]Spaa[3,4]-2/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^3Spaa[2,6]Spaa[4,6]Spbb[4,6]-1/12I Spaa[1,2]Spaa[1,3]Spbb[1,4]^2Spbb[1,6]Spaa[2,4]^3Spbb[2,4]^4Spaa[2,6]Spaa[4,6]-5/12I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]^3Spbb[4,6]-1/4I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]^3-151/12I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spbb[4,6]+56/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spbb[4,6]+7/4I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]^2Spaa[3,4]+3/4I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[4,6]Spbb[4,6]^2+2/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]^2Spaa[4,6]Spbb[4,6]+1/12I Spaa[1,2]Spaa[1,3]Spbb[1,4]Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]^2Spaa[4,6]-47/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2+91/4I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spbb[3,4]-5/6I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spaa[4,6]Spbb[4,6]-3/4I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^4Spbb[2,6]Spbb[4,6]-5/12I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^4Spbb[2,6]-353/12I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]^3Spaa[3,4]Spbb[3,4]Spbb[4,6]^2+463/12I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^3Spaa[3,4]Spbb[4,6]^2+89/6I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^3Spaa[3,4]Spbb[4,6]+23/12I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^4Spaa[2,6]^3Spaa[3,4]-3/4I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^3Spaa[4,6]Spbb[4,6]^2-2/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^3Spaa[4,6]Spbb[4,6]-1/12I Spaa[1,2]Spaa[1,3]Spbb[1,6]^3Spaa[2,4]Spbb[2,4]^4Spaa[2,6]^3Spaa[4,6]-641/12I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]^2Spbb[4,6]+65I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]Spbb[4,6]-251/12I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^2Spbb[4,6]+8I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]Spaa[4,6]Spbb[4,6]^2+5/3I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spaa[4,6]Spbb[4,6]-199/12I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^3+161/6I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^2-199/12I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[4,6]^2Spbb[4,6]^2-46/3I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spaa[2,6]^4Spbb[2,6]Spaa[3,4]Spbb[3,4]Spbb[4,6]^2+31/12I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[2,4]Spaa[2,6]^4Spbb[2,6]Spaa[3,4]Spbb[4,6]^2+17/12I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^4Spbb[2,6]Spaa[3,4]Spbb[4,6]+1/4I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]^4Spbb[2,6]Spaa[3,4]-31I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spaa[2,6]^3Spaa[3,4]^2Spbb[3,4]^2Spbb[4,6]^2+161/6I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[2,4]Spaa[2,6]^3Spaa[3,4]^2Spbb[3,4]Spbb[4,6]^2+17/12I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[2,4]^2Spaa[2,6]^3Spaa[3,4]^2Spbb[4,6]^2-5/2I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spbb[2,4]^3Spaa[2,6]^3Spaa[3,4]^2Spbb[4,6]-53/4I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[2,4]Spaa[2,6]^3Spaa[3,4]Spaa[4,6]Spbb[4,6]^3+7/4I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^3Spaa[3,4]Spaa[4,6]Spbb[4,6]^2+1/2I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]^3Spaa[3,4]Spaa[4,6]Spbb[4,6]-83/6I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,6]^2Spaa[3,4]^3Spbb[3,4]^3Spbb[4,6]+29/12I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]^3Spbb[3,4]^2Spbb[4,6]+23/4I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]^3Spbb[3,4]Spbb[4,6]+35/12I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]^2Spaa[4,6]Spbb[4,6]^2+46/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]Spaa[4,6]^2Spbb[4,6]^3-1/6I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,6]Spaa[3,4]^4Spbb[3,4]^4+14/3I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]^4Spbb[3,4]^3-91/6I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[4,6]^2Spbb[4,6]^2-14/3I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[4,6]^2Spbb[4,6]^2-46/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[4,6]^3Spbb[4,6]^3-9/2I Spaa[1,2]Spaa[1,4]^2Spbb[1,4]^5Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]+9/2I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]^2Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spbb[4,6]-1/4I Spaa[1,2]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2-9I Spaa[1,2]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[4,6]Spbb[4,6]-1/12I Spaa[1,2]Spbb[1,2]^3Spbb[1,3]^2Spaa[1,6]^3Spaa[2,3]^3Spbb[4,6]^2-1/6I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^3Spaa[2,3]^2Spaa[3,4]Spbb[4,6]^2-1/6I Spaa[1,2]Spbb[1,2]^3Spbb[1,3]Spaa[1,6]^2Spaa[2,3]^4Spbb[2,6]Spbb[3,4]^2-7/6I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]^2Spaa[1,6]^2Spaa[2,3]^4Spbb[2,4]Spbb[2,6]Spbb[3,4]+1/3I Spaa[1,2]Spbb[1,2]Spbb[1,3]^3Spaa[1,6]^2Spaa[2,3]^4Spbb[2,4]^2Spbb[2,6]-5/12I Spaa[1,2]Spbb[1,2]^4Spaa[1,6]^2Spaa[2,3]^3Spaa[2,4]Spbb[3,4]^2Spbb[4,6]-5/2I Spaa[1,2]Spbb[1,2]^3Spbb[1,3]Spaa[1,6]^2Spaa[2,3]^3Spaa[2,4]Spbb[2,4]Spbb[3,4]Spbb[4,6]-5/4I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]^2Spaa[1,6]^2Spaa[2,3]^3Spaa[2,4]Spbb[2,4]^2Spbb[4,6]+5/6I Spaa[1,2]Spbb[1,2]^3Spbb[1,3]Spaa[1,6]^2Spaa[2,3]^3Spaa[2,6]Spbb[2,6]Spbb[3,4]Spbb[4,6]-7/6I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]^2Spaa[1,6]^2Spaa[2,3]^3Spbb[2,4]Spaa[2,6]Spbb[2,6]Spbb[4,6]+31/12I Spaa[1,2]Spbb[1,2]^3Spbb[1,3]Spaa[1,6]^2Spaa[2,3]^3Spaa[3,4]Spbb[3,4]^2Spbb[4,6]-85/12I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]^2Spaa[1,6]^2Spaa[2,3]^3Spbb[2,4]Spaa[3,4]Spbb[3,4]Spbb[4,6]-1/2I Spaa[1,2]Spbb[1,2]Spbb[1,3]^3Spaa[1,6]^2Spaa[2,3]^3Spbb[2,4]^2Spaa[3,4]Spbb[4,6]+1/12I Spaa[1,2]Spbb[1,2]^3Spbb[1,4]Spaa[1,6]^2Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]Spbb[3,4]Spbb[4,6]-1/2I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[4,6]-31/12I Spaa[1,2]Spbb[1,2]^3Spbb[1,3]Spaa[1,6]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[4,6]^2+3/4I Spaa[1,2]Spbb[1,2]^3Spbb[1,4]Spaa[1,6]^2Spaa[2,3]^2Spaa[2,4]Spaa[3,4]Spbb[3,4]^2Spbb[4,6]-11/3I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spbb[4,6]+55/12I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[4,6]-5/6I Spaa[1,2]Spbb[1,2]^3Spbb[1,3]Spaa[1,6]^2Spaa[2,3]^2Spaa[2,6]^2Spbb[2,6]Spbb[4,6]^2-7/2I Spaa[1,2]Spbb[1,2]^3Spbb[1,3]Spaa[1,6]^2Spaa[2,3]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[4,6]^2+49/6I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]^2Spaa[1,6]^2Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[4,6]^2-4/3I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spaa[2,3]^2Spaa[3,4]^2Spbb[3,4]^2Spbb[4,6]+37/3I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^2Spaa[2,3]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spbb[4,6]-5/4I Spaa[1,2]Spbb[1,3]^3Spbb[1,4]Spaa[1,6]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[3,4]^2Spbb[4,6]+19/12I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[4,6]^2-1/3I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]^2Spaa[1,6]^2Spaa[2,3]Spaa[2,4]Spaa[3,4]^2Spbb[3,4]^2Spbb[4,6]-16/3I Spaa[1,2]Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[4,6]+5/6I Spaa[1,2]Spbb[1,2]^3Spbb[1,3]Spaa[1,6]^2Spaa[2,3]Spaa[2,6]^2Spaa[3,4]Spbb[4,6]^3+7/12I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spaa[2,3]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spbb[4,6]^2-23/2I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^2Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[4,6]^2+19/4I Spaa[1,2]Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]^2Spaa[2,3]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]Spbb[4,6]+9/2I Spaa[1,2]Spbb[1,2]Spbb[1,4]^3Spaa[1,6]^2Spaa[2,4]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spbb[4,6]-9I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[4,6]^2+1/2I Spaa[1,2]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^2Spaa[2,4]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]Spbb[4,6]+9/2I Spaa[1,2]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^2Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spaa[4,6]Spbb[4,6]^2-19/4I Spaa[1,2]Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]^3Spbb[4,6]^2+1/3I Spaa[1,2]Spbb[1,2]^3Spaa[1,6]Spaa[2,3]^5Spbb[2,3]^2Spbb[3,4]^2-31/12I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,6]Spaa[2,3]^5Spbb[2,3]^2Spbb[2,4]Spbb[3,4]+2/3I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^5Spbb[2,3]^2Spbb[2,4]^2+1/4I Spaa[1,2]Spbb[1,2]^3Spaa[1,6]Spaa[2,3]^4Spbb[2,3]Spaa[2,4]Spbb[2,4]Spbb[3,4]^2-77/12I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,6]Spaa[2,3]^4Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[3,4]+5/4I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^4Spbb[2,3]Spaa[2,4]Spbb[2,4]^3+11/6I Spaa[1,2]Spbb[1,2]^3Spaa[1,6]Spaa[2,3]^4Spbb[2,3]Spaa[2,6]Spbb[2,6]Spbb[3,4]^2-47/6I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,6]Spaa[2,3]^4Spbb[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]+11/12I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^4Spbb[2,3]Spbb[2,4]^2Spaa[2,6]Spbb[2,6]+7/6I Spaa[1,2]Spbb[1,2]^3Spaa[1,6]Spaa[2,3]^4Spbb[2,3]Spaa[3,4]Spbb[3,4]^3-25/6I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,6]Spaa[2,3]^4Spbb[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]^2+11/12I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^4Spbb[2,3]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]-5/3I Spaa[1,2]Spbb[1,3]^3Spaa[1,6]Spaa[2,3]^4Spbb[2,3]Spbb[2,4]^3Spaa[3,4]+1/2I Spaa[1,2]Spbb[1,2]^3Spaa[1,6]Spaa[2,3]^3Spaa[2,4]^2Spbb[2,4]^2Spbb[3,4]^2-17/12I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,6]Spaa[2,3]^3Spaa[2,4]^2Spbb[2,4]^3Spbb[3,4]-5/12I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^3Spaa[2,4]^2Spbb[2,4]^4+5/2I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^3Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spbb[2,6]+17/12I Spaa[1,2]Spbb[1,2]^3Spaa[1,6]Spaa[2,3]^3Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]^3-25/4I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,6]Spaa[2,3]^3Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^2+17/3I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^3Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spbb[3,4]+17/12I Spaa[1,2]Spbb[1,3]^3Spaa[1,6]Spaa[2,3]^3Spaa[2,4]Spbb[2,4]^4Spaa[3,4]+25/12I Spaa[1,2]Spbb[1,2]^3Spaa[1,6]Spaa[2,3]^3Spaa[2,6]^2Spbb[2,6]^2Spbb[3,4]^2-14/3I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,6]Spaa[2,3]^3Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,4]+3/4I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^3Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]^2+11/4I Spaa[1,2]Spbb[1,2]^3Spaa[1,6]Spaa[2,3]^3Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^3-25/3I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,6]Spaa[2,3]^3Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2+77/12I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^3Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]-1I Spaa[1,2]Spbb[1,3]^3Spaa[1,6]Spaa[2,3]^3Spbb[2,4]^3Spaa[2,6]Spbb[2,6]Spaa[3,4]+3/2I Spaa[1,2]Spbb[1,2]^3Spaa[1,6]Spaa[2,3]^3Spaa[3,4]^2Spbb[3,4]^4+23/12I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,6]Spaa[2,3]^3Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^3-85/12I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^3Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]^2+7/6I Spaa[1,2]Spbb[1,3]^3Spaa[1,6]Spaa[2,3]^3Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]+14/3I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,6]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spbb[4,6]-1/2I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^2+7/4I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spbb[3,4]-8/3I Spaa[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[3,4]+13/3I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,6]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spbb[4,6]-103/12I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spbb[4,6]-3/2I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^3-3/2I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]^2+41/12I Spaa[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]+1/2I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,6]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^2Spbb[4,6]-23/12I Spaa[1,2]Spbb[1,2]^3Spaa[1,6]Spaa[2,3]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spbb[4,6]+43/12I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,6]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spbb[4,6]-11/2I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[4,6]-7/6I Spaa[1,2]Spbb[1,2]^3Spaa[1,6]Spaa[2,3]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^3Spbb[4,6]-87/4I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,6]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spbb[4,6]+49/2I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spbb[4,6]-7/2I Spaa[1,2]Spbb[1,3]^3Spaa[1,6]Spaa[2,3]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spbb[4,6]-5/6I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spaa[3,4]^3Spbb[3,4]^4-7/3I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^3+19/6I Spaa[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]^2-1/12I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^4Spaa[3,4]+1/4I Spaa[1,2]Spbb[1,2]^3Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]^2Spbb[4,6]^2-10/3I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spbb[4,6]-151/12I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]Spbb[4,6]^2-15/4I Spaa[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spbb[4,6]+1/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^3-7/12I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]^2-5/2I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,6]Spaa[2,3]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spbb[4,6]^2-1/3I Spaa[1,2]Spbb[1,2]^3Spaa[1,6]Spaa[2,3]Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]^2Spbb[4,6]^2+73/3I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,6]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]Spbb[4,6]^2-17I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]^2Spbb[4,6]^2+1/3I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[1,6]Spaa[2,3]Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^3Spbb[4,6]+91/12I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^2Spbb[4,6]+19/3I Spaa[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^3Spbb[3,4]Spbb[4,6]+1/6I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spaa[3,4]^4Spbb[3,4]^4-5/12I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spbb[2,4]Spaa[3,4]^4Spbb[3,4]^3-1/12I Spaa[1,2]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^4Spbb[2,4]^4Spaa[3,4]+1/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]^3Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spbb[4,6]+9/2I Spaa[1,2]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^3Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]-1/4I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[1,6]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]Spbb[4,6]^2+18I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spbb[4,6]-17/4I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spbb[4,6]+17/2I Spaa[1,2]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]^2+27/2I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]Spbb[4,6]^2-53/4I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]^2Spbb[4,6]^2+35/2I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^2Spbb[4,6]+1I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^3Spbb[3,4]Spbb[4,6]+9/2I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spaa[4,6]Spbb[4,6]^2+4I Spaa[1,2]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[3,4]^4Spbb[3,4]^3-5/2I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,6]Spbb[2,4]Spaa[2,6]^3Spaa[3,4]^2Spbb[4,6]^3+1/6I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[1,6]Spaa[2,6]^2Spaa[3,4]^3Spbb[3,4]^2Spbb[4,6]^2-1/12I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]^3Spbb[3,4]Spbb[4,6]^2-65/6I Spaa[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]^3Spbb[4,6]^2+9/2I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]^2Spaa[4,6]Spbb[4,6]^3-1/12I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,6]Spaa[2,6]Spaa[3,4]^4Spbb[3,4]^3Spbb[4,6]+29/6I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,4]^4Spbb[3,4]^2Spbb[4,6]-9/2I Spaa[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spaa[4,6]^2Spbb[4,6]^3-31/12I Spaa[1,2]Spbb[1,2]^2Spaa[2,3]^5Spbb[2,3]^3Spbb[2,4]Spaa[2,6]Spbb[3,4]+2/3I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,3]^5Spbb[2,3]^3Spbb[2,4]^2Spaa[2,6]-77/12I Spaa[1,2]Spbb[1,2]^2Spaa[2,3]^4Spbb[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spbb[3,4]+5/4I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,3]^4Spbb[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]-6I Spaa[1,2]Spbb[1,2]^2Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]+11/12I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]-13/2I Spaa[1,2]Spbb[1,2]^2Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2+19/12I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]-2/3I Spaa[1,2]Spbb[1,3]^2Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]-13/4I Spaa[1,2]Spbb[1,2]^2Spaa[2,3]^3Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spbb[3,4]-11/12I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]-27/4I Spaa[1,2]Spbb[1,2]^2Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,4]+1/3I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2Spbb[2,6]-31/4I Spaa[1,2]Spbb[1,2]^2Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]^2+3/2I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spbb[3,4]+19/12I Spaa[1,2]Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^4Spaa[2,6]Spaa[3,4]-41/12I Spaa[1,2]Spbb[1,2]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,4]+1/4I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]^2-79/6I Spaa[1,2]Spbb[1,2]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]^2+25/12I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]-23/3I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2+29/12I Spaa[1,2]Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spbb[3,4]-7/6I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]^3Spbb[2,4]^5Spaa[2,6]-1/12I Spaa[1,2]Spbb[1,2]^2Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]^2Spbb[2,6]Spbb[3,4]-29/12I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]^2Spbb[2,6]+1/3I Spaa[1,2]Spbb[1,2]^2Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spbb[3,4]^2+13/12I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,4]Spbb[3,4]+5/12I Spaa[1,2]Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^5Spaa[2,6]Spaa[3,4]+1/4I Spaa[1,2]Spbb[1,2]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]^2Spbb[3,4]-5/3I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^3Spbb[2,6]^2-79/12I Spaa[1,2]Spbb[1,2]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]^2-37/12I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]+25/12I Spaa[1,2]Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^4Spaa[2,6]^2Spbb[2,6]Spaa[3,4]+101/12I Spaa[1,2]Spbb[1,2]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^3-18I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2+41/4I Spaa[1,2]Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^4Spaa[2,6]Spaa[3,4]^2Spbb[3,4]-20/3I Spaa[1,2]Spbb[1,2]^2Spaa[2,3]^2Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,4]Spbb[3,4]^2-5/12I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]^2Spaa[3,4]Spbb[3,4]+5/6I Spaa[1,2]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^3Spaa[2,6]^3Spbb[2,6]^2Spaa[3,4]+71/12I Spaa[1,2]Spbb[1,2]^2Spaa[2,3]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^3-247/12I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2+21/4I Spaa[1,2]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^3Spaa[2,6]^2Spbb[2,6]Spaa[3,4]^2Spbb[3,4]+95/12I Spaa[1,2]Spbb[1,2]^2Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^4-199/12I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^3+85/12I Spaa[1,2]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^2-1/4I Spaa[1,2]Spbb[1,2]^2Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^4Spaa[2,6]^2Spbb[4,6]+1/12I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^4Spaa[2,6]Spaa[3,4]Spbb[3,4]-1/6I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^5Spaa[2,6]Spaa[3,4]-13/12I Spaa[1,2]Spbb[1,2]^2Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]^3Spbb[2,6]Spbb[4,6]-1/3I Spaa[1,2]Spbb[1,2]Spbb[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]^3Spbb[2,6]-1/4I Spaa[1,2]Spbb[1,2]^2Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spbb[4,6]+41/4I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]^2Spaa[3,4]Spbb[4,6]+4/3I Spaa[1,2]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^5Spaa[2,6]^2Spaa[3,4]-9/2I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2+37/12I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,4]^2Spbb[3,4]-3/4I Spaa[1,2]Spbb[1,2]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^4Spbb[2,6]^2Spbb[4,6]-5/12I Spaa[1,2]Spbb[1,2]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^4Spbb[2,6]^2+35/3I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spbb[4,6]+5/3I Spaa[1,2]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^4Spaa[2,6]^3Spbb[2,6]Spaa[3,4]-109/6I Spaa[1,2]Spbb[1,2]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]^2Spbb[4,6]+353/12I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]Spbb[4,6]-89/12I Spaa[1,2]Spbb[1,3]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^4Spaa[2,6]^2Spaa[3,4]^2Spbb[4,6]-33/4I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^3+26/3I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^2+13/6I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^4Spbb[2,6]^2Spaa[3,4]Spbb[4,6]+1/2I Spaa[1,2]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^3Spaa[2,6]^4Spbb[2,6]^2Spaa[3,4]-125/12I Spaa[1,2]Spbb[1,2]^2Spaa[2,3]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spbb[4,6]+181/12I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spbb[4,6]-19/6I Spaa[1,2]Spbb[1,3]^2Spaa[2,3]Spbb[2,4]^3Spaa[2,6]^3Spbb[2,6]Spaa[3,4]^2Spbb[4,6]-101/6I Spaa[1,2]Spbb[1,2]^2Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]^3Spbb[3,4]^3Spbb[4,6]+99/4I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]^3Spbb[3,4]^2Spbb[4,6]-9/2I Spaa[1,2]Spbb[1,3]^2Spaa[2,3]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^3Spbb[3,4]Spbb[4,6]-15/4I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]^4Spbb[3,4]^4+15/4I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^4Spbb[3,4]^3-1/12I Spaa[1,2]Spbb[1,4]^2Spaa[2,4]^4Spbb[2,4]^5Spaa[2,6]Spaa[3,4]+1/4I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[2,4]^3Spbb[2,4]^4Spaa[2,6]^2Spaa[3,4]Spbb[4,6]-1/12I Spaa[1,2]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^4Spaa[2,6]Spaa[3,4]^2Spbb[3,4]-1/12I Spaa[1,2]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^4Spaa[2,6]Spaa[3,4]Spaa[4,6]Spbb[4,6]+2/3I Spaa[1,2]Spbb[1,2]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]^3Spaa[3,4]Spbb[4,6]^2+5/12I Spaa[1,2]Spbb[1,2]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]^3Spaa[3,4]Spbb[4,6]+29/6I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]Spbb[4,6]-3/2I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]^2Spaa[3,4]^2Spbb[4,6]+1/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spaa[4,6]Spbb[4,6]^2+1/12I Spaa[1,2]Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]^2Spaa[3,4]Spaa[4,6]Spbb[4,6]-1/4I Spaa[1,2]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^2+1/2I Spaa[1,2]Spbb[1,2]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^4Spbb[2,6]Spaa[3,4]Spbb[4,6]^2+7/12I Spaa[1,2]Spbb[1,2]Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^4Spbb[2,6]Spaa[3,4]Spbb[4,6]+1/12I Spaa[1,2]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^4Spaa[2,6]^4Spbb[2,6]Spaa[3,4]+35/4I Spaa[1,2]Spbb[1,2]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^3Spaa[3,4]^2Spbb[3,4]Spbb[4,6]^2-15I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^3Spaa[3,4]^2Spbb[4,6]^2-3I Spaa[1,2]Spbb[1,3]Spbb[1,6]Spaa[2,4]Spbb[2,4]^4Spaa[2,6]^3Spaa[3,4]^2Spbb[4,6]-1/4I Spaa[1,2]Spbb[1,2]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^3Spaa[3,4]Spaa[4,6]Spbb[4,6]^3-1/3I Spaa[1,2]Spbb[1,2]Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^3Spaa[3,4]Spaa[4,6]Spbb[4,6]^2-1/12I Spaa[1,2]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^4Spaa[2,6]^3Spaa[3,4]Spaa[4,6]Spbb[4,6]+17/2I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]^3Spbb[3,4]^2Spbb[4,6]+7/6I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^3Spbb[3,4]Spbb[4,6]-1/6I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^2Spaa[4,6]Spbb[4,6]^2-1/2I Spaa[1,2]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^4Spbb[3,4]^3+9/2I Spaa[1,2]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[4,6]^2Spbb[4,6]^2+1/4I Spaa[1,2]Spbb[1,2]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^5Spbb[2,6]^2Spaa[3,4]Spbb[4,6]+1/12I Spaa[1,2]Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]^5Spbb[2,6]^2Spaa[3,4]+9/2I Spaa[1,2]Spbb[1,2]^2Spbb[2,4]Spaa[2,6]^4Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spbb[4,6]^2-53/12I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[2,4]^2Spaa[2,6]^4Spbb[2,6]Spaa[3,4]^2Spbb[4,6]^2-17/12I Spaa[1,2]Spbb[1,3]Spbb[1,6]Spbb[2,4]^3Spaa[2,6]^4Spbb[2,6]Spaa[3,4]^2Spbb[4,6]+1/4I Spaa[1,2]Spbb[1,2]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^4Spbb[2,6]Spaa[3,4]Spaa[4,6]Spbb[4,6]^2+1/12I Spaa[1,2]Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]^4Spbb[2,6]Spaa[3,4]Spaa[4,6]Spbb[4,6]+107/12I Spaa[1,2]Spbb[1,2]^2Spbb[2,4]Spaa[2,6]^3Spaa[3,4]^3Spbb[3,4]^2Spbb[4,6]^2-59/12I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[2,4]^2Spaa[2,6]^3Spaa[3,4]^3Spbb[3,4]Spbb[4,6]^2-29/12I Spaa[1,2]Spbb[1,3]^2Spbb[2,4]^3Spaa[2,6]^3Spaa[3,4]^3Spbb[4,6]^2+9/4I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spbb[2,4]^2Spaa[2,6]^3Spaa[3,4]^2Spaa[4,6]Spbb[4,6]^3-11/12I Spaa[1,2]Spbb[1,3]Spbb[1,6]Spbb[2,4]^3Spaa[2,6]^3Spaa[3,4]^2Spaa[4,6]Spbb[4,6]^2+15/4I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]^4Spbb[3,4]^3Spbb[4,6]+3/4I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]^4Spbb[3,4]^2Spbb[4,6]-9/2I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]^2Spaa[4,6]^2Spbb[4,6]^3-1/4I Spaa[1,2]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]^5Spbb[3,4]^4+19/4I Spaa[1,2]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^2Spaa[4,6]^2Spbb[4,6]^2+9/2I Spaa[1,2]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[4,6]^3Spbb[4,6]^3+1/6I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]Spbb[3,4]+1/6I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^2Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^2Spbb[3,4]-2/3I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spaa[2,6]Spbb[4,6]-55/12I Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spaa[3,4]Spbb[3,4]-1/4I Spbb[1,2]^2Spaa[1,3]^4Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spaa[2,6]Spbb[3,4]^2-2/3I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[3,4]-1/6I Spaa[1,3]^4Spbb[1,3]^4Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]-133/12I Spbb[1,2]^2Spaa[1,3]^4Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spaa[2,6]Spbb[3,4]^2+17I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[3,4]-1/3I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]^2Spbb[3,4]^2Spaa[3,6]-1/6I Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]-1/3I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]Spbb[1,4]^3Spaa[2,4]^2Spbb[3,4]^2Spaa[4,6]-1/6I Spaa[1,3]^4Spbb[1,3]^2Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]Spbb[3,4]Spaa[4,6]+137/12I Spbb[1,2]^2Spaa[1,3]^4Spbb[1,3]^2Spbb[1,4]Spaa[2,4]Spaa[2,6]^2Spbb[3,4]Spbb[4,6]-4/3I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[4,6]-1/12I Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2+29/6I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2-14/3I Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]+2/3I Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[4,6]Spbb[4,6]-55/12I Spaa[1,3]^4Spbb[1,3]^2Spbb[1,4]^3Spaa[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[4,6]-55/6I Spaa[1,3]^3Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spaa[2,4]Spaa[3,4]Spbb[3,4]+1/2I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]^2Spaa[1,6]^2Spaa[2,3]Spaa[2,4]Spbb[4,6]+55/12I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]^3Spaa[1,6]^2Spaa[2,4]Spaa[3,4]Spbb[4,6]+1/12I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^3Spaa[1,6]Spaa[2,3]^3Spbb[3,4]^2-7/6I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^4Spaa[1,6]Spaa[2,3]^3Spbb[2,4]Spbb[3,4]-32/3I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spaa[2,4]Spbb[3,4]^2+65/4I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spbb[3,4]+1/6I Spaa[1,3]^3Spbb[1,3]^4Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2-1I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^3Spaa[1,6]Spaa[2,3]^2Spaa[2,6]Spbb[3,4]Spbb[4,6]+1I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^4Spaa[1,6]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spbb[4,6]-1/12I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spaa[3,4]Spbb[3,4]^2+1/12I Spaa[1,3]^3Spbb[1,3]^4Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]+5/2I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[3,4]^2-5/6I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spbb[3,4]+1/12I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2-14I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spaa[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[4,6]+55/12I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]Spaa[3,4]Spbb[3,4]^2-55/12I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]+1/2I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spaa[1,6]Spaa[2,3]Spaa[2,4]Spbb[3,4]Spaa[3,6]Spbb[4,6]+3/2I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^3Spaa[1,6]Spaa[2,3]Spaa[2,6]^2Spbb[4,6]^2-1/4I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spaa[1,6]Spaa[2,3]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[4,6]+1/4I Spaa[1,3]^3Spbb[1,3]^4Spbb[1,4]Spaa[1,6]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[4,6]+9/4I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^3Spbb[3,4]^2-7/12I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^3Spbb[2,4]Spbb[3,4]+1/12I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^3Spbb[2,4]^2+77/6I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]^2Spaa[2,6]Spbb[3,4]Spbb[4,6]+2I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[4,6]+53/12I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^2Spaa[3,4]Spbb[3,4]^2-19/2I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]+1I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spaa[2,4]^2Spbb[3,4]Spaa[3,6]Spbb[4,6]-1/2I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]^2Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[3,6]Spbb[4,6]-1/2I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,4]Spaa[2,6]^2Spbb[4,6]^2+19/3I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[4,6]+67/6I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[4,6]-1I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spaa[1,6]Spaa[2,4]Spaa[2,6]Spaa[3,6]Spbb[4,6]^2-55/12I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spaa[3,4]^2Spbb[3,4]^2+1I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spaa[1,6]Spaa[2,6]^2Spaa[3,4]Spbb[4,6]^2-7/6I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spaa[2,6]Spbb[3,4]-7/12I Spaa[1,3]^3Spbb[1,3]^4Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[2,6]-1/6I Spaa[1,3]^3Spbb[1,3]^4Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,6]+67/6I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spaa[2,6]Spbb[3,4]^3-117/4I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[3,4]^2+95/6I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spbb[3,4]-1/2I Spaa[1,3]^3Spbb[1,3]^4Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]+1/2I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spbb[3,4]^2Spaa[3,6]-1/2I Spaa[1,3]^3Spbb[1,3]^4Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]-1/3I Spaa[1,3]^3Spbb[1,3]^4Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]-7/6I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2-1/12I Spaa[1,3]^3Spbb[1,3]^4Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]-7/6I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spaa[2,6]Spbb[3,4]^3-31/6I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[3,4]^2-7/4I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spbb[3,4]-7/4I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]-5/3I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[3,4]^3Spaa[3,6]+5/6I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spbb[3,4]^2Spaa[3,6]-5/4I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spbb[3,4]Spaa[3,6]-287/12I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]Spaa[2,3]Spaa[2,4]Spaa[2,6]^2Spbb[3,4]^2Spbb[4,6]+57/2I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[3,4]Spbb[4,6]-45/2I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spbb[4,6]-4/3I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2-65/4I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^3+82/3I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2-25/6I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]-3/4I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spaa[2,3]Spaa[2,4]Spaa[2,6]Spbb[3,4]^2Spaa[3,6]Spbb[4,6]-5/4I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]Spbb[4,6]-1/3I Spaa[1,3]^3Spbb[1,3]^4Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,6]Spbb[4,6]-1/2I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]+1/2I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]+1/4I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[3,4]^3Spaa[3,6]^2-1/4I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[3,4]^2Spaa[3,6]^2-2I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spaa[2,3]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]Spbb[4,6]-1/4I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]+1/3I Spaa[1,3]^3Spbb[1,3]^4Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]Spbb[4,6]-25/12I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]Spaa[2,6]Spbb[3,4]^2+19/12I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^2Spaa[2,6]Spbb[3,4]-17/12I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^3Spaa[2,6]-2I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,4]^2Spaa[2,4]^3Spbb[3,4]^3Spaa[3,6]+1/3I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]Spbb[3,4]^2Spaa[3,6]-11/12I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^2Spbb[3,4]Spaa[3,6]+35/12I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,4]Spaa[2,4]^2Spaa[2,6]^2Spbb[3,4]^2Spbb[4,6]+13/2I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]^2Spbb[3,4]Spbb[4,6]-83/12I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]^2Spbb[4,6]-2/3I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]^2+9/2I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,4]^2Spaa[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]^3+8/3I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2-10I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]-137/12I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spaa[2,6]Spbb[3,4]^2Spaa[3,6]Spbb[4,6]+103/6I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]Spbb[4,6]+1/6I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,6]Spbb[4,6]-7/6I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[4,6]Spbb[4,6]+49/12I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spaa[3,4]Spbb[3,4]^3Spaa[3,6]-55/12I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]-17/4I Spbb[1,2]Spaa[1,3]^3Spbb[1,4]^3Spaa[2,4]^2Spaa[3,4]Spbb[3,4]^3Spaa[4,6]-1/3I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[4,6]-1/2I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spaa[2,4]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]-1/2I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]Spbb[3,4]^2Spaa[3,6]^2+1/12I Spbb[1,2]Spaa[1,3]^3Spbb[1,4]^2Spbb[1,6]Spaa[2,4]^2Spbb[3,4]^3Spaa[3,6]Spaa[4,6]-1/2I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]-1/12I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spbb[1,6]Spaa[2,4]^2Spbb[2,4]Spbb[3,4]^2Spaa[3,6]Spaa[4,6]+69/4I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]Spaa[2,4]Spaa[2,6]^3Spbb[3,4]Spbb[4,6]^2-4I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]^3Spbb[4,6]^2-7/4I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^3Spbb[4,6]-1/12I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^3+20/3I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]Spbb[4,6]-1I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spaa[3,6]Spbb[4,6]^2-1/4I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,6]Spbb[4,6]-1/4I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spaa[4,6]Spbb[4,6]+1/2I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^3-1/2I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2+3/4I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]Spbb[4,6]-3/4I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[4,6]+1I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,6]Spaa[4,6]Spbb[4,6]^2-55/12I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^3Spaa[2,4]Spaa[3,4]^2Spbb[3,4]^3Spaa[4,6]-55/12I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]-55/12I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spbb[1,6]Spaa[2,4]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]Spaa[4,6]+55/12I Spaa[1,3]^3Spbb[1,4]^3Spbb[1,6]Spaa[2,4]Spaa[3,4]Spbb[3,4]^3Spaa[4,6]^2+1I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spbb[2,4]Spaa[2,6]^3Spaa[3,4]Spbb[4,6]^2+1/4I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^3Spaa[3,4]Spbb[4,6]-1I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]Spaa[4,6]Spbb[4,6]^2-55/12I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^5Spaa[1,6]Spaa[2,4]Spaa[3,4]Spbb[3,4]+55/12I Spaa[1,3]^2Spaa[1,4]^2Spbb[1,4]^5Spaa[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[4,6]+55/12I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^4Spaa[1,6]^2Spaa[2,4]Spaa[3,4]Spbb[4,6]-55/12I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spaa[2,4]^2Spaa[3,4]Spbb[3,4]^2-109/12I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spaa[2,4]Spaa[3,4]^2Spbb[3,4]^2-55/6I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]Spbb[4,6]+55/12I Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^4Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[4,6]+55/12I Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^4Spaa[2,4]Spaa[3,4]^2Spbb[3,4]^3Spaa[4,6]+55/12I Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^4Spaa[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[4,6]^2Spbb[4,6]+9/4I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^3Spaa[1,6]^2Spaa[2,3]^3Spbb[3,4]Spbb[4,6]+1/6I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^4Spaa[1,6]^2Spaa[2,3]^3Spbb[2,4]Spbb[4,6]+16I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^2Spaa[2,3]^2Spaa[2,4]Spbb[3,4]Spbb[4,6]-4/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[1,6]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spbb[4,6]-17/4I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^3Spaa[1,6]^2Spaa[2,3]^2Spaa[2,6]Spbb[4,6]^2+5/6I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[1,6]^2Spaa[2,3]^2Spaa[3,4]Spbb[3,4]Spbb[4,6]-1/3I Spaa[1,3]^2Spbb[1,3]^4Spbb[1,4]Spaa[1,6]^2Spaa[2,3]^2Spbb[2,4]Spaa[3,4]Spbb[4,6]-4/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]^2Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spbb[4,6]-179/12I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^2Spaa[2,3]Spaa[2,4]Spaa[2,6]Spbb[4,6]^2-7/6I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]^2Spaa[1,6]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[4,6]+1/2I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[1,6]^2Spaa[2,3]Spaa[2,4]Spaa[3,6]Spbb[4,6]^2-9/4I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[1,6]^2Spaa[2,3]Spaa[2,6]Spaa[3,4]Spbb[4,6]^2+46/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^2Spaa[2,4]^2Spaa[3,4]Spbb[3,4]Spbb[4,6]-46/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]^2Spaa[2,4]Spaa[2,6]Spaa[3,4]Spbb[4,6]^2+1/4I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^4Spbb[2,3]Spbb[3,4]^2+7/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[1,6]Spaa[2,3]^4Spbb[2,3]Spbb[2,4]Spbb[3,4]-3I Spaa[1,3]^2Spbb[1,3]^4Spaa[1,6]Spaa[2,3]^4Spbb[2,3]Spbb[2,4]^2+1/12I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[1,6]Spaa[2,3]^3Spaa[2,4]Spbb[3,4]^3+13/3I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^3Spaa[2,4]Spbb[2,4]Spbb[3,4]^2-29/2I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[1,6]Spaa[2,3]^3Spaa[2,4]Spbb[2,4]^2Spbb[3,4]-23/6I Spaa[1,3]^2Spbb[1,3]^4Spaa[1,6]Spaa[2,3]^3Spaa[2,4]Spbb[2,4]^3+3/4I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^3Spaa[2,6]Spbb[2,6]Spbb[3,4]^2-8/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[1,6]Spaa[2,3]^3Spbb[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]+5/4I Spaa[1,3]^2Spbb[1,3]^4Spaa[1,6]Spaa[2,3]^3Spbb[2,4]^2Spaa[2,6]Spbb[2,6]+1/2I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^3Spaa[3,4]Spbb[3,4]^3-1I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[1,6]Spaa[2,3]^3Spbb[2,4]Spaa[3,4]Spbb[3,4]^2+11/6I Spaa[1,3]^2Spbb[1,3]^4Spaa[1,6]Spaa[2,3]^3Spbb[2,4]^2Spaa[3,4]Spbb[3,4]+1/6I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[1,6]Spaa[2,3]^3Spbb[2,6]Spbb[3,4]^2Spaa[3,6]-5/6I Spaa[1,3]^2Spbb[1,3]^4Spaa[1,6]Spaa[2,3]^3Spbb[2,4]^2Spaa[3,6]Spbb[3,6]+2/3I Spaa[1,3]^2Spbb[1,3]^4Spaa[1,6]Spaa[2,3]^3Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]-1/2I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spaa[2,4]^2Spbb[3,4]^3-23/12I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[3,4]+5/6I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^3+331/12I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[1,6]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spbb[4,6]-1/3I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spaa[2,4]Spaa[3,4]Spbb[3,4]^3+19/4I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]^2-9I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]+5/6I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^2Spaa[2,4]Spbb[3,4]^2Spaa[3,6]Spbb[4,6]+3/4I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[1,6]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spbb[3,4]Spaa[3,6]Spbb[4,6]-2/3I Spaa[1,3]^2Spbb[1,3]^4Spaa[1,6]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,6]Spbb[4,6]-7/4I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spbb[4,6]+77/12I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[1,6]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[4,6]-4/3I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spbb[4,6]+41/12I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[1,6]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[4,6]-3/2I Spaa[1,3]^2Spbb[1,3]^4Spaa[1,6]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[4,6]-1I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[1,6]Spaa[2,3]^2Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]Spbb[4,6]+1/3I Spaa[1,3]^2Spbb[1,3]^4Spaa[1,6]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spbb[4,6]-1/4I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spaa[3,4]^2Spbb[3,4]^3+1/4I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2-1/6I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[1,6]Spaa[2,3]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]Spbb[4,6]-1/3I Spaa[1,3]^2Spbb[1,3]^4Spaa[1,6]Spaa[2,3]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[4,6]+31/12I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]Spbb[3,4]^2-7/4I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^2Spbb[3,4]+17/12I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^3+22/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spbb[4,6]+1I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spaa[3,4]Spbb[3,4]^3-11/6I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]^2-1/4I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]+11/4I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[3,4]^2Spaa[3,6]Spbb[4,6]-4/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]Spbb[4,6]-1/6I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,6]Spbb[4,6]+5/6I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[4,6]^2+33/4I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[4,6]+7/4I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]Spbb[4,6]^2+2I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,6]Spbb[4,6]^2-3/4I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]Spaa[3,4]^2Spbb[3,4]^3+3/4I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2+1/6I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,3]Spaa[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]Spbb[4,6]-1/6I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[4,6]+1/2I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[1,6]Spaa[2,3]Spaa[2,4]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]^2+2I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[1,6]Spaa[2,3]Spaa[2,6]^3Spbb[2,6]Spbb[4,6]^2-23/6I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[1,6]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]Spbb[4,6]^2+1I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[1,6]Spaa[2,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spbb[4,6]^2+7/12I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,3]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spbb[4,6]-1/12I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[1,6]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spbb[4,6]-1/4I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[1,6]Spaa[2,3]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[4,6]^2+1/6I Spaa[1,3]^2Spbb[1,3]^4Spaa[1,6]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spaa[3,6]Spbb[4,6]^2+1/6I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^4Spbb[2,4]^3-1/4I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]^3Spbb[2,4]^2Spaa[2,6]Spbb[4,6]-17/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^3Spbb[2,4]Spaa[3,4]Spbb[3,4]^2+55/12I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^3Spbb[2,4]^2Spaa[3,4]Spbb[3,4]+29/12I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^2Spaa[1,6]Spaa[2,4]^3Spbb[3,4]^2Spaa[3,6]Spbb[4,6]-7/6I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]^3Spbb[2,4]Spbb[3,4]Spaa[3,6]Spbb[4,6]+5/6I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spaa[2,4]^3Spbb[2,4]^2Spaa[3,6]Spbb[4,6]+3/2I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]^2Spbb[4,6]^2-15/2I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^2Spaa[1,6]Spaa[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spbb[4,6]+65/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[4,6]-22/3I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[4,6]+44/3I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]^2Spaa[2,6]Spbb[3,4]Spaa[3,6]Spbb[4,6]^2+2I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,6]Spbb[4,6]^2+1/4I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]Spbb[4,6]-1/4I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[4,6]+1/2I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[4,6]^2-1/2I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[3,6]^2Spbb[4,6]^2+1I Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[1,6]Spaa[2,4]Spaa[2,6]^3Spbb[4,6]^3-104/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]Spbb[4,6]^2-1/3I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[1,6]Spaa[2,4]Spaa[2,6]^2Spaa[3,6]Spbb[4,6]^3+185/12I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spbb[4,6]-55/12I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spbb[4,6]-3/4I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[4,6]^2+3I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spaa[3,6]Spbb[4,6]^2-2/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[1,6]Spaa[2,4]Spaa[2,6]Spaa[3,6]^2Spbb[4,6]^3+1/3I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[1,6]Spaa[2,6]^3Spaa[3,4]Spbb[4,6]^3-9/4I Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[1,6]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]^2Spbb[4,6]^2+2/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[1,6]Spaa[2,6]^2Spaa[3,4]Spaa[3,6]Spbb[4,6]^3+7/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]Spaa[2,6]Spbb[3,4]+3/4I Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]^2Spaa[2,6]+7/6I Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]+5/6I Spbb[1,2]^3Spaa[1,3]^2Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spaa[2,6]Spbb[3,4]^3+55/12I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[3,4]^2-211/12I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spbb[3,4]-17/12I Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]+1/12I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]Spbb[3,4]^2Spaa[3,6]+1/2I Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]+3/2I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2+13/6I Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]-2/3I Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]-5/6I Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]-1/6I Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+13/4I Spbb[1,2]^3Spaa[1,3]^2Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[3,4]^3-11/6I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spbb[3,4]^2-217/12I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spbb[3,4]-2I Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]+2I Spbb[1,2]^3Spaa[1,3]^2Spaa[2,3]^2Spaa[2,4]^2Spbb[3,4]^4Spaa[3,6]-43/12I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]Spbb[3,4]^3Spaa[3,6]+4I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[3,4]^2Spaa[3,6]-29/12I Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^3Spbb[3,4]Spaa[3,6]+1/2I Spbb[1,2]^3Spaa[1,3]^2Spaa[2,3]^2Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]^3+103/12I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]^2-67/4I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,4]-17/6I Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2Spbb[2,6]+8/3I Spbb[1,2]^3Spaa[1,3]^2Spaa[2,3]^2Spaa[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^4-31/6I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^3-67/6I Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spbb[3,4]+1/4I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]^3Spaa[3,6]-2/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]-3/4I Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]+1/2I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spaa[3,4]Spbb[3,4]^4Spaa[3,6]-1I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]+1/2I Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]+1/4I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,6]Spbb[3,4]^3Spaa[3,6]^2+1/4I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,6]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[3,4]^3Spaa[3,6]^2-1I Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+3/4I Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^2-5/6I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]Spbb[3,4]^2Spaa[3,6]^2-3/4I Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]^2-5/6I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^3+17/12I Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2-1/6I Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]-2I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^2Spaa[2,6]Spbb[3,4]^2-3/2I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^3Spaa[2,6]Spbb[3,4]-5/4I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^4Spaa[2,6]-11/6I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]Spbb[3,4]^3Spaa[3,6]+3/2I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^2Spbb[3,4]^2Spaa[3,6]-7/4I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^3Spbb[3,4]Spaa[3,6]-13/12I Spbb[1,2]^3Spaa[1,3]^2Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]^2Spbb[3,4]^2Spbb[4,6]-5/2I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]^2Spbb[3,4]Spbb[4,6]-35/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]^2Spbb[4,6]-7/4I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]^2-4I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^3+10I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]^2-23/3I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spbb[3,4]-1I Spbb[1,2]^3Spaa[1,3]^2Spaa[2,3]Spaa[2,4]^2Spaa[2,6]Spbb[3,4]^3Spaa[3,6]Spbb[4,6]+83/12I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[3,4]^2Spaa[3,6]Spbb[4,6]-235/12I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spbb[3,4]Spaa[3,6]Spbb[4,6]-23/12I Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,6]Spbb[4,6]-7/3I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spaa[3,4]Spbb[3,4]^4Spaa[3,6]+5/12I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]+11/12I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]-23/12I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spaa[2,4]^2Spbb[3,4]^3Spaa[3,6]^2Spbb[4,6]-25/12I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[3,4]^4Spaa[3,6]^2+8/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]+7/4I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spbb[3,4]^3Spaa[3,6]^2-17/6I Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[4,6]-7/4I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spbb[3,4]^2Spaa[3,6]^2+25/12I Spbb[1,2]^3Spaa[1,3]^2Spaa[2,3]Spaa[2,4]Spaa[2,6]^3Spbb[2,6]Spbb[3,4]^2Spbb[4,6]-37/12I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]Spbb[3,4]Spbb[4,6]-23/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]Spbb[4,6]-1/2I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^3Spbb[2,6]+31/2I Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spbb[4,6]-1I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]Spbb[4,6]-5/3I Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spbb[4,6]-11/6I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^4+33/4I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^3-47/4I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2-3/2I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spaa[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]Spbb[4,6]+19/12I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]Spbb[4,6]-1/6I Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[4,6]-3/4I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]-3/4I Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]-1/2I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spaa[3,4]^2Spbb[3,4]^4Spaa[3,6]+1/2I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]-5/4I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spaa[2,4]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^2Spbb[4,6]-1/4I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spaa[3,4]Spbb[3,4]^4Spaa[3,6]^2+5/4I Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]+1/4I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^2-1/2I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]+1/2I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,6]Spbb[3,4]^3Spaa[3,6]^3-1/4I Spaa[1,3]^2Spbb[1,3]Spbb[1,6]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[3,4]^3Spaa[3,6]^3-1I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spaa[2,6]^4Spbb[2,6]^2Spbb[4,6]+13/6I Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spbb[4,6]-1/2I Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,6]Spbb[4,6]-1/2I Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spbb[4,6]-1/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[2,4]^4Spbb[2,4]^3Spaa[2,6]Spbb[3,4]+1/4I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^4Spbb[2,4]^4Spaa[2,6]+1/4I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[2,4]^3Spbb[2,4]^2Spaa[2,6]^2Spbb[3,4]Spbb[4,6]-121/12I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,4]^3Spbb[2,4]^3Spaa[2,6]^2Spbb[4,6]-11/12I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]^3Spbb[2,4]^4Spaa[2,6]^2-1/2I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spbb[3,4]-9/4I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[2,4]^3Spbb[2,4]Spaa[2,6]Spbb[3,4]^2Spaa[3,6]Spbb[4,6]+5/2I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,4]^3Spbb[2,4]^2Spaa[2,6]Spbb[3,4]Spaa[3,6]Spbb[4,6]-19/6I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,4]^3Spbb[2,4]^3Spaa[2,6]Spaa[3,6]Spbb[4,6]+1/6I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^3Spaa[2,6]Spaa[4,6]Spbb[4,6]+11/12I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]+1/6I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]-11/6I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[2,4]^3Spbb[3,4]^3Spaa[3,6]^2Spbb[4,6]+7/4I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,4]^3Spbb[2,4]Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]+1/4I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[2,4]^3Spbb[2,4]Spbb[3,4]^3Spaa[3,6]^2-2I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,4]^3Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[4,6]-1/4I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]^3Spbb[2,4]^2Spbb[3,4]^2Spaa[3,6]^2-53/4I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]^3Spbb[4,6]^2-15/2I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]^3Spbb[4,6]-1I Spaa[1,3]^2Spbb[1,3]Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]^3+34/3I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spbb[4,6]+1/6I Spbb[1,2]^3Spaa[1,3]^2Spaa[2,4]^2Spaa[2,6]^2Spbb[3,4]^2Spaa[3,6]Spbb[4,6]^2-13/2I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]^2Spbb[3,4]Spaa[3,6]Spbb[4,6]^2-35/6I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[3,6]Spbb[4,6]^2-19/12I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]^2Spaa[3,6]Spbb[4,6]-5/2I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[4,6]Spbb[4,6]^2-7/12I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]^2Spaa[4,6]Spbb[4,6]-1/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^3-3/4I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2+25/4I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]Spbb[4,6]-55/6I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[4,6]+1/4I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[2,4]^2Spaa[2,6]Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]^2-5/12I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]^2+1/3I Spaa[1,3]^2Spbb[1,3]^3Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^2Spbb[4,6]^2-5/4I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,6]Spaa[4,6]Spbb[4,6]^2+1/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[2,4]^2Spaa[3,4]^2Spbb[3,4]^4Spaa[3,6]-1/3I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]-11/12I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^2Spbb[4,6]+5/12I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spaa[3,4]Spbb[3,4]^4Spaa[3,6]^2+11/12I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]-5/12I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^2+1/2I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[2,4]^2Spbb[3,4]^2Spaa[3,6]^3Spbb[4,6]^2+1I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,6]Spaa[2,4]^2Spbb[3,4]^3Spaa[3,6]^3Spbb[4,6]+1/12I Spbb[1,2]Spaa[1,3]^2Spbb[1,6]^2Spaa[2,4]^2Spbb[3,4]^4Spaa[3,6]^3-1/2I Spaa[1,3]^2Spbb[1,3]^3Spaa[2,4]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]^2-1I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]Spaa[2,4]^2Spbb[2,4]Spbb[3,4]^2Spaa[3,6]^3Spbb[4,6]-1/12I Spaa[1,3]^2Spbb[1,3]Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]Spbb[3,4]^3Spaa[3,6]^3+1/2I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[3,4]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2+1/6I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[3,4]^3Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-1/2I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,4]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2-1/6I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]Spbb[3,4]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-31/12I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]^4Spbb[2,6]Spbb[4,6]^2-17/12I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^4Spbb[2,6]Spbb[4,6]-1/4I Spaa[1,3]^2Spbb[1,3]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^4Spbb[2,6]-5/12I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^3Spaa[3,4]Spbb[4,6]^2+49/12I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^3Spaa[3,4]Spbb[4,6]-13/12I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]Spaa[3,6]Spbb[4,6]^2-1/6I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]Spaa[3,6]Spbb[4,6]-25/12I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]^3Spaa[4,6]Spbb[4,6]^3-7/4I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^3Spaa[4,6]Spbb[4,6]^2-1/2I Spaa[1,3]^2Spbb[1,3]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^3Spaa[4,6]Spbb[4,6]+5/4I Spaa[1,3]^2Spbb[1,3]^3Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]Spaa[3,6]Spbb[4,6]^2+3I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]Spaa[4,6]Spbb[4,6]^2-1/12I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]^3-1/4I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]^2+5/4I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]Spbb[4,6]-5/4I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spbb[4,6]+3/4I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]^2-1/2I Spaa[1,3]^2Spbb[1,3]^3Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]^2+1/2I Spaa[1,3]^2Spbb[1,3]^3Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^3+13/12I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[2,4]Spaa[2,6]^4Spbb[2,6]Spaa[3,4]Spbb[4,6]^2+1/6I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^4Spbb[2,6]Spaa[3,4]Spbb[4,6]-17/12I Spaa[1,3]^2Spbb[1,3]^3Spbb[2,4]^2Spaa[2,6]^3Spaa[3,4]^2Spbb[4,6]^2+1/12I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[2,4]Spaa[2,6]^3Spaa[3,4]Spaa[4,6]Spbb[4,6]^3+1/4I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^3Spaa[3,4]Spaa[4,6]Spbb[4,6]^2-1/2I Spaa[1,3]^2Spbb[1,3]^3Spbb[2,4]Spaa[2,6]^2Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]^3-9/2I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^5Spaa[1,6]Spaa[2,4]Spaa[3,4]^2Spbb[3,4]^2+9/2I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]^2Spaa[2,4]Spaa[3,4]^2Spbb[3,4]Spbb[4,6]-9/2I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2-9/2I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spaa[2,4]Spaa[3,4]^3Spbb[3,4]^3-9/2I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spaa[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[4,6]Spbb[4,6]+17/12I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^3Spaa[1,6]^3Spaa[2,3]^3Spbb[4,6]^2+1/6I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^3Spaa[2,3]^2Spaa[2,4]Spbb[4,6]^2+3/4I Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spbb[1,4]Spaa[1,6]^3Spaa[2,3]^2Spaa[3,4]Spbb[4,6]^2-5/3I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[1,6]^2Spaa[2,3]^4Spbb[2,6]Spbb[3,4]^2+17/3I Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,6]^2Spaa[2,3]^4Spbb[2,4]Spbb[2,6]Spbb[3,4]-19/4I Spaa[1,3]Spbb[1,3]^4Spaa[1,6]^2Spaa[2,3]^4Spbb[2,4]^2Spbb[2,6]-29/12I Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[1,6]^2Spaa[2,3]^3Spaa[2,4]Spbb[3,4]^2Spbb[4,6]+31/4I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[1,6]^2Spaa[2,3]^3Spaa[2,4]Spbb[2,4]Spbb[3,4]Spbb[4,6]-23/4I Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,6]^2Spaa[2,3]^3Spaa[2,4]Spbb[2,4]^2Spbb[4,6]+31/6I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[1,6]^2Spaa[2,3]^3Spaa[2,6]Spbb[2,6]Spbb[3,4]Spbb[4,6]-37/6I Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,6]^2Spaa[2,3]^3Spbb[2,4]Spaa[2,6]Spbb[2,6]Spbb[4,6]+29/12I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[1,6]^2Spaa[2,3]^3Spaa[3,4]Spbb[3,4]^2Spbb[4,6]-17/6I Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,6]^2Spaa[2,3]^3Spbb[2,4]Spaa[3,4]Spbb[3,4]Spbb[4,6]-1/3I Spaa[1,3]Spbb[1,3]^4Spaa[1,6]^2Spaa[2,3]^3Spbb[2,4]^2Spaa[3,4]Spbb[4,6]+3/2I Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,6]^2Spaa[2,3]^3Spbb[2,6]Spbb[3,4]Spaa[3,6]Spbb[4,6]-7/6I Spaa[1,3]Spbb[1,3]^4Spaa[1,6]^2Spaa[2,3]^3Spbb[2,4]Spbb[2,6]Spaa[3,6]Spbb[4,6]-2/3I Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[1,6]^2Spaa[2,3]^2Spaa[2,4]^2Spbb[3,4]^2Spbb[4,6]+35/12I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]Spbb[3,4]Spbb[4,6]-7/3I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^2Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[4,6]-113/12I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[1,6]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[4,6]^2+209/12I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spaa[2,3]^2Spaa[2,4]Spaa[3,4]Spbb[3,4]^2Spbb[4,6]-71/3I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spbb[4,6]+1/2I Spaa[1,3]Spbb[1,3]^3Spbb[1,4]Spaa[1,6]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[4,6]+5/12I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[1,6]^2Spaa[2,3]^2Spaa[2,4]Spbb[3,4]Spaa[3,6]Spbb[4,6]^2-4/3I Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,6]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[3,6]Spbb[4,6]^2-4I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[1,6]^2Spaa[2,3]^2Spaa[2,6]^2Spbb[2,6]Spbb[4,6]^2-9/4I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[1,6]^2Spaa[2,3]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[4,6]^2+29/6I Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,6]^2Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[4,6]^2-23/12I Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,6]^2Spaa[2,3]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]Spbb[4,6]^2+1/6I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^2Spaa[2,3]^2Spaa[3,4]^2Spbb[3,4]^2Spbb[4,6]-1/6I Spaa[1,3]Spbb[1,3]^3Spbb[1,4]Spaa[1,6]^2Spaa[2,3]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spbb[4,6]+2/3I Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,6]^2Spaa[2,3]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[4,6]^2+1/6I Spaa[1,3]Spbb[1,3]^4Spaa[1,6]^2Spaa[2,3]^2Spbb[2,4]Spaa[3,4]Spaa[3,6]Spbb[4,6]^2-19/12I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[4,6]^2+2/3I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[1,6]^2Spaa[2,3]Spaa[2,4]^2Spaa[3,4]Spbb[3,4]^2Spbb[4,6]+5/3I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]^2Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]Spbb[4,6]+1/4I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spaa[2,3]Spaa[2,4]^2Spbb[3,4]Spaa[3,6]Spbb[4,6]^2-2/3I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^2Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[3,6]Spbb[4,6]^2-5/6I Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[1,6]^2Spaa[2,3]Spaa[2,4]Spaa[2,6]^2Spbb[4,6]^3+293/12I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[4,6]^2-1/12I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[1,6]^2Spaa[2,3]Spaa[2,4]Spaa[2,6]Spaa[3,6]Spbb[4,6]^3+5/6I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^2Spaa[2,3]Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[4,6]^2-5/6I Spaa[1,3]Spbb[1,3]^3Spbb[1,4]Spaa[1,6]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spaa[3,6]Spbb[4,6]^2+1/6I Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,6]^2Spaa[2,3]Spaa[2,4]Spaa[3,6]^2Spbb[4,6]^3-1/4I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[1,6]^2Spaa[2,3]Spaa[2,6]^2Spaa[3,4]Spbb[4,6]^3-3/4I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^2Spaa[2,3]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spbb[4,6]^2+3/2I Spaa[1,3]Spbb[1,3]^3Spbb[1,4]Spaa[1,6]^2Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[4,6]^2-13/12I Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,6]^2Spaa[2,3]Spaa[2,6]Spaa[3,4]Spaa[3,6]Spbb[4,6]^3-9/2I Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[1,6]^2Spaa[2,4]^2Spaa[3,4]^2Spbb[3,4]^2Spbb[4,6]+46/3I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spaa[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[4,6]^2-46/3I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spaa[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spbb[4,6]^2+9/2I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[4,6]^2+1/4I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,6]Spaa[2,3]^5Spbb[2,3]^2Spbb[3,4]^2+13/12I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^5Spbb[2,3]^2Spbb[2,4]Spbb[3,4]-23/6I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spaa[2,3]^5Spbb[2,3]^2Spbb[2,4]^2-1/3I Spbb[1,2]^3Spaa[1,3]Spaa[1,6]Spaa[2,3]^4Spbb[2,3]Spaa[2,4]Spbb[3,4]^3-4/3I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,6]Spaa[2,3]^4Spbb[2,3]Spaa[2,4]Spbb[2,4]Spbb[3,4]^2+5/3I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^4Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[3,4]-7/3I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spaa[2,3]^4Spbb[2,3]Spaa[2,4]Spbb[2,4]^3+4/3I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,6]Spaa[2,3]^4Spbb[2,3]Spaa[2,6]Spbb[2,6]Spbb[3,4]^2+25/6I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^4Spbb[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]-7/2I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spaa[2,3]^4Spbb[2,3]Spbb[2,4]^2Spaa[2,6]Spbb[2,6]+3/4I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,6]Spaa[2,3]^4Spbb[2,3]Spaa[3,4]Spbb[3,4]^3+2/3I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^4Spbb[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]^2-73/12I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spaa[2,3]^4Spbb[2,3]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]+1/3I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^4Spbb[2,3]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]-35/6I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spaa[2,3]^4Spbb[2,3]Spbb[2,4]^2Spaa[3,6]Spbb[3,6]+7/2I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spaa[2,3]^4Spbb[2,3]Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]-5/12I Spbb[1,2]^3Spaa[1,3]Spaa[1,6]Spaa[2,3]^3Spaa[2,4]^2Spbb[2,4]Spbb[3,4]^3+17/6I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,6]Spaa[2,3]^3Spaa[2,4]^2Spbb[2,4]^2Spbb[3,4]^2-11/3I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^3Spaa[2,4]^2Spbb[2,4]^3Spbb[3,4]+7/6I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spaa[2,3]^3Spaa[2,4]^2Spbb[2,4]^4+35/12I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spaa[2,3]^3Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spbb[2,6]-1I Spbb[1,2]^3Spaa[1,3]Spaa[1,6]Spaa[2,3]^3Spaa[2,4]Spaa[3,4]Spbb[3,4]^4+17/12I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,6]Spaa[2,3]^3Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]^3+5/12I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^3Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^2+35/12I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spaa[2,3]^3Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spbb[3,4]-13/12I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,6]Spaa[2,3]^3Spaa[2,4]Spbb[2,6]Spbb[3,4]^3Spaa[3,6]-7/12I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^3Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]-19/4I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spaa[2,3]^3Spaa[2,4]Spbb[2,4]^3Spaa[3,6]Spbb[3,6]+71/12I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spaa[2,3]^3Spaa[2,4]Spbb[2,4]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]+2/3I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,6]Spaa[2,3]^3Spaa[2,6]^2Spbb[2,6]^2Spbb[3,4]^2+3/4I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spaa[2,3]^3Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]^2+13/6I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,6]Spaa[2,3]^3Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^3+17/4I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^3Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2-2/3I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spaa[2,3]^3Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]+1/2I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^3Spaa[2,6]Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]+1/3I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spaa[2,3]^3Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]+3/4I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,6]Spaa[2,3]^3Spaa[3,4]^2Spbb[3,4]^4-5/6I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^3Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^3-1/12I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spaa[2,3]^3Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]^2+2/3I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^3Spbb[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]-19/12I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spaa[2,3]^3Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]+11/12I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spaa[2,3]^3Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]-17/12I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spaa[2,3]^3Spbb[2,4]^2Spaa[3,6]^2Spbb[3,6]^2+4/3I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spaa[2,3]^3Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+1/12I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spaa[2,3]^3Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^2+1/2I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spaa[2,4]^3Spbb[2,4]^2Spbb[3,4]^2-25/12I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spaa[2,4]^3Spbb[2,4]^3Spbb[3,4]+4/3I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spaa[2,4]^3Spbb[2,4]^4+95/12I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spbb[4,6]+2I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]^3-9/4I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^2-5/12I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spbb[3,4]-3/4I Spbb[1,2]^3Spaa[1,3]Spaa[1,6]Spaa[2,3]^2Spaa[2,4]^2Spbb[3,4]^3Spaa[3,6]Spbb[4,6]+17/12I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,6]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]Spbb[3,4]^2Spaa[3,6]Spbb[4,6]-31/12I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[3,4]Spaa[3,6]Spbb[4,6]+13/12I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[3,6]Spbb[4,6]+107/12I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spbb[4,6]-19/4I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spbb[4,6]+5/4I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,6]Spaa[2,3]^2Spaa[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]Spbb[4,6]+2/3I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]Spbb[4,6]+25/12I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]Spbb[4,6]+1I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spaa[2,4]Spaa[3,4]^2Spbb[3,4]^4-5/2I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^3+3/2I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]^2+13/6I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,6]Spaa[2,3]^2Spaa[2,4]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]Spbb[4,6]-11/12I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]Spbb[4,6]-5/12I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[4,6]+1/6I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^2Spaa[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]-3/2I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,6]^2Spbb[3,6]Spbb[4,6]+19/12I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]+2I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^2Spbb[4,6]-2/3I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,6]Spaa[2,3]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spbb[4,6]-37/12I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[4,6]-7/12I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^2Spaa[2,6]^2Spbb[2,6]^2Spbb[3,4]Spaa[3,6]Spbb[4,6]+1I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]Spbb[4,6]-5/4I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,6]Spaa[2,3]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^3Spbb[4,6]+11/12I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spbb[4,6]-8/3I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spbb[4,6]-11/12I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^2Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]Spbb[4,6]-3/4I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[4,6]-1/3I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spaa[2,3]^2Spaa[2,6]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^2Spbb[4,6]-1/4I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spaa[3,4]^3Spbb[3,4]^4+1/4I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^3-1/3I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^2Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]Spbb[4,6]+1/3I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spaa[2,3]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spbb[4,6]+1/12I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spaa[2,3]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]-1/12I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spaa[2,3]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]+1/12I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]^4Spbb[2,4]^4+11/3I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^3Spaa[2,6]Spbb[4,6]-13/12I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^2+2/3I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]Spbb[3,4]^2Spaa[3,6]Spbb[4,6]-7/3I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^2Spbb[3,4]Spaa[3,6]Spbb[4,6]+5/3I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^3Spaa[3,6]Spbb[4,6]+85/6I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]^2Spbb[4,6]^2-9I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spbb[4,6]+49/12I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,6]Spbb[4,6]^2-1I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^3+1I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]^2+3/2I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spaa[3,4]Spbb[3,4]^3Spaa[3,6]Spbb[4,6]-23/12I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]Spbb[4,6]-2/3I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[4,6]+1/12I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]^2-5/12I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]^2-1/12I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,6]^2Spbb[4,6]^2+17/4I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]Spbb[4,6]^2+2I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,6]Spaa[2,3]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]Spbb[4,6]^2+2I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spbb[4,6]^2-1/6I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,6]Spaa[2,3]Spaa[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]Spbb[4,6]^2-1/2I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[3,6]Spbb[4,6]^2+17/12I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]^2+1/12I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[4,6]^2-1/3I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]Spaa[3,4]^3Spbb[3,4]^4+1/3I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^3-13/12I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]Spaa[2,4]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]Spbb[4,6]+13/12I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spbb[4,6]+1/3I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]^2-7/12I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]^2-1/6I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]^2+1/6I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]^2+1/4I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,6]Spaa[2,3]Spaa[2,6]^4Spbb[2,6]^2Spbb[4,6]^2-19/6I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spaa[2,3]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spbb[4,6]^2+1/2I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spaa[2,3]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,6]Spbb[4,6]^2+7/3I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]^2Spbb[4,6]^2-1/3I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]Spbb[4,6]^2+1/4I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spaa[2,3]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2Spbb[4,6]^2+5/12I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^3Spbb[4,6]-5/12I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^2Spbb[4,6]+5/12I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spaa[2,3]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spbb[4,6]^2+5/12I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[4,6]^2-1/12I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spaa[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]^2+1/12I Spaa[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]^5Spbb[2,4]^4-1/3I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]^4Spbb[2,4]^3Spaa[2,6]Spbb[4,6]+1/4I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]^3Spbb[2,4]^2Spaa[2,6]^2Spbb[4,6]^2-1/4I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]^3Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spbb[4,6]+5/6I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]^3Spbb[2,4]^2Spaa[2,6]Spaa[3,6]Spbb[4,6]^2-13/12I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]^3Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]Spbb[4,6]+1/6I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]^3Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]^2-7/12I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]^3Spbb[2,4]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]^2+5/12I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,4]^3Spbb[2,4]^2Spaa[3,6]^2Spbb[4,6]^2-13/12I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]Spbb[4,6]^2+5/3I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]^2Spaa[3,6]Spbb[4,6]^3+13/12I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spbb[4,6]-9/2I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spbb[4,6]-1/3I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]Spbb[4,6]^2-10/3I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[4,6]^2-10/3I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[3,6]Spbb[4,6]^2+2/3I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,6]^2Spbb[4,6]^3-3/4I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]^2Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]Spbb[4,6]+3/4I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spbb[4,6]+2/3I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]^2-2/3I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]^2+1/6I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spaa[2,4]^2Spbb[3,4]Spaa[3,6]^3Spbb[4,6]^3-1/6I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[3,6]^3Spbb[4,6]^3-11/3I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,6]^3Spaa[3,4]Spbb[4,6]^3+1/4I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,6]Spaa[2,4]Spaa[2,6]^3Spbb[2,6]Spaa[3,6]Spbb[4,6]^3+53/4I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]^2Spbb[4,6]^2-3/2I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]Spaa[3,6]Spbb[4,6]^3-1/12I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^2Spbb[4,6]^3+1/2I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^3Spbb[4,6]-19/4I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^2Spbb[4,6]-1/6I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spbb[4,6]^2+1/6I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[4,6]^2-1/4I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spaa[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]^3+1I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[4,6]^3-1/6I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[4,6]^3-1/4I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,6]Spaa[2,6]^4Spbb[2,6]Spaa[3,4]Spbb[4,6]^3+5/6I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spbb[2,4]Spaa[2,6]^3Spaa[3,4]^2Spbb[4,6]^3+1/12I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spaa[3,6]Spbb[4,6]^3-3/4I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]^2Spaa[3,6]Spbb[4,6]^3+1/6I Spaa[1,3]Spbb[1,3]^3Spaa[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[4,6]^3+13/12I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^5Spbb[2,3]^3Spbb[2,4]Spaa[2,6]Spbb[3,4]+29/12I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^5Spbb[2,3]^3Spbb[2,4]Spbb[3,4]Spaa[3,6]-1/2I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]^4Spbb[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[3,4]^2+9/4I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^4Spbb[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spbb[3,4]+7/6I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^4Spbb[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]-1/3I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^4Spbb[2,3]^2Spaa[2,4]Spbb[2,4]Spbb[3,4]^2Spaa[3,6]+11/6I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^4Spbb[2,3]^2Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]+7/4I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2-7/12I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]+4/3I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]+5/3I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]+4/3I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]-2I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spbb[3,4]+3/2I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]+1/2I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spbb[3,4]^3Spaa[3,6]+5/3I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^2Spbb[3,4]^2Spaa[3,6]-7/2I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^3Spbb[3,4]Spaa[3,6]-1I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]^2+2/3I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2Spbb[2,6]-1/4I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^3+25/6I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]^2+10/3I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spbb[3,4]+13/12I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]-7/6I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]-1/6I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]+3/2I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]+1/4I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,6]Spbb[3,4]^3Spaa[3,6]^2+11/12I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[3,6]-1/3I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^2-4/3I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]^3Spbb[2,3]^2Spaa[2,4]Spbb[2,4]Spbb[3,4]^2Spaa[3,6]^2+1/6I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^3-4/3I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2+3/4I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]-7/6I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]-2/3I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spbb[3,6]+1/12I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]^2Spaa[2,4]^3Spbb[2,4]^3Spaa[2,6]Spbb[3,4]^2-8/3I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]^3Spbb[2,4]^4Spaa[2,6]Spbb[3,4]+5/12I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]^3Spbb[2,4]^5Spaa[2,6]+1/3I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]^2Spaa[2,4]^3Spbb[2,4]^2Spbb[3,4]^3Spaa[3,6]+31/12I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]^3Spbb[2,4]^3Spbb[3,4]^2Spaa[3,6]-35/12I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]^3Spbb[2,4]^4Spbb[3,4]Spaa[3,6]-1/4I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,4]^2+19/12I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]^2Spbb[2,6]Spbb[3,4]-2/3I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]^2Spbb[2,6]-5/6I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]^3-2/3I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spbb[3,4]^2+29/12I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,4]Spbb[3,4]+5/12I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]^3Spaa[3,6]-31/12I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]-7/6I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]-7/6I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]^4Spaa[3,6]-1/12I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^3Spaa[3,6]+5/4I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spbb[3,4]^2Spaa[3,6]-1/6I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,6]Spbb[3,4]^4Spaa[3,6]^2-1I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]Spbb[2,6]Spbb[3,4]^3Spaa[3,6]^2-1/6I Spbb[1,2]Spaa[1,3]Spbb[1,6]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spbb[3,4]^3Spaa[3,6]^2-5/2I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^3Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+11/3I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^2-17/6I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^2Spbb[3,4]^2Spaa[3,6]^2-5/6I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^3Spbb[2,6]^2+1/3I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]-1/12I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]^2Spbb[3,4]Spaa[3,6]+11/4I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^3+7/4I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2+1/3I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]+1/2I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]^3Spaa[3,6]^2+1/4I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^2-1/2I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^4Spaa[3,6]+1/2I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]+1I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^4Spaa[3,6]^2+2/3I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spbb[3,6]-5/3I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^2+3/2I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^2-1/2I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^3Spbb[3,6]^2+1/2I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,6]^2Spbb[3,4]^3Spaa[3,6]^3-1/2I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]-1/2I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^4-3/4I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^3-7/12I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]-5/12I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^4Spbb[2,4]^4Spaa[2,6]Spbb[3,4]+1/6I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^4Spbb[2,4]^5Spaa[2,6]-1/12I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^3Spaa[2,6]^2Spbb[3,4]Spbb[4,6]-101/12I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^4Spaa[2,6]^2Spbb[4,6]-4/3I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^5Spaa[2,6]^2-1/3I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spbb[3,4]^2+3/4I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^4Spaa[2,6]Spaa[3,4]Spbb[3,4]-1/12I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^2Spaa[2,6]Spbb[3,4]^2Spaa[3,6]Spbb[4,6]-4/3I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^3Spaa[2,6]Spbb[3,4]Spaa[3,6]Spbb[4,6]-19/12I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^4Spaa[2,6]Spaa[3,6]Spbb[4,6]+1/3I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^3Spaa[3,6]+3/4I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^3Spaa[3,4]Spbb[3,4]^2Spaa[3,6]+1/4I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]Spbb[3,4]^3Spaa[3,6]^2Spbb[4,6]+11/6I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^2Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]+1/4I Spbb[1,2]Spaa[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^2Spbb[3,4]^3Spaa[3,6]^2-25/12I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^3Spbb[3,4]Spaa[3,6]^2Spbb[4,6]-1/4I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^3Spbb[3,4]^2Spaa[3,6]^2-1/4I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]Spbb[3,4]Spbb[4,6]-133/12I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]^3Spbb[2,6]Spbb[4,6]-7/4I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]^3Spbb[2,6]+20/3I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]^2Spaa[3,4]Spbb[4,6]-43/12I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]^2Spaa[3,6]Spbb[4,6]-9/4I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spbb[4,6]+1/2I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^3-19/12I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2-1/2I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]Spbb[4,6]+25/12I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]Spbb[4,6]+31/12I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[4,6]+1/4I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spaa[2,4]^2Spaa[2,6]Spbb[2,6]Spbb[3,4]^3Spaa[3,6]^2Spbb[4,6]+5/6I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]-3/4I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]+7/12I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^4Spaa[3,6]+1/2I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]+1/2I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spaa[2,4]^2Spaa[3,4]Spbb[3,4]^4Spaa[3,6]^2Spbb[4,6]-3/2I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^2Spbb[4,6]+3/4I Spbb[1,2]Spaa[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]^4Spaa[3,6]^2+25/12I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]+1/3I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^2+7/12I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]Spaa[2,4]^2Spbb[2,6]Spbb[3,4]^3Spaa[3,6]^3Spbb[4,6]+1/12I Spbb[1,2]Spaa[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,6]Spbb[3,4]^4Spaa[3,6]^3-19/12I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]+1I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^3Spbb[4,6]-5/3I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]+19/12I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spbb[2,6]Spbb[3,4]^3Spaa[3,6]^3-1/12I Spaa[1,3]Spbb[1,6]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spbb[3,4]^3Spaa[3,6]^3-37/12I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^4Spbb[2,6]^2Spbb[4,6]-2/3I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^4Spbb[2,6]^2+22/3I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spbb[4,6]+1/3I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,4]Spaa[3,6]Spbb[4,6]-7/12I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]^2Spaa[3,6]Spbb[4,6]+1/12I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^2Spbb[4,6]+1/4I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^4-1/4I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^3+13/12I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]Spbb[4,6]-4/3I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spbb[4,6]-3/2I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^2Spbb[4,6]+7/12I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]-1/4I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spaa[2,4]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^3Spbb[4,6]-3/4I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]Spaa[2,4]Spaa[3,4]^2Spbb[3,4]^4Spaa[3,6]^2Spbb[4,6]+3/4I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^2Spbb[4,6]+1I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]Spbb[4,6]-1I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spaa[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^3Spbb[4,6]+1/2I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^3Spbb[3,6]-1/2I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^4Spaa[3,6]^3-1/4I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]^2+1/4I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,6]Spbb[3,4]^3Spaa[3,6]^4Spbb[3,6]+5/6I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^4Spbb[2,6]^2Spaa[3,4]Spbb[4,6]+1/12I Spaa[1,3]Spbb[1,4]^2Spaa[2,4]^5Spbb[2,4]^5Spaa[2,6]-1/4I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,4]^4Spbb[2,4]^4Spaa[2,6]^2Spbb[4,6]+1/12I Spaa[1,3]Spbb[1,4]^2Spaa[2,4]^4Spbb[2,4]^4Spaa[2,6]Spaa[3,4]Spbb[3,4]-1/3I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,4]^4Spbb[2,4]^3Spaa[2,6]Spbb[3,4]Spaa[3,6]Spbb[4,6]+1/12I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,4]^4Spbb[2,4]^4Spaa[2,6]Spaa[3,6]Spbb[4,6]+1/12I Spaa[1,3]Spbb[1,4]^2Spaa[2,4]^4Spbb[2,4]^4Spaa[2,6]Spaa[4,6]Spbb[4,6]-2/3I Spbb[1,2]^2Spaa[1,3]Spaa[2,4]^3Spbb[2,4]^3Spaa[2,6]^3Spbb[4,6]^2-5/12I Spbb[1,2]Spaa[1,3]Spbb[1,6]Spaa[2,4]^3Spbb[2,4]^4Spaa[2,6]^3Spbb[4,6]+17/12I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,4]^3Spbb[2,4]^4Spaa[2,6]^2Spaa[3,4]Spbb[4,6]+1/4I Spbb[1,2]^2Spaa[1,3]Spaa[2,4]^3Spbb[2,4]^2Spaa[2,6]^2Spbb[3,4]Spaa[3,6]Spbb[4,6]^2-9I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,4]^3Spbb[2,4]^3Spaa[2,6]^2Spaa[3,6]Spbb[4,6]^2-7/4I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,4]^3Spbb[2,4]^4Spaa[2,6]^2Spaa[3,6]Spbb[4,6]-1/3I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,4]^3Spbb[2,4]^3Spaa[2,6]^2Spaa[4,6]Spbb[4,6]^2-1/12I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]^3Spbb[2,4]^4Spaa[2,6]^2Spaa[4,6]Spbb[4,6]-2/3I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,4]^3Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[4,6]-1/6I Spbb[1,2]^2Spaa[1,3]Spaa[2,4]^3Spbb[2,4]Spaa[2,6]Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]^2+11/12I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,4]^3Spbb[2,4]^2Spaa[2,6]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]^2-5/3I Spaa[1,3]Spbb[1,3]^2Spaa[2,4]^3Spbb[2,4]^3Spaa[2,6]Spaa[3,6]^2Spbb[4,6]^2-1/12I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,4]^3Spbb[2,4]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^2Spbb[4,6]+7/6I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,4]^3Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]+1/4I Spbb[1,2]^2Spaa[1,3]Spaa[2,4]^3Spbb[3,4]^3Spaa[3,6]^3Spbb[4,6]^2+5/6I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,4]^3Spbb[2,4]Spbb[3,4]^2Spaa[3,6]^3Spbb[4,6]^2+1/3I Spbb[1,2]Spaa[1,3]Spbb[1,6]Spaa[2,4]^3Spbb[2,4]Spbb[3,4]^3Spaa[3,6]^3Spbb[4,6]-13/12I Spaa[1,3]Spbb[1,3]^2Spaa[2,4]^3Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^3Spbb[4,6]^2-1/3I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,4]^3Spbb[2,4]^2Spbb[3,4]^2Spaa[3,6]^3Spbb[4,6]-1/2I Spbb[1,2]^2Spaa[1,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]^4Spbb[2,6]Spbb[4,6]^2-7/12I Spbb[1,2]Spaa[1,3]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]^4Spbb[2,6]Spbb[4,6]-1/12I Spaa[1,3]Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]^4Spbb[2,6]+39/2I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]^3Spaa[3,4]Spbb[4,6]^2+19/4I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]^3Spaa[3,4]Spbb[4,6]-55/12I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]Spaa[3,6]Spbb[4,6]^2-3/2I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]^3Spbb[2,6]Spaa[3,6]Spbb[4,6]+1/4I Spbb[1,2]^2Spaa[1,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]^3Spaa[4,6]Spbb[4,6]^3+1/3I Spbb[1,2]Spaa[1,3]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]^3Spaa[4,6]Spbb[4,6]^2+1/12I Spaa[1,3]Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]^3Spaa[4,6]Spbb[4,6]+15/2I Spaa[1,3]Spbb[1,3]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spaa[3,6]Spbb[4,6]^2+1/6I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spaa[4,6]Spbb[4,6]^2-5/6I Spaa[1,3]Spbb[1,3]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^2Spbb[4,6]^2-17/12I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]^3-5/12I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]^2-13/12I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spbb[4,6]-2/3I Spbb[1,2]^2Spaa[1,3]Spaa[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^2Spbb[4,6]^2+1/3I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]^2+1/3I Spaa[1,3]Spbb[1,3]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]^2+1/12I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,4]^2Spaa[2,6]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^3Spbb[4,6]^2-1/12I Spaa[1,3]Spbb[1,3]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]^2-5/12I Spaa[1,3]Spbb[1,3]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^3-1/3I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,4]^2Spaa[3,4]^2Spbb[3,4]^4Spaa[3,6]^2Spbb[4,6]+1/3I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^2Spbb[4,6]-5/4I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,4]^2Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^3Spbb[4,6]^2-1/4I Spbb[1,2]Spaa[1,3]Spbb[1,6]Spaa[2,4]^2Spaa[3,4]Spbb[3,4]^4Spaa[3,6]^3Spbb[4,6]+5/4I Spaa[1,3]Spbb[1,3]^2Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spbb[4,6]^2+1/4I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^3Spbb[4,6]-5/12I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,4]^2Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2+5/12I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2-1/6I Spaa[1,3]Spbb[1,3]^2Spaa[2,4]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]^2+1/6I Spaa[1,3]Spbb[1,3]^2Spaa[2,4]^2Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^4Spbb[4,6]^2-1/2I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]Spbb[4,6]+1/2I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,4]^2Spbb[2,6]Spbb[3,4]^3Spaa[3,6]^4Spbb[4,6]-1/12I Spaa[1,3]Spbb[1,6]^2Spaa[2,4]^2Spbb[2,4]Spbb[3,4]^3Spaa[3,6]^4Spbb[3,6]+1/12I Spaa[1,3]Spbb[1,6]^2Spaa[2,4]^2Spbb[2,6]Spbb[3,4]^4Spaa[3,6]^4+1/6I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,4]^2Spbb[3,4]^2Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^3+1/12I Spbb[1,2]Spaa[1,3]Spbb[1,6]Spaa[2,4]^2Spbb[3,4]^3Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^2-1/6I Spaa[1,3]Spbb[1,3]^2Spaa[2,4]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^3-1/12I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,4]^2Spbb[2,4]Spbb[3,4]^2Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^2-1/4I Spbb[1,2]Spaa[1,3]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^5Spbb[2,6]^2Spbb[4,6]-1/12I Spaa[1,3]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^5Spbb[2,6]^2+9I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^4Spbb[2,6]Spaa[3,4]Spbb[4,6]^2+35/12I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^4Spbb[2,6]Spaa[3,4]Spbb[4,6]-1/3I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]^4Spbb[2,6]^2Spaa[3,6]Spbb[4,6]^2-1/4I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^4Spbb[2,6]^2Spaa[3,6]Spbb[4,6]-1/4I Spbb[1,2]Spaa[1,3]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^4Spbb[2,6]Spaa[4,6]Spbb[4,6]^2-1/12I Spaa[1,3]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^4Spbb[2,6]Spaa[4,6]Spbb[4,6]-11/3I Spaa[1,3]Spbb[1,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^3Spaa[3,4]^2Spbb[4,6]^2+29/12I Spaa[1,3]Spbb[1,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spaa[3,6]Spbb[4,6]^2+11/3I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^3Spaa[3,4]Spaa[4,6]Spbb[4,6]^3+4/3I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^3Spaa[3,4]Spaa[4,6]Spbb[4,6]^2-1/12I Spaa[1,3]Spbb[1,3]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,6]^2Spbb[4,6]^2-1/3I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]Spaa[3,6]Spaa[4,6]Spbb[4,6]^3-1/4I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]Spaa[3,6]Spaa[4,6]Spbb[4,6]^2+7/6I Spaa[1,3]Spbb[1,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]^3-1/12I Spaa[1,3]Spbb[1,3]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^3+1I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^2Spbb[4,6]^2-3/4I Spaa[1,3]Spbb[1,3]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]^2+1/4I Spaa[1,3]Spbb[1,3]^2Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spbb[4,6]^2+1/3I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[2,4]Spaa[2,6]^5Spbb[2,6]^2Spaa[3,4]Spbb[4,6]^2+1/4I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^5Spbb[2,6]^2Spaa[3,4]Spbb[4,6]-19/12I Spaa[1,3]Spbb[1,3]^2Spbb[2,4]^2Spaa[2,6]^4Spbb[2,6]Spaa[3,4]^2Spbb[4,6]^2+1/12I Spaa[1,3]Spbb[1,3]^2Spbb[2,4]Spaa[2,6]^4Spbb[2,6]^2Spaa[3,4]Spaa[3,6]Spbb[4,6]^2+1/3I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[2,4]Spaa[2,6]^4Spbb[2,6]Spaa[3,4]Spaa[4,6]Spbb[4,6]^3+1/4I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^4Spbb[2,6]Spaa[3,4]Spaa[4,6]Spbb[4,6]^2-3/4I Spaa[1,3]Spbb[1,3]^2Spbb[2,4]^2Spaa[2,6]^3Spaa[3,4]^2Spaa[4,6]Spbb[4,6]^3+1/12I Spaa[1,3]Spbb[1,3]^2Spbb[2,4]Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]^3-2/3I Spbb[1,2]^2Spbb[1,3]^2Spaa[1,6]^3Spaa[2,3]^4Spbb[2,6]Spbb[3,4]Spbb[4,6]-1/12I Spbb[1,2]Spbb[1,3]^3Spaa[1,6]^3Spaa[2,3]^4Spbb[2,4]Spbb[2,6]Spbb[4,6]-5/12I Spbb[1,2]^3Spbb[1,3]Spaa[1,6]^3Spaa[2,3]^3Spaa[2,4]Spbb[3,4]Spbb[4,6]^2+1/4I Spbb[1,2]^2Spbb[1,3]^2Spaa[1,6]^3Spaa[2,3]^3Spaa[2,4]Spbb[2,4]Spbb[4,6]^2+5/12I Spbb[1,2]^2Spbb[1,3]^2Spaa[1,6]^3Spaa[2,3]^3Spaa[2,6]Spbb[2,6]Spbb[4,6]^2+2/3I Spbb[1,2]^2Spbb[1,3]^2Spaa[1,6]^3Spaa[2,3]^3Spaa[3,4]Spbb[3,4]Spbb[4,6]^2-5/12I Spbb[1,2]Spbb[1,3]^3Spaa[1,6]^3Spaa[2,3]^3Spbb[2,4]Spaa[3,4]Spbb[4,6]^2+1/4I Spbb[1,2]Spbb[1,3]^3Spaa[1,6]^3Spaa[2,3]^3Spbb[2,6]Spaa[3,6]Spbb[4,6]^2+1/4I Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]^3Spaa[2,3]^2Spaa[2,4]Spaa[3,4]Spbb[3,4]Spbb[4,6]^2-2/3I Spbb[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^3Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[4,6]^2-1/12I Spbb[1,2]^2Spbb[1,3]^2Spaa[1,6]^3Spaa[2,3]^2Spaa[2,6]Spaa[3,4]Spbb[4,6]^3+1/4I Spbb[1,2]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^3Spaa[2,3]^2Spaa[3,4]^2Spbb[3,4]Spbb[4,6]^2-1/4I Spbb[1,3]^3Spbb[1,4]Spaa[1,6]^3Spaa[2,3]^2Spbb[2,4]Spaa[3,4]^2Spbb[4,6]^2+1/6I Spbb[1,2]Spbb[1,3]^3Spaa[1,6]^3Spaa[2,3]^2Spaa[3,4]Spaa[3,6]Spbb[4,6]^3-17/12I Spbb[1,2]^2Spbb[1,3]Spaa[1,6]^2Spaa[2,3]^5Spbb[2,3]Spbb[2,6]Spbb[3,4]^2+13/12I Spbb[1,2]Spbb[1,3]^2Spaa[1,6]^2Spaa[2,3]^5Spbb[2,3]Spbb[2,4]Spbb[2,6]Spbb[3,4]+1/6I Spbb[1,3]^3Spaa[1,6]^2Spaa[2,3]^5Spbb[2,3]Spbb[2,4]^2Spbb[2,6]+7/12I Spbb[1,2]^3Spaa[1,6]^2Spaa[2,3]^4Spaa[2,4]Spbb[2,6]Spbb[3,4]^3-1/4I Spbb[1,2]^2Spbb[1,3]Spaa[1,6]^2Spaa[2,3]^4Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]^2+7/12I Spbb[1,2]Spbb[1,3]^2Spaa[1,6]^2Spaa[2,3]^4Spaa[2,4]Spbb[2,4]^2Spbb[2,6]Spbb[3,4]-3/2I Spbb[1,3]^3Spaa[1,6]^2Spaa[2,3]^4Spaa[2,4]Spbb[2,4]^3Spbb[2,6]-31/12I Spbb[1,2]^2Spbb[1,3]Spaa[1,6]^2Spaa[2,3]^4Spaa[2,6]Spbb[2,6]^2Spbb[3,4]^2+11/6I Spbb[1,2]Spbb[1,3]^2Spaa[1,6]^2Spaa[2,3]^4Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]-1/4I Spbb[1,3]^3Spaa[1,6]^2Spaa[2,3]^4Spbb[2,4]^2Spaa[2,6]Spbb[2,6]^2-3/2I Spbb[1,2]^2Spbb[1,3]Spaa[1,6]^2Spaa[2,3]^4Spbb[2,6]Spaa[3,4]Spbb[3,4]^3+11/6I Spbb[1,2]Spbb[1,3]^2Spaa[1,6]^2Spaa[2,3]^4Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2+3/2I Spbb[1,3]^3Spaa[1,6]^2Spaa[2,3]^4Spbb[2,4]^3Spaa[3,4]Spbb[3,6]-43/12I Spbb[1,3]^3Spaa[1,6]^2Spaa[2,3]^4Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]-5/6I Spbb[1,2]Spbb[1,3]^2Spaa[1,6]^2Spaa[2,3]^4Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]-7/12I Spbb[1,3]^3Spaa[1,6]^2Spaa[2,3]^4Spbb[2,4]^2Spbb[2,6]Spaa[3,6]Spbb[3,6]+4/3I Spbb[1,3]^3Spaa[1,6]^2Spaa[2,3]^4Spbb[2,4]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]-2/3I Spbb[1,2]^3Spaa[1,6]^2Spaa[2,3]^3Spaa[2,4]^2Spbb[2,4]Spbb[3,4]^2Spbb[4,6]-5/6I Spbb[1,2]^2Spbb[1,3]Spaa[1,6]^2Spaa[2,3]^3Spaa[2,4]^2Spbb[2,4]^2Spbb[3,4]Spbb[4,6]-5/4I Spbb[1,2]Spbb[1,3]^2Spaa[1,6]^2Spaa[2,3]^3Spaa[2,4]^2Spbb[2,4]^3Spbb[4,6]-25/12I Spbb[1,2]^3Spaa[1,6]^2Spaa[2,3]^3Spaa[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]^2Spbb[4,6]+1/6I Spbb[1,2]^2Spbb[1,3]Spaa[1,6]^2Spaa[2,3]^3Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spbb[4,6]-3I Spbb[1,2]Spbb[1,3]^2Spaa[1,6]^2Spaa[2,3]^3Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spbb[4,6]-17/12I Spbb[1,2]^3Spaa[1,6]^2Spaa[2,3]^3Spaa[2,4]Spaa[3,4]Spbb[3,4]^3Spbb[4,6]+23/6I Spbb[1,2]^2Spbb[1,3]Spaa[1,6]^2Spaa[2,3]^3Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spbb[4,6]-65/12I Spbb[1,2]Spbb[1,3]^2Spaa[1,6]^2Spaa[2,3]^3Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spbb[4,6]+2/3I Spbb[1,3]^3Spaa[1,6]^2Spaa[2,3]^3Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spbb[4,6]-3/4I Spbb[1,2]^2Spbb[1,3]Spaa[1,6]^2Spaa[2,3]^3Spaa[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]Spbb[4,6]+5/3I Spbb[1,2]Spbb[1,3]^2Spaa[1,6]^2Spaa[2,3]^3Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]Spbb[4,6]-11/12I Spbb[1,3]^3Spaa[1,6]^2Spaa[2,3]^3Spaa[2,4]Spbb[2,4]^2Spbb[2,6]Spaa[3,6]Spbb[4,6]+19/12I Spbb[1,2]^2Spbb[1,3]Spaa[1,6]^2Spaa[2,3]^3Spaa[2,6]^2Spbb[2,6]^2Spbb[3,4]Spbb[4,6]-1I Spbb[1,2]Spbb[1,3]^2Spaa[1,6]^2Spaa[2,3]^3Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spbb[4,6]+7/3I Spbb[1,2]^2Spbb[1,3]Spaa[1,6]^2Spaa[2,3]^3Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spbb[4,6]-47/12I Spbb[1,2]Spbb[1,3]^2Spaa[1,6]^2Spaa[2,3]^3Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spbb[4,6]+17/12I Spbb[1,3]^3Spaa[1,6]^2Spaa[2,3]^3Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[4,6]+5/4I Spbb[1,2]Spbb[1,3]^2Spaa[1,6]^2Spaa[2,3]^3Spaa[2,6]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]Spbb[4,6]-1/2I Spbb[1,3]^3Spaa[1,6]^2Spaa[2,3]^3Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]Spbb[4,6]+5/4I Spbb[1,2]^2Spbb[1,3]Spaa[1,6]^2Spaa[2,3]^3Spaa[3,4]^2Spbb[3,4]^3Spbb[4,6]-4/3I Spbb[1,2]Spbb[1,3]^2Spaa[1,6]^2Spaa[2,3]^3Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spbb[4,6]+4/3I Spbb[1,3]^3Spaa[1,6]^2Spaa[2,3]^3Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spbb[4,6]+2/3I Spbb[1,2]Spbb[1,3]^2Spaa[1,6]^2Spaa[2,3]^3Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]Spbb[4,6]+1/3I Spbb[1,3]^3Spaa[1,6]^2Spaa[2,3]^3Spbb[2,4]^2Spaa[3,4]Spaa[3,6]Spbb[3,6]Spbb[4,6]-5/6I Spbb[1,3]^3Spaa[1,6]^2Spaa[2,3]^3Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[4,6]-1/4I Spbb[1,3]^3Spaa[1,6]^2Spaa[2,3]^3Spbb[2,4]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]+1/4I Spbb[1,3]^3Spaa[1,6]^2Spaa[2,3]^3Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^2Spbb[4,6]-29/12I Spbb[1,2]^2Spbb[1,3]Spaa[1,6]^2Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spbb[4,6]^2+2/3I Spbb[1,2]^2Spbb[1,4]Spaa[1,6]^2Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spbb[4,6]-7/3I Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spbb[4,6]+5/3I Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^2Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spbb[4,6]-1/6I Spbb[1,2]^3Spaa[1,6]^2Spaa[2,3]^2Spaa[2,4]^2Spbb[3,4]^2Spaa[3,6]Spbb[4,6]^2+1I Spbb[1,2]^2Spbb[1,3]Spaa[1,6]^2Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]Spbb[4,6]^2-3/4I Spbb[1,2]Spbb[1,3]^2Spaa[1,6]^2Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[3,6]Spbb[4,6]^2-5/3I Spbb[1,2]^2Spbb[1,3]Spaa[1,6]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[4,6]^2+29/4I Spbb[1,2]Spbb[1,3]^2Spaa[1,6]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[4,6]^2+5/12I Spbb[1,2]^2Spbb[1,3]Spaa[1,6]^2Spaa[2,3]^2Spaa[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]Spbb[4,6]^2-11/12I Spbb[1,2]Spbb[1,3]^2Spaa[1,6]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spbb[4,6]^2+13/12I Spbb[1,2]^2Spbb[1,4]Spaa[1,6]^2Spaa[2,3]^2Spaa[2,4]Spaa[3,4]^2Spbb[3,4]^3Spbb[4,6]-77/12I Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spbb[4,6]+16/3I Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spbb[4,6]+5/12I Spbb[1,2]^2Spbb[1,3]Spaa[1,6]^2Spaa[2,3]^2Spaa[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]Spbb[4,6]^2-13/12I Spbb[1,2]Spbb[1,3]^2Spaa[1,6]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[4,6]^2+1/3I Spbb[1,3]^3Spaa[1,6]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]Spbb[4,6]^2-1/6I Spbb[1,2]Spbb[1,3]^2Spaa[1,6]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]^2-1/4I Spbb[1,3]^3Spaa[1,6]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,6]^2Spbb[4,6]^2-1/4I Spbb[1,2]^2Spbb[1,3]Spaa[1,6]^2Spaa[2,3]^2Spaa[2,6]^3Spbb[2,6]^2Spbb[4,6]^2-19/12I Spbb[1,2]^2Spbb[1,3]Spaa[1,6]^2Spaa[2,3]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spbb[4,6]^2+25/12I Spbb[1,2]Spbb[1,3]^2Spaa[1,6]^2Spaa[2,3]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[4,6]^2-1/2I Spbb[1,2]Spbb[1,3]^2Spaa[1,6]^2Spaa[2,3]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]Spbb[4,6]^2-3/4I Spbb[1,2]^2Spbb[1,3]Spaa[1,6]^2Spaa[2,3]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spbb[4,6]^2+25/12I Spbb[1,2]Spbb[1,3]^2Spaa[1,6]^2Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spbb[4,6]^2-7/6I Spbb[1,3]^3Spaa[1,6]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[4,6]^2-5/12I Spbb[1,2]Spbb[1,3]^2Spaa[1,6]^2Spaa[2,3]^2Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[4,6]^2+1/3I Spbb[1,3]^3Spaa[1,6]^2Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]Spbb[4,6]^2-1/4I Spbb[1,3]^3Spaa[1,6]^2Spaa[2,3]^2Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2Spbb[4,6]^2-1/6I Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spaa[2,3]^2Spaa[3,4]^3Spbb[3,4]^3Spbb[4,6]+1/6I Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^2Spaa[2,3]^2Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spbb[4,6]+1/6I Spbb[1,2]Spbb[1,3]^2Spaa[1,6]^2Spaa[2,3]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spbb[4,6]^2-1/4I Spbb[1,3]^3Spaa[1,6]^2Spaa[2,3]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[4,6]^2-1/6I Spbb[1,3]^3Spaa[1,6]^2Spaa[2,3]^2Spbb[2,4]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]^2+1/6I Spbb[1,3]^3Spaa[1,6]^2Spaa[2,3]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]^2+5/6I Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[4,6]^2+1/6I Spbb[1,2]^2Spbb[1,4]Spaa[1,6]^2Spaa[2,3]Spaa[2,4]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]Spbb[4,6]^2-7/12I Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[4,6]^2+5/12I Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^2Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]Spaa[3,6]Spbb[4,6]^2+5/3I Spbb[1,2]^2Spbb[1,3]Spaa[1,6]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]Spbb[4,6]^3-37/6I Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[4,6]^2+2/3I Spbb[1,2]Spbb[1,3]^2Spaa[1,6]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spaa[3,6]Spbb[4,6]^3-1/4I Spbb[1,2]Spbb[1,4]^2Spaa[1,6]^2Spaa[2,3]Spaa[2,4]Spaa[3,4]^3Spbb[3,4]^3Spbb[4,6]+1/6I Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spaa[2,3]Spaa[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spbb[4,6]^2-1/6I Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[4,6]^2+1/6I Spbb[1,2]Spbb[1,3]^2Spaa[1,6]^2Spaa[2,3]Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]^3-1/6I Spbb[1,3]^3Spaa[1,6]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spaa[3,6]^2Spbb[4,6]^3+1/4I Spbb[1,2]^2Spbb[1,3]Spaa[1,6]^2Spaa[2,3]Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spbb[4,6]^3-3/4I Spbb[1,2]Spbb[1,3]^2Spaa[1,6]^2Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]^2Spbb[4,6]^3-1/12I Spbb[1,2]Spbb[1,3]^2Spaa[1,6]^2Spaa[2,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]Spbb[4,6]^3-1/4I Spbb[1,2]Spbb[1,3]^2Spaa[1,6]^2Spaa[2,3]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[4,6]^3+1/4I Spbb[1,3]^3Spaa[1,6]^2Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spaa[3,6]Spbb[4,6]^3-1/6I Spbb[1,3]^3Spaa[1,6]^2Spaa[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[4,6]^3-9/2I Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spaa[2,4]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[4,6]^2+9/2I Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]^3Spbb[3,4]Spbb[4,6]^2+1/12I Spbb[1,2]^2Spaa[1,6]Spaa[2,3]^6Spbb[2,3]^3Spbb[3,4]^2+1/2I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^6Spbb[2,3]^3Spbb[2,4]^2+1/12I Spbb[1,2]^2Spaa[1,6]Spaa[2,3]^5Spbb[2,3]^2Spaa[2,4]Spbb[2,4]Spbb[3,4]^2-1/4I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spaa[2,3]^5Spbb[2,3]^2Spaa[2,4]Spbb[2,4]^2Spbb[3,4]-11/12I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^5Spbb[2,3]^2Spaa[2,4]Spbb[2,4]^3-5/12I Spbb[1,2]^2Spaa[1,6]Spaa[2,3]^5Spbb[2,3]^2Spaa[2,6]Spbb[2,6]Spbb[3,4]^2+13/12I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spaa[2,3]^5Spbb[2,3]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]+1/2I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^5Spbb[2,3]^2Spbb[2,4]^2Spaa[2,6]Spbb[2,6]+1/3I Spbb[1,2]^2Spaa[1,6]Spaa[2,3]^5Spbb[2,3]^2Spaa[3,4]Spbb[3,4]^3-2/3I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^5Spbb[2,3]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]+1/6I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spaa[2,3]^5Spbb[2,3]^2Spbb[2,6]Spbb[3,4]^2Spaa[3,6]+5/12I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^5Spbb[2,3]^2Spbb[2,4]^2Spaa[3,6]Spbb[3,6]+23/12I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^5Spbb[2,3]^2Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]+1/12I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spaa[2,3]^4Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^3Spbb[3,4]-7/3I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^4Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^4-5/6I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^4Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spbb[2,6]-13/12I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spaa[2,3]^4Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^2-13/4I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^4Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spbb[3,4]-1/4I Spbb[1,2]^2Spaa[1,6]Spaa[2,3]^4Spbb[2,3]Spaa[2,4]Spbb[2,6]Spbb[3,4]^3Spaa[3,6]-5/4I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spaa[2,3]^4Spbb[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]-13/12I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^4Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,6]Spbb[3,6]+5/4I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^4Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]-1/2I Spbb[1,2]^2Spaa[1,6]Spaa[2,3]^4Spbb[2,3]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,4]^2+1/3I Spbb[1,2]^2Spaa[1,6]Spaa[2,3]^4Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^3+7/4I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spaa[2,3]^4Spbb[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2-4/3I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^4Spbb[2,3]Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]+1/6I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spaa[2,3]^4Spbb[2,3]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]+5/6I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^4Spbb[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]+1/2I Spbb[1,2]^2Spaa[1,6]Spaa[2,3]^4Spbb[2,3]Spaa[3,4]^2Spbb[3,4]^4-11/12I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^4Spbb[2,3]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]^2+1/2I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spaa[2,3]^4Spbb[2,3]Spbb[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]-2I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^4Spbb[2,3]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]+13/6I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^4Spbb[2,3]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]-1/12I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^4Spbb[2,3]Spbb[2,4]^2Spaa[3,6]^2Spbb[3,6]^2+5/6I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^4Spbb[2,3]Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+1/12I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^4Spbb[2,3]Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^2+1/6I Spbb[1,2]^2Spaa[1,6]Spaa[2,3]^3Spaa[2,4]^3Spbb[2,4]^3Spbb[3,4]^2-1/4I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spaa[2,3]^3Spaa[2,4]^3Spbb[2,4]^4Spbb[3,4]-11/12I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^3Spaa[2,4]^3Spbb[2,4]^5-7/6I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^3Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spbb[2,6]+13/12I Spbb[1,2]^2Spaa[1,6]Spaa[2,3]^3Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^3+7/12I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spaa[2,3]^3Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spbb[3,4]^2+1/12I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^3Spaa[2,4]^2Spbb[2,4]^4Spaa[3,4]Spbb[3,4]+1/12I Spbb[1,2]^2Spaa[1,6]Spaa[2,3]^3Spaa[2,4]^2Spbb[2,4]Spbb[2,6]Spbb[3,4]^3Spaa[3,6]+3/2I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spaa[2,3]^3Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spbb[3,4]^2Spaa[3,6]-4/3I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^3Spaa[2,4]^2Spbb[2,4]^4Spaa[3,6]Spbb[3,6]+5/12I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^3Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2Spbb[2,6]^2+1/2I Spbb[1,2]^2Spaa[1,6]Spaa[2,3]^3Spaa[2,4]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]^3Spaa[3,6]+1/12I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^3Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]+1/4I Spbb[1,2]^2Spaa[1,6]Spaa[2,3]^3Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^4-2I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spaa[2,3]^3Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]^3+7/12I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^3Spaa[2,4]Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]^2-3/4I Spbb[1,2]^2Spaa[1,6]Spaa[2,3]^3Spaa[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^4Spaa[3,6]+5/12I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spaa[2,3]^3Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]-7/3I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^3Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]+37/12I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^3Spaa[2,4]Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]-1/3I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spaa[2,3]^3Spaa[2,4]Spbb[2,6]^2Spbb[3,4]^3Spaa[3,6]^2-1/2I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^3Spaa[2,4]Spbb[2,4]^3Spaa[3,6]^2Spbb[3,6]^2+2I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^3Spaa[2,4]Spbb[2,4]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]-17/12I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^3Spaa[2,4]Spbb[2,4]Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^2+1I Spbb[1,2]^2Spaa[1,6]Spaa[2,3]^3Spaa[2,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^4+1/6I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spaa[2,3]^3Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^3-25/12I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^3Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2+1/2I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spaa[2,3]^3Spaa[2,6]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]^3Spaa[3,6]+5/4I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^3Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]+1/12I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^3Spaa[2,6]Spbb[2,6]^3Spbb[3,4]^2Spaa[3,6]^2+1/3I Spbb[1,2]^2Spaa[1,6]Spaa[2,3]^3Spaa[3,4]^3Spbb[3,4]^5-1/6I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spaa[2,3]^3Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^4+1/3I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^3Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]^3+1/2I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spaa[2,3]^3Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^4Spaa[3,6]-1/6I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^3Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spbb[3,6]-1/3I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^3Spbb[2,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]-1/2I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^3Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]^2+1/3I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^3Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spbb[3,6]+1/6I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^3Spbb[2,6]^2Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^2+2I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spaa[2,3]^2Spaa[2,4]^3Spbb[2,4]^4Spaa[2,6]Spbb[4,6]+1/3I Spbb[1,2]^2Spaa[1,6]Spaa[2,3]^2Spaa[2,4]^3Spbb[2,4]^2Spbb[3,4]^2Spaa[3,6]Spbb[4,6]-7/6I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spaa[2,3]^2Spaa[2,4]^3Spbb[2,4]^3Spbb[3,4]Spaa[3,6]Spbb[4,6]+1/6I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^2Spaa[2,4]^3Spbb[2,4]^4Spaa[3,6]Spbb[4,6]+23/6I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]^2Spbb[2,6]Spbb[4,6]-7/2I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,4]Spbb[4,6]+41/12I Spbb[1,2]^2Spaa[1,6]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]Spbb[4,6]-1/2I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]^3+1/2I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]^2+5/4I Spbb[1,2]^2Spaa[1,6]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]Spbb[4,6]-17/12I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]Spbb[4,6]+5/12I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[4,6]-1/4I Spbb[1,2]^2Spaa[1,6]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,6]Spbb[3,4]^3Spaa[3,6]^2Spbb[4,6]-1/4I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]+1/2I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]+5/3I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]^2Spbb[4,6]-37/12I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[4,6]-1/6I Spbb[1,2]^2Spaa[1,6]Spaa[2,3]^2Spaa[2,4]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]Spbb[4,6]-1/3I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,4]Spaa[3,6]Spbb[4,6]+5/12I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]Spbb[4,6]+5/6I Spbb[1,2]^2Spaa[1,6]Spaa[2,3]^2Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]Spbb[4,6]-7/12I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]Spbb[4,6]-1/12I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spaa[2,3]^2Spaa[2,4]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]+1/12I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^2Spbb[4,6]-1/3I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^4+1/3I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]^3+3/4I Spbb[1,2]^2Spaa[1,6]Spaa[2,3]^2Spaa[2,4]Spaa[3,4]^2Spbb[3,4]^4Spaa[3,6]Spbb[4,6]-4/3I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]Spbb[4,6]+1/2I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spbb[4,6]+2/3I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spaa[2,3]^2Spaa[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^2Spbb[4,6]-11/12I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]+3/4I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]+1/6I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]-1/6I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^2Spaa[2,4]Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^3Spbb[4,6]-2/3I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]^2Spaa[3,4]Spbb[4,6]-1/2I Spbb[1,2]^2Spaa[1,6]Spaa[2,3]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^3Spbb[4,6]-1/3I Spbb[1,2]^2Spaa[1,6]Spaa[2,3]^2Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^4Spbb[4,6]+2/3I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^3Spbb[4,6]+1/6I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^2Spbb[4,6]-1/2I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spaa[2,3]^2Spaa[2,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]Spbb[4,6]-1/4I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spbb[4,6]-1/6I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^2Spaa[2,6]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]-1/12I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spaa[3,4]^4Spbb[3,4]^5+1/12I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spbb[2,4]Spaa[3,4]^4Spbb[3,4]^4-1/6I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spaa[2,3]^2Spaa[3,4]^3Spbb[3,4]^4Spaa[3,6]Spbb[4,6]+1/6I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^2Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]Spbb[4,6]+1/12I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2Spbb[3,6]Spbb[4,6]-1/12I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]^2Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^2Spbb[4,6]+1/4I Spbb[1,2]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^3Spaa[2,6]^2Spbb[4,6]^2+1/12I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^4Spaa[2,6]Spaa[3,4]Spbb[4,6]+5/6I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^3Spaa[2,6]Spaa[3,6]Spbb[4,6]^2+1/6I Spbb[1,2]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]^2-7/12I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[4,6]^2+5/12I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^3Spaa[3,6]^2Spbb[4,6]^2+1/2I Spbb[1,2]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]Spbb[4,6]^2-10I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spbb[4,6]^2+17/12I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spbb[4,6]^2-25/12I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spaa[3,6]Spbb[4,6]^2-1/6I Spbb[1,2]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spaa[2,6]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]^2-1/3I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]^2+5/12I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[4,6]^2-3/4I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]Spbb[4,6]+3/4I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spbb[4,6]+1/2I Spbb[1,2]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^2Spbb[4,6]^2-1/12I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]^2-5/12I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]^2-1/6I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^3Spbb[4,6]^2+1/6I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]^2-16/3I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spbb[4,6]^2+1/3I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,6]Spbb[4,6]^2+1/6I Spbb[1,2]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]Spbb[4,6]^2-13/12I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]Spbb[4,6]^2+7/12I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spaa[2,3]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^2Spbb[4,6]^2+1/12I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2Spbb[4,6]^2-1/2I Spbb[1,2]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]Spbb[4,6]^2+7/12I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spbb[4,6]^2+1/6I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spaa[2,3]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]^2-1/4I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]^2+5/12I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3Spbb[4,6]^2-1/4I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,3]Spaa[2,4]Spaa[3,4]^3Spbb[3,4]^4Spaa[3,6]Spbb[4,6]+1/4I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]Spbb[4,6]-1/3I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spaa[2,3]Spaa[2,4]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^2Spbb[4,6]^2+1/12I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]^2-1/6I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]^2+1/6I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spbb[4,6]^2-1/3I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spaa[2,3]Spbb[2,4]Spaa[2,6]^4Spbb[2,6]^2Spaa[3,4]Spbb[4,6]^2+7/6I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]Spaa[3,4]^2Spbb[4,6]^2-1/12I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,4]Spaa[3,6]Spbb[4,6]^2+1/12I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,3]Spaa[2,6]Spaa[3,4]^4Spbb[3,4]^4Spbb[4,6]-1/12I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]^4Spbb[3,4]^3Spbb[4,6]+1/6I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spaa[2,3]Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]Spbb[4,6]^2-1/6I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]Spbb[4,6]^2+1/12I Spbb[1,3]^2Spaa[1,6]Spaa[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]^2-17/12I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]Spaa[3,6]Spbb[4,6]^3-5/12I Spbb[1,3]^2Spaa[1,6]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[4,6]^3-1/4I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,4]^2Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^2Spbb[4,6]^2+1/4I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]^2+1/6I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spaa[2,4]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spbb[4,6]^3-1/6I Spbb[1,3]^2Spaa[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]^3+17/12I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^3Spaa[3,4]^2Spbb[4,6]^3-1/3I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spaa[3,6]Spbb[4,6]^3+11/12I Spbb[1,3]^2Spaa[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]^2Spaa[3,6]Spbb[4,6]^3-1/12I Spbb[1,3]^2Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[4,6]^3+1/6I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,4]Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]Spbb[4,6]^2-1/6I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]Spbb[4,6]^2-1/12I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spaa[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]^3+1/12I Spbb[1,3]^2Spaa[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[4,6]^3+1/3I Spbb[1,2]Spbb[1,3]Spaa[1,6]Spbb[2,4]Spaa[2,6]^4Spbb[2,6]Spaa[3,4]^2Spbb[4,6]^3-1/2I Spbb[1,3]^2Spaa[1,6]Spbb[2,4]^2Spaa[2,6]^3Spaa[3,4]^3Spbb[4,6]^3+1/12I Spbb[1,3]^2Spaa[1,6]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]Spaa[3,4]^2Spaa[3,6]Spbb[4,6]^3+13/12I Spbb[1,3]Spaa[2,3]^6Spbb[2,3]^4Spbb[2,4]Spbb[3,4]Spaa[3,6]-1/4I Spbb[1,2]Spaa[2,3]^5Spbb[2,3]^3Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spbb[3,4]-1/3I Spbb[1,3]Spaa[2,3]^5Spbb[2,3]^3Spaa[2,4]Spbb[2,4]^3Spaa[2,6]-1/3I Spbb[1,2]Spaa[2,3]^5Spbb[2,3]^3Spaa[2,4]Spbb[2,4]Spbb[3,4]^2Spaa[3,6]+5/6I Spbb[1,3]Spaa[2,3]^5Spbb[2,3]^3Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]+1/4I Spbb[1,3]Spaa[2,3]^5Spbb[2,3]^3Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]+13/12I Spbb[1,3]Spaa[2,3]^5Spbb[2,3]^3Spbb[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]+25/12I Spbb[1,3]Spaa[2,3]^5Spbb[2,3]^3Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]+13/12I Spbb[1,3]Spaa[2,3]^5Spbb[2,3]^3Spbb[2,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+1/12I Spbb[1,2]Spaa[2,3]^4Spbb[2,3]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spbb[3,4]-1I Spbb[1,3]Spaa[2,3]^4Spbb[2,3]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]-1/2I Spbb[1,2]Spaa[2,3]^4Spbb[2,3]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[3,4]^2Spaa[3,6]-13/6I Spbb[1,3]Spaa[2,3]^4Spbb[2,3]^2Spaa[2,4]^2Spbb[2,4]^3Spbb[3,4]Spaa[3,6]-1/4I Spbb[1,2]Spaa[2,3]^4Spbb[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]^2-4/3I Spbb[1,3]Spaa[2,3]^4Spbb[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spbb[3,4]-1/3I Spbb[1,2]Spaa[2,3]^4Spbb[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]+5/12I Spbb[1,2]Spaa[2,3]^4Spbb[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]+5/4I Spbb[1,3]Spaa[2,3]^4Spbb[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]+5/4I Spbb[1,3]Spaa[2,3]^4Spbb[2,3]^2Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[3,6]-7/4I Spbb[1,3]Spaa[2,3]^4Spbb[2,3]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^2+1/3I Spbb[1,6]Spaa[2,3]^4Spbb[2,3]^3Spaa[2,4]Spbb[2,4]Spbb[3,4]^2Spaa[3,6]^2+1/2I Spbb[1,3]Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2+25/12I Spbb[1,3]Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]+1/2I Spbb[1,3]Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]+1I Spbb[1,3]Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spbb[3,6]+1/3I Spbb[1,2]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]^3Spbb[2,4]^4Spaa[2,6]Spbb[3,4]-2/3I Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]^3Spbb[2,4]^5Spaa[2,6]-1/6I Spbb[1,2]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]^3Spbb[2,4]^3Spbb[3,4]^2Spaa[3,6]-23/12I Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]^3Spbb[2,4]^4Spbb[3,4]Spaa[3,6]+1/4I Spbb[1,2]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]^2Spbb[2,6]Spbb[3,4]-3/4I Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]^2Spbb[2,6]+1/3I Spbb[1,2]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spbb[3,4]^2-7/12I Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,4]Spbb[3,4]+1/12I Spbb[1,2]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]-2/3I Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]+1/3I Spbb[1,2]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^3Spaa[3,6]-7/6I Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spbb[3,4]^2Spaa[3,6]+1/4I Spbb[1,2]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spbb[2,6]Spbb[3,4]^3Spaa[3,6]^2-23/12I Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^3Spbb[3,4]Spaa[3,6]^2Spbb[3,6]-1/3I Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^2+1/3I Spbb[1,6]Spaa[2,3]^3Spbb[2,3]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[3,4]^2Spaa[3,6]^2-17/12I Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2+5/12I Spbb[1,2]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]-1/3I Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^2+3/4I Spbb[1,2]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^4Spaa[3,6]+2I Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spbb[3,6]-2/3I Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^2-3/4I Spbb[1,6]Spaa[2,3]^3Spbb[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^2+5/12I Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^3Spbb[3,6]^2-7/12I Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]+1/4I Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,6]^2Spbb[3,4]^3Spaa[3,6]^3+1/4I Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^3+1/2I Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]-1/2I Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^4Spaa[3,6]-1/2I Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^2Spbb[3,6]-1/3I Spbb[1,2]Spaa[2,3]^2Spaa[2,4]^3Spbb[2,4]^4Spaa[2,6]^2Spbb[2,6]Spbb[3,4]-5/12I Spbb[1,3]Spaa[2,3]^2Spaa[2,4]^3Spbb[2,4]^5Spaa[2,6]^2Spbb[2,6]+4/3I Spbb[1,3]Spaa[2,3]^2Spaa[2,4]^3Spbb[2,4]^5Spaa[2,6]Spaa[3,4]Spbb[3,4]-1/3I Spbb[1,2]Spaa[2,3]^2Spaa[2,4]^3Spbb[2,4]^3Spaa[2,6]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]+4/3I Spbb[1,3]Spaa[2,3]^2Spaa[2,4]^3Spbb[2,4]^4Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]-1/4I Spbb[1,2]Spaa[2,3]^2Spaa[2,4]^3Spbb[2,4]^3Spaa[3,4]Spbb[3,4]^3Spaa[3,6]+1/4I Spbb[1,3]Spaa[2,3]^2Spaa[2,4]^3Spbb[2,4]^4Spaa[3,4]Spbb[3,4]^2Spaa[3,6]+1/12I Spbb[1,2]Spaa[2,3]^2Spaa[2,4]^3Spbb[2,4]^2Spbb[2,6]Spbb[3,4]^3Spaa[3,6]^2-25/12I Spbb[1,3]Spaa[2,3]^2Spaa[2,4]^3Spbb[2,4]^4Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+2I Spbb[1,3]Spaa[2,3]^2Spaa[2,4]^3Spbb[2,4]^3Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^2-1/4I Spbb[1,2]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]^3Spbb[2,6]^2Spbb[3,4]-3/4I Spbb[1,3]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]^3Spbb[2,6]^2-1/4I Spbb[1,2]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]+1/2I Spbb[1,3]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]^2Spbb[2,6]^2Spbb[3,4]Spaa[3,6]+11/12I Spbb[1,3]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2-5/12I Spbb[1,2]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]-1/12I Spbb[1,2]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]^3Spaa[3,6]^2-1/6I Spbb[1,3]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^2-1/4I Spbb[1,2]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]^4Spaa[3,6]+1/4I Spbb[1,3]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]-1/2I Spbb[1,2]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^4Spaa[3,6]^2+1I Spbb[1,3]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spbb[3,6]-1/2I Spbb[1,3]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^2-1/3I Spbb[1,6]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^2-1/12I Spbb[1,2]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,6]^2Spbb[3,4]^4Spaa[3,6]^3+1/4I Spbb[1,3]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^3Spbb[3,4]Spaa[3,6]^3Spbb[3,6]^2-5/6I Spbb[1,3]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]+2/3I Spbb[1,3]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]Spbb[2,6]^2Spbb[3,4]^3Spaa[3,6]^3-1/6I Spbb[1,6]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^2Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]-5/12I Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^4Spbb[2,6]^3-5/12I Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^3+3/4I Spbb[1,2]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^4Spaa[3,6]-5/12I Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^2+1/4I Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spaa[2,6]Spbb[2,6]^3Spbb[3,4]^3Spaa[3,6]^3-5/12I Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^2Spbb[3,6]+5/12I Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^4Spaa[3,6]^2+1/3I Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]^2-5/6I Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^3Spbb[3,6]+1/2I Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]^4Spaa[3,6]^3-1/4I Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]^2+1/4I Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,6]^2Spbb[3,4]^3Spaa[3,6]^4Spbb[3,6]-1/2I Spbb[1,3]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]^3Spbb[3,4]^4Spaa[3,6]-1/3I Spbb[1,2]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^4Spaa[2,6]^3Spbb[2,6]Spbb[4,6]+7/4I Spbb[1,3]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^5Spaa[2,6]^2Spaa[3,4]Spbb[4,6]-1/3I Spbb[1,2]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^3Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]Spbb[4,6]-5/6I Spbb[1,3]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^4Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spbb[4,6]+4/3I Spbb[1,3]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^4Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[4,6]+2/3I Spbb[1,3]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^3Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]-7/12I Spbb[1,2]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^2Spbb[4,6]+7/12I Spbb[1,3]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^3Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]-1/6I Spbb[1,3]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^3Spbb[3,4]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]+1/6I Spbb[1,3]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^2Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^3Spbb[4,6]-1/6I Spbb[1,6]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^3Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]+1/6I Spbb[1,6]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^2Spbb[2,6]Spbb[3,4]^3Spaa[3,6]^3-7/12I Spbb[1,2]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]^4Spbb[2,6]^2Spbb[4,6]-1/12I Spbb[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]^4Spbb[2,6]^2+47/12I Spbb[1,3]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spbb[4,6]-1/4I Spbb[1,2]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]^2Spbb[3,4]Spaa[3,6]Spbb[4,6]-1I Spbb[1,3]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]^3Spbb[2,6]^2Spaa[3,6]Spbb[4,6]-1/4I Spbb[1,3]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^2Spbb[4,6]+1/4I Spbb[1,2]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]Spbb[4,6]-2/3I Spbb[1,3]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spbb[4,6]-1/4I Spbb[1,2]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^2Spbb[4,6]+1/12I Spbb[1,2]Spaa[2,3]Spaa[2,4]^2Spaa[2,6]Spbb[2,6]^2Spbb[3,4]^3Spaa[3,6]^3Spbb[4,6]-1/12I Spbb[1,3]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^3Spbb[4,6]-1/3I Spbb[1,2]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^4Spaa[3,6]^2Spbb[4,6]+1/3I Spbb[1,3]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^2Spbb[4,6]+1/6I Spbb[1,2]Spaa[2,3]Spaa[2,4]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]^4Spaa[3,6]^3Spbb[4,6]+3/4I Spbb[1,3]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]Spbb[4,6]-11/12I Spbb[1,3]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^3Spbb[4,6]+5/12I Spbb[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^3Spbb[3,6]-5/12I Spbb[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^4Spaa[3,6]^3-1/3I Spbb[1,3]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]Spbb[4,6]+1/3I Spbb[1,3]Spaa[2,3]Spaa[2,4]^2Spbb[2,6]^2Spbb[3,4]^3Spaa[3,6]^4Spbb[4,6]-1/12I Spbb[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spbb[2,6]Spbb[3,4]^3Spaa[3,6]^4Spbb[3,6]+1/12I Spbb[1,6]Spaa[2,3]Spaa[2,4]^2Spbb[2,6]^2Spbb[3,4]^4Spaa[3,6]^4-1/4I Spbb[1,2]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^5Spbb[2,6]^3Spbb[4,6]-1/12I Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^5Spbb[2,6]^3+29/12I Spbb[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^4Spbb[2,6]^2Spaa[3,4]Spbb[4,6]-1/4I Spbb[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^4Spbb[2,6]^3Spaa[3,6]Spbb[4,6]+1/12I Spbb[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^2Spbb[4,6]-1/2I Spbb[1,3]Spaa[2,3]Spaa[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^3Spbb[4,6]+1/4I Spbb[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^3Spbb[3,6]Spbb[4,6]-1/4I Spbb[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^4Spaa[3,6]^3Spbb[4,6]+1/4I Spbb[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]^2Spbb[4,6]-1/4I Spbb[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^4Spbb[3,6]Spbb[4,6]+1/4I Spbb[1,3]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^5Spbb[2,6]^3Spaa[3,4]Spbb[4,6]-1/3I Spbb[1,2]Spaa[2,4]^3Spbb[2,4]^3Spaa[2,6]^3Spbb[2,6]Spaa[3,6]Spbb[4,6]^2+13/6I Spbb[1,3]Spaa[2,4]^3Spbb[2,4]^4Spaa[2,6]^2Spaa[3,4]Spaa[3,6]Spbb[4,6]^2-5/12I Spbb[1,3]Spaa[2,4]^3Spbb[2,4]^3Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^2Spbb[4,6]^2-5/12I Spbb[1,2]Spaa[2,4]^3Spbb[2,4]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^3Spbb[4,6]^2+5/12I Spbb[1,3]Spaa[2,4]^3Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spbb[4,6]^2+1/12I Spbb[1,2]Spaa[2,4]^3Spbb[2,6]Spbb[3,4]^3Spaa[3,6]^4Spbb[4,6]^2-1/12I Spbb[1,3]Spaa[2,4]^3Spbb[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^4Spbb[4,6]^2+1/3I Spbb[1,2]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]^4Spbb[2,6]Spaa[3,4]Spbb[4,6]^2-1/4I Spbb[1,2]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]^4Spbb[2,6]^2Spaa[3,6]Spbb[4,6]^2-1/12I Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]^4Spbb[2,6]^2Spaa[3,6]Spbb[4,6]-13/6I Spbb[1,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]^3Spaa[3,4]^2Spbb[4,6]^2+17/6I Spbb[1,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spaa[3,6]Spbb[4,6]^2-1/4I Spbb[1,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]^2Spaa[3,6]^2Spbb[4,6]^2+5/12I Spbb[1,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]^3+1/3I Spbb[1,2]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^2Spbb[4,6]^2-1/3I Spbb[1,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]^2-1/6I Spbb[1,2]Spaa[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^3Spbb[4,6]^2+1/6I Spbb[1,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spbb[4,6]^2-1/12I Spbb[1,2]Spaa[2,4]^2Spaa[3,4]^2Spbb[3,4]^4Spaa[3,6]^3Spbb[4,6]^2+1/12I Spbb[1,3]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^3Spbb[4,6]^2+1/3I Spbb[1,3]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]Spbb[4,6]^2-1/3I Spbb[1,3]Spaa[2,4]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^4Spbb[4,6]^2+1/12I Spbb[1,6]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^4Spbb[3,6]Spbb[4,6]-1/12I Spbb[1,6]Spaa[2,4]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]^4Spaa[3,6]^4Spbb[4,6]-1/12I Spbb[1,2]Spaa[2,4]^2Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^3+1/12I Spbb[1,3]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^3+1/4I Spbb[1,2]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^5Spbb[2,6]^2Spaa[3,4]Spbb[4,6]^2+1/12I Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^5Spbb[2,6]^2Spaa[3,4]Spbb[4,6]-29/12I Spbb[1,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^4Spbb[2,6]Spaa[3,4]^2Spbb[4,6]^2+3/4I Spbb[1,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^4Spbb[2,6]^2Spaa[3,4]Spaa[3,6]Spbb[4,6]^2-5/12I Spbb[1,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^3Spaa[3,4]^2Spaa[4,6]Spbb[4,6]^3+1/4I Spbb[1,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]^3+1/4I Spbb[1,3]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^3Spbb[4,6]^2-1/2I Spbb[1,3]Spbb[2,4]^2Spaa[2,6]^5Spbb[2,6]^2Spaa[3,4]^2Spbb[4,6]^2-1/4I Spbb[1,3]Spbb[2,4]^2Spaa[2,6]^4Spbb[2,6]Spaa[3,4]^2Spaa[4,6]Spbb[4,6]^3)/(Spaa[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[2,3]Spaa[4,5]Spbb[4,5]Spbb[5,6]Spab[2,Sp[1]+Sp[6],3]Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(+1I Spbb[1,3]Spaa[2,3]Spab[3,Sp[2]+Sp[4],1]^2)/(Spbb[1,6]Spaa[2,4]^2Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]s[2,3,4])+
(+1I Spbb[1,4]Spab[3,Sp[2]+Sp[4],1]^2)/(Spbb[1,6]Spaa[2,4]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]s[2,3,4])+
(-5/12I Spaa[3,6]Spab[2,Sp[1]+Sp[6],4]Spab[3,Sp[1]+Sp[6],2]Spab[5,Sp[1]+Sp[6],4]Spab[6,Sp[2]+Sp[3],1])/(Spaa[1,2]Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(+2/9I Spbb[2,4]^4Spaa[5,6]^3)/(Spaa[1,6]Spbb[2,3]Spbb[3,4]Spab[1,Sp[2]+Sp[3],4]Spab[5,Sp[1]+Sp[6],2]s[2,3,4])+
(-1/3I Spaa[2,5]Spaa[3,5]Spaa[3,6]^3)/(Spaa[1,2]Spaa[1,6]Spaa[2,3]Spaa[3,4]Spaa[4,5]Spab[2,Sp[1]+Sp[6],5])+
(+2/3I Spaa[3,6]^2Spbb[4,6]^2Spaa[5,6]Spab[3,Sp[1]+Sp[2],6])/(Spaa[1,2]Spaa[2,3]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6]Spab[6,Sp[4]+Sp[5],6]^2)+
(+1I Spaa[1,5]Spaa[3,6]^2Spbb[4,6]^2Spab[3,Sp[1]+Sp[2],6])/(Spaa[1,2]Spaa[2,3]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6]^2Spab[6,Sp[4]+Sp[5],6])+
(-2/3I Spaa[3,5]Spaa[3,6]^2Spbb[4,6]^2)/(Spaa[1,2]Spaa[2,3]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6]Spab[6,Sp[4]+Sp[5],6])+
(+2/3I Spbb[1,5]^2Spaa[3,5]^2Spaa[5,6]Spab[3,Sp[1]+Sp[6],5]^2)/(Spaa[2,3]Spaa[3,4]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5]Spab[5,Sp[1]+Sp[6],5]^2)+
(+1I Spbb[1,5]^2Spaa[3,5]^2Spaa[4,6]Spab[3,Sp[1]+Sp[6],5]^2)/(Spaa[2,3]Spaa[3,4]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5]^2Spab[5,Sp[1]+Sp[6],5])+
(-2/3I Spbb[1,5]^2Spaa[3,5]^2Spaa[3,6]Spab[3,Sp[1]+Sp[6],5])/(Spaa[2,3]Spaa[3,4]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5]Spab[5,Sp[1]+Sp[6],5])+
(+2/3I Spaa[3,4]Spbb[4,5]^3Spaa[5,6]^3)/(Spaa[1,2]Spaa[1,6]Spbb[3,5]Spab[2,Sp[1]+Sp[6],5]Spab[5,Sp[3]+Sp[4],5]^2)+
(-1I Spbb[4,5]^3Spaa[4,6]Spaa[5,6]^2)/(Spaa[1,2]Spaa[1,6]Spbb[3,5]^2Spab[2,Sp[1]+Sp[6],5]Spab[5,Sp[3]+Sp[4],5])+
(-2I Spaa[3,6]Spbb[4,5]^2Spaa[5,6]^2)/(Spaa[1,2]Spaa[1,6]Spbb[3,5]Spab[2,Sp[1]+Sp[6],5]Spab[5,Sp[3]+Sp[4],5])+
(+2/3I Spbb[1,4]^3Spbb[2,5]Spaa[3,4]^2s[2,3,4])/(Spbb[1,6]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[2]+Sp[3],4]^2Spab[4,Sp[1]+Sp[6],5])+
(-2/3I Spbb[1,4]^3Spaa[3,4]^2s[2,3,4])/(Spbb[1,6]Spaa[2,4]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[2]+Sp[3],4]^2)+
(+2/3I Spbb[1,4]^3Spbb[2,4]Spaa[3,4]^2)/(Spbb[1,6]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[2]+Sp[3],4]^2)+
(+1I Spbb[1,4]^2Spbb[2,5]Spaa[3,4]Spab[3,Sp[1]+Sp[6],5]Spab[4,Sp[2]+Sp[3],1])/(Spbb[1,6]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[2]+Sp[3],4]Spab[4,Sp[1]+Sp[6],5]^2)+
(-1I Spbb[1,3]Spbb[1,4]^2Spaa[2,3]Spaa[3,4]^2)/(Spbb[1,6]Spaa[2,4]^2Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[2]+Sp[3],4])+
(-1I Spbb[1,4]^2Spaa[3,4]Spab[3,Sp[2]+Sp[4],1])/(Spbb[1,6]Spaa[2,4]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[2]+Sp[3],4])+
(-4/3I Spbb[1,4]^3Spaa[3,4]^2)/(Spbb[1,6]Spaa[2,4]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[2]+Sp[3],4])+
(+1/4I Spbb[1,5]Spab[3,Sp[1]+Sp[6],2]Spab[3,Sp[1]+Sp[6],5]Spab[6,Sp[2]+Sp[3],1](s[2,3,4]-s[2,3,5]))/(Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5]^2(1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(-1I Spbb[1,5]Spab[3,Sp[1]+Sp[6],5]Spab[3,Sp[4]+Sp[6],1]^2)/(Spbb[1,6]Spaa[2,3]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5]^2)+
(+1I Spbb[1,2]Spbb[1,5]Spaa[3,6]Spab[3,Sp[1]+Sp[6],5])/(Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5]^2)+
(+5/24I Spbb[1,5]Spab[3,Sp[1]+Sp[6],2]Spab[3,Sp[1]+Sp[6],5]Spab[5,Sp[1]+Sp[6],4]Spab[6,Sp[2]+Sp[3],1](s[2,3,4]-s[2,3,5]))/(Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(+5/12I Spbb[1,6]Spaa[3,6]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]^4+203/6I Spbb[1,6]Spbb[3,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^4-1/6I Spbb[1,5]Spaa[3,4]Spaa[3,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]^5Spbb[5,6]^4-1/3I Spbb[1,5]Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]^4-407/12I Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]Spaa[5,6]^4Spbb[5,6]^4+211/6I Spbb[1,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^4-67/2I Spbb[1,3]Spbb[3,4]Spaa[3,5]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^4-1/12I Spbb[1,6]Spaa[3,4]Spaa[3,6]Spbb[4,5]^2Spaa[5,6]^5Spbb[5,6]^4+1/2I Spbb[1,6]Spaa[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]^4Spbb[5,6]^4+1/6I Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[4,5]Spaa[5,6]^4Spbb[5,6]^4-1I Spbb[1,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]^3Spbb[5,6]^4-1/12I Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spaa[5,6]^3Spbb[5,6]^4-29/3I Spbb[1,6]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^3Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^4-1/12I Spbb[1,5]Spaa[3,4]Spaa[3,5]Spbb[4,5]^2Spaa[5,6]^5Spbb[5,6]^4-7/12I Spbb[1,5]Spaa[3,5]^2Spbb[4,5]^2Spaa[4,6]Spaa[5,6]^4Spbb[5,6]^4+1/6I Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[5,6]^4Spbb[5,6]^4+7/3I Spbb[1,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]Spaa[5,6]^3Spbb[5,6]^4-1/4I Spbb[1,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spaa[5,6]^3Spbb[5,6]^4-1/4I Spbb[1,3]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^3Spaa[5,6]^2Spbb[5,6]^4+1/4I Spbb[1,5]^2Spaa[1,6]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spaa[5,6]^3Spbb[5,6]^4+121/12I Spbb[1,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^2Spaa[5,6]^3Spbb[5,6]^4-77/6I Spbb[1,5]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]^2Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^4+1/4I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]^2Spaa[5,6]^2Spbb[5,6]^4+28/3I Spbb[1,3]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]^3Spaa[4,6]Spaa[5,6]Spbb[5,6]^4+25/12I Spbb[1,3]Spaa[3,6]^4Spbb[3,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]^3-59/4I Spbb[1,6]Spaa[3,6]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]^3-1/4I Spbb[1,6]Spbb[3,5]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]^3-503/12I Spbb[1,6]Spbb[3,4]Spaa[3,6]^3Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]^3+61/4I Spbb[1,5]Spaa[3,4]Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^4Spbb[5,6]^3-65/4I Spbb[1,5]Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]^3+1/3I Spbb[1,5]Spaa[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[4,6]^2Spaa[5,6]^4Spbb[5,6]^3-19/12I Spbb[1,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]^3-1/12I Spbb[1,3]Spaa[3,5]Spbb[3,5]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]^3+107/4I Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]^3-41I Spbb[1,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]^3+42I Spbb[1,3]Spbb[3,4]Spaa[3,5]Spaa[3,6]^3Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]Spbb[5,6]^3+25/12I Spaa[1,3]Spbb[1,3]^2Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]^3+25/12I Spbb[1,3]^2Spaa[1,6]Spaa[3,4]Spaa[3,6]^3Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]^3-409/12I Spbb[1,6]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^3+289/6I Spbb[1,3]Spaa[3,4]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^3-91/6I Spbb[1,3]Spbb[3,4]Spaa[3,5]Spaa[3,6]^4Spbb[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]^3-23/6I Spbb[1,6]Spaa[3,4]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]^3+53/6I Spbb[1,6]Spaa[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^3-1/6I Spbb[1,6]Spaa[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[4,5]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]^3+5/4I Spbb[1,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^3+7/6I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]^3-185/6I Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^3+841/12I Spbb[1,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^3+1/6I Spbb[1,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]^3Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^3-439/4I Spbb[1,6]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^3-83/6I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^3-869/12I Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^3-113/6I Spbb[1,6]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^3Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]^3+77/6I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spbb[3,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^3+17/6I Spbb[1,5]Spaa[3,4]^2Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^5Spbb[5,6]^3-49/12I Spbb[1,5]Spaa[3,4]Spaa[3,5]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]^3-1/3I Spbb[1,5]Spaa[3,5]^2Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^3-1/3I Spbb[1,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]^3-19/6I Spbb[1,5]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^3-1/6I Spaa[1,3]Spbb[1,5]^2Spaa[3,4]Spbb[4,5]Spbb[4,6]Spaa[5,6]^5Spbb[5,6]^3-11/6I Spaa[1,3]Spbb[1,5]^2Spaa[3,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]^3-3/4I Spbb[1,5]^2Spaa[1,6]Spaa[3,5]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^3+117/4I Spbb[1,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]^3-1195/12I Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^3+79I Spbb[1,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^3+1/4I Spbb[1,5]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^3+1/4I Spbb[1,3]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]^3Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^3-1/4I Spbb[1,5]^2Spaa[1,6]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^3+124/3I Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^3-419/6I Spbb[1,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^3-1/4I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^3+289/3I Spbb[1,3]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^3Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^3+169/12I Spbb[1,3]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]^3+13I Spaa[1,3]Spbb[1,5]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]^3-17/2I Spaa[1,3]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^3+17/12I Spbb[1,5]^2Spaa[1,6]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^3+481/12I Spbb[1,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^3+62/3I Spbb[1,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^3-271/12I Spbb[1,5]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]^3+91/6I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^3+7/12I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]^3+319/4I Spbb[1,3]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^3Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^3+199/12I Spbb[1,3]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]^3-61/12I Spbb[1,3]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]^3Spaa[4,6]^2Spbb[4,6]Spbb[5,6]^3+199/12I Spaa[1,3]Spbb[1,3]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^3-61/2I Spaa[1,3]Spbb[1,3]^2Spbb[3,4]Spaa[3,5]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]^3-13/12I Spbb[1,3]^2Spaa[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]^3Spbb[4,6]Spaa[5,6]Spbb[5,6]^3+61/6I Spbb[1,6]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^4Spbb[3,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]^3-44/3I Spbb[1,3]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^4Spbb[3,6]Spaa[5,6]Spbb[5,6]^3+9/2I Spbb[1,3]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]^4Spbb[3,6]Spaa[4,6]Spbb[5,6]^3-5/12I Spaa[1,3]Spbb[1,6]^2Spaa[3,6]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]^4Spbb[5,6]^3+5/12I Spaa[1,3]Spbb[1,6]^2Spbb[3,4]Spaa[3,6]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]^3Spbb[5,6]^3+1/3I Spbb[1,6]Spaa[3,4]^2Spbb[4,5]^3Spaa[5,6]^5Spbb[5,6]^3-21/4I Spbb[1,6]Spaa[3,4]Spaa[3,5]Spbb[4,5]^3Spaa[4,6]Spaa[5,6]^4Spbb[5,6]^3+71/12I Spbb[1,6]Spaa[3,5]^2Spbb[4,5]^3Spaa[4,6]^2Spaa[5,6]^3Spbb[5,6]^3-1/6I Spbb[1,6]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[5,6]^4Spbb[5,6]^3+11/12I Spbb[1,6]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]^3Spbb[5,6]^3-1/12I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,4]Spbb[4,5]^2Spaa[5,6]^5Spbb[5,6]^3+5/3I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,5]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]^4Spbb[5,6]^3-5/6I Spbb[1,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[4,5]^2Spaa[5,6]^4Spbb[5,6]^3+23/3I Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]^3Spbb[5,6]^3-19/2I Spbb[1,6]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^2Spaa[5,6]^2Spbb[5,6]^3+1/6I Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[5,6]^3Spbb[5,6]^3-5/4I Spbb[1,6]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^3+1/6I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[4,5]Spaa[5,6]^4Spbb[5,6]^3-15/4I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]Spaa[5,6]^3Spbb[5,6]^3+2/3I Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2Spbb[4,5]Spaa[5,6]^3Spbb[5,6]^3+25/4I Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^3-18I Spbb[1,6]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]^2Spbb[4,5]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]^3-1/4I Spbb[1,6]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]^3Spaa[5,6]^2Spbb[5,6]^3+33I Spbb[1,6]Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^3Spaa[4,6]Spaa[5,6]Spbb[5,6]^3-1/12I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spaa[5,6]^3Spbb[5,6]^3+79/12I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^2Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^3-1/6I Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^3Spaa[5,6]^2Spbb[5,6]^3+151/6I Spbb[1,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,5]Spaa[3,6]^3Spaa[4,6]Spaa[5,6]Spbb[5,6]^3+13/3I Spbb[1,6]Spbb[3,4]^3Spaa[3,5]^2Spaa[3,6]^3Spaa[4,6]^2Spbb[5,6]^3-9/2I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^3Spaa[4,6]Spaa[5,6]Spbb[5,6]^3-71/12I Spbb[1,5]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[5,6]^4Spbb[5,6]^3+6I Spbb[1,5]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^3Spaa[4,6]Spaa[5,6]^3Spbb[5,6]^3-1/12I Spbb[1,5]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2Spaa[5,6]^4Spbb[5,6]^3-23/12I Spbb[1,5]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]^3Spbb[5,6]^3-1/12I Spaa[1,5]Spbb[1,5]^2Spaa[3,4]Spaa[3,5]Spbb[4,5]^2Spaa[5,6]^4Spbb[5,6]^3-5/6I Spaa[1,5]Spbb[1,5]^2Spaa[3,5]^2Spbb[4,5]^2Spaa[4,6]Spaa[5,6]^3Spbb[5,6]^3-39/4I Spbb[1,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[4,5]^2Spaa[5,6]^4Spbb[5,6]^3+13/2I Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]^2Spaa[4,6]Spaa[5,6]^3Spbb[5,6]^3+17/12I Spbb[1,5]Spbb[3,4]Spaa[3,5]^3Spbb[4,5]^2Spaa[4,6]^2Spaa[5,6]^2Spbb[5,6]^3-1/4I Spaa[1,3]Spbb[1,5]^2Spaa[3,5]^2Spbb[3,5]Spbb[4,5]Spaa[5,6]^4Spbb[5,6]^3-1/4I Spbb[1,5]^2Spaa[1,6]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]^3+1/3I Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]^3+55/12I Spbb[1,5]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^3+1/6I Spaa[1,3]Spbb[1,5]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[4,5]Spaa[5,6]^4Spbb[5,6]^3+23/3I Spaa[1,3]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]^3Spbb[5,6]^3+11/3I Spbb[1,5]^2Spaa[1,6]Spbb[3,4]Spaa[3,5]^3Spbb[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^3-31/6I Spbb[1,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]^3+80/3I Spbb[1,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^3-105/4I Spbb[1,5]Spbb[3,4]^2Spaa[3,5]^3Spaa[3,6]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]^3+1/12I Spbb[1,5]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]^2Spaa[5,6]^2Spbb[5,6]^3+1/3I Spbb[1,3]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]^3Spaa[5,6]Spbb[5,6]^3-1/2I Spaa[1,3]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[5,6]^3Spbb[5,6]^3-1/12I Spbb[1,5]^2Spaa[1,6]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]^3-55/4I Spbb[1,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spaa[5,6]^2Spbb[5,6]^3+259/12I Spbb[1,5]Spbb[3,4]^2Spaa[3,5]^3Spbb[3,5]Spaa[3,6]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]^3-3/4I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spaa[5,6]^2Spbb[5,6]^3-1/3I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]^2Spaa[5,6]Spbb[5,6]^3-88/3I Spbb[1,3]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^3Spaa[5,6]Spbb[5,6]^3-49/12I Spbb[1,3]Spbb[3,4]^2Spaa[3,5]^3Spbb[3,5]Spaa[3,6]^3Spaa[4,6]Spbb[5,6]^3+3/4I Spaa[1,3]Spbb[1,5]^3Spaa[1,6]Spbb[3,4]Spaa[3,5]^2Spaa[5,6]^3Spbb[5,6]^3+7/12I Spbb[1,5]^3Spaa[1,6]^2Spbb[3,4]Spaa[3,5]^3Spaa[5,6]^2Spbb[5,6]^3-55/12I Spaa[1,3]Spbb[1,5]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]Spaa[5,6]^3Spbb[5,6]^3-11/2I Spaa[1,3]Spbb[1,5]^2Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^3-17/6I Spbb[1,5]^2Spaa[1,6]Spbb[3,4]^2Spaa[3,5]^3Spaa[3,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]^3+3/4I Spaa[1,3]Spbb[1,3]Spbb[1,5]^2Spaa[1,6]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spaa[5,6]^2Spbb[5,6]^3+1/3I Spbb[1,3]Spbb[1,5]^2Spaa[1,6]^2Spbb[3,4]Spaa[3,5]^3Spaa[3,6]Spaa[5,6]Spbb[5,6]^3-187/12I Spbb[1,5]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,5]Spaa[3,6]^2Spaa[5,6]^2Spbb[5,6]^3-3/2I Spbb[1,5]Spaa[3,4]Spbb[3,4]^3Spaa[3,5]^2Spaa[3,6]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]^3+6I Spbb[1,5]Spbb[3,4]^3Spaa[3,5]^3Spaa[3,6]^2Spaa[4,6]^2Spbb[5,6]^3-91/12I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]^3-5/12I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[3,4]^2Spaa[3,5]^3Spaa[3,6]^2Spaa[4,6]Spbb[5,6]^3-149/6I Spbb[1,3]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,5]Spaa[3,6]^3Spaa[5,6]Spbb[5,6]^3-9/2I Spbb[1,3]Spaa[3,4]Spbb[3,4]^3Spaa[3,5]^2Spaa[3,6]^3Spaa[4,6]Spbb[5,6]^3-9/2I Spaa[1,3]Spbb[1,3]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^3Spaa[5,6]Spbb[5,6]^3+9I Spaa[1,3]Spbb[1,3]^2Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]^3Spaa[4,6]Spbb[5,6]^3+1/2I Spbb[1,3]Spaa[3,6]^4Spbb[3,6]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]Spbb[5,6]^2-67/6I Spbb[1,6]Spaa[3,6]^2Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^3Spaa[5,6]^2Spbb[5,6]^2-7/12I Spbb[1,6]Spbb[3,5]Spaa[3,6]^3Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]^2Spbb[5,6]^2-53/12I Spbb[1,6]Spbb[3,4]Spaa[3,6]^3Spaa[4,6]^3Spbb[4,6]^3Spaa[5,6]Spbb[5,6]^2+137/12I Spbb[1,5]Spaa[3,4]Spaa[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]^3Spbb[5,6]^2-143/12I Spbb[1,5]Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^3Spaa[5,6]^2Spbb[5,6]^2+63/4I Spbb[1,5]Spaa[3,4]Spbb[3,5]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^3Spaa[5,6]^3Spbb[5,6]^2-3/2I Spbb[1,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]^2Spbb[5,6]^2+1/2I Spbb[1,3]Spaa[3,5]Spbb[3,5]Spaa[3,6]^3Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]Spbb[5,6]^2-41/6I Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]^2Spbb[5,6]^2-17/4I Spbb[1,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spaa[4,6]^3Spbb[4,6]^3Spaa[5,6]Spbb[5,6]^2+53/12I Spbb[1,3]Spbb[3,4]Spaa[3,5]Spaa[3,6]^3Spaa[4,6]^3Spbb[4,6]^3Spbb[5,6]^2+1/2I Spaa[1,3]Spbb[1,3]^2Spaa[3,6]^3Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]Spbb[5,6]^2+1/2I Spbb[1,3]^2Spaa[1,6]Spaa[3,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^3Spaa[5,6]Spbb[5,6]^2-19/12I Spbb[1,6]Spbb[3,5]Spaa[3,6]^4Spbb[3,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]^2+42I Spbb[1,6]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]Spbb[5,6]^2-1/2I Spbb[1,3]Spaa[3,4]Spbb[3,5]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]^2-283/6I Spbb[1,3]Spaa[3,4]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]Spbb[5,6]^2+31/6I Spbb[1,3]Spbb[3,4]Spaa[3,5]Spaa[3,6]^4Spbb[3,6]Spaa[4,6]^2Spbb[4,6]^2Spbb[5,6]^2+107/4I Spbb[1,6]Spaa[3,4]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]^2+13/12I Spbb[1,6]Spaa[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]^2-5/3I Spbb[1,6]Spaa[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]^2-151/12I Spbb[1,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]^2-61/2I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]^2+125/3I Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]^2-131/12I Spbb[1,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]Spbb[5,6]^2+2I Spbb[1,6]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]^3Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]^2-13/4I Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]^2-13/12I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,5]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]^2-7/6I Spbb[1,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]^2+575/6I Spbb[1,6]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^3Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]Spbb[5,6]^2+25/12I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spbb[3,5]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]^2-151/6I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]^2+235/4I Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]Spbb[5,6]^2-1/4I Spbb[1,6]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^3Spaa[4,6]^3Spbb[4,6]^2Spbb[5,6]^2+51/2I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spbb[3,4]Spaa[3,6]^3Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]Spbb[5,6]^2-28I Spbb[1,5]Spaa[3,4]^2Spbb[4,5]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^4Spbb[5,6]^2+1/6I Spbb[1,5]Spaa[3,4]Spaa[3,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]^2-7/4I Spbb[1,5]Spaa[3,5]^2Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]^2+10/3I Spbb[1,5]Spaa[3,4]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]Spbb[4,6]^2Spaa[5,6]^4Spbb[5,6]^2+281/12I Spbb[1,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]^2-21I Spbb[1,5]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]^2+65/2I Spaa[1,3]Spbb[1,5]^2Spaa[3,4]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^4Spbb[5,6]^2-77/4I Spaa[1,3]Spbb[1,5]^2Spaa[3,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]^2-3/2I Spbb[1,5]^2Spaa[1,6]Spaa[3,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]^2-53/4I Spbb[1,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]^2+49I Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]^2-79/12I Spbb[1,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]Spbb[5,6]^2+2I Spbb[1,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]^2-13/3I Spbb[1,5]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]^2+13/12I Spbb[1,3]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^3Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]^2-1/4I Spbb[1,3]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^2Spaa[5,6]Spbb[5,6]^2+23/12I Spaa[1,3]Spbb[1,5]^2Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[4,6]^2Spaa[5,6]^4Spbb[5,6]^2-77/12I Spaa[1,3]Spbb[1,5]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]^2-17/12I Spbb[1,5]^2Spaa[1,6]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]^2-1I Spbb[1,5]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]^2-411/4I Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]^2+721/12I Spbb[1,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]Spbb[5,6]^2-1/4I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]^2-7/12I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]Spbb[5,6]^2+53/3I Spbb[1,3]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]^3Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]^2-901/12I Spbb[1,3]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^2Spaa[5,6]Spbb[5,6]^2-13/4I Spbb[1,3]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^3Spaa[4,6]^2Spbb[4,6]^2Spbb[5,6]^2-25/12I Spaa[1,3]Spbb[1,3]^2Spaa[3,4]Spbb[3,5]Spaa[3,6]^3Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]^2-7I Spaa[1,3]Spbb[1,5]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]^2-43/2I Spaa[1,3]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]^2+7/12I Spbb[1,5]^2Spaa[1,6]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]Spbb[5,6]^2-69/4I Spbb[1,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]^2+583/12I Spbb[1,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]Spbb[5,6]^2-7/12I Spbb[1,5]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]^2Spaa[4,6]^3Spbb[4,6]^2Spbb[5,6]^2+51/2I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]Spbb[5,6]^2+1/12I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^2Spbb[5,6]^2-757/12I Spbb[1,3]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^2Spaa[5,6]Spbb[5,6]^2+55/12I Spbb[1,3]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^3Spaa[4,6]^2Spbb[4,6]^2Spbb[5,6]^2-92/3I Spaa[1,3]Spbb[1,3]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^2Spaa[5,6]Spbb[5,6]^2-7/12I Spbb[1,3]^2Spaa[1,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^3Spbb[4,6]^2Spaa[5,6]Spbb[5,6]^2+31/6I Spaa[1,3]Spbb[1,3]^2Spbb[3,4]Spaa[3,5]Spaa[3,6]^3Spaa[4,6]^2Spbb[4,6]^2Spbb[5,6]^2+7/12I Spbb[1,3]^2Spaa[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^2Spbb[5,6]^2-169/12I Spbb[1,6]Spbb[3,4]Spaa[3,6]^5Spbb[3,6]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]^2+169/12I Spbb[1,3]Spaa[3,4]Spbb[3,4]Spaa[3,6]^5Spbb[3,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]^2+289/6I Spbb[1,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2-91/12I Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]^2-14/3I Spbb[1,6]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^4Spbb[3,6]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]^2-353/12I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]^2+13/12I Spbb[1,3]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]^2+37/12I Spbb[1,3]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]^2+55/6I Spbb[1,3]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^4Spbb[3,6]Spaa[4,6]Spbb[4,6]Spbb[5,6]^2+353/12I Spaa[1,3]Spbb[1,3]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]^2-13/4I Spaa[1,3]Spbb[1,6]^2Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2-5/12I Spaa[1,3]Spbb[1,6]^2Spbb[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2+95/3I Spaa[1,3]Spbb[1,6]^2Spbb[3,4]Spaa[3,6]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2-41/12I Spaa[1,3]Spbb[1,6]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2+91/6I Spaa[1,3]Spbb[1,6]^2Spbb[3,4]^2Spaa[3,6]^3Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]^2+13/3I Spbb[1,6]Spaa[3,4]^2Spbb[4,5]^3Spaa[4,6]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]^2-29/4I Spbb[1,6]Spaa[3,4]Spaa[3,5]Spbb[4,5]^3Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2+23/12I Spbb[1,6]Spaa[3,5]^2Spbb[4,5]^3Spaa[4,6]^3Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2+2/3I Spbb[1,6]Spaa[3,4]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^4Spbb[5,6]^2-101/12I Spbb[1,6]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2+55/12I Spbb[1,6]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2-16/3I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,4]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]^2+73/6I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2+25/3I Spbb[1,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2-583/6I Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2+7I Spbb[1,6]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]Spaa[5,6]Spbb[5,6]^2-1/6I Spbb[1,6]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[4,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2+5/4I Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2+16/3I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2-7/6I Spbb[1,6]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[4,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2+273/4I Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2+91/12I Spbb[1,6]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]^2+3/2I Spaa[1,3]^2Spbb[1,5]^2Spbb[1,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]^2-49/4I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2+437/3I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2+305/12I Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2+121/4I Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]^2+27/4I Spbb[1,6]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]^2Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]^2+1/4I Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]^3Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2+381/4I Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^3Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2+167/12I Spbb[1,6]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]^3Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]^2+101/2I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2-67I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2+321/4I Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^2Spbb[3,5]Spaa[3,6]^3Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2+307/12I Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]^2-35/2I Spbb[1,6]Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^3Spaa[4,6]^2Spbb[4,6]Spbb[5,6]^2-117/4I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]^2-397/12I Spaa[1,3]^2Spbb[1,5]^2Spbb[1,6]Spbb[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2+299/12I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2+49/6I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]^2+379/12I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2+20/3I Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^3Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]^2-28/3I Spbb[1,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,5]Spaa[3,6]^3Spaa[4,6]^2Spbb[4,6]Spbb[5,6]^2-145/6I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]^2+17/6I Spbb[1,5]Spaa[3,4]^2Spaa[4,5]Spbb[4,5]^3Spbb[4,6]Spaa[5,6]^4Spbb[5,6]^2-8/3I Spbb[1,5]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2+2/3I Spbb[1,5]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2+13I Spbb[1,5]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^4Spbb[5,6]^2-73/6I Spbb[1,5]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2-19/6I Spbb[1,5]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2+55/12I Spaa[1,5]Spbb[1,5]^2Spaa[3,4]^2Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^4Spbb[5,6]^2-5/4I Spaa[1,5]Spbb[1,5]^2Spaa[3,4]Spaa[3,5]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2-11/6I Spaa[1,5]Spbb[1,5]^2Spaa[3,5]^2Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2-8I Spbb[1,5]Spaa[3,4]^3Spbb[3,4]Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^4Spbb[5,6]^2+413/6I Spbb[1,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2-137/4I Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2-13/12I Spbb[1,5]Spbb[3,4]Spaa[3,5]^3Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]Spaa[5,6]Spbb[5,6]^2-1/3I Spbb[1,5]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2-14/3I Spbb[1,5]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2-1/6I Spaa[1,3]Spbb[1,5]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]^2-34/3I Spaa[1,3]Spbb[1,5]^2Spaa[3,5]^2Spbb[3,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2-9/2I Spbb[1,5]^2Spaa[1,6]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2-147/2I Spbb[1,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2-41/2I Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2+305/12I Spbb[1,5]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]^2-2I Spaa[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[3,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2-1/4I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[3,5]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2-68/3I Spaa[1,3]Spbb[1,5]^2Spaa[3,4]^2Spbb[3,4]Spbb[4,5]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]^2-349/6I Spaa[1,3]Spbb[1,5]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2+345/4I Spaa[1,3]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2+13/3I Spbb[1,5]^2Spaa[1,6]Spbb[3,4]Spaa[3,5]^3Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]^2-163/12I Spbb[1,5]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2-337/3I Spbb[1,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2+485/12I Spbb[1,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]^2+11/3I Spbb[1,5]Spbb[3,4]^2Spaa[3,5]^3Spaa[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]^2-1/12I Spbb[1,5]Spaa[3,5]^3Spbb[3,5]^3Spaa[3,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2-1/3I Spbb[1,3]Spaa[3,5]^3Spbb[3,5]^3Spaa[3,6]^3Spbb[4,6]Spaa[5,6]Spbb[5,6]^2+1/2I Spaa[1,3]Spbb[1,5]^2Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2+1/12I Spbb[1,5]^2Spaa[1,6]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2+307/4I Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2+35/12I Spbb[1,5]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]^2+3/4I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2+1/3I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]^2-47/4I Spbb[1,3]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]^3Spbb[4,6]Spaa[5,6]Spbb[5,6]^2-7/12I Spbb[1,3]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]^3Spaa[4,6]Spbb[4,6]Spbb[5,6]^2-3/4I Spaa[1,3]Spbb[1,5]^3Spaa[1,6]Spaa[3,5]^2Spbb[3,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2-7/12I Spbb[1,5]^3Spaa[1,6]^2Spaa[3,5]^3Spbb[3,5]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2+433/4I Spaa[1,3]Spbb[1,5]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2-159/4I Spaa[1,3]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2+16/3I Spbb[1,5]^2Spaa[1,6]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]^2-3/4I Spaa[1,3]Spbb[1,3]Spbb[1,5]^2Spaa[1,6]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2-1/3I Spbb[1,3]Spbb[1,5]^2Spaa[1,6]^2Spaa[3,5]^3Spbb[3,5]Spaa[3,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]^2+367/4I Spbb[1,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2+235/3I Spbb[1,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]^2-209/12I Spbb[1,5]Spbb[3,4]^2Spaa[3,5]^3Spbb[3,5]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]Spbb[5,6]^2+56/3I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]^2+7/12I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]Spbb[5,6]^2-275/12I Spbb[1,3]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]^3Spbb[4,6]Spaa[5,6]Spbb[5,6]^2+83/6I Spbb[1,3]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]Spbb[5,6]^2+13/12I Spaa[1,3]Spbb[1,3]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^3Spbb[4,6]Spaa[5,6]Spbb[5,6]^2+379/12I Spaa[1,3]^2Spbb[1,5]^3Spaa[3,4]Spbb[3,4]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]^2-497/12I Spaa[1,3]^2Spbb[1,5]^3Spbb[3,4]Spaa[3,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2+17/4I Spaa[1,3]Spbb[1,5]^3Spaa[1,6]Spbb[3,4]Spaa[3,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2+5/6I Spbb[1,5]^3Spaa[1,6]^2Spbb[3,4]Spaa[3,5]^3Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]^2+109/12I Spaa[1,3]Spbb[1,5]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2+1723/12I Spaa[1,3]Spbb[1,5]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2-235/12I Spaa[1,3]Spbb[1,5]^2Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]^2-13/12I Spbb[1,5]^2Spaa[1,6]Spbb[3,4]^2Spaa[3,5]^3Spaa[3,6]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]^2+421/12I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2+7/4I Spaa[1,3]Spbb[1,3]Spbb[1,5]^2Spaa[1,6]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]^2+1/4I Spbb[1,3]Spbb[1,5]^2Spaa[1,6]^2Spbb[3,4]Spaa[3,5]^3Spaa[3,6]Spaa[4,6]Spbb[4,6]Spbb[5,6]^2+71/4I Spbb[1,5]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2+581/12I Spbb[1,5]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,5]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]^2-15/4I Spbb[1,5]Spaa[3,4]Spbb[3,4]^3Spaa[3,5]^2Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]Spbb[5,6]^2-17/12I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]Spbb[5,6]^2-379/12I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2-67/6I Spbb[1,3]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]^3Spbb[4,6]Spaa[5,6]Spbb[5,6]^2+83/6I Spbb[1,3]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,5]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]Spbb[5,6]^2+9/2I Spaa[1,3]Spbb[1,3]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^3Spbb[4,6]Spaa[5,6]Spbb[5,6]^2+9/2I Spaa[1,3]Spbb[1,3]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]Spbb[5,6]^2+9/2I Spbb[1,6]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^5Spbb[3,6]^2Spaa[4,6]Spbb[5,6]^2-9/2I Spbb[1,3]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^5Spbb[3,6]^2Spbb[5,6]^2-44/3I Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]^4Spbb[3,6]Spaa[5,6]Spbb[5,6]^2+1/4I Spbb[1,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,5]Spaa[3,6]^4Spbb[3,6]Spaa[4,6]Spbb[5,6]^2+9I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^4Spbb[3,6]Spaa[4,6]Spbb[5,6]^2-1/4I Spbb[1,3]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,5]Spaa[3,6]^4Spbb[3,6]Spbb[5,6]^2-9I Spaa[1,3]Spbb[1,3]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^4Spbb[3,6]Spbb[5,6]^2-2/3I Spaa[1,3]Spbb[1,6]^2Spaa[3,4]Spbb[4,5]^3Spaa[4,6]Spaa[5,6]^4Spbb[5,6]^2+1/6I Spaa[1,3]Spbb[1,6]^2Spaa[3,5]Spbb[4,5]^3Spaa[4,6]^2Spaa[5,6]^3Spbb[5,6]^2+1/12I Spaa[1,3]Spbb[1,6]^2Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[5,6]^4Spbb[5,6]^2-11/12I Spaa[1,3]Spbb[1,6]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]^3Spbb[5,6]^2-1I Spaa[1,3]^2Spbb[1,5]Spbb[1,6]^2Spbb[4,5]^2Spaa[4,6]Spaa[5,6]^4Spbb[5,6]^2-2I Spaa[1,3]Spbb[1,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]^3Spbb[5,6]^2+77/12I Spaa[1,3]Spbb[1,6]^2Spbb[3,4]Spaa[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^2Spaa[5,6]^2Spbb[5,6]^2-1/12I Spaa[1,3]Spbb[1,6]^2Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[5,6]^3Spbb[5,6]^2+1/2I Spaa[1,3]Spbb[1,6]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2+1I Spaa[1,3]^2Spbb[1,5]Spbb[1,6]^2Spbb[3,4]Spaa[3,6]Spbb[4,5]Spaa[4,6]Spaa[5,6]^3Spbb[5,6]^2+7/12I Spaa[1,3]Spbb[1,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2-65/6I Spaa[1,3]Spbb[1,6]^2Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]^2+7/6I Spaa[1,3]Spbb[1,6]^2Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]^3Spaa[4,6]Spaa[5,6]Spbb[5,6]^2-19/4I Spaa[1,3]Spbb[1,6]^2Spbb[3,4]^3Spaa[3,5]Spaa[3,6]^3Spaa[4,6]^2Spbb[5,6]^2+1/2I Spbb[1,6]Spaa[3,4]^2Spaa[4,5]Spbb[4,5]^4Spaa[5,6]^4Spbb[5,6]^2-101/12I Spbb[1,6]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^4Spaa[4,6]Spaa[5,6]^3Spbb[5,6]^2+29/4I Spbb[1,6]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^4Spaa[4,6]^2Spaa[5,6]^2Spbb[5,6]^2+2/3I Spbb[1,6]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]^3Spaa[5,6]^4Spbb[5,6]^2-13/2I Spbb[1,6]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^3Spaa[4,6]Spaa[5,6]^3Spbb[5,6]^2+43/6I Spbb[1,6]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^3Spaa[4,6]^2Spaa[5,6]^2Spbb[5,6]^2+7/3I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[3,4]^2Spbb[4,5]^3Spaa[5,6]^4Spbb[5,6]^2-121/12I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[3,4]Spaa[3,5]Spbb[4,5]^3Spaa[4,6]Spaa[5,6]^3Spbb[5,6]^2+22/3I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[3,5]^2Spbb[4,5]^3Spaa[4,6]^2Spaa[5,6]^2Spbb[5,6]^2+3/2I Spbb[1,6]Spaa[3,4]^3Spbb[3,4]Spbb[4,5]^3Spaa[5,6]^4Spbb[5,6]^2-11I Spbb[1,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[4,5]^3Spaa[4,6]Spaa[5,6]^3Spbb[5,6]^2+28/3I Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]^3Spaa[4,6]^2Spaa[5,6]^2Spbb[5,6]^2+7/2I Spbb[1,6]Spbb[3,4]Spaa[3,5]^3Spbb[4,5]^3Spaa[4,6]^3Spaa[5,6]Spbb[5,6]^2-1/12I Spbb[1,6]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spbb[4,5]^2Spaa[5,6]^3Spbb[5,6]^2+1/2I Spbb[1,6]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2+9/2I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]^3Spbb[5,6]^2-7/6I Spbb[1,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[5,6]^3Spbb[5,6]^2+9/2I Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2-9/2I Spbb[1,6]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^2Spaa[5,6]Spbb[5,6]^2+5/3I Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spaa[3,5]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]^3Spbb[5,6]^2-31/12I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]Spbb[4,5]^2Spaa[5,6]^4Spbb[5,6]^2+67/6I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]^3Spbb[5,6]^2-25/2I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]^2Spaa[4,6]^2Spaa[5,6]^2Spbb[5,6]^2-19/12I Spbb[1,6]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]Spbb[4,5]^2Spaa[5,6]^3Spbb[5,6]^2+5/2I Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2+143/6I Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^2Spaa[5,6]Spbb[5,6]^2-7/3I Spbb[1,6]Spbb[3,4]^2Spaa[3,5]^3Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^3Spbb[5,6]^2+1/3I Spbb[1,6]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2-89/12I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2+1/2I Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[5,6]^2Spbb[5,6]^2-251/12I Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2-17/6I Spbb[1,6]Spbb[3,4]^2Spaa[3,5]^3Spbb[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[4,6]^2Spbb[5,6]^2-59/12I Spaa[1,3]^2Spbb[1,5]^2Spbb[1,6]Spbb[3,4]Spaa[3,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]^3Spbb[5,6]^2+1/4I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]^2+3/2I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2-215/6I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]^2+2/3I Spbb[1,6]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]^2Spbb[4,5]Spaa[5,6]^2Spbb[5,6]^2-12I Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2-47/6I Spbb[1,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,5]^2Spaa[3,6]^2Spbb[4,5]Spaa[4,6]^2Spbb[5,6]^2+1/3I Spbb[1,6]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^3Spaa[3,6]^3Spaa[5,6]Spbb[5,6]^2-1/2I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]^2Spaa[5,6]^2Spbb[5,6]^2-88/3I Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]^3Spaa[5,6]Spbb[5,6]^2-49/12I Spbb[1,6]Spbb[3,4]^2Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]^3Spaa[4,6]Spbb[5,6]^2-95/6I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spaa[5,6]^2Spbb[5,6]^2+227/12I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]^2-149/6I Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,5]Spbb[3,5]Spaa[3,6]^3Spaa[5,6]Spbb[5,6]^2-35/4I Spbb[1,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^3Spaa[4,6]Spbb[5,6]^2+9I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^3Spaa[4,6]Spbb[5,6]^2+161/12I Spaa[1,3]^2Spbb[1,5]^2Spbb[1,6]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2-17/4I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,5]Spaa[3,6]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]^2-6I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,4]^3Spaa[3,5]^2Spaa[3,6]^2Spaa[4,6]^2Spbb[5,6]^2-61/6I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]^2-1/12I Spbb[1,6]Spaa[3,4]^3Spbb[3,4]^4Spaa[3,6]^3Spaa[5,6]Spbb[5,6]^2-47/12I Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^4Spaa[3,5]Spaa[3,6]^3Spaa[4,6]Spbb[5,6]^2+19/4I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,5]Spaa[3,6]^3Spaa[4,6]Spbb[5,6]^2-101/12I Spbb[1,5]Spaa[3,4]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^4Spaa[5,6]^3Spbb[5,6]^2+29/4I Spbb[1,5]Spaa[3,5]^2Spaa[4,5]^2Spbb[4,5]^4Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2-113/12I Spbb[1,5]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[5,6]^3Spbb[5,6]^2+37/6I Spbb[1,5]Spaa[3,5]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2-37/4I Spaa[1,5]Spbb[1,5]^2Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[5,6]^3Spbb[5,6]^2+79/12I Spaa[1,5]Spbb[1,5]^2Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^3Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2-193/12I Spbb[1,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[5,6]^3Spbb[5,6]^2+119/12I Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^3Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2+5/2I Spbb[1,5]Spbb[3,4]Spaa[3,5]^3Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^2Spaa[5,6]Spbb[5,6]^2-9/4I Spbb[1,5]Spaa[3,5]^4Spbb[3,5]^2Spbb[4,5]^2Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2+1/4I Spaa[1,5]Spbb[1,5]^2Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2Spaa[5,6]^3Spbb[5,6]^2-17/6I Spaa[1,5]Spbb[1,5]^2Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2-22/3I Spbb[1,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2Spaa[5,6]^3Spbb[5,6]^2+13/12I Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2+17/12I Spbb[1,5]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^2Spaa[5,6]Spbb[5,6]^2-1/4I Spaa[1,5]^2Spbb[1,5]^3Spaa[3,5]^2Spbb[4,5]^2Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2-65/4I Spaa[1,5]Spbb[1,5]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[4,5]^2Spaa[5,6]^3Spbb[5,6]^2+19/4I Spaa[1,5]Spbb[1,5]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]^2Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2+23/6I Spaa[1,5]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]^3Spbb[4,5]^2Spaa[4,6]^2Spaa[5,6]Spbb[5,6]^2-59/12I Spbb[1,5]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]Spbb[4,5]^2Spaa[5,6]^3Spbb[5,6]^2-49/3I Spbb[1,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2Spbb[4,5]^2Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2+57/4I Spbb[1,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^3Spbb[4,5]^2Spaa[4,6]^2Spaa[5,6]Spbb[5,6]^2+13/12I Spbb[1,5]Spbb[3,4]^2Spaa[3,5]^4Spbb[4,5]^2Spaa[4,6]^3Spbb[5,6]^2-1/2I Spaa[1,3]Spbb[1,5]^2Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]Spaa[5,6]^3Spbb[5,6]^2-1/4I Spbb[1,5]^2Spaa[1,6]Spaa[3,5]^4Spbb[3,5]^2Spbb[4,5]Spaa[5,6]^2Spbb[5,6]^2-1/3I Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]^2+19/6I Spbb[1,5]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2-3/4I Spaa[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[3,5]^2Spbb[3,5]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]^2-7/12I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]^2+1/4I Spaa[1,3]Spbb[1,5]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]^2+185/12I Spaa[1,3]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2+5I Spbb[1,5]^2Spaa[1,6]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2+61/3I Spbb[1,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]^2+71/12I Spbb[1,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^3Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2-79/12I Spbb[1,5]Spbb[3,4]^2Spaa[3,5]^4Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]^2+29/4I Spaa[1,3]Spaa[1,5]Spbb[1,5]^3Spbb[3,4]Spaa[3,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2+25/12I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spbb[3,4]Spaa[3,5]^3Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2+41/3I Spaa[1,3]Spbb[1,5]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]^2+41/3I Spaa[1,3]Spbb[1,5]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2-349/12I Spaa[1,3]Spbb[1,5]^2Spbb[3,4]^2Spaa[3,5]^3Spbb[4,5]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]^2-25/12I Spbb[1,5]^2Spaa[1,6]Spbb[3,4]^2Spaa[3,5]^4Spbb[4,5]Spaa[4,6]^2Spbb[5,6]^2+23/3I Spbb[1,5]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]^2+83/3I Spbb[1,5]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2-155/12I Spbb[1,5]Spaa[3,4]Spbb[3,4]^3Spaa[3,5]^3Spaa[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]^2+1/4I Spbb[1,5]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]^3Spaa[3,6]^2Spaa[5,6]Spbb[5,6]^2-1/12I Spbb[1,3]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]^3Spaa[3,6]^3Spbb[5,6]^2+5/12I Spaa[1,3]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]Spaa[5,6]^2Spbb[5,6]^2+1/12I Spbb[1,5]^2Spaa[1,6]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]^2Spaa[3,6]Spaa[5,6]Spbb[5,6]^2-70/3I Spbb[1,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]^2Spaa[5,6]Spbb[5,6]^2+5/12I Spbb[1,5]Spbb[3,4]^2Spaa[3,5]^4Spbb[3,5]^2Spaa[3,6]^2Spaa[4,6]Spbb[5,6]^2+2/3I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]^2Spaa[5,6]Spbb[5,6]^2+1/12I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]^2Spaa[3,6]^2Spbb[5,6]^2+9/2I Spbb[1,3]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]^3Spbb[5,6]^2+5/12I Spaa[1,3]Spbb[1,5]^3Spaa[1,6]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[5,6]^2Spbb[5,6]^2+1/4I Spbb[1,5]^3Spaa[1,6]^2Spbb[3,4]Spaa[3,5]^4Spbb[3,5]Spaa[5,6]Spbb[5,6]^2-103/3I Spaa[1,3]Spbb[1,5]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]^2+28/3I Spaa[1,3]Spbb[1,5]^2Spbb[3,4]^2Spaa[3,5]^3Spbb[3,5]Spaa[3,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2-5/6I Spbb[1,5]^2Spaa[1,6]Spbb[3,4]^2Spaa[3,5]^4Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[5,6]^2-3/4I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]^2-2/3I Spaa[1,3]Spbb[1,3]Spbb[1,5]^2Spaa[1,6]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]Spaa[5,6]Spbb[5,6]^2-1/12I Spbb[1,3]Spbb[1,5]^2Spaa[1,6]^2Spbb[3,4]Spaa[3,5]^4Spbb[3,5]Spaa[3,6]Spbb[5,6]^2-88/3I Spbb[1,5]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spaa[5,6]Spbb[5,6]^2-157/12I Spbb[1,5]Spaa[3,4]Spbb[3,4]^3Spaa[3,5]^3Spbb[3,5]Spaa[3,6]^2Spaa[4,6]Spbb[5,6]^2-23/6I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[3,4]^2Spaa[3,5]^3Spbb[3,5]Spaa[3,6]^2Spaa[4,6]Spbb[5,6]^2+17/2I Spbb[1,3]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^3Spbb[5,6]^2+3/4I Spaa[1,3]Spaa[1,5]Spbb[1,5]^4Spaa[1,6]Spbb[3,4]Spaa[3,5]^2Spaa[5,6]^2Spbb[5,6]^2+5/12I Spaa[1,5]Spbb[1,5]^4Spaa[1,6]^2Spbb[3,4]Spaa[3,5]^3Spaa[5,6]Spbb[5,6]^2-61/6I Spaa[1,3]^2Spbb[1,5]^3Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[5,6]^3Spbb[5,6]^2+41/12I Spaa[1,3]^2Spbb[1,5]^3Spbb[3,4]^2Spaa[3,5]^2Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2-22/3I Spaa[1,3]Spbb[1,5]^3Spaa[1,6]Spbb[3,4]^2Spaa[3,5]^3Spaa[4,6]Spaa[5,6]Spbb[5,6]^2-11/12I Spbb[1,5]^3Spaa[1,6]^2Spbb[3,4]^2Spaa[3,5]^4Spaa[4,6]Spbb[5,6]^2+3/4I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]^3Spaa[1,6]Spbb[3,4]Spaa[3,5]^2Spaa[5,6]^2Spbb[5,6]^2+2/3I Spaa[1,3]Spbb[1,3]Spbb[1,5]^3Spaa[1,6]^2Spbb[3,4]Spaa[3,5]^3Spaa[5,6]Spbb[5,6]^2+1/12I Spbb[1,3]Spbb[1,5]^3Spaa[1,6]^3Spbb[3,4]Spaa[3,5]^4Spbb[5,6]^2-20/3I Spaa[1,3]Spbb[1,5]^2Spaa[3,4]^2Spbb[3,4]^3Spaa[3,5]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]^2-425/12I Spaa[1,3]Spbb[1,5]^2Spaa[3,4]Spbb[3,4]^3Spaa[3,5]^2Spaa[3,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2+43/12I Spaa[1,3]Spbb[1,5]^2Spbb[3,4]^3Spaa[3,5]^3Spaa[3,6]Spaa[4,6]^2Spbb[5,6]^2-173/12I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]^2Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2-13/12I Spaa[1,3]Spbb[1,3]Spbb[1,5]^2Spaa[1,6]Spbb[3,4]^2Spaa[3,5]^3Spaa[3,6]Spaa[4,6]Spbb[5,6]^2-77/12I Spbb[1,5]Spaa[3,4]^3Spbb[3,4]^4Spaa[3,5]Spaa[3,6]^2Spaa[5,6]Spbb[5,6]^2-51/4I Spbb[1,5]Spaa[3,4]^2Spbb[3,4]^4Spaa[3,5]^2Spaa[3,6]^2Spaa[4,6]Spbb[5,6]^2+61/6I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^2Spaa[5,6]Spbb[5,6]^2+4I Spbb[1,3]Spaa[3,4]^3Spbb[3,4]^4Spaa[3,5]Spaa[3,6]^3Spbb[5,6]^2-1/6I Spbb[1,6]Spbb[3,5]Spaa[3,6]^3Spaa[4,6]^3Spbb[4,6]^4Spaa[5,6]Spbb[5,6]+137/12I Spbb[1,5]Spaa[3,4]Spbb[3,5]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^4Spaa[5,6]^2Spbb[5,6]-1/3I Spbb[1,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spaa[4,6]^3Spbb[4,6]^4Spaa[5,6]Spbb[5,6]+1/6I Spbb[1,3]Spaa[3,5]Spbb[3,5]Spaa[3,6]^3Spaa[4,6]^3Spbb[4,6]^4Spbb[5,6]+55/12I Spbb[1,6]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]Spaa[4,6]^3Spbb[4,6]^3Spbb[5,6]-1/2I Spbb[1,3]Spaa[3,4]Spbb[3,5]Spaa[3,6]^4Spbb[3,6]Spaa[4,6]Spbb[4,6]^3Spaa[5,6]Spbb[5,6]+133/12I Spbb[1,6]Spaa[3,4]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]^3Spaa[5,6]^2Spbb[5,6]+7/6I Spbb[1,6]Spaa[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]^3Spaa[5,6]Spbb[5,6]+67/6I Spbb[1,6]Spaa[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]^2Spbb[5,6]-49/3I Spbb[1,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^3Spaa[5,6]Spbb[5,6]-125/12I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^3Spaa[5,6]^2Spbb[5,6]+9/2I Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^3Spaa[5,6]Spbb[5,6]-1/12I Spbb[1,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^3Spbb[5,6]-1/4I Spbb[1,6]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^3Spaa[5,6]^2Spbb[5,6]+2/3I Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^3Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]Spbb[5,6]-5/6I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,5]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]^2Spbb[5,6]-559/12I Spbb[1,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]^3Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]Spbb[5,6]+19/2I Spbb[1,6]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^3Spaa[4,6]^3Spbb[4,6]^3Spbb[5,6]+1/2I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spbb[3,5]Spaa[3,6]^3Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]Spbb[5,6]-47/12I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]^3Spbb[4,6]^3Spaa[5,6]Spbb[5,6]+55/12I Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spaa[4,6]^3Spbb[4,6]^3Spbb[5,6]+55/12I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spbb[3,4]Spaa[3,6]^3Spaa[4,6]^3Spbb[4,6]^3Spbb[5,6]-137/12I Spbb[1,5]Spaa[3,4]^2Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]^3Spbb[5,6]+131/12I Spbb[1,5]Spaa[3,4]Spaa[3,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]^3Spaa[5,6]^2Spbb[5,6]+1/6I Spbb[1,5]Spaa[3,5]^2Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]^3Spaa[5,6]Spbb[5,6]-293/12I Spbb[1,5]Spaa[3,4]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]^3Spaa[5,6]^3Spbb[5,6]+497/12I Spbb[1,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]^2Spbb[5,6]-81/4I Spbb[1,5]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^3Spaa[5,6]Spbb[5,6]+137/12I Spaa[1,3]Spbb[1,5]^2Spaa[3,4]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]^3Spbb[5,6]-161/12I Spaa[1,3]Spbb[1,5]^2Spaa[3,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^3Spaa[5,6]^2Spbb[5,6]-3/4I Spbb[1,5]^2Spaa[1,6]Spaa[3,5]^2Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^3Spaa[5,6]Spbb[5,6]+41/6I Spbb[1,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]^2Spbb[5,6]+21/4I Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^3Spaa[5,6]Spbb[5,6]+1/6I Spbb[1,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^3Spbb[5,6]+5/3I Spbb[1,5]Spaa[3,4]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[4,6]^3Spaa[5,6]^3Spbb[5,6]+175/12I Spbb[1,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^3Spaa[5,6]^2Spbb[5,6]-11/6I Spbb[1,5]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]Spbb[5,6]-1/2I Spbb[1,3]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^3Spaa[5,6]Spbb[5,6]-1/3I Spbb[1,3]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]^3Spaa[4,6]^2Spbb[4,6]^3Spbb[5,6]+33I Spaa[1,3]Spbb[1,5]^2Spaa[3,4]Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]^3Spaa[5,6]^3Spbb[5,6]-9/2I Spaa[1,3]Spbb[1,5]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]^2Spbb[5,6]-7/12I Spbb[1,5]^2Spaa[1,6]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]Spbb[5,6]+117/2I Spbb[1,5]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^3Spaa[5,6]^2Spbb[5,6]-160/3I Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]Spbb[5,6]+21/4I Spbb[1,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spaa[4,6]^3Spbb[4,6]^3Spbb[5,6]+1/2I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]Spbb[5,6]-1/12I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^3Spbb[5,6]+49/12I Spbb[1,3]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^3Spaa[5,6]Spbb[5,6]-55/6I Spbb[1,3]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^3Spaa[4,6]^2Spbb[4,6]^3Spbb[5,6]-1/2I Spaa[1,3]Spbb[1,3]^2Spaa[3,4]Spbb[3,5]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^3Spaa[5,6]Spbb[5,6]-41/6I Spaa[1,3]Spbb[1,5]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]^2Spbb[5,6]-13/4I Spaa[1,3]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]Spaa[3,6]Spaa[4,6]^3Spbb[4,6]^3Spaa[5,6]Spbb[5,6]+1/12I Spbb[1,5]^2Spaa[1,6]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spaa[4,6]^3Spbb[4,6]^3Spbb[5,6]+53/12I Spbb[1,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^2Spaa[4,6]^3Spbb[4,6]^3Spbb[5,6]+47/12I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spaa[4,6]^3Spbb[4,6]^3Spbb[5,6]-55/12I Spbb[1,3]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^3Spaa[4,6]^2Spbb[4,6]^3Spbb[5,6]+55/12I Spbb[1,3]^2Spaa[1,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^3Spbb[5,6]+55/12I Spbb[1,6]Spbb[3,4]Spaa[3,6]^5Spbb[3,6]^2Spaa[4,6]^2Spbb[4,6]^2Spbb[5,6]-55/6I Spbb[1,3]Spaa[3,4]Spbb[3,4]Spaa[3,6]^5Spbb[3,6]^2Spaa[4,6]Spbb[4,6]^2Spbb[5,6]+19/12I Spbb[1,6]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]^4Spbb[3,6]Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]-335/12I Spbb[1,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]^4Spbb[3,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]Spbb[5,6]+55/12I Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]Spaa[4,6]^2Spbb[4,6]^2Spbb[5,6]+55/12I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]Spaa[4,6]^2Spbb[4,6]^2Spbb[5,6]+7/12I Spbb[1,3]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]^2Spaa[5,6]Spbb[5,6]-31/6I Spbb[1,3]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^4Spbb[3,6]Spaa[4,6]Spbb[4,6]^2Spbb[5,6]-55/6I Spbb[1,3]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]Spaa[4,6]Spbb[4,6]^2Spbb[5,6]-55/6I Spaa[1,3]Spbb[1,3]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]Spaa[4,6]Spbb[4,6]^2Spbb[5,6]-55/12I Spbb[1,3]^2Spaa[1,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]^2Spbb[5,6]-25/12I Spaa[1,3]Spbb[1,6]^2Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]-15I Spaa[1,3]Spbb[1,6]^2Spbb[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]-1I Spaa[1,3]Spbb[1,6]^2Spbb[3,4]Spaa[3,6]^2Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]Spbb[5,6]-19/12I Spaa[1,3]Spbb[1,6]^2Spbb[3,5]^2Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]+80/3I Spaa[1,3]Spbb[1,6]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]^3Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]Spbb[5,6]-47/4I Spbb[1,6]Spaa[3,4]^2Spbb[4,5]^3Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]-1/12I Spbb[1,6]Spaa[3,4]Spaa[3,5]Spbb[4,5]^3Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]-8/3I Spbb[1,6]Spaa[3,5]^2Spbb[4,5]^3Spaa[4,6]^4Spbb[4,6]^2Spaa[5,6]Spbb[5,6]+11/6I Spbb[1,6]Spaa[3,4]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]+73/12I Spbb[1,6]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]+133/6I Spbb[1,6]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]Spbb[5,6]+331/12I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,4]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]+5I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]-1/4I Spbb[1,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]+145/12I Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]Spbb[5,6]-11/6I Spbb[1,6]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]^2Spbb[5,6]+1/2I Spbb[1,6]Spaa[3,4]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[4,5]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]+17/12I Spbb[1,6]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]+7/6I Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]Spbb[5,6]-46/3I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]+439/12I Spbb[1,6]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]-719/12I Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]Spbb[5,6]+39/4I Spbb[1,6]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2Spbb[5,6]-57/4I Spaa[1,3]^2Spbb[1,5]^2Spbb[1,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]-101/6I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]-43/3I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]Spbb[5,6]-33/2I Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]Spbb[5,6]+19/6I Spbb[1,6]Spaa[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^3Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]-1/4I Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^2Spaa[5,6]Spbb[5,6]+37/12I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]^2Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]-17/6I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]+199/12I Spbb[1,6]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]^2Spaa[3,6]^3Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]-511/6I Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^2Spaa[5,6]Spbb[5,6]-61/12I Spbb[1,6]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]^3Spaa[4,6]^2Spbb[4,6]^2Spbb[5,6]-1/12I Spaa[1,3]^2Spbb[1,5]^2Spbb[1,6]Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]-1859/12I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]+125/2I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]Spbb[5,6]+19/12I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,5]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]-787/12I Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^2Spbb[3,5]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^2Spaa[5,6]Spbb[5,6]+21/4I Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]^3Spaa[4,6]^2Spbb[4,6]^2Spbb[5,6]+31/6I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^3Spaa[4,6]^2Spbb[4,6]^2Spbb[5,6]+17I Spaa[1,3]^2Spbb[1,5]^2Spbb[1,6]Spbb[3,4]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]+1/4I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]Spbb[5,6]-5/4I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^2Spaa[4,6]^3Spbb[4,6]^2Spbb[5,6]-33/2I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]Spbb[5,6]-51/4I Spbb[1,5]Spaa[3,4]^2Spaa[4,5]Spbb[4,5]^3Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]+13/6I Spbb[1,5]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]-5/2I Spbb[1,5]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]Spbb[5,6]-1/2I Spbb[1,5]Spaa[3,4]^3Spbb[3,5]Spbb[4,5]^2Spbb[4,6]^2Spaa[5,6]^4Spbb[5,6]-295/12I Spbb[1,5]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]+25/6I Spbb[1,5]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]-35/12I Spbb[1,5]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]Spbb[5,6]-30I Spaa[1,5]Spbb[1,5]^2Spaa[3,4]^2Spbb[4,5]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]+19/6I Spaa[1,5]Spbb[1,5]^2Spaa[3,4]Spaa[3,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]-7/2I Spaa[1,5]Spbb[1,5]^2Spaa[3,5]^2Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]Spbb[5,6]-27/2I Spbb[1,5]Spaa[3,4]^3Spbb[3,4]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]-43/6I Spbb[1,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]+101/12I Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]Spbb[5,6]-5/6I Spbb[1,5]Spbb[3,4]Spaa[3,5]^3Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]^2Spbb[5,6]+23/12I Spbb[1,5]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[4,5]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]+41/2I Spbb[1,5]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]-91/12I Spbb[1,5]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]Spbb[5,6]+13/3I Spaa[1,3]Spbb[1,5]^2Spaa[3,4]^2Spbb[3,5]Spbb[4,5]Spbb[4,6]^2Spaa[5,6]^4Spbb[5,6]+137/6I Spaa[1,3]Spbb[1,5]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]-173/6I Spaa[1,3]Spbb[1,5]^2Spaa[3,5]^2Spbb[3,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]-49/12I Spbb[1,5]^2Spaa[1,6]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]Spbb[5,6]-607/12I Spbb[1,5]Spaa[3,4]^3Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[4,5]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]+1727/12I Spbb[1,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]-697/12I Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]Spbb[5,6]+59/4I Spbb[1,5]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2Spbb[5,6]+69/4I Spaa[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[3,4]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]-4I Spaa[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[3,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]-1/2I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[3,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]Spbb[5,6]+189/4I Spaa[1,3]Spbb[1,5]^2Spaa[3,4]^2Spbb[3,4]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]-127/12I Spaa[1,3]Spbb[1,5]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]-13/3I Spaa[1,3]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]^2Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]Spbb[5,6]+4/3I Spbb[1,5]^2Spaa[1,6]Spbb[3,4]Spaa[3,5]^3Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2Spbb[5,6]+69/4I Spbb[1,5]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]-77/12I Spbb[1,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]Spbb[5,6]-5/6I Spbb[1,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2Spbb[5,6]+19/12I Spbb[1,5]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]^2Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]-25/12I Spbb[1,5]Spaa[3,5]^3Spbb[3,5]^3Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]Spbb[5,6]+1/6I Spbb[1,3]Spaa[3,5]^3Spbb[3,5]^3Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^2Spbb[5,6]+37/12I Spaa[1,3]Spbb[1,5]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]-13I Spaa[1,3]Spbb[1,5]^2Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]-5/2I Spbb[1,5]^2Spaa[1,6]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]Spbb[5,6]+779/12I Spbb[1,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]-497/6I Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]Spbb[5,6]+47/12I Spbb[1,5]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^2Spbb[5,6]-4/3I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]Spbb[5,6]-1/6I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2Spbb[5,6]-4I Spbb[1,3]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^3Spbb[4,6]^2Spaa[5,6]Spbb[5,6]+4I Spbb[1,3]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^2Spbb[5,6]+19/12I Spaa[1,3]^2Spbb[1,5]^3Spaa[3,4]Spbb[3,5]Spbb[4,6]^2Spaa[5,6]^4Spbb[5,6]-85/12I Spaa[1,3]^2Spbb[1,5]^3Spaa[3,5]Spbb[3,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]-17/4I Spaa[1,3]Spbb[1,5]^3Spaa[1,6]Spaa[3,5]^2Spbb[3,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]-5/6I Spbb[1,5]^3Spaa[1,6]^2Spaa[3,5]^3Spbb[3,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]Spbb[5,6]+286/3I Spaa[1,3]Spbb[1,5]^2Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]-1025/4I Spaa[1,3]Spbb[1,5]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]+172/3I Spaa[1,3]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]Spbb[5,6]+7/4I Spbb[1,5]^2Spaa[1,6]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2Spbb[5,6]-23/12I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]-7/4I Spaa[1,3]Spbb[1,3]Spbb[1,5]^2Spaa[1,6]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]Spbb[5,6]-1/4I Spbb[1,3]Spbb[1,5]^2Spaa[1,6]^2Spaa[3,5]^3Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]^2Spbb[5,6]+217/4I Spbb[1,5]Spaa[3,4]^3Spbb[3,4]^2Spbb[3,5]Spaa[3,6]^2Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]-95I Spbb[1,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]Spbb[5,6]+65/12I Spbb[1,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^2Spbb[5,6]-17/12I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^2Spbb[5,6]-19/12I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]Spaa[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]+61/12I Spbb[1,3]Spaa[3,4]^3Spbb[3,4]^2Spbb[3,5]Spaa[3,6]^3Spbb[4,6]^2Spaa[5,6]Spbb[5,6]-61/12I Spbb[1,3]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^2Spbb[5,6]+7/12I Spaa[1,3]Spbb[1,3]^2Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]^3Spbb[4,6]^2Spaa[5,6]Spbb[5,6]-7/12I Spaa[1,3]Spbb[1,3]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^2Spbb[5,6]-135/4I Spaa[1,3]^2Spbb[1,5]^3Spaa[3,4]Spbb[3,4]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]+41/2I Spaa[1,3]^2Spbb[1,5]^3Spbb[3,4]Spaa[3,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]+7/4I Spaa[1,3]Spbb[1,5]^3Spaa[1,6]Spbb[3,4]Spaa[3,5]^2Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]Spbb[5,6]+1/12I Spbb[1,5]^3Spaa[1,6]^2Spbb[3,4]Spaa[3,5]^3Spaa[4,6]^2Spbb[4,6]^2Spbb[5,6]-69/4I Spaa[1,3]Spbb[1,5]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]-59/6I Spaa[1,3]Spbb[1,5]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]Spbb[5,6]-2I Spaa[1,3]Spbb[1,5]^2Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]Spaa[4,6]^3Spbb[4,6]^2Spbb[5,6]-33/2I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]Spbb[5,6]+1/4I Spaa[1,3]Spbb[1,3]Spbb[1,5]^2Spaa[1,6]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2Spbb[5,6]-33/2I Spbb[1,5]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]Spbb[5,6]+33/2I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]Spbb[5,6]-55/12I Spaa[1,3]Spbb[1,3]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^2Spbb[5,6]-55/12I Spbb[1,3]^2Spaa[1,6]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]^3Spbb[4,6]^2Spbb[5,6]+169/12I Spbb[1,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]^5Spbb[3,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]+9/2I Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^5Spbb[3,6]^2Spaa[4,6]Spbb[4,6]Spbb[5,6]-9/2I Spbb[1,3]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^5Spbb[3,6]^2Spbb[4,6]Spbb[5,6]-169/12I Spaa[1,3]Spbb[1,6]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]^4Spbb[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]+37/12I Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^2Spbb[3,5]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]+14/3I Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]^4Spbb[3,6]Spaa[4,6]Spbb[4,6]Spbb[5,6]+353/12I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]+9/2I Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^4Spbb[3,6]Spaa[4,6]Spbb[4,6]Spbb[5,6]+9/2I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]Spaa[4,6]Spbb[4,6]Spbb[5,6]-9/2I Spbb[1,3]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]Spbb[5,6]-9/2I Spbb[1,3]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]^4Spbb[3,6]Spbb[4,6]Spbb[5,6]-9/2I Spaa[1,3]Spbb[1,3]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]Spbb[4,6]Spbb[5,6]+55/12I Spaa[1,3]Spbb[1,6]^2Spaa[3,4]Spbb[4,5]^3Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-8/3I Spaa[1,3]Spbb[1,6]^2Spaa[3,5]Spbb[4,5]^3Spaa[4,6]^3Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+7/4I Spaa[1,3]Spbb[1,6]^2Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-5I Spaa[1,3]Spbb[1,6]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-25/4I Spaa[1,3]^2Spbb[1,5]Spbb[1,6]^2Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-401/12I Spaa[1,3]Spbb[1,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+4I Spaa[1,3]Spbb[1,6]^2Spbb[3,4]Spaa[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]Spaa[5,6]Spbb[5,6]+1/12I Spaa[1,3]Spbb[1,6]^2Spaa[3,4]Spbb[3,5]^2Spaa[3,6]^2Spbb[4,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-1/2I Spaa[1,3]Spbb[1,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-1I Spaa[1,3]^2Spbb[1,5]Spbb[1,6]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+269/12I Spaa[1,3]Spbb[1,6]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]+379/12I Spaa[1,3]^2Spbb[1,5]Spbb[1,6]^2Spbb[3,4]Spaa[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-47/3I Spaa[1,3]Spbb[1,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]+1/2I Spaa[1,3]Spbb[1,6]^2Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-199/12I Spaa[1,3]Spbb[1,6]^2Spaa[3,4]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]^3Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+92/3I Spaa[1,3]^2Spbb[1,5]Spbb[1,6]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-26/3I Spaa[1,3]Spbb[1,6]^2Spaa[3,4]Spbb[3,4]^2Spbb[3,5]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]-1/6I Spaa[1,3]Spbb[1,6]^2Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]^3Spaa[4,6]^2Spbb[4,6]Spbb[5,6]-46/3I Spaa[1,3]^2Spbb[1,3]Spbb[1,6]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]+91/6I Spaa[1,3]^2Spbb[1,5]Spbb[1,6]^2Spbb[3,4]^2Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]+7/6I Spbb[1,6]Spaa[3,4]^2Spaa[4,5]Spbb[4,5]^4Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+7/4I Spbb[1,6]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^4Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+7/4I Spbb[1,6]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^4Spaa[4,6]^3Spbb[4,6]Spaa[5,6]Spbb[5,6]-5/6I Spbb[1,6]Spaa[3,4]^3Spbb[3,5]Spbb[4,5]^3Spbb[4,6]Spaa[5,6]^4Spbb[5,6]+107/12I Spbb[1,6]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]^3Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-11/2I Spbb[1,6]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^3Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+25/12I Spbb[1,6]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^3Spaa[4,6]^3Spbb[4,6]Spaa[5,6]Spbb[5,6]+3I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[3,4]^2Spbb[4,5]^3Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-23/12I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[3,4]Spaa[3,5]Spbb[4,5]^3Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+19/4I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[3,5]^2Spbb[4,5]^3Spaa[4,6]^3Spbb[4,6]Spaa[5,6]Spbb[5,6]-127/12I Spbb[1,6]Spaa[3,4]^3Spbb[3,4]Spbb[4,5]^3Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+85/3I Spbb[1,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[4,5]^3Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-33/4I Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]^3Spaa[4,6]^3Spbb[4,6]Spaa[5,6]Spbb[5,6]+13/4I Spbb[1,6]Spbb[3,4]Spaa[3,5]^3Spbb[4,5]^3Spaa[4,6]^4Spbb[4,6]Spbb[5,6]+1I Spbb[1,6]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-23/6I Spbb[1,6]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+59/12I Spbb[1,6]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]+73/6I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+2I Spbb[1,6]Spaa[3,4]^3Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+5I Spbb[1,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-35/6I Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]-55/12I Spbb[1,6]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-5/3I Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spaa[3,4]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+35/6I Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spaa[3,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+220/3I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-421/4I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+27/4I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]Spaa[5,6]Spbb[5,6]+73/6I Spbb[1,6]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-119/12I Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]-27/4I Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+15/2I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-1I Spbb[1,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[4,5]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+19/4I Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]-29/12I Spbb[1,6]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]+49/6I Spaa[1,3]^2Spbb[1,5]^2Spbb[1,6]Spaa[3,5]Spbb[3,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+13I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]-3/2I Spbb[1,6]Spaa[3,4]^3Spbb[3,4]^2Spbb[3,5]Spaa[3,6]^2Spbb[4,5]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-31/6I Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]+149/12I Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]+1I Spaa[1,3]^2Spaa[1,5]Spbb[1,5]^3Spbb[1,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-311/4I Spaa[1,3]^2Spbb[1,5]^2Spbb[1,6]Spaa[3,4]Spbb[3,4]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+437/6I Spaa[1,3]^2Spbb[1,5]^2Spbb[1,6]Spbb[3,4]Spaa[3,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-117/4I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-181/12I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]+37/4I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+1/12I Spbb[1,6]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]+53/12I Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]-1/3I Spbb[1,6]Spaa[3,5]^3Spbb[3,5]^4Spaa[3,6]^3Spbb[4,6]Spaa[5,6]Spbb[5,6]+1/2I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-77/6I Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]^3Spbb[4,6]Spaa[5,6]Spbb[5,6]-7/12I Spbb[1,6]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^3Spaa[3,6]^3Spaa[4,6]Spbb[4,6]Spbb[5,6]-353/6I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+29/2I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]-275/12I Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^3Spbb[4,6]Spaa[5,6]Spbb[5,6]+55/3I Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]^3Spaa[4,6]Spbb[4,6]Spbb[5,6]-46I Spaa[1,3]^2Spbb[1,5]^2Spbb[1,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+40I Spaa[1,3]^2Spbb[1,5]^2Spbb[1,6]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-313/6I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^2Spbb[3,5]Spaa[3,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+329/12I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]-37/6I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]Spbb[5,6]-169/12I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]-65/6I Spbb[1,6]Spaa[3,4]^3Spbb[3,4]^3Spbb[3,5]Spaa[3,6]^3Spbb[4,6]Spaa[5,6]Spbb[5,6]+71/4I Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,5]Spbb[3,5]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]Spbb[5,6]+43/3I Spaa[1,3]^3Spbb[1,5]^3Spbb[1,6]Spbb[3,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+1I Spaa[1,3]^2Spbb[1,5]^2Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+83/3I Spaa[1,3]^2Spbb[1,5]^2Spbb[1,6]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]-46/3I Spaa[1,3]^3Spbb[1,3]Spbb[1,5]^2Spbb[1,6]Spbb[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-91/6I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]+14/3I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]Spbb[5,6]+46/3I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,5]Spbb[1,6]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]+1/6I Spbb[1,5]Spaa[3,4]^2Spaa[4,5]^2Spbb[4,5]^4Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+7/4I Spbb[1,5]Spaa[3,4]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^4Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+7/4I Spbb[1,5]Spaa[3,5]^2Spaa[4,5]^2Spbb[4,5]^4Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]+7I Spbb[1,5]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^3Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+7/12I Spbb[1,5]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-13/6I Spbb[1,5]Spaa[3,5]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]+25/12I Spaa[1,5]Spbb[1,5]^2Spaa[3,4]^2Spaa[4,5]Spbb[4,5]^3Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+41/12I Spaa[1,5]Spbb[1,5]^2Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+3/4I Spaa[1,5]Spbb[1,5]^2Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]-38/3I Spbb[1,5]Spaa[3,4]^3Spbb[3,4]Spaa[4,5]Spbb[4,5]^3Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+33I Spbb[1,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-10I Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]+25/12I Spbb[1,5]Spbb[3,4]Spaa[3,5]^3Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+97/12I Spbb[1,5]Spaa[3,4]^2Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-61/12I Spbb[1,5]Spaa[3,4]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-1/2I Spbb[1,5]Spaa[3,5]^4Spbb[3,5]^2Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]+73/6I Spaa[1,5]Spbb[1,5]^2Spaa[3,4]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-23/6I Spaa[1,5]Spbb[1,5]^2Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-73/12I Spaa[1,5]Spbb[1,5]^2Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]-103/6I Spbb[1,5]Spaa[3,4]^3Spbb[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+689/12I Spbb[1,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-115/4I Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]-2/3I Spbb[1,5]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+23/12I Spaa[1,5]^2Spbb[1,5]^3Spaa[3,4]^2Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+13/6I Spaa[1,5]^2Spbb[1,5]^3Spaa[3,4]Spaa[3,5]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-1I Spaa[1,5]^2Spbb[1,5]^3Spaa[3,5]^2Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]-499/12I Spaa[1,5]Spbb[1,5]^2Spaa[3,4]^3Spbb[3,4]Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+1037/12I Spaa[1,5]Spbb[1,5]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-95/6I Spaa[1,5]Spbb[1,5]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]+23/12I Spaa[1,5]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]^3Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-53/2I Spbb[1,5]Spaa[3,4]^4Spbb[3,4]^2Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+347/6I Spbb[1,5]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-233/12I Spbb[1,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]-19/6I Spbb[1,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^3Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-17/6I Spbb[1,5]Spaa[3,5]^4Spbb[3,5]^3Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]-1/4I Spaa[1,3]Spbb[1,5]^2Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-203/12I Spaa[1,3]Spbb[1,5]^2Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-59/12I Spbb[1,5]^2Spaa[1,6]Spaa[3,5]^4Spbb[3,5]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]+32/3I Spbb[1,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-37/4I Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]+4I Spbb[1,5]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]-21/2I Spaa[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[3,5]^2Spbb[3,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-5/2I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]+195/4I Spaa[1,3]Spbb[1,5]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-359/4I Spaa[1,3]Spbb[1,5]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+209/6I Spaa[1,3]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]+25/6I Spbb[1,5]^2Spaa[1,6]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]+153/4I Spbb[1,5]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-176/3I Spbb[1,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]+61/6I Spbb[1,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^3Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]-1/2I Spaa[1,3]Spaa[1,5]^2Spbb[1,5]^4Spaa[3,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+177/4I Spaa[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[3,4]^2Spbb[3,4]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-164/3I Spaa[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+25/3I Spaa[1,3]Spaa[1,5]Spbb[1,5]^3Spbb[3,4]Spaa[3,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]+2/3I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spbb[3,4]Spaa[3,5]^3Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]+115/2I Spaa[1,3]Spbb[1,5]^2Spaa[3,4]^3Spbb[3,4]^2Spbb[4,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-397/4I Spaa[1,3]Spbb[1,5]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+53/4I Spaa[1,3]Spbb[1,5]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]+23/6I Spaa[1,3]Spbb[1,5]^2Spbb[3,4]^2Spaa[3,5]^3Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+83/6I Spbb[1,5]Spaa[3,4]^4Spbb[3,4]^3Spaa[3,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-71/4I Spbb[1,5]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]-7/12I Spbb[1,5]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]-1/4I Spbb[1,5]Spaa[3,5]^4Spbb[3,5]^4Spaa[3,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]+1/12I Spbb[1,3]Spaa[3,5]^4Spbb[3,5]^4Spaa[3,6]^3Spbb[4,6]Spbb[5,6]-5/12I Spaa[1,3]Spbb[1,5]^2Spaa[3,5]^3Spbb[3,5]^3Spaa[3,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-1/12I Spbb[1,5]^2Spaa[1,6]Spaa[3,5]^4Spbb[3,5]^3Spaa[3,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]+5/4I Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^3Spaa[3,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]-2/3I Spbb[1,5]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]^3Spaa[3,6]^2Spaa[4,6]Spbb[4,6]Spbb[5,6]-2/3I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[3,5]^3Spbb[3,5]^3Spaa[3,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]-1/12I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[3,5]^4Spbb[3,5]^3Spaa[3,6]^2Spbb[4,6]Spbb[5,6]-5/12I Spaa[1,3]Spbb[1,5]^3Spaa[1,6]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-1/4I Spbb[1,5]^3Spaa[1,6]^2Spaa[3,5]^4Spbb[3,5]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]-151/12I Spaa[1,3]Spbb[1,5]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+56/3I Spaa[1,3]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]+7/4I Spbb[1,5]^2Spaa[1,6]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]Spbb[5,6]+3/4I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]^2Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+2/3I Spaa[1,3]Spbb[1,3]Spbb[1,5]^2Spaa[1,6]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]+1/12I Spbb[1,3]Spbb[1,5]^2Spaa[1,6]^2Spaa[3,5]^4Spbb[3,5]^2Spaa[3,6]Spbb[4,6]Spbb[5,6]-47/3I Spbb[1,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]+91/4I Spbb[1,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]Spbb[5,6]-5/6I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]Spbb[5,6]-3/4I Spaa[1,3]Spaa[1,5]Spbb[1,5]^4Spaa[1,6]Spaa[3,5]^2Spbb[3,5]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-5/12I Spaa[1,5]Spbb[1,5]^4Spaa[1,6]^2Spaa[3,5]^3Spbb[3,5]Spbb[4,6]Spaa[5,6]Spbb[5,6]-353/12I Spaa[1,3]^2Spbb[1,5]^3Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+463/12I Spaa[1,3]^2Spbb[1,5]^3Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+89/6I Spaa[1,3]Spbb[1,5]^3Spaa[1,6]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]+23/12I Spbb[1,5]^3Spaa[1,6]^2Spbb[3,4]Spaa[3,5]^4Spbb[3,5]Spaa[4,6]Spbb[4,6]Spbb[5,6]-3/4I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]^3Spaa[1,6]Spaa[3,5]^2Spbb[3,5]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-2/3I Spaa[1,3]Spbb[1,3]Spbb[1,5]^3Spaa[1,6]^2Spaa[3,5]^3Spbb[3,5]Spbb[4,6]Spaa[5,6]Spbb[5,6]-1/12I Spbb[1,3]Spbb[1,5]^3Spaa[1,6]^3Spaa[3,5]^4Spbb[3,5]Spbb[4,6]Spbb[5,6]-641/12I Spaa[1,3]Spbb[1,5]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+65I Spaa[1,3]Spbb[1,5]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]-251/12I Spaa[1,3]Spbb[1,5]^2Spbb[3,4]^2Spaa[3,5]^3Spbb[3,5]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]+8I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]+5/3I Spaa[1,3]Spbb[1,3]Spbb[1,5]^2Spaa[1,6]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]Spbb[5,6]-199/12I Spbb[1,5]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]+161/6I Spbb[1,5]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]Spbb[5,6]-199/12I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]-46/3I Spaa[1,3]^2Spaa[1,5]Spbb[1,5]^4Spaa[3,4]Spbb[3,4]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+31/12I Spaa[1,3]^2Spaa[1,5]Spbb[1,5]^4Spbb[3,4]Spaa[3,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+17/12I Spaa[1,3]Spaa[1,5]Spbb[1,5]^4Spaa[1,6]Spbb[3,4]Spaa[3,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]+1/4I Spaa[1,5]Spbb[1,5]^4Spaa[1,6]^2Spbb[3,4]Spaa[3,5]^3Spaa[4,6]Spbb[4,6]Spbb[5,6]-31I Spaa[1,3]^2Spbb[1,5]^3Spaa[3,4]^2Spbb[3,4]^2Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+161/6I Spaa[1,3]^2Spbb[1,5]^3Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+17/12I Spaa[1,3]^2Spbb[1,5]^3Spbb[3,4]^2Spaa[3,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]-5/2I Spaa[1,3]Spbb[1,5]^3Spaa[1,6]Spbb[3,4]^2Spaa[3,5]^3Spaa[4,6]^2Spbb[4,6]Spbb[5,6]-53/4I Spaa[1,3]^3Spbb[1,3]Spbb[1,5]^3Spbb[3,4]Spaa[3,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+7/4I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]^3Spaa[1,6]Spbb[3,4]Spaa[3,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]+1/2I Spaa[1,3]Spbb[1,3]Spbb[1,5]^3Spaa[1,6]^2Spbb[3,4]Spaa[3,5]^3Spaa[4,6]Spbb[4,6]Spbb[5,6]-83/6I Spaa[1,3]Spbb[1,5]^2Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+29/12I Spaa[1,3]Spbb[1,5]^2Spaa[3,4]^2Spbb[3,4]^3Spaa[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]+23/4I Spaa[1,3]Spbb[1,5]^2Spaa[3,4]Spbb[3,4]^3Spaa[3,5]^2Spaa[3,6]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]+35/12I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]^2Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]+46/3I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,5]^2Spbb[3,4]Spaa[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]-1/6I Spbb[1,5]Spaa[3,4]^4Spbb[3,4]^4Spaa[3,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]+14/3I Spbb[1,5]Spaa[3,4]^3Spbb[3,4]^4Spaa[3,5]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]Spbb[5,6]-91/6I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]-14/3I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]Spbb[5,6]-46/3I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]-9/2I Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]^5Spbb[3,6]^2Spbb[5,6]+9/2I Spaa[1,3]Spbb[1,6]^2Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]^4Spbb[3,6]Spaa[4,6]Spbb[5,6]-1/4I Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,5]Spbb[3,5]Spaa[3,6]^4Spbb[3,6]Spbb[5,6]-9I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]^4Spbb[3,6]Spbb[5,6]-1/12I Spaa[1,3]^2Spbb[1,6]^3Spbb[4,5]^3Spaa[4,6]^2Spaa[5,6]^3Spbb[5,6]-1/6I Spaa[1,3]^2Spbb[1,6]^3Spbb[3,4]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^2Spaa[5,6]^2Spbb[5,6]-1/6I Spaa[1,5]Spbb[1,6]^2Spaa[3,4]^2Spbb[4,5]^4Spaa[4,6]Spaa[5,6]^3Spbb[5,6]-7/6I Spaa[1,5]Spbb[1,6]^2Spaa[3,4]Spaa[3,5]Spbb[4,5]^4Spaa[4,6]^2Spaa[5,6]^2Spbb[5,6]+1/3I Spaa[1,5]Spbb[1,6]^2Spaa[3,5]^2Spbb[4,5]^4Spaa[4,6]^3Spaa[5,6]Spbb[5,6]-5/12I Spaa[1,3]Spbb[1,6]^2Spaa[3,4]^2Spbb[3,5]Spbb[4,5]^3Spaa[5,6]^4Spbb[5,6]-5/2I Spaa[1,3]Spbb[1,6]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]^3Spaa[4,6]Spaa[5,6]^3Spbb[5,6]-5/4I Spaa[1,3]Spbb[1,6]^2Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^3Spaa[4,6]^2Spaa[5,6]^2Spbb[5,6]+5/6I Spaa[1,3]Spaa[1,5]Spbb[1,5]Spbb[1,6]^2Spaa[3,4]Spbb[4,5]^3Spaa[4,6]Spaa[5,6]^3Spbb[5,6]-7/6I Spaa[1,3]Spaa[1,5]Spbb[1,5]Spbb[1,6]^2Spaa[3,5]Spbb[4,5]^3Spaa[4,6]^2Spaa[5,6]^2Spbb[5,6]+31/12I Spaa[1,3]Spbb[1,6]^2Spaa[3,4]^2Spbb[3,4]Spbb[4,5]^3Spaa[4,6]Spaa[5,6]^3Spbb[5,6]-85/12I Spaa[1,3]Spbb[1,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[4,5]^3Spaa[4,6]^2Spaa[5,6]^2Spbb[5,6]-1/2I Spaa[1,3]Spbb[1,6]^2Spbb[3,4]Spaa[3,5]^2Spbb[4,5]^3Spaa[4,6]^3Spaa[5,6]Spbb[5,6]+1/12I Spaa[1,3]Spbb[1,6]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[4,5]^2Spaa[5,6]^3Spbb[5,6]-1/2I Spaa[1,3]Spbb[1,6]^2Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-31/12I Spaa[1,3]^2Spbb[1,5]Spbb[1,6]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]^3Spbb[5,6]+3/4I Spaa[1,3]Spbb[1,6]^2Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[5,6]^3Spbb[5,6]-11/3I Spaa[1,3]Spbb[1,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+55/12I Spaa[1,3]Spbb[1,6]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^2Spaa[5,6]Spbb[5,6]-5/6I Spaa[1,3]^2Spaa[1,5]Spbb[1,5]^2Spbb[1,6]^2Spbb[4,5]^2Spaa[4,6]Spaa[5,6]^3Spbb[5,6]-7/2I Spaa[1,3]^2Spbb[1,5]Spbb[1,6]^2Spaa[3,4]Spbb[3,4]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]^3Spbb[5,6]+49/6I Spaa[1,3]^2Spbb[1,5]Spbb[1,6]^2Spbb[3,4]Spaa[3,5]Spbb[4,5]^2Spaa[4,6]^2Spaa[5,6]^2Spbb[5,6]-4/3I Spaa[1,3]Spbb[1,6]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+37/3I Spaa[1,3]Spbb[1,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^2Spaa[5,6]Spbb[5,6]-5/4I Spaa[1,3]Spbb[1,6]^2Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^3Spbb[5,6]+19/12I Spaa[1,3]^2Spbb[1,5]Spbb[1,6]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-1/3I Spaa[1,3]Spbb[1,6]^2Spaa[3,4]^2Spbb[3,4]^2Spbb[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[5,6]^2Spbb[5,6]-16/3I Spaa[1,3]Spbb[1,6]^2Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[4,6]^2Spbb[5,6]+5/6I Spaa[1,3]^3Spbb[1,5]^2Spbb[1,6]^2Spbb[3,4]Spbb[4,5]Spaa[4,6]Spaa[5,6]^3Spbb[5,6]+7/12I Spaa[1,3]^2Spbb[1,5]Spbb[1,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-23/2I Spaa[1,3]^2Spbb[1,5]Spbb[1,6]^2Spbb[3,4]^2Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]+19/4I Spaa[1,3]Spbb[1,6]^2Spaa[3,4]Spbb[3,4]^3Spaa[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[4,6]^2Spbb[5,6]+9/2I Spaa[1,3]Spbb[1,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^3Spaa[5,6]Spbb[5,6]-9I Spaa[1,3]^2Spbb[1,5]Spbb[1,6]^2Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]+1/2I Spaa[1,3]Spbb[1,6]^2Spaa[3,4]Spbb[3,4]^3Spaa[3,5]Spbb[3,5]Spaa[3,6]^3Spaa[4,6]Spbb[5,6]+9/2I Spaa[1,3]^2Spbb[1,3]Spbb[1,6]^2Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]^3Spaa[4,6]Spbb[5,6]-19/4I Spaa[1,3]^2Spbb[1,5]Spbb[1,6]^2Spbb[3,4]^3Spaa[3,5]Spaa[3,6]^2Spaa[4,6]^2Spbb[5,6]+1/3I Spbb[1,6]Spaa[3,4]^2Spaa[4,5]^2Spbb[4,5]^5Spaa[5,6]^3Spbb[5,6]-31/12I Spbb[1,6]Spaa[3,4]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^5Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+2/3I Spbb[1,6]Spaa[3,5]^2Spaa[4,5]^2Spbb[4,5]^5Spaa[4,6]^2Spaa[5,6]Spbb[5,6]+1/4I Spbb[1,6]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^4Spaa[5,6]^3Spbb[5,6]-77/12I Spbb[1,6]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^4Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+5/4I Spbb[1,6]Spaa[3,5]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]^4Spaa[4,6]^2Spaa[5,6]Spbb[5,6]+11/6I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[3,4]^2Spaa[4,5]Spbb[4,5]^4Spaa[5,6]^3Spbb[5,6]-47/6I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^4Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+11/12I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^4Spaa[4,6]^2Spaa[5,6]Spbb[5,6]+7/6I Spbb[1,6]Spaa[3,4]^3Spbb[3,4]Spaa[4,5]Spbb[4,5]^4Spaa[5,6]^3Spbb[5,6]-25/6I Spbb[1,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^4Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+11/12I Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^4Spaa[4,6]^2Spaa[5,6]Spbb[5,6]-5/3I Spbb[1,6]Spbb[3,4]Spaa[3,5]^3Spaa[4,5]Spbb[4,5]^4Spaa[4,6]^3Spbb[5,6]+1/2I Spbb[1,6]Spaa[3,4]^2Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]^3Spaa[5,6]^3Spbb[5,6]-17/12I Spbb[1,6]Spaa[3,4]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]^3Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-5/12I Spbb[1,6]Spaa[3,5]^4Spbb[3,5]^2Spbb[4,5]^3Spaa[4,6]^2Spaa[5,6]Spbb[5,6]+5/2I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^3Spaa[4,6]^2Spaa[5,6]Spbb[5,6]+17/12I Spbb[1,6]Spaa[3,4]^3Spbb[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]^3Spaa[5,6]^3Spbb[5,6]-25/4I Spbb[1,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^3Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+17/3I Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^3Spaa[4,6]^2Spaa[5,6]Spbb[5,6]+17/12I Spbb[1,6]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]Spbb[4,5]^3Spaa[4,6]^3Spbb[5,6]+25/12I Spaa[1,5]^2Spbb[1,5]^2Spbb[1,6]Spaa[3,4]^2Spbb[4,5]^3Spaa[5,6]^3Spbb[5,6]-14/3I Spaa[1,5]^2Spbb[1,5]^2Spbb[1,6]Spaa[3,4]Spaa[3,5]Spbb[4,5]^3Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+3/4I Spaa[1,5]^2Spbb[1,5]^2Spbb[1,6]Spaa[3,5]^2Spbb[4,5]^3Spaa[4,6]^2Spaa[5,6]Spbb[5,6]+11/4I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[3,4]^3Spbb[3,4]Spbb[4,5]^3Spaa[5,6]^3Spbb[5,6]-25/3I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[4,5]^3Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+77/12I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]^3Spaa[4,6]^2Spaa[5,6]Spbb[5,6]-1I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[3,4]Spaa[3,5]^3Spbb[4,5]^3Spaa[4,6]^3Spbb[5,6]+3/2I Spbb[1,6]Spaa[3,4]^4Spbb[3,4]^2Spbb[4,5]^3Spaa[5,6]^3Spbb[5,6]+23/12I Spbb[1,6]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]Spbb[4,5]^3Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-85/12I Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2Spbb[4,5]^3Spaa[4,6]^2Spaa[5,6]Spbb[5,6]+7/6I Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^3Spbb[4,5]^3Spaa[4,6]^3Spbb[5,6]+14/3I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]^2Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-1/2I Spbb[1,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spbb[4,5]^2Spaa[5,6]^2Spbb[5,6]+7/4I Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]-8/3I Spbb[1,6]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]^2Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^2Spbb[5,6]+13/3I Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-103/12I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^2Spaa[5,6]Spbb[5,6]-3/2I Spbb[1,6]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[5,6]^2Spbb[5,6]-3/2I Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]+41/12I Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^3Spbb[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^2Spbb[5,6]+1/2I Spaa[1,3]Spaa[1,5]^2Spbb[1,5]^3Spbb[1,6]Spaa[3,5]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-23/12I Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spaa[3,4]^2Spbb[3,4]Spbb[4,5]^2Spaa[5,6]^3Spbb[5,6]+43/12I Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-11/2I Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]^2Spaa[4,6]^2Spaa[5,6]Spbb[5,6]-7/6I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,4]^3Spbb[3,4]^2Spbb[4,5]^2Spaa[5,6]^3Spbb[5,6]-87/4I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+49/2I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2Spbb[4,5]^2Spaa[4,6]^2Spaa[5,6]Spbb[5,6]-7/2I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,4]^2Spaa[3,5]^3Spbb[4,5]^2Spaa[4,6]^3Spbb[5,6]-5/6I Spbb[1,6]Spaa[3,4]^4Spbb[3,4]^3Spaa[3,6]Spbb[4,5]^2Spaa[5,6]^2Spbb[5,6]-7/3I Spbb[1,6]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]+19/6I Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,5]^2Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^2Spbb[5,6]-1/12I Spbb[1,6]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]^3Spaa[3,6]^2Spbb[4,5]Spaa[4,6]Spbb[5,6]+1/4I Spaa[1,3]^2Spbb[1,5]^2Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]Spaa[5,6]^3Spbb[5,6]-10/3I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]-151/12I Spaa[1,3]^2Spbb[1,5]^2Spbb[1,6]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-15/4I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,4]^2Spaa[3,5]^3Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]+1/3I Spbb[1,6]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[5,6]Spbb[5,6]-7/12I Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[4,6]Spbb[5,6]-5/2I Spaa[1,3]^2Spaa[1,5]Spbb[1,5]^3Spbb[1,6]Spbb[3,4]Spaa[3,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-1/3I Spaa[1,3]^2Spbb[1,5]^2Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^2Spbb[4,5]Spaa[5,6]^3Spbb[5,6]+73/3I Spaa[1,3]^2Spbb[1,5]^2Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-17I Spaa[1,3]^2Spbb[1,5]^2Spbb[1,6]Spbb[3,4]^2Spaa[3,5]^2Spbb[4,5]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]+1/3I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]+91/12I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]+19/3I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]+1/6I Spbb[1,6]Spaa[3,4]^4Spbb[3,4]^4Spaa[3,6]^2Spbb[4,5]Spaa[5,6]Spbb[5,6]-5/12I Spbb[1,6]Spaa[3,4]^3Spbb[3,4]^4Spaa[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[4,6]Spbb[5,6]-1/12I Spbb[1,6]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]^4Spaa[3,6]^3Spbb[5,6]+1/3I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^3Spaa[3,6]^2Spaa[5,6]Spbb[5,6]+9/2I Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^3Spbb[3,5]^3Spaa[3,6]^3Spbb[5,6]-1/4I Spaa[1,3]^2Spbb[1,5]^2Spbb[1,6]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spaa[5,6]^2Spbb[5,6]+18I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]^2Spaa[5,6]Spbb[5,6]-17/4I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,4]^2Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]^2Spaa[4,6]Spbb[5,6]+17/2I Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]^3Spbb[5,6]+27/2I Spaa[1,3]^2Spbb[1,5]^2Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]-53/4I Spaa[1,3]^2Spbb[1,5]^2Spbb[1,6]Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]+35/2I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spaa[5,6]Spbb[5,6]+1I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spaa[4,6]Spbb[5,6]+9/2I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spaa[4,6]Spbb[5,6]+4I Spbb[1,6]Spaa[3,4]^3Spbb[3,4]^4Spaa[3,5]Spbb[3,5]Spaa[3,6]^3Spbb[5,6]-5/2I Spaa[1,3]^3Spbb[1,5]^3Spbb[1,6]Spbb[3,4]^2Spaa[3,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+1/6I Spaa[1,3]^2Spbb[1,5]^2Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]Spaa[5,6]^2Spbb[5,6]-1/12I Spaa[1,3]^2Spbb[1,5]^2Spbb[1,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,5]Spaa[3,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]-65/6I Spaa[1,3]^2Spbb[1,5]^2Spbb[1,6]Spbb[3,4]^3Spaa[3,5]^2Spaa[3,6]Spaa[4,6]^2Spbb[5,6]+9/2I Spaa[1,3]^3Spbb[1,3]Spbb[1,5]^2Spbb[1,6]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]-1/12I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,4]^3Spbb[3,4]^4Spaa[3,6]^2Spaa[5,6]Spbb[5,6]+29/6I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^4Spaa[3,5]Spaa[3,6]^2Spaa[4,6]Spbb[5,6]-9/2I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,5]Spbb[1,6]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^2Spaa[4,6]Spbb[5,6]-31/12I Spbb[1,5]Spaa[3,4]Spaa[3,5]Spaa[4,5]^3Spbb[4,5]^5Spaa[5,6]^2Spbb[5,6]+2/3I Spbb[1,5]Spaa[3,5]^2Spaa[4,5]^3Spbb[4,5]^5Spaa[4,6]Spaa[5,6]Spbb[5,6]-77/12I Spbb[1,5]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^4Spaa[5,6]^2Spbb[5,6]+5/4I Spbb[1,5]Spaa[3,5]^3Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^4Spaa[4,6]Spaa[5,6]Spbb[5,6]-6I Spaa[1,5]Spbb[1,5]^2Spaa[3,4]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^4Spaa[5,6]^2Spbb[5,6]+11/12I Spaa[1,5]Spbb[1,5]^2Spaa[3,5]^2Spaa[4,5]^2Spbb[4,5]^4Spaa[4,6]Spaa[5,6]Spbb[5,6]-13/2I Spbb[1,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^4Spaa[5,6]^2Spbb[5,6]+19/12I Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spaa[4,5]^2Spbb[4,5]^4Spaa[4,6]Spaa[5,6]Spbb[5,6]-2/3I Spbb[1,5]Spbb[3,4]Spaa[3,5]^3Spaa[4,5]^2Spbb[4,5]^4Spaa[4,6]^2Spbb[5,6]-13/4I Spbb[1,5]Spaa[3,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^3Spaa[5,6]^2Spbb[5,6]-11/12I Spbb[1,5]Spaa[3,5]^4Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^3Spaa[4,6]Spaa[5,6]Spbb[5,6]-27/4I Spaa[1,5]Spbb[1,5]^2Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[5,6]^2Spbb[5,6]+1/3I Spaa[1,5]Spbb[1,5]^2Spaa[3,5]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]Spaa[5,6]Spbb[5,6]-31/4I Spbb[1,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[5,6]^2Spbb[5,6]+3/2I Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]Spaa[5,6]Spbb[5,6]+19/12I Spbb[1,5]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^2Spbb[5,6]-41/12I Spaa[1,5]^2Spbb[1,5]^3Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[5,6]^2Spbb[5,6]+1/4I Spaa[1,5]^2Spbb[1,5]^3Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^3Spaa[4,6]Spaa[5,6]Spbb[5,6]-79/6I Spaa[1,5]Spbb[1,5]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[5,6]^2Spbb[5,6]+25/12I Spaa[1,5]Spbb[1,5]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^3Spaa[4,6]Spaa[5,6]Spbb[5,6]-23/3I Spbb[1,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^3Spaa[4,6]Spaa[5,6]Spbb[5,6]+29/12I Spbb[1,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^3Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^2Spbb[5,6]-7/6I Spbb[1,5]Spaa[3,5]^5Spbb[3,5]^3Spbb[4,5]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]-1/12I Spaa[1,5]Spbb[1,5]^2Spaa[3,4]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]^2Spaa[5,6]^2Spbb[5,6]-29/12I Spaa[1,5]Spbb[1,5]^2Spaa[3,5]^4Spbb[3,5]^2Spbb[4,5]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]+1/3I Spbb[1,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]^2Spaa[5,6]^2Spbb[5,6]+13/12I Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]^2Spbb[4,5]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]+5/12I Spbb[1,5]Spbb[3,4]Spaa[3,5]^5Spbb[3,5]^2Spbb[4,5]^2Spaa[4,6]^2Spbb[5,6]+1/4I Spaa[1,5]^2Spbb[1,5]^3Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2Spaa[5,6]^2Spbb[5,6]-5/3I Spaa[1,5]^2Spbb[1,5]^3Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]-79/12I Spaa[1,5]Spbb[1,5]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2Spaa[5,6]^2Spbb[5,6]-37/12I Spaa[1,5]Spbb[1,5]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]+25/12I Spaa[1,5]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]^4Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[5,6]+101/12I Spbb[1,5]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2Spaa[5,6]^2Spbb[5,6]-18I Spbb[1,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]+41/4I Spbb[1,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^4Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[5,6]-20/3I Spaa[1,5]^2Spbb[1,5]^3Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[4,5]^2Spaa[5,6]^2Spbb[5,6]-5/12I Spaa[1,5]^2Spbb[1,5]^3Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]+5/6I Spaa[1,5]^2Spbb[1,5]^3Spbb[3,4]Spaa[3,5]^3Spbb[4,5]^2Spaa[4,6]^2Spbb[5,6]+71/12I Spaa[1,5]Spbb[1,5]^2Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]Spbb[4,5]^2Spaa[5,6]^2Spbb[5,6]-247/12I Spaa[1,5]Spbb[1,5]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2Spbb[4,5]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]+21/4I Spaa[1,5]Spbb[1,5]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^3Spbb[4,5]^2Spaa[4,6]^2Spbb[5,6]+95/12I Spbb[1,5]Spaa[3,4]^4Spbb[3,4]^3Spaa[3,5]Spbb[4,5]^2Spaa[5,6]^2Spbb[5,6]-199/12I Spbb[1,5]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,5]^2Spbb[4,5]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]+85/12I Spbb[1,5]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,5]^3Spbb[4,5]^2Spaa[4,6]^2Spbb[5,6]-1/4I Spaa[1,3]Spbb[1,5]^2Spaa[3,5]^4Spbb[3,5]^3Spbb[4,5]Spaa[5,6]^2Spbb[5,6]+1/12I Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]^3Spaa[3,6]Spbb[4,5]Spaa[5,6]Spbb[5,6]-1/6I Spbb[1,5]Spbb[3,4]Spaa[3,5]^5Spbb[3,5]^3Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[5,6]-13/12I Spaa[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]Spaa[5,6]^2Spbb[5,6]-1/3I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[3,5]^4Spbb[3,5]^2Spbb[4,5]Spaa[5,6]Spbb[5,6]-1/4I Spaa[1,3]Spbb[1,5]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]Spaa[5,6]^2Spbb[5,6]+41/4I Spaa[1,3]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]^4Spbb[3,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]+4/3I Spbb[1,5]^2Spaa[1,6]Spbb[3,4]Spaa[3,5]^5Spbb[3,5]^2Spbb[4,5]Spaa[4,6]Spbb[5,6]-9/2I Spbb[1,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[5,6]Spbb[5,6]+37/12I Spbb[1,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^4Spbb[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[5,6]-3/4I Spaa[1,3]Spaa[1,5]^2Spbb[1,5]^4Spaa[3,5]^2Spbb[3,5]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]-5/12I Spaa[1,5]^2Spbb[1,5]^4Spaa[1,6]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]Spaa[5,6]Spbb[5,6]+35/3I Spaa[1,3]Spaa[1,5]Spbb[1,5]^3Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]+5/3I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]Spbb[4,5]Spaa[4,6]Spbb[5,6]-109/6I Spaa[1,3]Spbb[1,5]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]+353/12I Spaa[1,3]Spbb[1,5]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^3Spbb[3,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]-89/12I Spaa[1,3]Spbb[1,5]^2Spbb[3,4]^2Spaa[3,5]^4Spbb[3,5]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]-33/4I Spbb[1,5]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[5,6]Spbb[5,6]+26/3I Spbb[1,5]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,5]^3Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[5,6]+13/6I Spaa[1,3]Spaa[1,5]^2Spbb[1,5]^4Spbb[3,4]Spaa[3,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]+1/2I Spaa[1,5]^2Spbb[1,5]^4Spaa[1,6]Spbb[3,4]Spaa[3,5]^3Spbb[4,5]Spaa[4,6]Spbb[5,6]-125/12I Spaa[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]+181/12I Spaa[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]-19/6I Spaa[1,3]Spaa[1,5]Spbb[1,5]^3Spbb[3,4]^2Spaa[3,5]^3Spbb[4,5]Spaa[4,6]^2Spbb[5,6]-101/6I Spaa[1,3]Spbb[1,5]^2Spaa[3,4]^3Spbb[3,4]^3Spaa[3,5]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]+99/4I Spaa[1,3]Spbb[1,5]^2Spaa[3,4]^2Spbb[3,4]^3Spaa[3,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]-9/2I Spaa[1,3]Spbb[1,5]^2Spaa[3,4]Spbb[3,4]^3Spaa[3,5]^3Spbb[4,5]Spaa[4,6]^2Spbb[5,6]-15/4I Spbb[1,5]Spaa[3,4]^4Spbb[3,4]^4Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[5,6]Spbb[5,6]+15/4I Spbb[1,5]Spaa[3,4]^3Spbb[3,4]^4Spaa[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[5,6]-1/12I Spbb[1,5]Spbb[3,4]Spaa[3,5]^5Spbb[3,5]^4Spaa[3,6]^2Spbb[5,6]+1/4I Spaa[1,3]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]^4Spbb[3,5]^3Spaa[3,6]Spaa[5,6]Spbb[5,6]-1/12I Spbb[1,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^4Spbb[3,5]^3Spaa[3,6]^2Spbb[5,6]-1/12I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]^3Spaa[3,6]^2Spbb[5,6]+2/3I Spaa[1,3]^2Spbb[1,5]^3Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[5,6]^2Spbb[5,6]+5/12I Spaa[1,3]Spbb[1,5]^3Spaa[1,6]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]^2Spaa[5,6]Spbb[5,6]+29/6I Spaa[1,3]Spbb[1,5]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]Spaa[5,6]Spbb[5,6]-3/2I Spaa[1,3]Spbb[1,5]^2Spbb[3,4]^2Spaa[3,5]^4Spbb[3,5]^2Spaa[3,6]Spaa[4,6]Spbb[5,6]+1/3I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]Spaa[5,6]Spbb[5,6]+1/12I Spaa[1,3]Spbb[1,3]Spbb[1,5]^2Spaa[1,6]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]^2Spaa[3,6]Spbb[5,6]-1/4I Spbb[1,5]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]^2Spbb[5,6]+1/2I Spaa[1,3]^2Spaa[1,5]Spbb[1,5]^4Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]^2Spbb[5,6]+7/12I Spaa[1,3]Spaa[1,5]Spbb[1,5]^4Spaa[1,6]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[5,6]Spbb[5,6]+1/12I Spaa[1,5]Spbb[1,5]^4Spaa[1,6]^2Spbb[3,4]Spaa[3,5]^4Spbb[3,5]Spbb[5,6]+35/4I Spaa[1,3]^2Spbb[1,5]^3Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]Spaa[5,6]^2Spbb[5,6]-15I Spaa[1,3]^2Spbb[1,5]^3Spbb[3,4]^2Spaa[3,5]^3Spbb[3,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]-3I Spaa[1,3]Spbb[1,5]^3Spaa[1,6]Spbb[3,4]^2Spaa[3,5]^4Spbb[3,5]Spaa[4,6]Spbb[5,6]-1/4I Spaa[1,3]^3Spbb[1,3]Spbb[1,5]^3Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]^2Spbb[5,6]-1/3I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]^3Spaa[1,6]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[5,6]Spbb[5,6]-1/12I Spaa[1,3]Spbb[1,3]Spbb[1,5]^3Spaa[1,6]^2Spbb[3,4]Spaa[3,5]^4Spbb[3,5]Spbb[5,6]+17/2I Spaa[1,3]Spbb[1,5]^2Spaa[3,4]^2Spbb[3,4]^3Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[5,6]Spbb[5,6]+7/6I Spaa[1,3]Spbb[1,5]^2Spaa[3,4]Spbb[3,4]^3Spaa[3,5]^3Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[5,6]-1/6I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]^2Spbb[3,4]^2Spaa[3,5]^3Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[5,6]-1/2I Spbb[1,5]Spaa[3,4]^3Spbb[3,4]^4Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spbb[5,6]+9/2I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spbb[5,6]+1/4I Spaa[1,3]Spaa[1,5]^2Spbb[1,5]^5Spaa[1,6]Spbb[3,4]Spaa[3,5]^2Spaa[5,6]Spbb[5,6]+1/12I Spaa[1,5]^2Spbb[1,5]^5Spaa[1,6]^2Spbb[3,4]Spaa[3,5]^3Spbb[5,6]+9/2I Spaa[1,3]^2Spaa[1,5]Spbb[1,5]^4Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[5,6]^2Spbb[5,6]-53/12I Spaa[1,3]^2Spaa[1,5]Spbb[1,5]^4Spbb[3,4]^2Spaa[3,5]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]-17/12I Spaa[1,3]Spaa[1,5]Spbb[1,5]^4Spaa[1,6]Spbb[3,4]^2Spaa[3,5]^3Spaa[4,6]Spbb[5,6]+1/4I Spaa[1,3]^2Spbb[1,3]Spaa[1,5]Spbb[1,5]^4Spaa[1,6]Spbb[3,4]Spaa[3,5]^2Spaa[5,6]Spbb[5,6]+1/12I Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]^4Spaa[1,6]^2Spbb[3,4]Spaa[3,5]^3Spbb[5,6]+107/12I Spaa[1,3]^2Spbb[1,5]^3Spaa[3,4]^2Spbb[3,4]^3Spaa[3,5]Spaa[5,6]^2Spbb[5,6]-59/12I Spaa[1,3]^2Spbb[1,5]^3Spaa[3,4]Spbb[3,4]^3Spaa[3,5]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]-29/12I Spaa[1,3]^2Spbb[1,5]^3Spbb[3,4]^3Spaa[3,5]^3Spaa[4,6]^2Spbb[5,6]+9/4I Spaa[1,3]^3Spbb[1,3]Spbb[1,5]^3Spbb[3,4]^2Spaa[3,5]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]-11/12I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]^3Spaa[1,6]Spbb[3,4]^2Spaa[3,5]^3Spaa[4,6]Spbb[5,6]+15/4I Spaa[1,3]Spbb[1,5]^2Spaa[3,4]^3Spbb[3,4]^4Spaa[3,5]Spaa[3,6]Spaa[5,6]Spbb[5,6]+3/4I Spaa[1,3]Spbb[1,5]^2Spaa[3,4]^2Spbb[3,4]^4Spaa[3,5]^2Spaa[3,6]Spaa[4,6]Spbb[5,6]-9/2I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,5]^2Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]Spaa[4,6]Spbb[5,6]-1/4I Spbb[1,5]Spaa[3,4]^4Spbb[3,4]^5Spaa[3,5]Spaa[3,6]^2Spbb[5,6]+19/4I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,5]Spaa[3,6]^2Spbb[5,6]+9/2I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^2Spbb[5,6]+1/6I Spbb[1,6]Spaa[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^4Spaa[5,6]+1/6I Spbb[1,6]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]^3Spaa[4,6]^2Spbb[4,6]^4Spaa[5,6]-2/3I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,5]Spaa[3,6]^2Spaa[4,6]^3Spbb[4,6]^4Spaa[5,6]-55/12I Spbb[1,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]^3Spaa[4,6]^3Spbb[4,6]^4-1/4I Spbb[1,5]Spaa[3,4]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^4Spaa[5,6]^2-2/3I Spbb[1,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^4Spaa[5,6]-1/6I Spbb[1,5]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^4-133/12I Spbb[1,5]Spaa[3,4]^2Spbb[3,5]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^4Spaa[5,6]^2+17I Spbb[1,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^4Spaa[5,6]-1/3I Spbb[1,4]Spaa[3,4]^2Spbb[3,5]^2Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^4Spaa[5,6]-1/6I Spbb[1,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,6]^3Spbb[4,6]^4-1/3I Spbb[1,3]Spaa[3,4]^2Spbb[3,5]^2Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^4Spaa[5,6]-1/6I Spbb[1,3]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^3Spaa[4,6]^2Spbb[4,6]^4+137/12I Spaa[1,3]Spbb[1,5]^2Spaa[3,4]Spbb[3,5]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^4Spaa[5,6]^2-4/3I Spaa[1,3]Spbb[1,5]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,6]^3Spbb[4,6]^4Spaa[5,6]-1/12I Spbb[1,5]^2Spaa[1,6]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[4,6]^3Spbb[4,6]^4+29/6I Spbb[1,5]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^4Spaa[5,6]-14/3I Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spaa[4,6]^3Spbb[4,6]^4+2/3I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spaa[4,6]^3Spbb[4,6]^4-55/12I Spbb[1,3]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]^3Spaa[4,6]^2Spbb[4,6]^4-55/6I Spbb[1,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]^4Spbb[3,6]Spaa[4,6]^2Spbb[4,6]^3+1/2I Spaa[1,3]Spbb[1,6]^2Spbb[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^3Spaa[5,6]+55/12I Spaa[1,3]Spbb[1,6]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]^3Spaa[4,6]^3Spbb[4,6]^3+1/12I Spbb[1,6]Spaa[3,4]^2Spbb[4,5]^3Spaa[4,6]^3Spbb[4,6]^3Spaa[5,6]^2-7/6I Spbb[1,6]Spaa[3,4]Spaa[3,5]Spbb[4,5]^3Spaa[4,6]^4Spbb[4,6]^3Spaa[5,6]-32/3I Spbb[1,6]Spaa[3,4]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]^2+65/4I Spbb[1,6]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]^3Spaa[5,6]+1/6I Spbb[1,6]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]^3-1I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,4]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]^3Spaa[5,6]^2+1I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,5]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]^3Spaa[5,6]-1/12I Spbb[1,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]^3Spaa[5,6]+1/12I Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]^3+5/2I Spbb[1,6]Spaa[3,4]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]^3Spaa[5,6]^2-5/6I Spbb[1,6]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]+1/12I Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^3-14I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^3Spaa[5,6]+55/12I Spbb[1,6]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]-55/12I Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^3+1/2I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^3Spaa[5,6]+3/2I Spaa[1,3]^2Spbb[1,5]^2Spbb[1,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^3Spaa[5,6]^2-1/4I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^3Spaa[5,6]+1/4I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^3+9/4I Spbb[1,6]Spaa[3,4]^2Spbb[3,5]^3Spaa[3,6]^3Spbb[4,6]^3Spaa[5,6]^2-7/12I Spbb[1,6]Spaa[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^3Spaa[5,6]+1/12I Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]^3Spaa[4,6]^2Spbb[4,6]^3+77/6I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^3Spaa[5,6]^2+2I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]+53/12I Spbb[1,6]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]^2Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^3Spaa[5,6]-19/2I Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^3Spaa[4,6]^2Spbb[4,6]^3+1I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]-1/2I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,6]^3Spbb[4,6]^3-1/2I Spaa[1,3]^2Spbb[1,5]^2Spbb[1,6]Spbb[3,5]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]^2+19/3I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]+67/6I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spaa[4,6]^3Spbb[4,6]^3-1I Spaa[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[1,6]Spbb[3,5]Spaa[3,6]Spaa[4,6]^3Spbb[4,6]^3Spaa[5,6]-55/12I Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^2Spbb[3,5]Spaa[3,6]^3Spaa[4,6]^2Spbb[4,6]^3+1I Spaa[1,3]^2Spbb[1,5]^2Spbb[1,6]Spbb[3,4]Spaa[3,6]Spaa[4,6]^3Spbb[4,6]^3Spaa[5,6]-7/6I Spbb[1,5]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^3Spbb[4,6]^3Spaa[5,6]-7/12I Spbb[1,5]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^4Spbb[4,6]^3-1/6I Spbb[1,4]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^4Spbb[4,6]^3+67/6I Spbb[1,5]Spaa[3,4]^3Spbb[3,5]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]^3Spaa[5,6]^3-117/4I Spbb[1,5]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]^2+95/6I Spbb[1,5]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]^3Spaa[5,6]-1/2I Spbb[1,5]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]^3+1/2I Spbb[1,4]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]^3Spaa[5,6]-1/2I Spbb[1,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]^3-1/3I Spaa[1,5]Spbb[1,5]^2Spaa[3,5]^2Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]^3-7/6I Spbb[1,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]^3Spaa[5,6]-1/12I Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]^3-7/6I Spbb[1,5]Spaa[3,4]^3Spbb[3,5]^2Spaa[3,6]Spbb[4,5]Spbb[4,6]^3Spaa[5,6]^3-31/6I Spbb[1,5]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]^3Spaa[5,6]^2-7/4I Spbb[1,5]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]-7/4I Spbb[1,5]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^3-5/3I Spbb[1,4]Spaa[3,4]^3Spbb[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]^3Spaa[5,6]^2+5/6I Spbb[1,4]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]-5/4I Spbb[1,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^3-287/12I Spaa[1,3]Spbb[1,5]^2Spaa[3,4]^2Spbb[3,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]^3Spaa[5,6]^3+57/2I Spaa[1,3]Spbb[1,5]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]^2-45/2I Spaa[1,3]Spbb[1,5]^2Spaa[3,5]^2Spbb[3,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^3Spaa[5,6]-4/3I Spbb[1,5]^2Spaa[1,6]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^3-65/4I Spbb[1,5]Spaa[3,4]^3Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]^3Spaa[5,6]^2+82/3I Spbb[1,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]-25/6I Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^3-3/4I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[3,4]^2Spbb[3,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]^2-5/4I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^3Spaa[5,6]-1/3I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^3-1/2I Spbb[1,4]Spaa[3,4]^3Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]+1/2I Spbb[1,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^3+1/4I Spbb[1,4]^2Spaa[1,6]Spaa[3,4]^3Spbb[3,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]-1/4I Spbb[1,4]^2Spaa[1,6]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^3-2I Spaa[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[3,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^3Spaa[5,6]-1/4I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[3,5]^2Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^3+1/3I Spaa[1,3]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]^2Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^3-25/12I Spbb[1,5]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^2Spbb[4,6]^3Spaa[5,6]^2+19/12I Spbb[1,5]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^3Spaa[5,6]-17/12I Spbb[1,5]Spaa[3,5]^3Spbb[3,5]^3Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^3-2I Spbb[1,4]Spaa[3,4]^3Spbb[3,5]^3Spaa[3,6]^2Spbb[4,6]^3Spaa[5,6]^2+1/3I Spbb[1,4]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^3Spaa[5,6]-11/12I Spbb[1,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^3+35/12I Spaa[1,3]Spbb[1,5]^2Spaa[3,4]^2Spbb[3,5]^2Spaa[3,6]Spbb[4,6]^3Spaa[5,6]^3+13/2I Spaa[1,3]Spbb[1,5]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]^3Spaa[5,6]^2-83/12I Spaa[1,3]Spbb[1,5]^2Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]-2/3I Spbb[1,5]^2Spaa[1,6]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^3+9/2I Spbb[1,5]Spaa[3,4]^3Spbb[3,4]Spbb[3,5]^2Spaa[3,6]^2Spbb[4,6]^3Spaa[5,6]^2+8/3I Spbb[1,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^3Spaa[5,6]-10I Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^3-137/12I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[3,4]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]^3Spaa[5,6]^2+103/6I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]+1/6I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,6]^3Spbb[4,6]^3-7/6I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^3+49/12I Spbb[1,4]Spaa[3,4]^3Spbb[3,4]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^3Spaa[5,6]-55/12I Spbb[1,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^3-17/4I Spbb[1,3]Spaa[3,4]^3Spbb[3,4]Spbb[3,5]^2Spaa[3,6]^3Spbb[4,6]^3Spaa[5,6]-1/3I Spbb[1,3]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^3-1/2I Spaa[1,3]Spbb[1,4]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,6]^3Spbb[4,6]^3-1/2I Spbb[1,4]^2Spaa[1,6]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^3+1/12I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[3,4]^3Spbb[3,5]^2Spaa[3,6]^2Spbb[4,6]^3Spaa[5,6]-1/2I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^3-1/12I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^3+69/4I Spaa[1,3]^2Spbb[1,5]^3Spaa[3,4]Spbb[3,5]Spaa[4,6]Spbb[4,6]^3Spaa[5,6]^3-4I Spaa[1,3]^2Spbb[1,5]^3Spaa[3,5]Spbb[3,5]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]^2-7/4I Spaa[1,3]Spbb[1,5]^3Spaa[1,6]Spaa[3,5]^2Spbb[3,5]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]-1/12I Spbb[1,5]^3Spaa[1,6]^2Spaa[3,5]^3Spbb[3,5]Spaa[4,6]^2Spbb[4,6]^3+20/3I Spaa[1,3]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[4,6]^3Spbb[4,6]^3-1I Spaa[1,3]^2Spbb[1,4]Spbb[1,5]^2Spaa[3,5]Spbb[3,5]Spaa[4,6]^3Spbb[4,6]^3Spaa[5,6]-1/4I Spaa[1,3]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[3,5]^2Spbb[3,5]Spaa[4,6]^3Spbb[4,6]^3-1/4I Spaa[1,3]Spbb[1,3]Spbb[1,5]^2Spaa[1,6]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^3+1/2I Spbb[1,5]Spaa[3,4]^3Spbb[3,4]^2Spbb[3,5]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^3Spaa[5,6]-1/2I Spbb[1,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^3+3/4I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]-3/4I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,6]^3Spbb[4,6]^3+1I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,6]^3Spbb[4,6]^3-55/12I Spbb[1,3]Spaa[3,4]^3Spbb[3,4]^2Spbb[3,5]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^3-55/12I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^3-55/12I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[3,4]^3Spbb[3,4]Spbb[3,5]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^3+55/12I Spbb[1,3]^2Spaa[1,6]Spaa[3,4]^3Spbb[3,4]Spbb[3,5]Spaa[3,6]^3Spbb[4,6]^3+1I Spaa[1,3]^2Spbb[1,5]^3Spbb[3,4]Spaa[3,5]Spaa[4,6]^3Spbb[4,6]^3Spaa[5,6]+1/4I Spaa[1,3]Spbb[1,5]^3Spaa[1,6]Spbb[3,4]Spaa[3,5]^2Spaa[4,6]^3Spbb[4,6]^3-1I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]Spaa[3,6]Spaa[4,6]^3Spbb[4,6]^3-55/12I Spbb[1,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]^5Spbb[3,6]^2Spaa[4,6]Spbb[4,6]^2+55/12I Spbb[1,3]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]^5Spbb[3,6]^2Spbb[4,6]^2+55/12I Spaa[1,3]Spbb[1,6]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]^4Spbb[3,6]Spaa[4,6]^2Spbb[4,6]^2-55/12I Spbb[1,6]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]^2Spaa[3,6]^4Spbb[3,6]Spbb[4,6]^2Spaa[5,6]-109/12I Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^2Spbb[3,5]Spaa[3,6]^4Spbb[3,6]Spaa[4,6]Spbb[4,6]^2-55/6I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]^4Spbb[3,6]Spaa[4,6]Spbb[4,6]^2+55/12I Spbb[1,3]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^4Spbb[3,6]Spbb[4,6]^2+55/12I Spbb[1,3]Spaa[3,4]^3Spbb[3,4]^2Spbb[3,5]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]^2+55/12I Spaa[1,3]Spbb[1,3]^2Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]^2+9/4I Spaa[1,3]Spbb[1,6]^2Spaa[3,4]Spbb[4,5]^3Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]^2+1/6I Spaa[1,3]Spbb[1,6]^2Spaa[3,5]Spbb[4,5]^3Spaa[4,6]^4Spbb[4,6]^2Spaa[5,6]+16I Spaa[1,3]Spbb[1,6]^2Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2-4/3I Spaa[1,3]Spbb[1,6]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]-17/4I Spaa[1,3]^2Spbb[1,5]Spbb[1,6]^2Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]^2+5/6I Spaa[1,3]Spbb[1,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]-1/3I Spaa[1,3]Spbb[1,6]^2Spbb[3,4]Spaa[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]^2-4/3I Spaa[1,3]Spbb[1,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]-179/12I Spaa[1,3]^2Spbb[1,5]Spbb[1,6]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2-7/6I Spaa[1,3]Spbb[1,6]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2+1/2I Spaa[1,3]^2Spbb[1,4]Spbb[1,6]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]-9/4I Spaa[1,3]^2Spbb[1,5]Spbb[1,6]^2Spbb[3,4]Spaa[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]+46/3I Spaa[1,3]Spbb[1,6]^2Spaa[3,4]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^2Spaa[5,6]-46/3I Spaa[1,3]^2Spbb[1,5]Spbb[1,6]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]+1/4I Spbb[1,6]Spaa[3,4]^2Spaa[4,5]Spbb[4,5]^4Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2+7/3I Spbb[1,6]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^4Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]-3I Spbb[1,6]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^4Spaa[4,6]^4Spbb[4,6]^2+1/12I Spbb[1,6]Spaa[3,4]^3Spbb[3,5]Spbb[4,5]^3Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3+13/3I Spbb[1,6]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]^3Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2-29/2I Spbb[1,6]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^3Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]-23/6I Spbb[1,6]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^3Spaa[4,6]^4Spbb[4,6]^2+3/4I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[3,4]^2Spbb[4,5]^3Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2-8/3I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[3,4]Spaa[3,5]Spbb[4,5]^3Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]+5/4I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[3,5]^2Spbb[4,5]^3Spaa[4,6]^4Spbb[4,6]^2+1/2I Spbb[1,6]Spaa[3,4]^3Spbb[3,4]Spbb[4,5]^3Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2-1I Spbb[1,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[4,5]^3Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]+11/6I Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]^3Spaa[4,6]^4Spbb[4,6]^2+1/6I Spbb[1,4]Spaa[1,5]Spbb[1,6]Spaa[3,4]^2Spbb[4,5]^3Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]-5/6I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[3,5]^2Spbb[4,5]^3Spaa[4,6]^4Spbb[4,6]^2+2/3I Spbb[1,4]Spaa[1,5]Spbb[1,6]Spaa[3,4]Spaa[3,5]Spbb[4,5]^3Spaa[4,6]^4Spbb[4,6]^2-1/2I Spbb[1,6]Spaa[3,4]^3Spbb[3,5]^2Spaa[3,6]Spbb[4,5]^2Spbb[4,6]^2Spaa[5,6]^3-23/12I Spbb[1,6]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]+5/6I Spbb[1,6]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]^2+331/12I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]-1/3I Spbb[1,6]Spaa[3,4]^3Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2+19/4I Spbb[1,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]-9I Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]^2+5/6I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,4]^2Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2+3/4I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]-2/3I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]^2-7/4I Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spaa[3,4]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2+77/12I Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spaa[3,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]-4/3I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2+41/12I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]-3/2I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]^2-1I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[3,4]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]+1/3I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[3,5]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]^2-1/4I Spbb[1,6]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]+1/4I Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]^2-1/6I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]-1/3I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]^2+31/12I Spbb[1,6]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^2Spbb[4,5]Spbb[4,6]^2Spaa[5,6]^2-7/4I Spbb[1,6]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]+17/12I Spbb[1,6]Spaa[3,5]^3Spbb[3,5]^3Spaa[3,6]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2+22/3I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]+1I Spbb[1,6]Spaa[3,4]^3Spbb[3,4]Spbb[3,5]^2Spaa[3,6]^2Spbb[4,5]Spbb[4,6]^2Spaa[5,6]^2-11/6I Spbb[1,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]-1/4I Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2+11/4I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,4]^2Spbb[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2-4/3I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]-1/6I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2+5/6I Spaa[1,3]^2Spbb[1,5]^2Spbb[1,6]Spaa[3,5]Spbb[3,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2+33/4I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2+7/4I Spaa[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[1,6]Spaa[3,4]Spbb[3,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2+2I Spaa[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[1,6]Spaa[3,5]Spbb[3,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]-3/4I Spbb[1,6]Spaa[3,4]^3Spbb[3,4]^2Spbb[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]+3/4I Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2+1/6I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]-1/6I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2+1/2I Spaa[1,3]^2Spbb[1,4]^2Spbb[1,6]Spaa[3,4]Spbb[3,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]+2I Spaa[1,3]^2Spaa[1,5]Spbb[1,5]^3Spbb[1,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2-23/6I Spaa[1,3]^2Spbb[1,5]^2Spbb[1,6]Spbb[3,4]Spaa[3,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]+1I Spaa[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]+7/12I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]-1/12I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2-1/4I Spaa[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[1,6]Spaa[3,4]Spbb[3,4]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]+1/6I Spaa[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[1,6]Spbb[3,4]Spaa[3,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^2+1/6I Spbb[1,6]Spaa[3,5]^3Spbb[3,5]^4Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^2-1/4I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]-17/3I Spbb[1,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^3Spbb[4,6]^2Spaa[5,6]+55/12I Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^2+29/12I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,4]^2Spbb[3,5]^3Spaa[3,6]^2Spbb[4,6]^2Spaa[5,6]^2-7/6I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]+5/6I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^2+3/2I Spaa[1,3]^2Spbb[1,5]^2Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2-15/2I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]^2Spaa[3,6]^2Spbb[4,6]^2Spaa[5,6]^2+65/3I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]-22/3I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^2+44/3I Spaa[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[1,6]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2+2I Spaa[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]+1/4I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]-1/4I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^2+1/2I Spaa[1,3]^2Spbb[1,4]^2Spbb[1,6]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]-1/2I Spaa[1,3]^2Spbb[1,4]^2Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,6]^3Spbb[4,6]^2+1I Spaa[1,3]^3Spbb[1,5]^3Spbb[1,6]Spbb[3,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3-104/3I Spaa[1,3]^2Spbb[1,5]^2Spbb[1,6]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]-1/3I Spaa[1,3]^3Spbb[1,4]Spbb[1,5]^2Spbb[1,6]Spbb[3,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2+185/12I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^2Spbb[3,5]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]-55/12I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^2-3/4I Spaa[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[1,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]+3I Spaa[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[1,6]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,6]^3Spbb[4,6]^2-2/3I Spaa[1,3]^3Spbb[1,4]^2Spbb[1,5]Spbb[1,6]Spbb[3,5]Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]+1/3I Spaa[1,3]^3Spbb[1,5]^3Spbb[1,6]Spbb[3,4]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2-9/4I Spaa[1,3]^2Spbb[1,5]^2Spbb[1,6]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]Spaa[4,6]^3Spbb[4,6]^2+2/3I Spaa[1,3]^3Spbb[1,4]Spbb[1,5]^2Spbb[1,6]Spbb[3,4]Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]+7/3I Spbb[1,5]Spaa[3,4]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^4Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]+3/4I Spbb[1,5]Spaa[3,5]^2Spaa[4,5]^2Spbb[4,5]^4Spaa[4,6]^3Spbb[4,6]^2+7/6I Spbb[1,4]Spaa[3,4]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^4Spaa[4,6]^3Spbb[4,6]^2+5/6I Spbb[1,5]Spaa[3,4]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]^3Spbb[4,6]^2Spaa[5,6]^3+55/12I Spbb[1,5]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2-211/12I Spbb[1,5]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]-17/12I Spbb[1,5]Spaa[3,5]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^3Spbb[4,6]^2+1/12I Spbb[1,4]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]+1/2I Spbb[1,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^3Spbb[4,6]^2+3/2I Spbb[1,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]+13/6I Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^3Spbb[4,6]^2-2/3I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^3Spbb[4,6]^2-5/6I Spbb[1,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^3Spbb[4,6]^2-1/6I Spaa[1,4]Spbb[1,4]^2Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^3Spbb[4,6]^2+13/4I Spbb[1,5]Spaa[3,4]^3Spaa[3,5]Spbb[3,5]^2Spbb[4,5]^2Spbb[4,6]^2Spaa[5,6]^3-11/6I Spbb[1,5]Spaa[3,4]^2Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2-217/12I Spbb[1,5]Spaa[3,4]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]-2I Spbb[1,5]Spaa[3,5]^4Spbb[3,5]^2Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]^2+2I Spbb[1,4]Spaa[3,4]^4Spbb[3,5]^2Spbb[4,5]^2Spbb[4,6]^2Spaa[5,6]^3-43/12I Spbb[1,4]Spaa[3,4]^3Spaa[3,5]Spbb[3,5]^2Spbb[4,5]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2+4I Spbb[1,4]Spaa[3,4]^2Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]-29/12I Spbb[1,4]Spaa[3,4]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]^2+1/2I Spaa[1,5]Spbb[1,5]^2Spaa[3,4]^3Spbb[3,5]Spbb[4,5]^2Spbb[4,6]^2Spaa[5,6]^3+103/12I Spaa[1,5]Spbb[1,5]^2Spaa[3,4]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2-67/4I Spaa[1,5]Spbb[1,5]^2Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]-17/6I Spaa[1,5]Spbb[1,5]^2Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]^2+8/3I Spbb[1,5]Spaa[3,4]^4Spbb[3,4]Spbb[3,5]Spbb[4,5]^2Spbb[4,6]^2Spaa[5,6]^3-31/6I Spbb[1,5]Spaa[3,4]^3Spbb[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2-67/6I Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]^2+1/4I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,4]^3Spbb[3,5]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2-2/3I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]-3/4I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]^2+1/2I Spbb[1,4]Spaa[3,4]^4Spbb[3,4]Spbb[3,5]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2-1I Spbb[1,4]Spaa[3,4]^3Spbb[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]+1/2I Spbb[1,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]^2+1/4I Spbb[1,4]^2Spaa[1,5]Spaa[3,4]^3Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]+1/4I Spbb[1,4]^2Spaa[1,6]Spaa[3,4]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]-1I Spaa[1,4]Spbb[1,4]^2Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]^2+3/4I Spbb[1,4]^2Spaa[1,5]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]^2-5/6I Spbb[1,4]^2Spaa[1,6]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]^2-3/4I Spaa[1,5]^2Spbb[1,5]^3Spaa[3,5]^2Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]^2-5/6I Spbb[1,5]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]+17/12I Spbb[1,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]^2-1/6I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]^2-2I Spbb[1,5]Spaa[3,4]^2Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]Spbb[4,5]Spbb[4,6]^2Spaa[5,6]^2-3/2I Spbb[1,5]Spaa[3,4]Spaa[3,5]^3Spbb[3,5]^3Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]-5/4I Spbb[1,5]Spaa[3,5]^4Spbb[3,5]^3Spaa[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2-11/6I Spbb[1,4]Spaa[3,4]^3Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spbb[4,5]Spbb[4,6]^2Spaa[5,6]^2+3/2I Spbb[1,4]Spaa[3,4]^2Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]-7/4I Spbb[1,4]Spaa[3,4]Spaa[3,5]^3Spbb[3,5]^3Spaa[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2-13/12I Spaa[1,3]Spbb[1,5]^2Spaa[3,4]^2Spaa[3,5]Spbb[3,5]^2Spbb[4,5]Spbb[4,6]^2Spaa[5,6]^3-5/2I Spaa[1,3]Spbb[1,5]^2Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2-35/3I Spaa[1,3]Spbb[1,5]^2Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]-7/4I Spbb[1,5]^2Spaa[1,6]Spaa[3,5]^4Spbb[3,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2-4I Spbb[1,5]Spaa[3,4]^3Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[4,5]Spbb[4,6]^2Spaa[5,6]^2+10I Spbb[1,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]-23/3I Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2-1I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[3,4]^3Spbb[3,5]^2Spbb[4,5]Spbb[4,6]^2Spaa[5,6]^3+83/12I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2-235/12I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]-23/12I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2-7/3I Spbb[1,4]Spaa[3,4]^4Spbb[3,4]Spbb[3,5]^2Spaa[3,6]Spbb[4,5]Spbb[4,6]^2Spaa[5,6]^2+5/12I Spbb[1,4]Spaa[3,4]^3Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]+11/12I Spbb[1,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2-23/12I Spaa[1,3]Spbb[1,4]^2Spaa[3,4]^3Spbb[3,5]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2-25/12I Spbb[1,4]^2Spaa[1,6]Spaa[3,4]^4Spbb[3,5]^2Spbb[4,5]Spbb[4,6]^2Spaa[5,6]^2+8/3I Spaa[1,3]Spbb[1,4]^2Spaa[3,4]^2Spaa[3,5]Spbb[3,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]+7/4I Spbb[1,4]^2Spaa[1,6]Spaa[3,4]^3Spaa[3,5]Spbb[3,5]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]-17/6I Spaa[1,3]Spbb[1,4]^2Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2-7/4I Spbb[1,4]^2Spaa[1,6]Spaa[3,4]^2Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2+25/12I Spaa[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[3,4]^2Spbb[3,5]Spbb[4,5]Spbb[4,6]^2Spaa[5,6]^3-37/12I Spaa[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2-23/3I Spaa[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[3,5]^2Spbb[3,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]-1/2I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2+31/2I Spaa[1,3]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2-1I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]-5/3I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[3,5]^2Spbb[3,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2-11/6I Spbb[1,5]Spaa[3,4]^4Spbb[3,4]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]Spbb[4,6]^2Spaa[5,6]^2+33/4I Spbb[1,5]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]-47/4I Spbb[1,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2-3/2I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[3,4]^3Spbb[3,4]Spbb[3,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2+19/12I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]-1/6I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2-3/4I Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[3,4]^2Spbb[3,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]-3/4I Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2-1/2I Spbb[1,4]Spaa[3,4]^4Spbb[3,4]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]+1/2I Spbb[1,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2-5/4I Spaa[1,3]Spbb[1,4]^2Spaa[3,4]^3Spbb[3,4]Spbb[3,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]-1/4I Spbb[1,4]^2Spaa[1,6]Spaa[3,4]^4Spbb[3,4]Spbb[3,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]+5/4I Spaa[1,3]Spbb[1,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2+1/4I Spbb[1,4]^2Spaa[1,6]Spaa[3,4]^3Spbb[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2-1/2I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2+1/2I Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spaa[3,4]^3Spbb[3,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2-1/4I Spbb[1,4]^3Spaa[1,6]^2Spaa[3,4]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2-1I Spaa[1,3]Spaa[1,5]^2Spbb[1,5]^4Spaa[3,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]+13/6I Spaa[1,3]Spaa[1,5]Spbb[1,5]^3Spbb[3,4]Spaa[3,5]^2Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2-1/2I Spaa[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^3Spaa[3,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2-1/2I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2-1/3I Spbb[1,5]Spaa[3,4]Spaa[3,5]^3Spbb[3,5]^4Spaa[3,6]^2Spbb[4,6]^2Spaa[5,6]+1/4I Spbb[1,5]Spaa[3,5]^4Spbb[3,5]^4Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2+1/4I Spaa[1,3]Spbb[1,5]^2Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]Spbb[4,6]^2Spaa[5,6]^2-121/12I Spaa[1,3]Spbb[1,5]^2Spaa[3,5]^3Spbb[3,5]^3Spaa[3,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]-11/12I Spbb[1,5]^2Spaa[1,6]Spaa[3,5]^4Spbb[3,5]^3Spaa[3,6]Spaa[4,6]Spbb[4,6]^2-1/2I Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^3Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2-9/4I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spbb[4,6]^2Spaa[5,6]^2+5/2I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]-19/6I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[3,5]^3Spbb[3,5]^3Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2+1/6I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[3,5]^3Spbb[3,5]^3Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2+11/12I Spbb[1,4]Spaa[3,4]^3Spbb[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^2Spbb[4,6]^2Spaa[5,6]+1/6I Spbb[1,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2-11/6I Spaa[1,3]Spbb[1,4]^2Spaa[3,4]^3Spbb[3,5]^3Spaa[3,6]Spbb[4,6]^2Spaa[5,6]^2+7/4I Spaa[1,3]Spbb[1,4]^2Spaa[3,4]^2Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]+1/4I Spbb[1,4]^2Spaa[1,6]Spaa[3,4]^3Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spbb[4,6]^2Spaa[5,6]-2I Spaa[1,3]Spbb[1,4]^2Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2-1/4I Spbb[1,4]^2Spaa[1,6]Spaa[3,4]^2Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]Spaa[4,6]Spbb[4,6]^2-53/4I Spaa[1,3]^2Spbb[1,5]^3Spaa[3,5]^2Spbb[3,5]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2-15/2I Spaa[1,3]Spbb[1,5]^3Spaa[1,6]Spaa[3,5]^3Spbb[3,5]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]-1I Spbb[1,5]^3Spaa[1,6]^2Spaa[3,5]^4Spbb[3,5]^2Spaa[4,6]Spbb[4,6]^2+34/3I Spaa[1,3]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2+1/6I Spaa[1,3]^2Spbb[1,4]Spbb[1,5]^2Spaa[3,4]^2Spbb[3,5]^2Spbb[4,6]^2Spaa[5,6]^3-13/2I Spaa[1,3]^2Spbb[1,4]Spbb[1,5]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2-35/6I Spaa[1,3]^2Spbb[1,4]Spbb[1,5]^2Spaa[3,5]^2Spbb[3,5]^2Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]-19/12I Spaa[1,3]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[3,5]^3Spbb[3,5]^2Spaa[4,6]^2Spbb[4,6]^2-5/2I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]^2Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]-7/12I Spaa[1,3]Spbb[1,3]Spbb[1,5]^2Spaa[1,6]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]^2-1/3I Spbb[1,5]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[4,6]^2Spaa[5,6]-3/4I Spbb[1,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2+25/4I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]-55/6I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2+1/4I Spaa[1,3]^2Spbb[1,4]^2Spbb[1,5]Spaa[3,4]^2Spbb[3,5]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2-5/12I Spaa[1,3]^2Spbb[1,4]^2Spbb[1,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]+1/3I Spaa[1,3]^2Spbb[1,4]^2Spbb[1,5]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,6]^3Spbb[4,6]^2-5/4I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,5]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2+1/3I Spbb[1,4]Spaa[3,4]^4Spbb[3,4]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[4,6]^2Spaa[5,6]-1/3I Spbb[1,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2-11/12I Spaa[1,3]Spbb[1,4]^2Spaa[3,4]^3Spbb[3,4]Spbb[3,5]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]+5/12I Spbb[1,4]^2Spaa[1,6]Spaa[3,4]^4Spbb[3,4]Spbb[3,5]^2Spaa[3,6]Spbb[4,6]^2Spaa[5,6]+11/12I Spaa[1,3]Spbb[1,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2-5/12I Spbb[1,4]^2Spaa[1,6]Spaa[3,4]^3Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]^2+1/2I Spaa[1,3]^2Spbb[1,4]^3Spaa[3,4]^2Spbb[3,5]^2Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]+1I Spaa[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[3,4]^3Spbb[3,5]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]+1/12I Spbb[1,4]^3Spaa[1,6]^2Spaa[3,4]^4Spbb[3,5]^2Spbb[4,6]^2Spaa[5,6]-1/2I Spaa[1,3]^2Spbb[1,4]^3Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,6]^3Spbb[4,6]^2-1I Spaa[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]^2Spaa[4,6]^2Spbb[4,6]^2-1/12I Spbb[1,4]^3Spaa[1,6]^2Spaa[3,4]^3Spaa[3,5]Spbb[3,5]^2Spaa[4,6]Spbb[4,6]^2+1/2I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[3,4]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]+1/6I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[3,4]^3Spbb[3,5]^2Spaa[3,6]Spbb[4,6]^2Spaa[5,6]-1/2I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2-1/6I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]^2-31/12I Spaa[1,3]^2Spaa[1,5]Spbb[1,5]^4Spaa[3,5]Spbb[3,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2-17/12I Spaa[1,3]Spaa[1,5]Spbb[1,5]^4Spaa[1,6]Spaa[3,5]^2Spbb[3,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]-1/4I Spaa[1,5]Spbb[1,5]^4Spaa[1,6]^2Spaa[3,5]^3Spbb[3,5]Spaa[4,6]Spbb[4,6]^2-5/12I Spaa[1,3]^2Spbb[1,5]^3Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]+49/12I Spaa[1,3]Spbb[1,5]^3Spaa[1,6]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[4,6]^2Spbb[4,6]^2-13/12I Spaa[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[3,5]Spbb[3,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]-1/6I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[3,5]^2Spbb[3,5]Spaa[4,6]^2Spbb[4,6]^2-25/12I Spaa[1,3]^3Spbb[1,3]Spbb[1,5]^3Spaa[3,5]Spbb[3,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2-7/4I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]^3Spaa[1,6]Spaa[3,5]^2Spbb[3,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]-1/2I Spaa[1,3]Spbb[1,3]Spbb[1,5]^3Spaa[1,6]^2Spaa[3,5]^3Spbb[3,5]Spaa[4,6]Spbb[4,6]^2+5/4I Spaa[1,3]^2Spbb[1,4]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,6]^3Spbb[4,6]^2+3I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2-1/12I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spbb[1,5]^2Spaa[3,5]Spbb[3,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]-1/4I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[3,5]^2Spbb[3,5]Spaa[4,6]^2Spbb[4,6]^2+5/4I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[3,4]^3Spbb[3,4]^2Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]-5/4I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2+3/4I Spaa[1,3]^2Spbb[1,4]^2Spbb[1,5]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]-1/2I Spaa[1,3]^2Spbb[1,4]^2Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,6]^3Spbb[4,6]^2+1/2I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spbb[1,5]Spaa[3,5]Spbb[3,5]Spaa[4,6]^3Spbb[4,6]^2+13/12I Spaa[1,3]^2Spaa[1,5]Spbb[1,5]^4Spbb[3,4]Spaa[3,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]+1/6I Spaa[1,3]Spaa[1,5]Spbb[1,5]^4Spaa[1,6]Spbb[3,4]Spaa[3,5]^2Spaa[4,6]^2Spbb[4,6]^2-17/12I Spaa[1,3]^2Spbb[1,5]^3Spbb[3,4]^2Spaa[3,5]^2Spaa[4,6]^3Spbb[4,6]^2+1/12I Spaa[1,3]^3Spbb[1,3]Spbb[1,5]^3Spbb[3,4]Spaa[3,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]+1/4I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]^3Spaa[1,6]Spbb[3,4]Spaa[3,5]^2Spaa[4,6]^2Spbb[4,6]^2-1/2I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]Spaa[4,6]^3Spbb[4,6]^2-9/2I Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^2Spbb[3,5]Spaa[3,6]^5Spbb[3,6]^2Spbb[4,6]+9/2I Spaa[1,3]Spbb[1,6]^2Spaa[3,4]Spbb[3,4]^2Spbb[3,5]Spaa[3,6]^4Spbb[3,6]Spaa[4,6]Spbb[4,6]-9/2I Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^4Spbb[3,6]Spbb[4,6]-9/2I Spbb[1,6]Spaa[3,4]^3Spbb[3,4]^3Spbb[3,5]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]-9/2I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^2Spbb[3,5]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]+17/12I Spaa[1,3]^2Spbb[1,6]^3Spbb[4,5]^3Spaa[4,6]^3Spbb[4,6]Spaa[5,6]^2+1/6I Spaa[1,3]^2Spbb[1,6]^3Spbb[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2+3/4I Spaa[1,3]^2Spbb[1,6]^3Spbb[3,4]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]Spaa[5,6]-5/3I Spaa[1,5]Spbb[1,6]^2Spaa[3,4]^2Spbb[4,5]^4Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2+17/3I Spaa[1,5]Spbb[1,6]^2Spaa[3,4]Spaa[3,5]Spbb[4,5]^4Spaa[4,6]^3Spbb[4,6]Spaa[5,6]-19/4I Spaa[1,5]Spbb[1,6]^2Spaa[3,5]^2Spbb[4,5]^4Spaa[4,6]^4Spbb[4,6]-29/12I Spaa[1,3]Spbb[1,6]^2Spaa[3,4]^2Spbb[3,5]Spbb[4,5]^3Spaa[4,6]Spbb[4,6]Spaa[5,6]^3+31/4I Spaa[1,3]Spbb[1,6]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]^3Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2-23/4I Spaa[1,3]Spbb[1,6]^2Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^3Spaa[4,6]^3Spbb[4,6]Spaa[5,6]+31/6I Spaa[1,3]Spaa[1,5]Spbb[1,5]Spbb[1,6]^2Spaa[3,4]Spbb[4,5]^3Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2-37/6I Spaa[1,3]Spaa[1,5]Spbb[1,5]Spbb[1,6]^2Spaa[3,5]Spbb[4,5]^3Spaa[4,6]^3Spbb[4,6]Spaa[5,6]+29/12I Spaa[1,3]Spbb[1,6]^2Spaa[3,4]^2Spbb[3,4]Spbb[4,5]^3Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2-17/6I Spaa[1,3]Spbb[1,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[4,5]^3Spaa[4,6]^3Spbb[4,6]Spaa[5,6]-1/3I Spaa[1,3]Spbb[1,6]^2Spbb[3,4]Spaa[3,5]^2Spbb[4,5]^3Spaa[4,6]^4Spbb[4,6]+3/2I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,6]^2Spaa[3,4]Spbb[4,5]^3Spaa[4,6]^3Spbb[4,6]Spaa[5,6]-7/6I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,6]^2Spaa[3,5]Spbb[4,5]^3Spaa[4,6]^4Spbb[4,6]-2/3I Spaa[1,3]Spbb[1,6]^2Spaa[3,4]^2Spbb[3,5]^2Spaa[3,6]Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^3+35/12I Spaa[1,3]Spbb[1,6]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-7/3I Spaa[1,3]Spbb[1,6]^2Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-113/12I Spaa[1,3]^2Spbb[1,5]Spbb[1,6]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2+209/12I Spaa[1,3]Spbb[1,6]^2Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-71/3I Spaa[1,3]Spbb[1,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+1/2I Spaa[1,3]Spbb[1,6]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]+5/12I Spaa[1,3]^2Spbb[1,4]Spbb[1,6]^2Spaa[3,4]Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2-4/3I Spaa[1,3]^2Spbb[1,4]Spbb[1,6]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]Spaa[5,6]-4I Spaa[1,3]^2Spaa[1,5]Spbb[1,5]^2Spbb[1,6]^2Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2-9/4I Spaa[1,3]^2Spbb[1,5]Spbb[1,6]^2Spaa[3,4]Spbb[3,4]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2+29/6I Spaa[1,3]^2Spbb[1,5]Spbb[1,6]^2Spbb[3,4]Spaa[3,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]Spaa[5,6]-23/12I Spaa[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[1,6]^2Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]Spaa[5,6]+1/6I Spaa[1,3]Spbb[1,6]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-1/6I Spaa[1,3]Spbb[1,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]+2/3I Spaa[1,3]^2Spbb[1,4]Spbb[1,6]^2Spaa[3,4]Spbb[3,4]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]Spaa[5,6]+1/6I Spaa[1,3]^2Spbb[1,4]Spbb[1,6]^2Spbb[3,4]Spaa[3,5]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]-19/12I Spaa[1,3]^2Spbb[1,5]Spbb[1,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+2/3I Spaa[1,3]Spbb[1,6]^2Spaa[3,4]^2Spbb[3,4]Spbb[3,5]^2Spaa[3,6]^2Spbb[4,5]Spbb[4,6]Spaa[5,6]^2+5/3I Spaa[1,3]Spbb[1,6]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+1/4I Spaa[1,3]^2Spbb[1,4]Spbb[1,6]^2Spaa[3,4]Spbb[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-2/3I Spaa[1,3]^2Spbb[1,4]Spbb[1,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-5/6I Spaa[1,3]^3Spbb[1,5]^2Spbb[1,6]^2Spbb[3,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3+293/12I Spaa[1,3]^2Spbb[1,5]Spbb[1,6]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-1/12I Spaa[1,3]^3Spbb[1,4]Spbb[1,5]Spbb[1,6]^2Spbb[3,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2+5/6I Spaa[1,3]^2Spbb[1,4]Spbb[1,6]^2Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-5/6I Spaa[1,3]^2Spbb[1,4]Spbb[1,6]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]+1/6I Spaa[1,3]^3Spbb[1,4]^2Spbb[1,6]^2Spbb[3,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spaa[5,6]-1/4I Spaa[1,3]^3Spbb[1,5]^2Spbb[1,6]^2Spbb[3,4]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2-3/4I Spaa[1,3]^2Spbb[1,5]Spbb[1,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+3/2I Spaa[1,3]^2Spbb[1,5]Spbb[1,6]^2Spbb[3,4]^2Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-13/12I Spaa[1,3]^3Spbb[1,4]Spbb[1,5]Spbb[1,6]^2Spbb[3,4]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spaa[5,6]-9/2I Spaa[1,3]Spbb[1,6]^2Spaa[3,4]^2Spbb[3,4]^2Spbb[3,5]^2Spaa[3,6]^3Spbb[4,6]Spaa[5,6]+46/3I Spaa[1,3]^2Spbb[1,4]Spbb[1,6]^2Spaa[3,4]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]-46/3I Spaa[1,3]^2Spbb[1,5]Spbb[1,6]^2Spaa[3,4]Spbb[3,4]^2Spbb[3,5]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]+9/2I Spaa[1,3]^2Spbb[1,5]Spbb[1,6]^2Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]+1/4I Spbb[1,6]Spaa[3,4]^2Spaa[4,5]^2Spbb[4,5]^5Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+13/12I Spbb[1,6]Spaa[3,4]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^5Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-23/6I Spbb[1,6]Spaa[3,5]^2Spaa[4,5]^2Spbb[4,5]^5Spaa[4,6]^3Spbb[4,6]-1/3I Spbb[1,6]Spaa[3,4]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]^4Spbb[4,6]Spaa[5,6]^3-4/3I Spbb[1,6]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^4Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+5/3I Spbb[1,6]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^4Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-7/3I Spbb[1,6]Spaa[3,5]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]^4Spaa[4,6]^3Spbb[4,6]+4/3I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[3,4]^2Spaa[4,5]Spbb[4,5]^4Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+25/6I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^4Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-7/2I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^4Spaa[4,6]^3Spbb[4,6]+3/4I Spbb[1,6]Spaa[3,4]^3Spbb[3,4]Spaa[4,5]Spbb[4,5]^4Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+2/3I Spbb[1,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^4Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-73/12I Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^4Spaa[4,6]^3Spbb[4,6]+1/3I Spbb[1,4]Spaa[1,5]Spbb[1,6]Spaa[3,4]^2Spaa[4,5]Spbb[4,5]^4Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-35/6I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^4Spaa[4,6]^3Spbb[4,6]+7/2I Spbb[1,4]Spaa[1,5]Spbb[1,6]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^4Spaa[4,6]^3Spbb[4,6]-5/12I Spbb[1,6]Spaa[3,4]^3Spaa[3,5]Spbb[3,5]^2Spbb[4,5]^3Spbb[4,6]Spaa[5,6]^3+17/6I Spbb[1,6]Spaa[3,4]^2Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]^3Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-11/3I Spbb[1,6]Spaa[3,4]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]^3Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+7/6I Spbb[1,6]Spaa[3,5]^4Spbb[3,5]^2Spbb[4,5]^3Spaa[4,6]^3Spbb[4,6]+35/12I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^3Spaa[4,6]^3Spbb[4,6]-1I Spbb[1,6]Spaa[3,4]^4Spbb[3,4]Spbb[3,5]Spbb[4,5]^3Spbb[4,6]Spaa[5,6]^3+17/12I Spbb[1,6]Spaa[3,4]^3Spbb[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]^3Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+5/12I Spbb[1,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^3Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+35/12I Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^3Spaa[4,6]^3Spbb[4,6]-13/12I Spbb[1,4]Spaa[1,5]Spbb[1,6]Spaa[3,4]^3Spbb[3,5]Spbb[4,5]^3Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-7/12I Spbb[1,4]Spaa[1,5]Spbb[1,6]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]^3Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-19/4I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^3Spaa[4,6]^3Spbb[4,6]+71/12I Spbb[1,4]Spaa[1,5]Spbb[1,6]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^3Spaa[4,6]^3Spbb[4,6]+2/3I Spaa[1,5]^2Spbb[1,5]^2Spbb[1,6]Spaa[3,4]^2Spbb[4,5]^3Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+3/4I Spaa[1,5]^2Spbb[1,5]^2Spbb[1,6]Spaa[3,5]^2Spbb[4,5]^3Spaa[4,6]^3Spbb[4,6]+13/6I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[3,4]^3Spbb[3,4]Spbb[4,5]^3Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+17/4I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[4,5]^3Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-2/3I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]^3Spaa[4,6]^3Spbb[4,6]+1/2I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[1,6]Spaa[3,4]^2Spbb[4,5]^3Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+1/3I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[1,6]Spaa[3,4]Spaa[3,5]Spbb[4,5]^3Spaa[4,6]^3Spbb[4,6]+3/4I Spbb[1,6]Spaa[3,4]^4Spbb[3,4]^2Spbb[4,5]^3Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-5/6I Spbb[1,6]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]Spbb[4,5]^3Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-1/12I Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2Spbb[4,5]^3Spaa[4,6]^3Spbb[4,6]+2/3I Spbb[1,4]Spaa[1,5]Spbb[1,6]Spaa[3,4]^3Spbb[3,4]Spbb[4,5]^3Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-19/12I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]^3Spaa[4,6]^3Spbb[4,6]+11/12I Spbb[1,4]Spaa[1,5]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[4,5]^3Spaa[4,6]^3Spbb[4,6]-17/12I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,6]Spaa[3,5]^2Spbb[4,5]^3Spaa[4,6]^3Spbb[4,6]+4/3I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,6]Spaa[3,4]Spaa[3,5]Spbb[4,5]^3Spaa[4,6]^3Spbb[4,6]+1/12I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,6]Spaa[3,4]^2Spbb[4,5]^3Spaa[4,6]^3Spbb[4,6]+1/2I Spbb[1,6]Spaa[3,4]^2Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^2-25/12I Spbb[1,6]Spaa[3,4]Spaa[3,5]^3Spbb[3,5]^3Spaa[3,6]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]+4/3I Spbb[1,6]Spaa[3,5]^4Spbb[3,5]^3Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]+95/12I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+2I Spbb[1,6]Spaa[3,4]^3Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^2-9/4I Spbb[1,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]-5/12I Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]-3/4I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,4]^3Spbb[3,5]^2Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^3+17/12I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]^2Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-31/12I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+13/12I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]+107/12I Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-19/4I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]+5/4I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[3,4]^2Spbb[3,5]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+2/3I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+25/12I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]+1I Spbb[1,6]Spaa[3,4]^4Spbb[3,4]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^2-5/2I Spbb[1,6]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]+3/2I Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]+13/6I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,4]^3Spbb[3,4]Spbb[3,5]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-11/12I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-5/12I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]+1/6I Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,6]Spaa[3,4]^2Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-3/2I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]+19/12I Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,6]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]+2I Spaa[1,3]Spaa[1,5]^2Spbb[1,5]^3Spbb[1,6]Spaa[3,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-2/3I Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spaa[3,4]^2Spbb[3,4]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-37/12I Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]-7/12I Spaa[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[1,6]Spaa[3,4]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+1I Spaa[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[1,6]Spaa[3,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]-5/4I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,4]^3Spbb[3,4]^2Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+11/12I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-8/3I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]-11/12I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-3/4I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]-1/3I Spaa[1,3]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[1,6]Spaa[3,4]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]-1/4I Spbb[1,6]Spaa[3,4]^4Spbb[3,4]^3Spaa[3,6]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]+1/4I Spbb[1,6]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]-1/3I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,4]^3Spbb[3,4]^2Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+1/3I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]+1/12I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]-1/12I Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]+1/12I Spbb[1,6]Spaa[3,5]^4Spbb[3,5]^4Spaa[3,6]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]+11/3I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,5]^3Spbb[3,5]^3Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]-13/12I Spbb[1,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]^2Spbb[4,5]Spbb[4,6]Spaa[5,6]+2/3I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2-7/3I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+5/3I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,5]^3Spbb[3,5]^3Spaa[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+85/6I Spaa[1,3]^2Spbb[1,5]^2Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-9I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+49/12I Spaa[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-1I Spbb[1,6]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[4,5]Spbb[4,6]Spaa[5,6]+1I Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]+3/2I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,4]^3Spbb[3,4]Spbb[3,5]^2Spaa[3,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2-23/12I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]-2/3I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+1/12I Spaa[1,3]^2Spbb[1,4]^2Spbb[1,6]Spaa[3,4]^2Spbb[3,5]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-5/12I Spaa[1,3]^2Spbb[1,4]^2Spbb[1,6]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-1/12I Spaa[1,3]^2Spbb[1,4]^2Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]Spaa[4,6]^3Spbb[4,6]+17/4I Spaa[1,3]^2Spaa[1,5]Spbb[1,5]^3Spbb[1,6]Spaa[3,5]Spbb[3,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+2I Spaa[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spaa[3,4]Spbb[3,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+2I Spaa[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spaa[3,5]Spbb[3,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-1/6I Spaa[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-1/2I Spaa[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[1,6]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]+17/12I Spaa[1,3]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[3,4]Spbb[3,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+1/12I Spaa[1,3]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[3,5]Spbb[3,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-1/3I Spbb[1,6]Spaa[3,4]^4Spbb[3,4]^3Spbb[3,5]Spaa[3,6]^2Spbb[4,5]Spbb[4,6]Spaa[5,6]+1/3I Spbb[1,6]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]-13/12I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,4]^3Spbb[3,4]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+13/12I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+1/3I Spaa[1,3]^2Spbb[1,4]^2Spbb[1,6]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-7/12I Spaa[1,3]^2Spbb[1,4]^2Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-1/6I Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spbb[1,6]Spaa[3,5]Spbb[3,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]+1/6I Spaa[1,3]^2Spbb[1,4]^3Spaa[1,5]Spbb[1,6]Spaa[3,4]Spbb[3,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]+1/4I Spaa[1,3]^2Spaa[1,5]^2Spbb[1,5]^4Spbb[1,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-19/6I Spaa[1,3]^2Spaa[1,5]Spbb[1,5]^3Spbb[1,6]Spbb[3,4]Spaa[3,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+1/2I Spaa[1,3]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^3Spbb[1,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+7/3I Spaa[1,3]^2Spbb[1,5]^2Spbb[1,6]Spbb[3,4]^2Spaa[3,5]^2Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-1/3I Spaa[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[3,4]Spaa[3,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]+1/4I Spaa[1,3]^2Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2Spbb[1,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]+5/12I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]-5/12I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+5/12I Spaa[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+5/12I Spaa[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-1/12I Spaa[1,3]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[3,4]Spbb[3,4]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]+1/12I Spbb[1,6]Spaa[3,5]^4Spbb[3,5]^5Spaa[3,6]^3Spbb[4,6]-1/3I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,5]^3Spbb[3,5]^4Spaa[3,6]^2Spbb[4,6]Spaa[5,6]+1/4I Spaa[1,3]^2Spbb[1,5]^2Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]Spbb[4,6]Spaa[5,6]^2-1/4I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^3Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+5/6I Spaa[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]-13/12I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^2Spbb[4,6]Spaa[5,6]+1/6I Spaa[1,3]^2Spbb[1,4]^2Spbb[1,6]Spaa[3,4]^2Spbb[3,5]^3Spaa[3,6]Spbb[4,6]Spaa[5,6]^2-7/12I Spaa[1,3]^2Spbb[1,4]^2Spbb[1,6]Spaa[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]+5/12I Spaa[1,3]^2Spbb[1,4]^2Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]Spaa[4,6]^2Spbb[4,6]-13/12I Spaa[1,3]^2Spbb[1,5]^2Spbb[1,6]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]+5/3I Spaa[1,3]^3Spbb[1,4]Spbb[1,5]^2Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+13/12I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[4,6]Spaa[5,6]-9/2I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-1/3I Spaa[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]^2Spaa[3,6]Spbb[4,6]Spaa[5,6]^2-10/3I Spaa[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]-10/3I Spaa[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[1,6]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,6]^2Spbb[4,6]+2/3I Spaa[1,3]^3Spbb[1,4]^2Spbb[1,5]Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-3/4I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,4]^3Spbb[3,4]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[4,6]Spaa[5,6]+3/4I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+2/3I Spaa[1,3]^2Spbb[1,4]^2Spbb[1,6]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]-2/3I Spaa[1,3]^2Spbb[1,4]^2Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,6]^2Spbb[4,6]+1/6I Spaa[1,3]^3Spbb[1,4]^3Spbb[1,6]Spaa[3,4]Spbb[3,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-1/6I Spaa[1,3]^3Spbb[1,4]^3Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,6]^3Spbb[4,6]-11/3I Spaa[1,3]^3Spbb[1,5]^3Spbb[1,6]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+1/4I Spaa[1,3]^3Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spbb[1,6]Spbb[3,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+53/4I Spaa[1,3]^2Spbb[1,5]^2Spbb[1,6]Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]-3/2I Spaa[1,3]^3Spbb[1,4]Spbb[1,5]^2Spbb[1,6]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-1/12I Spaa[1,3]^3Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[3,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+1/2I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,4]^3Spbb[3,4]^3Spbb[3,5]Spaa[3,6]^2Spbb[4,6]Spaa[5,6]-19/4I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-1/6I Spaa[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^2Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]+1/6I Spaa[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]-1/4I Spaa[1,3]^3Spbb[1,4]^2Spbb[1,5]Spbb[1,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+1I Spaa[1,3]^3Spbb[1,4]^2Spbb[1,5]Spbb[1,6]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,6]^3Spbb[4,6]-1/6I Spaa[1,3]^3Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[3,5]Spaa[4,6]^3Spbb[4,6]-1/4I Spaa[1,3]^3Spaa[1,5]Spbb[1,5]^4Spbb[1,6]Spbb[3,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+5/6I Spaa[1,3]^3Spbb[1,5]^3Spbb[1,6]Spbb[3,4]^2Spaa[3,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+1/12I Spaa[1,3]^3Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spbb[1,6]Spbb[3,4]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-3/4I Spaa[1,3]^3Spbb[1,4]Spbb[1,5]^2Spbb[1,6]Spbb[3,4]^2Spaa[3,5]Spaa[4,6]^3Spbb[4,6]+1/6I Spaa[1,3]^3Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[3,4]Spaa[4,6]^3Spbb[4,6]+13/12I Spbb[1,5]Spaa[3,4]Spaa[3,5]Spaa[4,5]^3Spbb[4,5]^5Spaa[4,6]Spbb[4,6]Spaa[5,6]+29/12I Spbb[1,4]Spaa[3,4]Spaa[3,5]Spaa[4,5]^3Spbb[4,5]^5Spaa[4,6]^2Spbb[4,6]-1/2I Spbb[1,5]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^4Spbb[4,6]Spaa[5,6]^2+9/4I Spbb[1,5]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^4Spaa[4,6]Spbb[4,6]Spaa[5,6]+7/6I Spbb[1,5]Spaa[3,5]^3Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^4Spaa[4,6]^2Spbb[4,6]-1/3I Spbb[1,4]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^4Spaa[4,6]Spbb[4,6]Spaa[5,6]+11/6I Spbb[1,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^4Spaa[4,6]^2Spbb[4,6]+7/4I Spbb[1,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^4Spaa[4,6]Spbb[4,6]Spaa[5,6]-7/12I Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spaa[4,5]^2Spbb[4,5]^4Spaa[4,6]^2Spbb[4,6]+4/3I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,4]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^4Spaa[4,6]^2Spbb[4,6]+5/3I Spbb[1,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^4Spaa[4,6]^2Spbb[4,6]+4/3I Spaa[1,4]Spbb[1,4]^2Spaa[3,4]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^4Spaa[4,6]^2Spbb[4,6]-2I Spbb[1,5]Spaa[3,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^3Spaa[4,6]Spbb[4,6]Spaa[5,6]+3/2I Spbb[1,5]Spaa[3,5]^4Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^2Spbb[4,6]+1/2I Spbb[1,4]Spaa[3,4]^3Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^3Spbb[4,6]Spaa[5,6]^2+5/3I Spbb[1,4]Spaa[3,4]^2Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^3Spaa[4,6]Spbb[4,6]Spaa[5,6]-7/2I Spbb[1,4]Spaa[3,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^2Spbb[4,6]-1I Spaa[1,5]Spbb[1,5]^2Spaa[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^3Spbb[4,6]Spaa[5,6]^2+2/3I Spaa[1,5]Spbb[1,5]^2Spaa[3,5]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^2Spbb[4,6]-1/4I Spbb[1,5]Spaa[3,4]^3Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^3Spbb[4,6]Spaa[5,6]^2+25/6I Spbb[1,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]Spbb[4,6]Spaa[5,6]+10/3I Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^2Spbb[4,6]+13/12I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]Spbb[4,6]Spaa[5,6]-7/6I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^2Spbb[4,6]-1/6I Spbb[1,4]Spaa[3,4]^3Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]Spbb[4,6]Spaa[5,6]+3/2I Spbb[1,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^2Spbb[4,6]+1/4I Spbb[1,4]^2Spaa[1,5]Spaa[3,4]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]Spbb[4,6]Spaa[5,6]+11/12I Spaa[1,4]Spbb[1,4]^2Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^2Spbb[4,6]-1/3I Spbb[1,4]^2Spaa[1,5]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^2Spbb[4,6]-4/3I Spbb[1,4]^2Spaa[1,6]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]Spbb[4,6]+1/6I Spbb[1,5]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]Spbb[4,6]Spaa[5,6]-4/3I Spbb[1,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^2Spbb[4,6]+3/4I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^2Spbb[4,6]-7/6I Spbb[1,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^2Spbb[4,6]-2/3I Spaa[1,4]Spbb[1,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^2Spbb[4,6]+1/12I Spbb[1,5]Spaa[3,4]^2Spaa[3,5]^3Spbb[3,5]^3Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^2-8/3I Spbb[1,5]Spaa[3,4]Spaa[3,5]^4Spbb[3,5]^3Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]+5/12I Spbb[1,5]Spaa[3,5]^5Spbb[3,5]^3Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]+1/3I Spbb[1,4]Spaa[3,4]^3Spaa[3,5]^2Spbb[3,5]^3Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^2+31/12I Spbb[1,4]Spaa[3,4]^2Spaa[3,5]^3Spbb[3,5]^3Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]-35/12I Spbb[1,4]Spaa[3,4]Spaa[3,5]^4Spbb[3,5]^3Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]-1/4I Spaa[1,5]Spbb[1,5]^2Spaa[3,4]^2Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^2+19/12I Spaa[1,5]Spbb[1,5]^2Spaa[3,4]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]-2/3I Spaa[1,5]Spbb[1,5]^2Spaa[3,5]^4Spbb[3,5]^2Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]-5/6I Spbb[1,5]Spaa[3,4]^3Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^2-2/3I Spbb[1,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]+29/12I Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]^2Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]+5/12I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,4]^3Spaa[3,5]Spbb[3,5]^2Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^2-31/12I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,4]^2Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]-7/6I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,4]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]-7/6I Spbb[1,4]Spaa[3,4]^4Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^2-1/12I Spbb[1,4]Spaa[3,4]^3Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]+5/4I Spbb[1,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]-1/6I Spbb[1,4]^2Spaa[1,5]Spaa[3,4]^4Spbb[3,5]^2Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^2-1I Spbb[1,4]^2Spaa[1,5]Spaa[3,4]^3Spaa[3,5]Spbb[3,5]^2Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]-1/6I Spbb[1,4]^2Spaa[1,6]Spaa[3,4]^3Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^2Spbb[4,6]Spaa[5,6]-5/2I Spaa[1,4]Spbb[1,4]^2Spaa[3,4]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]+11/3I Spbb[1,4]^2Spaa[1,5]Spaa[3,4]^2Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]-17/6I Spbb[1,4]^2Spaa[1,6]Spaa[3,4]^2Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]-5/6I Spaa[1,5]^2Spbb[1,5]^3Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]+1/3I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[3,4]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]-1/12I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]+11/4I Spbb[1,5]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]+7/4I Spbb[1,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]+1/3I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,4]^3Spbb[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]+1/2I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[3,4]^3Spbb[3,5]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]+1/4I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]-1/2I Spbb[1,4]Spaa[3,4]^4Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]+1/2I Spbb[1,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]+1I Spbb[1,4]^2Spaa[1,5]Spaa[3,4]^4Spbb[3,4]Spbb[3,5]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]+2/3I Spaa[1,4]Spbb[1,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]-5/3I Spbb[1,4]^2Spaa[1,5]Spaa[3,4]^3Spbb[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]+3/2I Spbb[1,4]^2Spaa[1,6]Spaa[3,4]^3Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]-1/2I Spaa[1,4]^2Spbb[1,4]^3Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]+1/2I Spbb[1,4]^3Spaa[1,5]^2Spaa[3,4]^3Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]-1/2I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]-1/2I Spbb[1,5]Spaa[3,4]^4Spbb[3,4]^3Spaa[3,5]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]-3/4I Spbb[1,5]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,5]^2Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]-7/12I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]-5/12I Spbb[1,5]Spaa[3,4]Spaa[3,5]^4Spbb[3,5]^4Spaa[3,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]+1/6I Spbb[1,5]Spaa[3,5]^5Spbb[3,5]^4Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]-1/12I Spaa[1,3]Spbb[1,5]^2Spaa[3,4]Spaa[3,5]^3Spbb[3,5]^3Spbb[4,5]Spbb[4,6]Spaa[5,6]^2-101/12I Spaa[1,3]Spbb[1,5]^2Spaa[3,5]^4Spbb[3,5]^3Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]-4/3I Spbb[1,5]^2Spaa[1,6]Spaa[3,5]^5Spbb[3,5]^3Spbb[4,5]Spaa[4,6]Spbb[4,6]-1/3I Spbb[1,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^3Spaa[3,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]+3/4I Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]^3Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]-1/12I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[3,4]^2Spaa[3,5]^2Spbb[3,5]^3Spbb[4,5]Spbb[4,6]Spaa[5,6]^2-4/3I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[3,4]Spaa[3,5]^3Spbb[3,5]^3Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]-19/12I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[3,5]^4Spbb[3,5]^3Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+1/3I Spbb[1,4]Spaa[3,4]^3Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]+3/4I Spbb[1,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^3Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]+1/4I Spaa[1,3]Spbb[1,4]^2Spaa[3,4]^3Spaa[3,5]Spbb[3,5]^3Spbb[4,5]Spbb[4,6]Spaa[5,6]^2+11/6I Spaa[1,3]Spbb[1,4]^2Spaa[3,4]^2Spaa[3,5]^2Spbb[3,5]^3Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+1/4I Spbb[1,4]^2Spaa[1,6]Spaa[3,4]^3Spaa[3,5]^2Spbb[3,5]^3Spbb[4,5]Spbb[4,6]Spaa[5,6]-25/12I Spaa[1,3]Spbb[1,4]^2Spaa[3,4]Spaa[3,5]^3Spbb[3,5]^3Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-1/4I Spbb[1,4]^2Spaa[1,6]Spaa[3,4]^2Spaa[3,5]^3Spbb[3,5]^3Spbb[4,5]Spaa[4,6]Spbb[4,6]-1/4I Spaa[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]Spbb[4,6]Spaa[5,6]^2-133/12I Spaa[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]-7/4I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[3,5]^4Spbb[3,5]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]+20/3I Spaa[1,3]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]^4Spbb[3,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-43/12I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[3,4]^2Spaa[3,5]Spbb[3,5]^2Spbb[4,5]Spbb[4,6]Spaa[5,6]^2-9/4I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+1/2I Spbb[1,5]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]-19/12I Spbb[1,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]-1/2I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[3,4]^3Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spbb[4,5]Spbb[4,6]Spaa[5,6]^2+25/12I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+31/12I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+1/4I Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[3,4]^3Spbb[3,5]^2Spbb[4,5]Spbb[4,6]Spaa[5,6]^2+5/6I Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]-3/4I Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+7/12I Spbb[1,4]Spaa[3,4]^4Spbb[3,4]^2Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]+1/2I Spbb[1,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]+1/2I Spaa[1,3]Spbb[1,4]^2Spaa[3,4]^4Spbb[3,4]Spbb[3,5]^2Spbb[4,5]Spbb[4,6]Spaa[5,6]^2-3/2I Spaa[1,3]Spbb[1,4]^2Spaa[3,4]^3Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+3/4I Spbb[1,4]^2Spaa[1,6]Spaa[3,4]^4Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spbb[4,5]Spbb[4,6]Spaa[5,6]+25/12I Spaa[1,3]Spbb[1,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+1/3I Spbb[1,4]^2Spaa[1,6]Spaa[3,4]^3Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]+7/12I Spaa[1,3]Spbb[1,4]^3Spaa[1,5]Spaa[3,4]^3Spbb[3,5]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+1/12I Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spaa[3,4]^4Spbb[3,5]^2Spbb[4,5]Spbb[4,6]Spaa[5,6]-19/12I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+1I Spaa[1,3]Spbb[1,4]^3Spaa[1,5]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-5/3I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spaa[3,4]^2Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]+19/12I Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spaa[3,4]^3Spaa[3,5]Spbb[3,5]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]-1/12I Spbb[1,4]^3Spaa[1,6]^2Spaa[3,4]^3Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]Spbb[4,6]-37/12I Spaa[1,3]Spaa[1,5]^2Spbb[1,5]^4Spaa[3,5]^2Spbb[3,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]-2/3I Spaa[1,5]^2Spbb[1,5]^4Spaa[1,6]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]+22/3I Spaa[1,3]Spaa[1,5]Spbb[1,5]^3Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+1/3I Spaa[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^3Spaa[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]-7/12I Spaa[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^3Spaa[3,5]^2Spbb[3,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+1/12I Spaa[1,3]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+1/4I Spbb[1,5]Spaa[3,4]^4Spbb[3,4]^3Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]-1/4I Spbb[1,5]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]+13/12I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]-4/3I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-3/2I Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[3,4]^3Spbb[3,4]Spbb[3,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+7/12I Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-1/4I Spaa[1,3]Spbb[1,4]^3Spaa[1,5]^2Spbb[1,5]Spaa[3,4]^2Spbb[3,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-3/4I Spaa[1,3]Spbb[1,4]^2Spaa[3,4]^4Spbb[3,4]^2Spbb[3,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+3/4I Spaa[1,3]Spbb[1,4]^2Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+1I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-1I Spaa[1,3]Spbb[1,4]^3Spaa[1,5]Spaa[3,4]^3Spbb[3,4]Spbb[3,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+1/2I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spaa[3,4]^3Spbb[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]-1/2I Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spaa[3,4]^4Spbb[3,4]Spbb[3,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]-1/4I Spaa[1,4]^2Spbb[1,4]^4Spaa[1,6]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]+1/4I Spaa[1,4]Spbb[1,4]^4Spaa[1,5]Spaa[1,6]Spaa[3,4]^3Spbb[3,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]+5/6I Spaa[1,3]Spaa[1,5]^2Spbb[1,5]^4Spbb[3,4]Spaa[3,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+1/12I Spbb[1,5]Spaa[3,5]^5Spbb[3,5]^5Spaa[3,6]^2Spbb[4,6]-1/4I Spaa[1,3]Spbb[1,5]^2Spaa[3,5]^4Spbb[3,5]^4Spaa[3,6]Spbb[4,6]Spaa[5,6]+1/12I Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]^4Spaa[3,6]^2Spbb[4,6]-1/3I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[3,4]Spaa[3,5]^3Spbb[3,5]^4Spaa[3,6]Spbb[4,6]Spaa[5,6]+1/12I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[3,5]^4Spbb[3,5]^4Spaa[3,6]Spaa[4,6]Spbb[4,6]+1/12I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[3,5]^4Spbb[3,5]^4Spaa[3,6]^2Spbb[4,6]-2/3I Spaa[1,3]^2Spbb[1,5]^3Spaa[3,5]^3Spbb[3,5]^3Spbb[4,6]Spaa[5,6]^2-5/12I Spaa[1,3]Spbb[1,5]^3Spaa[1,6]Spaa[3,5]^4Spbb[3,5]^3Spbb[4,6]Spaa[5,6]+17/12I Spaa[1,3]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]^4Spbb[3,5]^3Spaa[3,6]Spaa[4,6]Spbb[4,6]+1/4I Spaa[1,3]^2Spbb[1,4]Spbb[1,5]^2Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^3Spbb[4,6]Spaa[5,6]^2-9I Spaa[1,3]^2Spbb[1,4]Spbb[1,5]^2Spaa[3,5]^3Spbb[3,5]^3Spaa[4,6]Spbb[4,6]Spaa[5,6]-7/4I Spaa[1,3]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[3,5]^4Spbb[3,5]^3Spaa[4,6]Spbb[4,6]-1/3I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]^2Spaa[3,5]^3Spbb[3,5]^3Spaa[3,6]Spbb[4,6]Spaa[5,6]-1/12I Spaa[1,3]Spbb[1,3]Spbb[1,5]^2Spaa[1,6]Spaa[3,5]^4Spbb[3,5]^3Spaa[3,6]Spbb[4,6]-2/3I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^3Spaa[3,6]Spaa[4,6]Spbb[4,6]-1/6I Spaa[1,3]^2Spbb[1,4]^2Spbb[1,5]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]^3Spbb[4,6]Spaa[5,6]^2+11/12I Spaa[1,3]^2Spbb[1,4]^2Spbb[1,5]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^3Spaa[4,6]Spbb[4,6]Spaa[5,6]-5/3I Spaa[1,3]^2Spbb[1,4]^2Spbb[1,5]Spaa[3,5]^3Spbb[3,5]^3Spaa[4,6]^2Spbb[4,6]-1/12I Spaa[1,3]Spbb[1,4]^2Spaa[3,4]^3Spbb[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spbb[4,6]Spaa[5,6]+7/6I Spaa[1,3]Spbb[1,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]Spaa[4,6]Spbb[4,6]+1/4I Spaa[1,3]^2Spbb[1,4]^3Spaa[3,4]^3Spbb[3,5]^3Spbb[4,6]Spaa[5,6]^2+5/6I Spaa[1,3]^2Spbb[1,4]^3Spaa[3,4]^2Spaa[3,5]Spbb[3,5]^3Spaa[4,6]Spbb[4,6]Spaa[5,6]+1/3I Spaa[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[3,4]^3Spaa[3,5]Spbb[3,5]^3Spbb[4,6]Spaa[5,6]-13/12I Spaa[1,3]^2Spbb[1,4]^3Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^3Spaa[4,6]^2Spbb[4,6]-1/3I Spaa[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[3,4]^2Spaa[3,5]^2Spbb[3,5]^3Spaa[4,6]Spbb[4,6]-1/2I Spaa[1,3]^2Spaa[1,5]Spbb[1,5]^4Spaa[3,5]^2Spbb[3,5]^2Spbb[4,6]Spaa[5,6]^2-7/12I Spaa[1,3]Spaa[1,5]Spbb[1,5]^4Spaa[1,6]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,6]Spaa[5,6]-1/12I Spaa[1,5]Spbb[1,5]^4Spaa[1,6]^2Spaa[3,5]^4Spbb[3,5]^2Spbb[4,6]+39/2I Spaa[1,3]^2Spbb[1,5]^3Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]+19/4I Spaa[1,3]Spbb[1,5]^3Spaa[1,6]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]^2Spaa[4,6]Spbb[4,6]-55/12I Spaa[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[3,5]^2Spbb[3,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]-3/2I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[3,5]^3Spbb[3,5]^2Spaa[4,6]Spbb[4,6]+1/4I Spaa[1,3]^3Spbb[1,3]Spbb[1,5]^3Spaa[3,5]^2Spbb[3,5]^2Spbb[4,6]Spaa[5,6]^2+1/3I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]^3Spaa[1,6]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,6]Spaa[5,6]+1/12I Spaa[1,3]Spbb[1,3]Spbb[1,5]^3Spaa[1,6]^2Spaa[3,5]^4Spbb[3,5]^2Spbb[4,6]+15/2I Spaa[1,3]^2Spbb[1,4]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[4,6]^2Spbb[4,6]+1/6I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]-5/6I Spaa[1,3]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^2Spaa[3,5]^2Spbb[3,5]^2Spaa[4,6]^2Spbb[4,6]-17/12I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spbb[1,5]^2Spaa[3,5]^2Spbb[3,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]-5/12I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[3,5]^3Spbb[3,5]^2Spaa[4,6]Spbb[4,6]-13/12I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]-2/3I Spaa[1,3]^2Spbb[1,4]^2Spbb[1,5]Spaa[3,4]^3Spbb[3,4]Spbb[3,5]^2Spbb[4,6]Spaa[5,6]^2+1/3I Spaa[1,3]^2Spbb[1,4]^2Spbb[1,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]+1/3I Spaa[1,3]^2Spbb[1,4]^2Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,6]^2Spbb[4,6]+1/12I Spaa[1,3]^2Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spaa[3,4]^2Spbb[3,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]-1/12I Spaa[1,3]^2Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,6]^2Spbb[4,6]-5/12I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spbb[1,5]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,6]^2Spbb[4,6]-1/3I Spaa[1,3]Spbb[1,4]^2Spaa[3,4]^4Spbb[3,4]^2Spbb[3,5]^2Spaa[3,6]Spbb[4,6]Spaa[5,6]+1/3I Spaa[1,3]Spbb[1,4]^2Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]-5/4I Spaa[1,3]^2Spbb[1,4]^3Spaa[3,4]^3Spbb[3,4]Spbb[3,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]-1/4I Spaa[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[3,4]^4Spbb[3,4]Spbb[3,5]^2Spbb[4,6]Spaa[5,6]+5/4I Spaa[1,3]^2Spbb[1,4]^3Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,6]^2Spbb[4,6]+1/4I Spaa[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[3,4]^3Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,6]Spbb[4,6]-5/12I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[3,4]^3Spbb[3,4]Spbb[3,5]^2Spaa[3,6]Spbb[4,6]Spaa[5,6]+5/12I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]-1/6I Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^4Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,6]^2Spbb[4,6]+1/6I Spaa[1,3]^2Spbb[1,4]^4Spaa[1,5]Spaa[3,4]^2Spbb[3,5]^2Spaa[4,6]^2Spbb[4,6]-1/2I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]^2Spaa[4,6]Spbb[4,6]+1/2I Spaa[1,3]Spbb[1,4]^4Spaa[1,5]Spaa[1,6]Spaa[3,4]^3Spbb[3,5]^2Spaa[4,6]Spbb[4,6]-1/12I Spaa[1,4]Spbb[1,4]^4Spaa[1,6]^2Spaa[3,4]^3Spaa[3,5]Spbb[3,5]^2Spbb[4,6]+1/12I Spbb[1,4]^4Spaa[1,5]Spaa[1,6]^2Spaa[3,4]^4Spbb[3,5]^2Spbb[4,6]+1/6I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^3Spaa[3,4]^2Spbb[3,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]+1/12I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[3,4]^3Spbb[3,5]^2Spbb[4,6]Spaa[5,6]-1/6I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^3Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,6]^2Spbb[4,6]-1/12I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]^2Spaa[4,6]Spbb[4,6]-1/4I Spaa[1,3]Spaa[1,5]^2Spbb[1,5]^5Spaa[1,6]Spaa[3,5]^2Spbb[3,5]Spbb[4,6]Spaa[5,6]-1/12I Spaa[1,5]^2Spbb[1,5]^5Spaa[1,6]^2Spaa[3,5]^3Spbb[3,5]Spbb[4,6]+9I Spaa[1,3]^2Spaa[1,5]Spbb[1,5]^4Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+35/12I Spaa[1,3]Spaa[1,5]Spbb[1,5]^4Spaa[1,6]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[4,6]Spbb[4,6]-1/3I Spaa[1,3]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^4Spaa[3,5]Spbb[3,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]-1/4I Spaa[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^4Spaa[1,6]Spaa[3,5]^2Spbb[3,5]Spaa[4,6]Spbb[4,6]-1/4I Spaa[1,3]^2Spbb[1,3]Spaa[1,5]Spbb[1,5]^4Spaa[1,6]Spaa[3,5]^2Spbb[3,5]Spbb[4,6]Spaa[5,6]-1/12I Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]^4Spaa[1,6]^2Spaa[3,5]^3Spbb[3,5]Spbb[4,6]-11/3I Spaa[1,3]^2Spbb[1,5]^3Spbb[3,4]^2Spaa[3,5]^3Spbb[3,5]Spaa[4,6]^2Spbb[4,6]+29/12I Spaa[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,6]^2Spbb[4,6]+11/3I Spaa[1,3]^3Spbb[1,3]Spbb[1,5]^3Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+4/3I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]^3Spaa[1,6]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[4,6]Spbb[4,6]-1/12I Spaa[1,3]^2Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^3Spaa[3,5]Spbb[3,5]Spaa[4,6]^2Spbb[4,6]-1/3I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[3,5]Spbb[3,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]-1/4I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[3,5]^2Spbb[3,5]Spaa[4,6]Spbb[4,6]+7/6I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,6]^2Spbb[4,6]-1/12I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^2Spaa[3,5]Spbb[3,5]Spaa[4,6]^2Spbb[4,6]+1I Spaa[1,3]^2Spbb[1,4]^2Spbb[1,5]Spaa[3,4]^3Spbb[3,4]^2Spbb[3,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]-3/4I Spaa[1,3]^2Spbb[1,4]^2Spbb[1,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[4,6]^2Spbb[4,6]+1/4I Spaa[1,3]^2Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spaa[4,6]^2Spbb[4,6]+1/3I Spaa[1,3]^2Spaa[1,5]^2Spbb[1,5]^5Spbb[3,4]Spaa[3,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+1/4I Spaa[1,3]Spaa[1,5]^2Spbb[1,5]^5Spaa[1,6]Spbb[3,4]Spaa[3,5]^2Spaa[4,6]Spbb[4,6]-19/12I Spaa[1,3]^2Spaa[1,5]Spbb[1,5]^4Spbb[3,4]^2Spaa[3,5]^2Spaa[4,6]^2Spbb[4,6]+1/12I Spaa[1,3]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^4Spbb[3,4]Spaa[3,5]Spaa[4,6]^2Spbb[4,6]+1/3I Spaa[1,3]^3Spbb[1,3]Spaa[1,5]Spbb[1,5]^4Spbb[3,4]Spaa[3,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+1/4I Spaa[1,3]^2Spbb[1,3]Spaa[1,5]Spbb[1,5]^4Spaa[1,6]Spbb[3,4]Spaa[3,5]^2Spaa[4,6]Spbb[4,6]-3/4I Spaa[1,3]^3Spbb[1,3]Spbb[1,5]^3Spbb[3,4]^2Spaa[3,5]^2Spaa[4,6]^2Spbb[4,6]+1/12I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spbb[3,4]Spaa[3,5]Spaa[4,6]^2Spbb[4,6]-2/3I Spaa[1,3]Spaa[1,5]Spbb[1,6]^3Spaa[3,4]Spbb[4,5]^4Spaa[4,6]^2Spaa[5,6]^2-1/12I Spaa[1,3]Spaa[1,5]Spbb[1,6]^3Spaa[3,5]Spbb[4,5]^4Spaa[4,6]^3Spaa[5,6]-5/12I Spaa[1,3]^2Spbb[1,6]^3Spaa[3,4]Spbb[3,5]Spbb[4,5]^3Spaa[4,6]Spaa[5,6]^3+1/4I Spaa[1,3]^2Spbb[1,6]^3Spaa[3,5]Spbb[3,5]Spbb[4,5]^3Spaa[4,6]^2Spaa[5,6]^2+5/12I Spaa[1,3]^2Spaa[1,5]Spbb[1,5]Spbb[1,6]^3Spbb[4,5]^3Spaa[4,6]^2Spaa[5,6]^2+2/3I Spaa[1,3]^2Spbb[1,6]^3Spaa[3,4]Spbb[3,4]Spbb[4,5]^3Spaa[4,6]^2Spaa[5,6]^2-5/12I Spaa[1,3]^2Spbb[1,6]^3Spbb[3,4]Spaa[3,5]Spbb[4,5]^3Spaa[4,6]^3Spaa[5,6]+1/4I Spaa[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[1,6]^3Spbb[4,5]^3Spaa[4,6]^3Spaa[5,6]+1/4I Spaa[1,3]^2Spbb[1,6]^3Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]^2-2/3I Spaa[1,3]^2Spbb[1,6]^3Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^2Spaa[5,6]-1/12I Spaa[1,3]^3Spbb[1,5]Spbb[1,6]^3Spbb[3,4]Spbb[4,5]^2Spaa[4,6]^2Spaa[5,6]^2+1/4I Spaa[1,3]^2Spbb[1,6]^3Spaa[3,4]Spbb[3,4]^2Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^2Spaa[5,6]-1/4I Spaa[1,3]^2Spbb[1,6]^3Spbb[3,4]^2Spaa[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^3+1/6I Spaa[1,3]^3Spbb[1,4]Spbb[1,6]^3Spbb[3,4]Spbb[4,5]^2Spaa[4,6]^3Spaa[5,6]-17/12I Spaa[1,5]Spbb[1,6]^2Spaa[3,4]^2Spaa[4,5]Spbb[4,5]^5Spaa[4,6]Spaa[5,6]^2+13/12I Spaa[1,5]Spbb[1,6]^2Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^5Spaa[4,6]^2Spaa[5,6]+1/6I Spaa[1,5]Spbb[1,6]^2Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^5Spaa[4,6]^3+7/12I Spaa[1,5]Spbb[1,6]^2Spaa[3,4]^3Spbb[3,5]Spbb[4,5]^4Spaa[5,6]^3-1/4I Spaa[1,5]Spbb[1,6]^2Spaa[3,4]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]^4Spaa[4,6]Spaa[5,6]^2+7/12I Spaa[1,5]Spbb[1,6]^2Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^4Spaa[4,6]^2Spaa[5,6]-3/2I Spaa[1,5]Spbb[1,6]^2Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^4Spaa[4,6]^3-31/12I Spaa[1,5]^2Spbb[1,5]Spbb[1,6]^2Spaa[3,4]^2Spbb[4,5]^4Spaa[4,6]Spaa[5,6]^2+11/6I Spaa[1,5]^2Spbb[1,5]Spbb[1,6]^2Spaa[3,4]Spaa[3,5]Spbb[4,5]^4Spaa[4,6]^2Spaa[5,6]-1/4I Spaa[1,5]^2Spbb[1,5]Spbb[1,6]^2Spaa[3,5]^2Spbb[4,5]^4Spaa[4,6]^3-3/2I Spaa[1,5]Spbb[1,6]^2Spaa[3,4]^3Spbb[3,4]Spbb[4,5]^4Spaa[4,6]Spaa[5,6]^2+11/6I Spaa[1,5]Spbb[1,6]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[4,5]^4Spaa[4,6]^2Spaa[5,6]+3/2I Spaa[1,4]Spbb[1,6]^2Spbb[3,4]Spaa[3,5]^3Spbb[4,5]^4Spaa[4,6]^3-43/12I Spaa[1,5]Spbb[1,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]^4Spaa[4,6]^3-5/6I Spbb[1,4]Spaa[1,5]^2Spbb[1,6]^2Spaa[3,4]^2Spbb[4,5]^4Spaa[4,6]^2Spaa[5,6]-7/12I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,6]^2Spaa[3,5]^2Spbb[4,5]^4Spaa[4,6]^3+4/3I Spbb[1,4]Spaa[1,5]^2Spbb[1,6]^2Spaa[3,4]Spaa[3,5]Spbb[4,5]^4Spaa[4,6]^3-2/3I Spaa[1,3]Spbb[1,6]^2Spaa[3,4]^2Spaa[3,5]Spbb[3,5]^2Spbb[4,5]^3Spaa[5,6]^3-5/6I Spaa[1,3]Spbb[1,6]^2Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]^3Spaa[4,6]Spaa[5,6]^2-5/4I Spaa[1,3]Spbb[1,6]^2Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]^3Spaa[4,6]^2Spaa[5,6]-25/12I Spaa[1,3]Spaa[1,5]Spbb[1,5]Spbb[1,6]^2Spaa[3,4]^2Spbb[3,5]Spbb[4,5]^3Spaa[5,6]^3+1/6I Spaa[1,3]Spaa[1,5]Spbb[1,5]Spbb[1,6]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]^3Spaa[4,6]Spaa[5,6]^2-3I Spaa[1,3]Spaa[1,5]Spbb[1,5]Spbb[1,6]^2Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^3Spaa[4,6]^2Spaa[5,6]-17/12I Spaa[1,3]Spbb[1,6]^2Spaa[3,4]^3Spbb[3,4]Spbb[3,5]Spbb[4,5]^3Spaa[5,6]^3+23/6I Spaa[1,3]Spbb[1,6]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]^3Spaa[4,6]Spaa[5,6]^2-65/12I Spaa[1,3]Spbb[1,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^3Spaa[4,6]^2Spaa[5,6]+2/3I Spaa[1,3]Spbb[1,6]^2Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^3Spaa[4,6]^3-3/4I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,6]^2Spaa[3,4]^2Spbb[3,5]Spbb[4,5]^3Spaa[4,6]Spaa[5,6]^2+5/3I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,6]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]^3Spaa[4,6]^2Spaa[5,6]-11/12I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,6]^2Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^3Spaa[4,6]^3+19/12I Spaa[1,3]Spaa[1,5]^2Spbb[1,5]^2Spbb[1,6]^2Spaa[3,4]Spbb[4,5]^3Spaa[4,6]Spaa[5,6]^2-1I Spaa[1,3]Spaa[1,5]^2Spbb[1,5]^2Spbb[1,6]^2Spaa[3,5]Spbb[4,5]^3Spaa[4,6]^2Spaa[5,6]+7/3I Spaa[1,3]Spaa[1,5]Spbb[1,5]Spbb[1,6]^2Spaa[3,4]^2Spbb[3,4]Spbb[4,5]^3Spaa[4,6]Spaa[5,6]^2-47/12I Spaa[1,3]Spaa[1,5]Spbb[1,5]Spbb[1,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[4,5]^3Spaa[4,6]^2Spaa[5,6]+17/12I Spaa[1,3]Spaa[1,5]Spbb[1,5]Spbb[1,6]^2Spbb[3,4]Spaa[3,5]^2Spbb[4,5]^3Spaa[4,6]^3+5/4I Spaa[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[1,6]^2Spaa[3,4]Spbb[4,5]^3Spaa[4,6]^2Spaa[5,6]-1/2I Spaa[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[1,6]^2Spaa[3,5]Spbb[4,5]^3Spaa[4,6]^3+5/4I Spaa[1,3]Spbb[1,6]^2Spaa[3,4]^3Spbb[3,4]^2Spbb[4,5]^3Spaa[4,6]Spaa[5,6]^2-4/3I Spaa[1,3]Spbb[1,6]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spbb[4,5]^3Spaa[4,6]^2Spaa[5,6]+4/3I Spaa[1,3]Spbb[1,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2Spbb[4,5]^3Spaa[4,6]^3+2/3I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,6]^2Spaa[3,4]^2Spbb[3,4]Spbb[4,5]^3Spaa[4,6]^2Spaa[5,6]+1/3I Spaa[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,6]^2Spbb[3,4]Spaa[3,5]^2Spbb[4,5]^3Spaa[4,6]^3-5/6I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[4,5]^3Spaa[4,6]^3-1/4I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,6]^2Spaa[3,5]Spbb[4,5]^3Spaa[4,6]^3+1/4I Spaa[1,3]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,6]^2Spaa[3,4]Spbb[4,5]^3Spaa[4,6]^3-29/12I Spaa[1,3]^2Spbb[1,5]Spbb[1,6]^2Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]^2Spaa[4,6]Spaa[5,6]^2+2/3I Spaa[1,3]Spbb[1,6]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[4,5]^2Spaa[5,6]^2-7/3I Spaa[1,3]Spbb[1,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]+5/3I Spaa[1,3]Spbb[1,6]^2Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^2-1/6I Spaa[1,3]^2Spbb[1,4]Spbb[1,6]^2Spaa[3,4]^2Spbb[3,5]^2Spbb[4,5]^2Spaa[5,6]^3+1I Spaa[1,3]^2Spbb[1,4]Spbb[1,6]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spbb[4,5]^2Spaa[4,6]Spaa[5,6]^2-3/4I Spaa[1,3]^2Spbb[1,4]Spbb[1,6]^2Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]^2Spaa[4,6]^2Spaa[5,6]-5/3I Spaa[1,3]^2Spaa[1,5]Spbb[1,5]^2Spbb[1,6]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]^2+29/4I Spaa[1,3]^2Spbb[1,5]Spbb[1,6]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^2Spaa[5,6]+5/12I Spaa[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[1,6]^2Spaa[3,4]Spbb[3,5]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]^2-11/12I Spaa[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[1,6]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^2Spaa[5,6]+13/12I Spaa[1,3]Spbb[1,6]^2Spaa[3,4]^3Spbb[3,4]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[5,6]^2-77/12I Spaa[1,3]Spbb[1,6]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]+16/3I Spaa[1,3]Spbb[1,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^2+5/12I Spaa[1,3]^2Spbb[1,4]Spbb[1,6]^2Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]^2-13/12I Spaa[1,3]^2Spbb[1,4]Spbb[1,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^2Spaa[5,6]+1/3I Spaa[1,3]^2Spbb[1,4]Spbb[1,6]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^3-1/6I Spaa[1,3]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,6]^2Spaa[3,4]Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^2Spaa[5,6]-1/4I Spaa[1,3]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,6]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^3-1/4I Spaa[1,3]^2Spaa[1,5]^2Spbb[1,5]^3Spbb[1,6]^2Spbb[4,5]^2Spaa[4,6]Spaa[5,6]^2-19/12I Spaa[1,3]^2Spaa[1,5]Spbb[1,5]^2Spbb[1,6]^2Spaa[3,4]Spbb[3,4]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]^2+25/12I Spaa[1,3]^2Spaa[1,5]Spbb[1,5]^2Spbb[1,6]^2Spbb[3,4]Spaa[3,5]Spbb[4,5]^2Spaa[4,6]^2Spaa[5,6]-1/2I Spaa[1,3]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[1,6]^2Spbb[4,5]^2Spaa[4,6]^2Spaa[5,6]-3/4I Spaa[1,3]^2Spbb[1,5]Spbb[1,6]^2Spaa[3,4]^2Spbb[3,4]^2Spbb[4,5]^2Spaa[4,6]Spaa[5,6]^2+25/12I Spaa[1,3]^2Spbb[1,5]Spbb[1,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spbb[4,5]^2Spaa[4,6]^2Spaa[5,6]-7/6I Spaa[1,3]^2Spbb[1,5]Spbb[1,6]^2Spbb[3,4]^2Spaa[3,5]^2Spbb[4,5]^2Spaa[4,6]^3-5/12I Spaa[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[1,6]^2Spaa[3,4]Spbb[3,4]Spbb[4,5]^2Spaa[4,6]^2Spaa[5,6]+1/3I Spaa[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[1,6]^2Spbb[3,4]Spaa[3,5]Spbb[4,5]^2Spaa[4,6]^3-1/4I Spaa[1,3]^2Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[1,6]^2Spbb[4,5]^2Spaa[4,6]^3-1/6I Spaa[1,3]Spbb[1,6]^2Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]+1/6I Spaa[1,3]Spbb[1,6]^2Spaa[3,4]^2Spbb[3,4]^3Spaa[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^2+1/6I Spaa[1,3]^2Spbb[1,4]Spbb[1,6]^2Spaa[3,4]^2Spbb[3,4]^2Spbb[4,5]^2Spaa[4,6]^2Spaa[5,6]-1/4I Spaa[1,3]^2Spbb[1,4]Spbb[1,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spbb[4,5]^2Spaa[4,6]^3-1/6I Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^2Spbb[1,6]^2Spbb[3,4]Spaa[3,5]Spbb[4,5]^2Spaa[4,6]^3+1/6I Spaa[1,3]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,6]^2Spaa[3,4]Spbb[3,4]Spbb[4,5]^2Spaa[4,6]^3+5/6I Spaa[1,3]^2Spbb[1,5]Spbb[1,6]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]Spaa[5,6]+1/6I Spaa[1,3]^2Spbb[1,4]Spbb[1,6]^2Spaa[3,4]^2Spbb[3,4]Spbb[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[5,6]^2-7/12I Spaa[1,3]^2Spbb[1,4]Spbb[1,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]Spaa[5,6]+5/12I Spaa[1,3]^2Spbb[1,4]Spbb[1,6]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]^2+5/3I Spaa[1,3]^3Spbb[1,5]^2Spbb[1,6]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]^2-37/6I Spaa[1,3]^2Spbb[1,5]Spbb[1,6]^2Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]^2+2/3I Spaa[1,3]^3Spbb[1,4]Spbb[1,5]Spbb[1,6]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]-1/4I Spaa[1,3]Spbb[1,6]^2Spaa[3,4]^3Spbb[3,4]^3Spbb[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[5,6]+1/6I Spaa[1,3]^2Spbb[1,4]Spbb[1,6]^2Spaa[3,4]^2Spbb[3,4]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]Spaa[5,6]-1/6I Spaa[1,3]^2Spbb[1,4]Spbb[1,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]^2+1/6I Spaa[1,3]^3Spbb[1,4]^2Spbb[1,6]^2Spaa[3,4]Spbb[3,4]Spbb[3,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]-1/6I Spaa[1,3]^3Spbb[1,4]^2Spbb[1,6]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]Spaa[4,6]^3+1/4I Spaa[1,3]^3Spaa[1,5]Spbb[1,5]^3Spbb[1,6]^2Spbb[3,4]Spbb[4,5]Spaa[4,6]Spaa[5,6]^2-3/4I Spaa[1,3]^3Spbb[1,5]^2Spbb[1,6]^2Spbb[3,4]^2Spaa[3,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]-1/12I Spaa[1,3]^3Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]^2Spbb[3,4]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]-1/4I Spaa[1,3]^3Spbb[1,4]Spbb[1,5]Spbb[1,6]^2Spaa[3,4]Spbb[3,4]^2Spbb[4,5]Spaa[4,6]^2Spaa[5,6]+1/4I Spaa[1,3]^3Spbb[1,4]Spbb[1,5]Spbb[1,6]^2Spbb[3,4]^2Spaa[3,5]Spbb[4,5]Spaa[4,6]^3-1/6I Spaa[1,3]^3Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[1,6]^2Spbb[3,4]Spbb[4,5]Spaa[4,6]^3-9/2I Spaa[1,3]^2Spbb[1,4]Spbb[1,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,6]+9/2I Spaa[1,3]^2Spbb[1,5]Spbb[1,6]^2Spaa[3,4]Spbb[3,4]^3Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spaa[4,6]+1/12I Spbb[1,6]Spaa[3,4]^2Spaa[4,5]^3Spbb[4,5]^6Spaa[5,6]^2+1/2I Spbb[1,6]Spaa[3,5]^2Spaa[4,5]^3Spbb[4,5]^6Spaa[4,6]^2+1/12I Spbb[1,6]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^5Spaa[5,6]^2-1/4I Spbb[1,6]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^5Spaa[4,6]Spaa[5,6]-11/12I Spbb[1,6]Spaa[3,5]^3Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^5Spaa[4,6]^2-5/12I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[3,4]^2Spaa[4,5]^2Spbb[4,5]^5Spaa[5,6]^2+13/12I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[3,4]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^5Spaa[4,6]Spaa[5,6]+1/2I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[3,5]^2Spaa[4,5]^2Spbb[4,5]^5Spaa[4,6]^2+1/3I Spbb[1,6]Spaa[3,4]^3Spbb[3,4]Spaa[4,5]^2Spbb[4,5]^5Spaa[5,6]^2-2/3I Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spaa[4,5]^2Spbb[4,5]^5Spaa[4,6]^2+1/6I Spbb[1,4]Spaa[1,5]Spbb[1,6]Spaa[3,4]^2Spaa[4,5]^2Spbb[4,5]^5Spaa[4,6]Spaa[5,6]+5/12I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[3,5]^2Spaa[4,5]^2Spbb[4,5]^5Spaa[4,6]^2+23/12I Spbb[1,4]Spaa[1,5]Spbb[1,6]Spaa[3,4]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^5Spaa[4,6]^2+1/12I Spbb[1,6]Spaa[3,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^4Spaa[4,6]Spaa[5,6]-7/3I Spbb[1,6]Spaa[3,5]^4Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^4Spaa[4,6]^2-5/6I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[3,5]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]^4Spaa[4,6]^2-13/12I Spbb[1,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^4Spaa[4,6]Spaa[5,6]-13/4I Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]^4Spaa[4,6]^2-1/4I Spbb[1,4]Spaa[1,5]Spbb[1,6]Spaa[3,4]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]^4Spaa[5,6]^2-5/4I Spbb[1,4]Spaa[1,5]Spbb[1,6]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^4Spaa[4,6]Spaa[5,6]-13/12I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[3,5]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]^4Spaa[4,6]^2+5/4I Spbb[1,4]Spaa[1,5]Spbb[1,6]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^4Spaa[4,6]^2-1/2I Spaa[1,5]^2Spbb[1,5]^2Spbb[1,6]Spaa[3,4]^2Spaa[4,5]Spbb[4,5]^4Spaa[5,6]^2+1/3I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[3,4]^3Spbb[3,4]Spaa[4,5]Spbb[4,5]^4Spaa[5,6]^2+7/4I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^4Spaa[4,6]Spaa[5,6]-4/3I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^4Spaa[4,6]^2+1/6I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[1,6]Spaa[3,4]^2Spaa[4,5]Spbb[4,5]^4Spaa[4,6]Spaa[5,6]+5/6I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[1,6]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^4Spaa[4,6]^2+1/2I Spbb[1,6]Spaa[3,4]^4Spbb[3,4]^2Spaa[4,5]Spbb[4,5]^4Spaa[5,6]^2-11/12I Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^4Spaa[4,6]^2+1/2I Spbb[1,4]Spaa[1,5]Spbb[1,6]Spaa[3,4]^3Spbb[3,4]Spaa[4,5]Spbb[4,5]^4Spaa[4,6]Spaa[5,6]-2I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^4Spaa[4,6]^2+13/6I Spbb[1,4]Spaa[1,5]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^4Spaa[4,6]^2-1/12I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,6]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^4Spaa[4,6]^2+5/6I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,6]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^4Spaa[4,6]^2+1/12I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,6]Spaa[3,4]^2Spaa[4,5]Spbb[4,5]^4Spaa[4,6]^2+1/6I Spbb[1,6]Spaa[3,4]^2Spaa[3,5]^3Spbb[3,5]^3Spbb[4,5]^3Spaa[5,6]^2-1/4I Spbb[1,6]Spaa[3,4]Spaa[3,5]^4Spbb[3,5]^3Spbb[4,5]^3Spaa[4,6]Spaa[5,6]-11/12I Spbb[1,6]Spaa[3,5]^5Spbb[3,5]^3Spbb[4,5]^3Spaa[4,6]^2-7/6I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[3,5]^4Spbb[3,5]^2Spbb[4,5]^3Spaa[4,6]^2+13/12I Spbb[1,6]Spaa[3,4]^3Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]^3Spaa[5,6]^2+7/12I Spbb[1,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]^3Spaa[4,6]Spaa[5,6]+1/12I Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]^2Spbb[4,5]^3Spaa[4,6]^2+1/12I Spbb[1,4]Spaa[1,5]Spbb[1,6]Spaa[3,4]^3Spaa[3,5]Spbb[3,5]^2Spbb[4,5]^3Spaa[5,6]^2+3/2I Spbb[1,4]Spaa[1,5]Spbb[1,6]Spaa[3,4]^2Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]^3Spaa[4,6]Spaa[5,6]-4/3I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[3,5]^4Spbb[3,5]^2Spbb[4,5]^3Spaa[4,6]^2+5/12I Spaa[1,5]^2Spbb[1,5]^2Spbb[1,6]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^3Spaa[4,6]^2+1/2I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[1,6]Spaa[3,4]^3Spbb[3,5]Spbb[4,5]^3Spaa[5,6]^2+1/12I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[1,6]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^3Spaa[4,6]^2+1/4I Spbb[1,6]Spaa[3,4]^4Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]^3Spaa[5,6]^2-2I Spbb[1,6]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^3Spaa[4,6]Spaa[5,6]+7/12I Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^3Spaa[4,6]^2-3/4I Spbb[1,4]Spaa[1,5]Spbb[1,6]Spaa[3,4]^4Spbb[3,4]Spbb[3,5]Spbb[4,5]^3Spaa[5,6]^2+5/12I Spbb[1,4]Spaa[1,5]Spbb[1,6]Spaa[3,4]^3Spbb[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]^3Spaa[4,6]Spaa[5,6]-7/3I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^3Spaa[4,6]^2+37/12I Spbb[1,4]Spaa[1,5]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^3Spaa[4,6]^2-1/3I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,6]Spaa[3,4]^3Spbb[3,5]Spbb[4,5]^3Spaa[4,6]Spaa[5,6]-1/2I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,6]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^3Spaa[4,6]^2+2I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,6]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^3Spaa[4,6]^2-17/12I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,6]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]^3Spaa[4,6]^2+1I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[3,4]^4Spbb[3,4]^2Spbb[4,5]^3Spaa[5,6]^2+1/6I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]Spbb[4,5]^3Spaa[4,6]Spaa[5,6]-25/12I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2Spbb[4,5]^3Spaa[4,6]^2+1/2I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[1,6]Spaa[3,4]^3Spbb[3,4]Spbb[4,5]^3Spaa[4,6]Spaa[5,6]+5/4I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[4,5]^3Spaa[4,6]^2+1/12I Spbb[1,4]^2Spaa[1,5]^3Spbb[1,5]Spbb[1,6]Spaa[3,4]^2Spbb[4,5]^3Spaa[4,6]^2+1/3I Spbb[1,6]Spaa[3,4]^5Spbb[3,4]^3Spbb[4,5]^3Spaa[5,6]^2-1/6I Spbb[1,6]Spaa[3,4]^4Spbb[3,4]^3Spaa[3,5]Spbb[4,5]^3Spaa[4,6]Spaa[5,6]+1/3I Spbb[1,6]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,5]^2Spbb[4,5]^3Spaa[4,6]^2+1/2I Spbb[1,4]Spaa[1,5]Spbb[1,6]Spaa[3,4]^4Spbb[3,4]^2Spbb[4,5]^3Spaa[4,6]Spaa[5,6]-1/6I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2Spbb[4,5]^3Spaa[4,6]^2-1/3I Spbb[1,4]Spaa[1,5]Spbb[1,6]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]Spbb[4,5]^3Spaa[4,6]^2-1/2I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]^3Spaa[4,6]^2+1/3I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[4,5]^3Spaa[4,6]^2+1/6I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,6]Spaa[3,4]^3Spbb[3,4]Spbb[4,5]^3Spaa[4,6]^2+2I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,5]^4Spbb[3,5]^3Spbb[4,5]^2Spaa[4,6]Spaa[5,6]+1/3I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,4]^2Spaa[3,5]^2Spbb[3,5]^3Spbb[4,5]^2Spaa[5,6]^2-7/6I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,4]Spaa[3,5]^3Spbb[3,5]^3Spbb[4,5]^2Spaa[4,6]Spaa[5,6]+1/6I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,5]^4Spbb[3,5]^3Spbb[4,5]^2Spaa[4,6]^2+23/6I Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]^2Spaa[4,6]Spaa[5,6]-7/2I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]^2Spbb[4,5]^2Spaa[4,6]^2+41/12I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]^2Spbb[4,5]^2Spaa[5,6]^2-1/2I Spbb[1,6]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spbb[4,5]^2Spaa[5,6]+1/2I Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]Spbb[4,5]^2Spaa[4,6]+5/4I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,4]^3Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spbb[4,5]^2Spaa[5,6]^2-17/12I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]^2Spaa[4,6]Spaa[5,6]+5/12I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]^2Spaa[4,6]^2-1/4I Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,6]Spaa[3,4]^3Spbb[3,5]^2Spbb[4,5]^2Spaa[5,6]^2-1/4I Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,6]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]^2Spbb[4,5]^2Spaa[4,6]Spaa[5,6]+1/2I Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,6]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]^2Spaa[4,6]^2+5/3I Spaa[1,3]Spaa[1,5]^2Spbb[1,5]^3Spbb[1,6]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]-37/12I Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^2-1/6I Spaa[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[1,6]Spaa[3,4]^2Spbb[3,5]Spbb[4,5]^2Spaa[5,6]^2-1/3I Spaa[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[1,6]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]+5/12I Spaa[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[1,6]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^2+5/6I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[3,4]^3Spbb[3,4]Spbb[3,5]Spbb[4,5]^2Spaa[5,6]^2-7/12I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]-1/12I Spaa[1,3]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[1,6]Spaa[3,4]^2Spbb[3,5]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]+1/12I Spaa[1,3]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[1,6]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^2-1/3I Spbb[1,6]Spaa[3,4]^4Spbb[3,4]^3Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[5,6]+1/3I Spbb[1,6]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]+3/4I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,4]^4Spbb[3,4]^2Spbb[3,5]Spbb[4,5]^2Spaa[5,6]^2-4/3I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]+1/2I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^2+2/3I Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,6]Spaa[3,4]^3Spbb[3,4]Spbb[3,5]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]-11/12I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^2+3/4I Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^2+1/6I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[1,6]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^2-1/6I Spaa[1,3]Spbb[1,4]^3Spaa[1,5]^2Spbb[1,6]Spaa[3,4]^2Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^2-2/3I Spaa[1,3]Spaa[1,5]^2Spbb[1,5]^3Spbb[1,6]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]^2Spaa[4,6]^2-1/2I Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spaa[3,4]^3Spbb[3,4]^2Spbb[4,5]^2Spaa[5,6]^2-1/3I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,4]^4Spbb[3,4]^3Spbb[4,5]^2Spaa[5,6]^2+2/3I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,5]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]+1/6I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,5]^2Spbb[4,5]^2Spaa[4,6]^2-1/2I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[3,4]^3Spbb[3,4]^2Spbb[4,5]^2Spaa[4,6]Spaa[5,6]-1/4I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spbb[4,5]^2Spaa[4,6]^2-1/6I Spaa[1,3]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]Spbb[4,5]^2Spaa[4,6]^2-1/12I Spbb[1,6]Spaa[3,4]^5Spbb[3,4]^4Spaa[3,6]Spbb[4,5]^2Spaa[5,6]+1/12I Spbb[1,6]Spaa[3,4]^4Spbb[3,4]^4Spaa[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]-1/6I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,4]^4Spbb[3,4]^3Spbb[4,5]^2Spaa[4,6]Spaa[5,6]+1/6I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,5]Spbb[4,5]^2Spaa[4,6]^2+1/12I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spbb[4,5]^2Spaa[4,6]^2-1/12I Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,6]Spaa[3,4]^3Spbb[3,4]^2Spbb[4,5]^2Spaa[4,6]^2+1/4I Spaa[1,3]^2Spbb[1,5]^2Spbb[1,6]Spaa[3,5]^3Spbb[3,5]^3Spbb[4,5]Spaa[5,6]^2+1/12I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]^3Spaa[3,6]Spbb[4,5]Spaa[4,6]+5/6I Spaa[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[1,6]Spaa[3,5]^3Spbb[3,5]^3Spbb[4,5]Spaa[4,6]Spaa[5,6]+1/6I Spaa[1,3]^2Spbb[1,4]^2Spbb[1,6]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]^3Spbb[4,5]Spaa[5,6]^2-7/12I Spaa[1,3]^2Spbb[1,4]^2Spbb[1,6]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^3Spbb[4,5]Spaa[4,6]Spaa[5,6]+5/12I Spaa[1,3]^2Spbb[1,4]^2Spbb[1,6]Spaa[3,5]^3Spbb[3,5]^3Spbb[4,5]Spaa[4,6]^2+1/2I Spaa[1,3]^2Spaa[1,5]Spbb[1,5]^3Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]Spaa[5,6]^2-10I Spaa[1,3]^2Spbb[1,5]^2Spbb[1,6]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]+17/12I Spaa[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]-25/12I Spaa[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[1,6]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]Spaa[4,6]^2-1/6I Spaa[1,3]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[3,4]^2Spbb[3,5]^2Spbb[4,5]Spaa[5,6]^2-1/3I Spaa[1,3]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]+5/12I Spaa[1,3]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]Spaa[4,6]^2-3/4I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[5,6]+3/4I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]+1/2I Spaa[1,3]^2Spbb[1,4]^2Spbb[1,6]Spaa[3,4]^3Spbb[3,4]Spbb[3,5]^2Spbb[4,5]Spaa[5,6]^2-1/12I Spaa[1,3]^2Spbb[1,4]^2Spbb[1,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]-5/12I Spaa[1,3]^2Spbb[1,4]^2Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]Spaa[4,6]^2-1/6I Spaa[1,3]^2Spbb[1,4]^3Spaa[1,5]Spbb[1,6]Spaa[3,4]^2Spbb[3,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]+1/6I Spaa[1,3]^2Spbb[1,4]^3Spaa[1,5]Spbb[1,6]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spbb[4,5]Spaa[4,6]^2-16/3I Spaa[1,3]^2Spaa[1,5]Spbb[1,5]^3Spbb[1,6]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]+1/3I Spaa[1,3]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^3Spbb[1,6]Spaa[3,5]Spbb[3,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]+1/6I Spaa[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spbb[4,5]Spaa[5,6]^2-13/12I Spaa[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]Spaa[4,6]^2+7/12I Spaa[1,3]^2Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2Spbb[1,6]Spaa[3,4]Spbb[3,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]+1/12I Spaa[1,3]^2Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2Spbb[1,6]Spaa[3,5]Spbb[3,5]Spbb[4,5]Spaa[4,6]^2-1/2I Spaa[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[1,6]Spaa[3,4]^3Spbb[3,4]^2Spbb[3,5]Spbb[4,5]Spaa[5,6]^2+7/12I Spaa[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]+1/6I Spaa[1,3]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]-1/4I Spaa[1,3]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]Spaa[4,6]^2+5/12I Spaa[1,3]^2Spbb[1,4]^3Spaa[1,5]^2Spbb[1,5]Spbb[1,6]Spaa[3,4]Spbb[3,5]Spbb[4,5]Spaa[4,6]^2-1/4I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,4]^4Spbb[3,4]^3Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[5,6]+1/4I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]-1/3I Spaa[1,3]^2Spbb[1,4]^2Spbb[1,6]Spaa[3,4]^3Spbb[3,4]^2Spbb[3,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]+1/12I Spaa[1,3]^2Spbb[1,4]^2Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]Spaa[4,6]^2-1/6I Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]Spaa[4,6]^2+1/6I Spaa[1,3]^2Spbb[1,4]^3Spaa[1,5]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spbb[4,5]Spaa[4,6]^2-1/3I Spaa[1,3]^2Spaa[1,5]^2Spbb[1,5]^4Spbb[1,6]Spbb[3,4]Spaa[3,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]+7/6I Spaa[1,3]^2Spaa[1,5]Spbb[1,5]^3Spbb[1,6]Spbb[3,4]^2Spaa[3,5]^2Spbb[4,5]Spaa[4,6]^2-1/12I Spaa[1,3]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^3Spbb[1,6]Spbb[3,4]Spaa[3,5]Spbb[4,5]Spaa[4,6]^2+1/12I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,4]^4Spbb[3,4]^4Spaa[3,6]Spbb[4,5]Spaa[5,6]-1/12I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,4]^3Spbb[3,4]^4Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]+1/6I Spaa[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[1,6]Spaa[3,4]^3Spbb[3,4]^3Spbb[4,5]Spaa[4,6]Spaa[5,6]-1/6I Spaa[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,5]Spbb[4,5]Spaa[4,6]^2+1/12I Spaa[1,3]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^2Spbb[4,5]Spaa[4,6]^2-17/12I Spaa[1,3]^3Spbb[1,4]Spbb[1,5]^2Spbb[1,6]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,6]Spaa[5,6]-5/12I Spaa[1,3]^3Spbb[1,4]^2Spbb[1,5]Spbb[1,6]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,6]^2-1/4I Spaa[1,3]^2Spbb[1,4]^2Spbb[1,6]Spaa[3,4]^3Spbb[3,4]^2Spbb[3,5]^2Spaa[3,6]Spaa[5,6]+1/4I Spaa[1,3]^2Spbb[1,4]^2Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,6]+1/6I Spaa[1,3]^3Spbb[1,4]^3Spbb[1,6]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]^2Spaa[4,6]Spaa[5,6]-1/6I Spaa[1,3]^3Spbb[1,4]^3Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,6]^2+17/12I Spaa[1,3]^3Spbb[1,5]^3Spbb[1,6]Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]Spaa[4,6]Spaa[5,6]-1/3I Spaa[1,3]^3Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spbb[1,6]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,6]Spaa[5,6]+11/12I Spaa[1,3]^3Spbb[1,4]Spbb[1,5]^2Spbb[1,6]Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]Spaa[4,6]^2-1/12I Spaa[1,3]^3Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,6]^2+1/6I Spaa[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[1,6]Spaa[3,4]^3Spbb[3,4]^3Spbb[3,5]Spaa[3,6]Spaa[5,6]-1/6I Spaa[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,6]-1/12I Spaa[1,3]^3Spbb[1,4]^2Spbb[1,5]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^2Spbb[3,5]Spaa[4,6]Spaa[5,6]+1/12I Spaa[1,3]^3Spbb[1,4]^2Spbb[1,5]Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[4,6]^2+1/3I Spaa[1,3]^3Spaa[1,5]Spbb[1,5]^4Spbb[1,6]Spbb[3,4]^2Spaa[3,5]Spaa[4,6]Spaa[5,6]-1/2I Spaa[1,3]^3Spbb[1,5]^3Spbb[1,6]Spbb[3,4]^3Spaa[3,5]^2Spaa[4,6]^2+1/12I Spaa[1,3]^3Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spbb[1,6]Spbb[3,4]^2Spaa[3,5]Spaa[4,6]^2+13/12I Spbb[1,4]Spaa[3,4]Spaa[3,5]Spaa[4,5]^4Spbb[4,5]^6Spaa[4,6]-1/4I Spbb[1,5]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]^3Spbb[4,5]^5Spaa[5,6]-1/3I Spbb[1,5]Spaa[3,5]^3Spbb[3,5]Spaa[4,5]^3Spbb[4,5]^5Spaa[4,6]-1/3I Spbb[1,4]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]^3Spbb[4,5]^5Spaa[5,6]+5/6I Spbb[1,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]^3Spbb[4,5]^5Spaa[4,6]+1/4I Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spaa[4,5]^3Spbb[4,5]^5Spaa[4,6]+13/12I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,4]Spaa[3,5]Spaa[4,5]^3Spbb[4,5]^5Spaa[4,6]+25/12I Spbb[1,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spaa[4,5]^3Spbb[4,5]^5Spaa[4,6]+13/12I Spaa[1,4]Spbb[1,4]^2Spaa[3,4]Spaa[3,5]Spaa[4,5]^3Spbb[4,5]^5Spaa[4,6]+1/12I Spbb[1,5]Spaa[3,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]^4Spaa[5,6]-1I Spbb[1,5]Spaa[3,5]^4Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]^4Spaa[4,6]-1/2I Spbb[1,4]Spaa[3,4]^2Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]^4Spaa[5,6]-13/6I Spbb[1,4]Spaa[3,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]^4Spaa[4,6]-1/4I Spbb[1,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^4Spaa[5,6]-4/3I Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^4Spaa[4,6]-1/3I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^4Spaa[5,6]+5/12I Spbb[1,4]Spaa[3,4]^3Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^4Spaa[5,6]+5/4I Spbb[1,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^4Spaa[4,6]+5/4I Spaa[1,4]Spbb[1,4]^2Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^4Spaa[4,6]-7/4I Spbb[1,4]^2Spaa[1,5]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^4Spaa[4,6]+1/3I Spbb[1,4]^2Spaa[1,6]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]^3Spbb[4,5]^4+1/2I Spbb[1,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2Spaa[4,5]^2Spbb[4,5]^4Spaa[4,6]+25/12I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^4Spaa[4,6]+1/2I Spbb[1,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^4Spaa[4,6]+1I Spaa[1,4]Spbb[1,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^4Spaa[4,6]+1/3I Spbb[1,5]Spaa[3,4]Spaa[3,5]^4Spbb[3,5]^3Spaa[4,5]Spbb[4,5]^3Spaa[5,6]-2/3I Spbb[1,5]Spaa[3,5]^5Spbb[3,5]^3Spaa[4,5]Spbb[4,5]^3Spaa[4,6]-1/6I Spbb[1,4]Spaa[3,4]^2Spaa[3,5]^3Spbb[3,5]^3Spaa[4,5]Spbb[4,5]^3Spaa[5,6]-23/12I Spbb[1,4]Spaa[3,4]Spaa[3,5]^4Spbb[3,5]^3Spaa[4,5]Spbb[4,5]^3Spaa[4,6]+1/4I Spaa[1,5]Spbb[1,5]^2Spaa[3,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^3Spaa[5,6]-3/4I Spaa[1,5]Spbb[1,5]^2Spaa[3,5]^4Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^3Spaa[4,6]+1/3I Spbb[1,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^3Spaa[5,6]-7/12I Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^3Spaa[4,6]+1/12I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,4]^2Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^3Spaa[5,6]-2/3I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^3Spaa[4,6]+1/3I Spbb[1,4]Spaa[3,4]^3Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^3Spaa[5,6]-7/6I Spbb[1,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^3Spaa[4,6]+1/4I Spbb[1,4]^2Spaa[1,5]Spaa[3,4]^3Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^3Spaa[5,6]-23/12I Spaa[1,4]Spbb[1,4]^2Spaa[3,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^3Spaa[4,6]-1/3I Spbb[1,4]^2Spaa[1,5]Spaa[3,4]^2Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^3Spaa[4,6]+1/3I Spbb[1,4]^2Spaa[1,6]Spaa[3,4]^2Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]^3-17/12I Spbb[1,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]+5/12I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,4]^3Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[5,6]-1/3I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]+3/4I Spbb[1,4]Spaa[3,4]^4Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[5,6]+2I Spaa[1,4]Spbb[1,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]-2/3I Spbb[1,4]^2Spaa[1,5]Spaa[3,4]^3Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]-3/4I Spbb[1,4]^2Spaa[1,6]Spaa[3,4]^3Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^3+5/12I Spaa[1,4]^2Spbb[1,4]^3Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]-7/12I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]+1/4I Spbb[1,4]^3Spaa[1,5]^2Spaa[3,4]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]+1/4I Spbb[1,5]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^3Spaa[4,6]+1/2I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]-1/2I Spbb[1,4]Spaa[3,4]^4Spbb[3,4]^3Spaa[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]-1/2I Spaa[1,4]Spbb[1,4]^2Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]-1/3I Spaa[1,5]Spbb[1,5]^2Spaa[3,4]Spaa[3,5]^4Spbb[3,5]^3Spbb[4,5]^2Spaa[5,6]-5/12I Spaa[1,5]Spbb[1,5]^2Spaa[3,5]^5Spbb[3,5]^3Spbb[4,5]^2Spaa[4,6]+4/3I Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^5Spbb[3,5]^3Spbb[4,5]^2Spaa[4,6]-1/3I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,4]^2Spaa[3,5]^3Spbb[3,5]^3Spbb[4,5]^2Spaa[5,6]+4/3I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,4]Spaa[3,5]^4Spbb[3,5]^3Spbb[4,5]^2Spaa[4,6]-1/4I Spbb[1,4]Spaa[3,4]^3Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^3Spbb[4,5]^2Spaa[5,6]+1/4I Spbb[1,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^4Spbb[3,5]^3Spbb[4,5]^2Spaa[4,6]+1/12I Spbb[1,4]^2Spaa[1,5]Spaa[3,4]^3Spaa[3,5]^2Spbb[3,5]^3Spbb[4,5]^2Spaa[5,6]-25/12I Spaa[1,4]Spbb[1,4]^2Spaa[3,4]Spaa[3,5]^4Spbb[3,5]^3Spbb[4,5]^2Spaa[4,6]+2I Spbb[1,4]^2Spaa[1,5]Spaa[3,4]^2Spaa[3,5]^3Spbb[3,5]^3Spbb[4,5]^2Spaa[4,6]-1/4I Spaa[1,5]^2Spbb[1,5]^3Spaa[3,4]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]^2Spaa[5,6]-3/4I Spaa[1,5]^2Spbb[1,5]^3Spaa[3,5]^4Spbb[3,5]^2Spbb[4,5]^2Spaa[4,6]-1/4I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[3,4]^2Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]^2Spaa[5,6]+1/2I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[3,4]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]^2Spaa[4,6]+11/12I Spbb[1,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^4Spbb[3,5]^2Spbb[4,5]^2Spaa[4,6]-5/12I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,4]^3Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]^2Spaa[5,6]-1/12I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[3,4]^3Spaa[3,5]Spbb[3,5]^2Spbb[4,5]^2Spaa[5,6]-1/6I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[3,4]^2Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]^2Spaa[4,6]-1/4I Spbb[1,4]Spaa[3,4]^4Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]^2Spaa[5,6]+1/4I Spbb[1,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]^2Spaa[4,6]-1/2I Spbb[1,4]^2Spaa[1,5]Spaa[3,4]^4Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spbb[4,5]^2Spaa[5,6]+1I Spaa[1,4]Spbb[1,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]^2Spaa[4,6]-1/2I Spbb[1,4]^2Spaa[1,5]Spaa[3,4]^3Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]^2Spaa[4,6]-1/3I Spbb[1,4]^2Spaa[1,6]Spaa[3,4]^3Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^2-1/12I Spbb[1,4]^3Spaa[1,5]^2Spaa[3,4]^4Spbb[3,5]^2Spbb[4,5]^2Spaa[5,6]+1/4I Spaa[1,4]^2Spbb[1,4]^3Spaa[3,4]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]^2Spaa[4,6]-5/6I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spaa[3,4]^2Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]^2Spaa[4,6]+2/3I Spbb[1,4]^3Spaa[1,5]^2Spaa[3,4]^3Spaa[3,5]Spbb[3,5]^2Spbb[4,5]^2Spaa[4,6]-1/6I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spaa[3,4]^2Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^2-5/12I Spaa[1,5]^3Spbb[1,5]^4Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^2Spaa[4,6]-5/12I Spbb[1,5]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^2Spaa[4,6]+3/4I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,4]^4Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]^2Spaa[5,6]-5/12I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[3,4]^3Spbb[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]^2Spaa[4,6]+1/4I Spbb[1,4]^3Spaa[1,5]^3Spbb[1,5]Spaa[3,4]^3Spbb[3,5]Spbb[4,5]^2Spaa[4,6]-5/12I Spaa[1,4]Spbb[1,4]^2Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2Spaa[4,6]+5/12I Spbb[1,4]^2Spaa[1,5]Spaa[3,4]^4Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]^2Spaa[4,6]+1/3I Spaa[1,4]^2Spbb[1,4]^3Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2Spaa[4,6]-5/6I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spaa[3,4]^3Spbb[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]^2Spaa[4,6]+1/2I Spbb[1,4]^3Spaa[1,5]^2Spaa[3,4]^4Spbb[3,4]Spbb[3,5]Spbb[4,5]^2Spaa[4,6]-1/4I Spaa[1,4]^2Spbb[1,4]^4Spaa[1,5]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]^2Spaa[4,6]+1/4I Spaa[1,4]Spbb[1,4]^4Spaa[1,5]^2Spaa[3,4]^3Spbb[3,5]Spbb[4,5]^2Spaa[4,6]-1/2I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,4]^4Spbb[3,4]^3Spaa[3,5]Spbb[4,5]^2Spaa[4,6]-1/3I Spaa[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[3,5]^4Spbb[3,5]^3Spbb[4,5]Spaa[5,6]+7/4I Spaa[1,3]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]^5Spbb[3,5]^3Spbb[4,5]Spaa[4,6]-1/3I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[3,4]Spaa[3,5]^3Spbb[3,5]^3Spbb[4,5]Spaa[5,6]-5/6I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[3,5]^4Spbb[3,5]^3Spbb[4,5]Spaa[4,6]+4/3I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]^3Spbb[4,5]Spaa[4,6]+2/3I Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[3,4]Spaa[3,5]^3Spbb[3,5]^3Spbb[4,5]Spaa[4,6]-7/12I Spaa[1,3]Spbb[1,4]^2Spaa[3,4]^3Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^3Spbb[4,5]Spaa[5,6]+7/12I Spaa[1,3]Spbb[1,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^3Spbb[4,5]Spaa[4,6]-1/6I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[3,4]Spaa[3,5]^3Spbb[3,5]^3Spbb[4,5]Spaa[4,6]+1/6I Spaa[1,3]Spbb[1,4]^3Spaa[1,5]Spaa[3,4]^2Spaa[3,5]^2Spbb[3,5]^3Spbb[4,5]Spaa[4,6]-1/6I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spaa[3,4]^2Spaa[3,5]^3Spbb[3,5]^3Spbb[4,5]+1/6I Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spaa[3,4]^3Spaa[3,5]^2Spbb[3,5]^3Spbb[4,5]-7/12I Spaa[1,3]Spaa[1,5]^2Spbb[1,5]^4Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]Spaa[5,6]-1/12I Spaa[1,5]^2Spbb[1,5]^4Spaa[1,6]Spaa[3,5]^4Spbb[3,5]^2Spbb[4,5]+47/12I Spaa[1,3]Spaa[1,5]Spbb[1,5]^3Spbb[3,4]Spaa[3,5]^4Spbb[3,5]^2Spbb[4,5]Spaa[4,6]-1/4I Spaa[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^3Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]Spaa[5,6]-1I Spaa[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^3Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]Spaa[4,6]-1/4I Spaa[1,3]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]Spaa[4,6]+1/4I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]Spaa[5,6]-2/3I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]Spaa[4,6]-1/4I Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[3,4]^3Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spbb[4,5]Spaa[5,6]+1/12I Spaa[1,3]Spbb[1,4]^3Spaa[1,5]^2Spbb[1,5]Spaa[3,4]^3Spbb[3,5]^2Spbb[4,5]Spaa[5,6]-1/12I Spaa[1,3]Spbb[1,4]^3Spaa[1,5]^2Spbb[1,5]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]^2Spbb[4,5]Spaa[4,6]-1/3I Spaa[1,3]Spbb[1,4]^2Spaa[3,4]^4Spbb[3,4]^2Spaa[3,5]Spbb[3,5]^2Spbb[4,5]Spaa[5,6]+1/3I Spaa[1,3]Spbb[1,4]^2Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]Spaa[4,6]+1/6I Spaa[1,3]Spbb[1,4]^3Spaa[1,5]Spaa[3,4]^4Spbb[3,4]Spbb[3,5]^2Spbb[4,5]Spaa[5,6]+3/4I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]Spaa[4,6]-11/12I Spaa[1,3]Spbb[1,4]^3Spaa[1,5]Spaa[3,4]^3Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spbb[4,5]Spaa[4,6]+5/12I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spaa[3,4]^3Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]-5/12I Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spaa[3,4]^4Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spbb[4,5]-1/3I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,5]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]^2Spbb[4,5]Spaa[4,6]+1/3I Spaa[1,3]Spbb[1,4]^4Spaa[1,5]^2Spaa[3,4]^3Spbb[3,5]^2Spbb[4,5]Spaa[4,6]-1/12I Spaa[1,4]Spbb[1,4]^4Spaa[1,5]Spaa[1,6]Spaa[3,4]^3Spaa[3,5]Spbb[3,5]^2Spbb[4,5]+1/12I Spbb[1,4]^4Spaa[1,5]^2Spaa[1,6]Spaa[3,4]^4Spbb[3,5]^2Spbb[4,5]-1/4I Spaa[1,3]Spaa[1,5]^3Spbb[1,5]^5Spaa[3,5]^2Spbb[3,5]Spbb[4,5]Spaa[5,6]-1/12I Spaa[1,5]^3Spbb[1,5]^5Spaa[1,6]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]+29/12I Spaa[1,3]Spaa[1,5]^2Spbb[1,5]^4Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]Spaa[4,6]-1/4I Spaa[1,3]Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^4Spaa[3,5]^2Spbb[3,5]Spbb[4,5]Spaa[4,6]+1/12I Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]Spaa[4,6]-1/2I Spaa[1,3]Spbb[1,4]^3Spaa[1,5]^2Spbb[1,5]Spaa[3,4]^3Spbb[3,4]Spbb[3,5]Spbb[4,5]Spaa[4,6]+1/4I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]Spaa[4,6]-1/4I Spaa[1,3]Spbb[1,4]^3Spaa[1,5]Spaa[3,4]^4Spbb[3,4]^2Spbb[3,5]Spbb[4,5]Spaa[4,6]+1/4I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]Spaa[4,6]-1/4I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,5]Spaa[3,4]^3Spbb[3,4]Spbb[3,5]Spbb[4,5]Spaa[4,6]+1/4I Spaa[1,3]Spaa[1,5]^3Spbb[1,5]^5Spbb[3,4]Spaa[3,5]^2Spbb[4,5]Spaa[4,6]-1/3I Spaa[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[3,5]^3Spbb[3,5]^3Spaa[5,6]+13/6I Spaa[1,3]^2Spbb[1,4]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]^4Spbb[3,5]^3Spaa[4,6]-5/12I Spaa[1,3]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^2Spaa[3,5]^3Spbb[3,5]^3Spaa[4,6]-5/12I Spaa[1,3]^2Spbb[1,4]^3Spaa[3,4]^3Spbb[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[5,6]+5/12I Spaa[1,3]^2Spbb[1,4]^3Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^3Spaa[4,6]+1/12I Spaa[1,3]^2Spbb[1,4]^4Spaa[1,5]Spaa[3,4]^3Spbb[3,5]^3Spaa[5,6]-1/12I Spaa[1,3]^2Spbb[1,4]^4Spaa[1,5]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]^3Spaa[4,6]+1/3I Spaa[1,3]^2Spaa[1,5]Spbb[1,5]^4Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[5,6]-1/4I Spaa[1,3]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^4Spaa[3,5]^2Spbb[3,5]^2Spaa[5,6]-1/12I Spaa[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^4Spaa[1,6]Spaa[3,5]^3Spbb[3,5]^2-13/6I Spaa[1,3]^2Spbb[1,5]^3Spbb[3,4]^2Spaa[3,5]^4Spbb[3,5]^2Spaa[4,6]+17/6I Spaa[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[4,6]-1/4I Spaa[1,3]^2Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^3Spaa[3,5]^2Spbb[3,5]^2Spaa[4,6]+5/12I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[4,6]+1/3I Spaa[1,3]^2Spbb[1,4]^2Spbb[1,5]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]Spbb[3,5]^2Spaa[5,6]-1/3I Spaa[1,3]^2Spbb[1,4]^2Spbb[1,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]^2Spaa[4,6]-1/6I Spaa[1,3]^2Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spaa[3,4]^3Spbb[3,4]Spbb[3,5]^2Spaa[5,6]+1/6I Spaa[1,3]^2Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,6]-1/12I Spaa[1,3]^2Spbb[1,4]^3Spaa[3,4]^4Spbb[3,4]^2Spbb[3,5]^2Spaa[5,6]+1/12I Spaa[1,3]^2Spbb[1,4]^3Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]Spbb[3,5]^2Spaa[4,6]+1/3I Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^4Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,6]-1/3I Spaa[1,3]^2Spbb[1,4]^4Spaa[1,5]Spaa[3,4]^3Spbb[3,4]Spbb[3,5]^2Spaa[4,6]+1/12I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spaa[3,4]^3Spbb[3,4]Spaa[3,5]Spbb[3,5]^2-1/12I Spaa[1,3]Spbb[1,4]^4Spaa[1,5]Spaa[1,6]Spaa[3,4]^4Spbb[3,4]Spbb[3,5]^2-1/12I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^3Spaa[3,4]^3Spbb[3,4]Spbb[3,5]^2Spaa[5,6]+1/12I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^3Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,6]+1/4I Spaa[1,3]^2Spaa[1,5]^2Spbb[1,5]^5Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]+1/12I Spaa[1,3]Spaa[1,5]^2Spbb[1,5]^5Spaa[1,6]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]-29/12I Spaa[1,3]^2Spaa[1,5]Spbb[1,5]^4Spbb[3,4]^2Spaa[3,5]^3Spbb[3,5]Spaa[4,6]+3/4I Spaa[1,3]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^4Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,6]-5/12I Spaa[1,3]^3Spbb[1,3]Spbb[1,5]^3Spbb[3,4]^2Spaa[3,5]^3Spbb[3,5]Spaa[4,6]+1/4I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,6]+1/4I Spaa[1,3]^2Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spaa[3,4]^3Spbb[3,4]^2Spbb[3,5]Spaa[4,6]-1/2I Spaa[1,3]^2Spaa[1,5]^2Spbb[1,5]^5Spbb[3,4]^2Spaa[3,5]^2Spaa[4,6]-1/4I Spaa[1,3]^3Spbb[1,3]Spaa[1,5]Spbb[1,5]^4Spbb[3,4]^2Spaa[3,5]^2Spaa[4,6])/(Spaa[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[2,3]Spaa[4,5]Spbb[4,5]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(+1I Spbb[4,5]Spaa[4,6]Spab[6,Sp[1]+Sp[2],4]^2)/(Spaa[1,2]Spaa[1,6]Spbb[3,5]^2Spab[2,Sp[1]+Sp[6],5]s[3,4,5])+
(+1I Spaa[3,6]Spab[6,Sp[1]+Sp[2],4]^2)/(Spaa[1,2]Spaa[1,6]Spbb[3,5]Spab[2,Sp[1]+Sp[6],5]s[3,4,5])+
(+5/12I Spbb[1,4]Spab[3,Sp[1]+Sp[6],2]Spab[3,Sp[1]+Sp[6],5]Spab[5,Sp[1]+Sp[6],4]Spab[6,Sp[2]+Sp[3],1])/(Spbb[5,6]Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(-2/9I Spbb[1,2]^3Spaa[3,5]^4)/(Spbb[1,6]Spaa[3,4]Spaa[4,5]Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2]s[3,4,5])+
(-1/3I Spbb[1,4]^3Spbb[2,4]Spbb[2,5])/(Spbb[1,6]Spbb[2,3]Spbb[3,4]Spbb[4,5]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5])+
(+1/4I Spaa[1,3]Spbb[4,6]Spab[3,Sp[1]+Sp[6],2]Spab[5,Sp[1]+Sp[6],4](s[4,5,6]-s[4,5,1]))/(Spaa[1,2]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6]^2(1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(-1I Spaa[1,3]Spbb[4,6]Spab[3,Sp[1]+Sp[5],4]^2)/(Spaa[1,2]Spaa[2,3]Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6]^2)+
(-1I Spaa[1,3]Spbb[2,4]Spaa[3,5]Spbb[4,6])/(Spaa[1,2]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6]^2)+
(+5/24I Spaa[1,3]Spbb[4,6]Spab[3,Sp[1]+Sp[6],2]Spab[5,Sp[1]+Sp[6],4]Spab[6,Sp[2]+Sp[3],1](s[4,5,6]-s[4,5,1]))/(Spaa[1,2]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(+5/2I Spaa[1,2]^2Spaa[1,4]Spbb[1,4]^3Spbb[2,3]Spbb[2,4]^2Spaa[3,4]^2Spaa[3,5]+13/6I Spaa[1,2]^2Spaa[1,4]Spbb[1,4]^3Spbb[2,4]^3Spaa[3,4]^2Spaa[4,5]-11/12I Spaa[1,2]^2Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spbb[2,3]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]^2-5/4I Spaa[1,2]^2Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spbb[2,4]^3Spaa[3,4]Spaa[3,5]Spaa[4,5]+11/12I Spaa[1,2]^2Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spbb[2,3]Spbb[2,4]^2Spaa[3,5]^3-3/4I Spaa[1,2]^2Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spbb[2,4]^3Spaa[3,5]^2Spaa[4,5]+5/2I Spaa[1,2]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,3]Spbb[2,4]^2Spaa[3,4]^2Spaa[3,5]+11/3I Spaa[1,2]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,4]^3Spaa[3,4]^2Spaa[4,5]-11/12I Spaa[1,2]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,3]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]^2-3/4I Spaa[1,2]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]^3Spaa[3,4]Spaa[3,5]Spaa[4,5]+11/12I Spaa[1,2]^2Spaa[1,5]Spbb[1,5]^3Spbb[2,3]Spbb[2,4]^2Spaa[3,5]^3-1/2I Spaa[1,2]^2Spaa[1,5]Spbb[1,5]^3Spbb[2,4]^3Spaa[3,5]^2Spaa[4,5]+2I Spaa[1,2]^2Spbb[1,4]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]^2Spaa[3,5]+3/4I Spaa[1,2]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^4Spaa[3,4]^2Spaa[4,5]+11/6I Spaa[1,2]^2Spbb[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spaa[3,5]^2-35/12I Spaa[1,2]^2Spbb[1,4]Spbb[1,5]Spaa[2,4]Spbb[2,4]^4Spaa[3,4]Spaa[3,5]Spaa[4,5]+13/12I Spaa[1,2]^2Spbb[1,5]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,5]^3+31/12I Spaa[1,2]^2Spbb[1,5]^2Spaa[2,4]Spbb[2,4]^4Spaa[3,5]^2Spaa[4,5]-2I Spaa[1,2]^2Spbb[1,4]^2Spbb[2,3]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]^3-11/6I Spaa[1,2]^2Spbb[1,4]Spbb[1,5]Spbb[2,3]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]^2Spaa[3,5]+7/6I Spaa[1,2]^2Spbb[1,4]Spbb[1,5]Spbb[2,4]^4Spaa[2,5]Spaa[3,4]^2Spaa[4,5]-13/12I Spaa[1,2]^2Spbb[1,5]^2Spbb[2,3]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]Spaa[3,5]^2-1/6I Spaa[1,2]^2Spbb[1,5]^2Spbb[2,4]^4Spaa[2,5]Spaa[3,4]Spaa[3,5]Spaa[4,5]+1/12I Spaa[1,2]^2Spbb[1,5]^2Spbb[2,4]^3Spaa[2,5]Spbb[2,5]Spaa[3,5]^2Spaa[4,5]+5/6I Spaa[1,2]^2Spbb[1,4]^2Spbb[2,4]^3Spaa[3,4]^3Spbb[3,4]Spaa[4,5]+23/12I Spaa[1,2]^2Spbb[1,4]^2Spbb[2,4]^3Spaa[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]-5/3I Spaa[1,2]^2Spbb[1,4]Spbb[1,5]Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spaa[4,5]+5/2I Spaa[1,2]^2Spbb[1,4]^2Spbb[2,4]^3Spaa[3,4]^2Spaa[4,5]^2Spbb[4,5]-19/12I Spaa[1,2]^2Spbb[1,4]Spbb[1,5]Spbb[2,4]^3Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]+19/12I Spaa[1,2]^2Spbb[1,5]^2Spbb[2,4]^3Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spaa[4,5]-7/4I Spaa[1,2]^2Spbb[1,4]Spbb[1,5]Spbb[2,4]^3Spaa[3,4]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]+11/6I Spaa[1,2]^2Spbb[1,5]^2Spbb[2,4]^3Spaa[3,5]^3Spbb[3,5]Spaa[4,5]+3I Spaa[1,2]^2Spbb[1,5]^2Spbb[2,4]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spaa[4,5]-3/4I Spaa[1,2]^2Spbb[1,5]^2Spbb[2,4]^3Spaa[3,5]^2Spaa[4,5]^2Spbb[4,5]-3/4I Spaa[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^4Spbb[2,3]^2Spaa[3,4]Spaa[3,5]+5/12I Spaa[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spbb[1,5]Spbb[2,3]^2Spaa[3,5]^2-3/4I Spaa[1,2]Spaa[1,3]^2Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spbb[2,3]^2Spaa[3,4]Spaa[3,5]+5/12I Spaa[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^2Spbb[2,3]^2Spaa[3,5]^2-17/3I Spaa[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^4Spbb[2,3]Spbb[2,4]Spaa[3,4]Spaa[3,5]-7/12I Spaa[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^3Spbb[1,5]Spbb[2,3]Spbb[2,4]Spaa[3,5]^2-17/3I Spaa[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spbb[2,3]Spbb[2,4]Spaa[3,4]Spaa[3,5]-7/12I Spaa[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^2Spbb[2,3]Spbb[2,4]Spaa[3,5]^2+17/4I Spaa[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]^2Spbb[2,4]Spaa[3,4]Spaa[3,5]+1/3I Spaa[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spbb[2,4]Spaa[3,5]^2-13/12I Spaa[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,3]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]+7/6I Spaa[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,3]Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]+1/12I Spaa[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spbb[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2+3/4I Spaa[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spbb[2,3]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]-7/12I Spaa[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spbb[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,5]^3+17/4I Spaa[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spbb[2,4]Spaa[3,4]Spaa[3,5]+1/3I Spaa[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]^2Spbb[2,4]Spaa[3,5]^2+3/4I Spaa[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[1,5]Spbb[2,3]Spbb[2,4]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]-11/6I Spaa[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,3]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]+3/2I Spaa[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,3]Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]-1/4I Spaa[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2+1/3I Spaa[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,3]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]-1/6I Spaa[1,2]Spaa[1,3]Spaa[1,5]Spbb[1,5]^3Spbb[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,5]^3-27/4I Spaa[1,2]Spaa[1,4]^3Spbb[1,4]^4Spbb[2,4]^2Spaa[3,4]Spaa[3,5]-7/3I Spaa[1,2]Spaa[1,4]^3Spbb[1,4]^3Spbb[1,5]Spbb[2,4]^2Spaa[3,5]^2+3/4I Spaa[1,2]Spaa[1,4]^2Spbb[1,4]^4Spaa[1,5]Spbb[2,4]^2Spaa[3,4]^2-77/6I Spaa[1,2]Spaa[1,4]^2Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]-17/3I Spaa[1,2]Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^2Spbb[2,4]^2Spaa[3,5]^2+35/6I Spaa[1,2]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]+11/12I Spaa[1,2]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[3,5]^2-8I Spaa[1,2]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spaa[3,5]-7/6I Spaa[1,2]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,4]Spbb[2,4]^3Spaa[3,5]^2-7/6I Spaa[1,2]Spaa[1,4]^2Spbb[1,4]^3Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,5]-47/4I Spaa[1,2]Spaa[1,4]^2Spbb[1,4]^3Spbb[2,4]^2Spaa[3,4]Spaa[3,5]^2Spbb[3,5]+19/4I Spaa[1,2]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]^2-137/12I Spaa[1,2]Spaa[1,4]^2Spbb[1,4]^3Spbb[2,4]^2Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]-17/6I Spaa[1,2]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spbb[2,4]^2Spaa[3,5]^3Spbb[3,5]+5/3I Spaa[1,2]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spbb[2,4]^2Spbb[3,4]Spaa[3,5]^3-41/12I Spaa[1,2]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spbb[2,4]^2Spaa[3,5]^2Spaa[4,5]Spbb[4,5]+3/2I Spaa[1,2]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]^2Spbb[1,5]Spbb[2,4]^2Spaa[3,4]^2-65/12I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2Spbb[2,4]^2Spaa[3,4]Spaa[3,5]-13/4I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^3Spbb[2,4]^2Spaa[3,5]^2+2/3I Spaa[1,2]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[3,4]^2+9I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]+1/6I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[3,5]^2+3/2I Spaa[1,2]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]^2-61/4I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spaa[3,5]-2/3I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,5]^2-2/3I Spaa[1,2]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]+47/12I Spaa[1,2]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[2,4]^2Spaa[3,4]^2Spaa[3,5]Spbb[3,5]-119/12I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,5]+3/2I Spaa[1,2]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[2,4]^2Spaa[3,4]^2Spaa[4,5]Spbb[4,5]-59/12I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]^2Spbb[3,5]-3/2I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]^2-65/6I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]-3/2I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]^2Spaa[3,5]^3Spbb[3,5]+5I Spaa[1,2]Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spbb[2,4]^2Spbb[3,4]Spaa[3,5]^3-9/2I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]^2Spaa[3,5]^2Spaa[4,5]Spbb[4,5]+1/12I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]^2Spaa[3,4]Spaa[3,5]-35/12I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]^2Spaa[3,5]^2-1/12I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spaa[3,5]-23/12I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,5]^2-29/6I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,5]+29/4I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]^2Spbb[3,5]-23/12I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]^2+1/6I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[3,5]^3Spbb[3,5]-1/6I Spaa[1,2]Spaa[1,4]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spbb[3,4]Spaa[3,5]^3-13/6I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[3,4]Spaa[3,5]+2/3I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]^4Spaa[3,5]^2-11/2I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]Spaa[3,5]-5/6I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spaa[3,5]^2Spbb[3,5]-49/12I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spbb[3,4]Spaa[3,5]^2-61/6I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]-1/4I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spbb[2,4]^3Spaa[3,5]^3Spbb[3,5]+1I Spaa[1,2]Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spbb[2,4]^3Spbb[3,4]Spaa[3,5]^3-5/3I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spbb[2,4]^3Spaa[3,5]^2Spaa[4,5]Spbb[4,5]-11/12I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]-32/3I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]+5I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2-47/6I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]+17/12I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spbb[2,4]^2Spaa[3,4]Spaa[3,5]^3Spbb[3,5]^2-19/6I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]+11/12I Spaa[1,2]Spaa[1,4]Spbb[1,5]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^3-31/4I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spbb[2,4]^2Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]-21/4I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]-67/12I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spbb[2,4]^2Spaa[3,4]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^2-1/4I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[2,4]^2Spaa[3,5]^4Spbb[3,5]^2+5/6I Spaa[1,2]Spaa[1,4]Spbb[1,5]^2Spbb[2,4]^2Spbb[3,4]Spaa[3,5]^4Spbb[3,5]+47/12I Spaa[1,2]Spaa[1,4]Spbb[1,5]^2Spbb[2,4]Spbb[2,5]Spbb[3,4]^2Spaa[3,5]^4-3I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[2,4]^2Spaa[3,5]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]+19/4I Spaa[1,2]Spaa[1,4]Spbb[1,5]^2Spbb[2,4]^2Spbb[3,4]Spaa[3,5]^3Spaa[4,5]Spbb[4,5]-1I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[2,4]^2Spaa[3,5]^2Spaa[4,5]^2Spbb[4,5]^2+3/4I Spaa[1,2]Spbb[1,4]^2Spaa[1,5]^3Spbb[1,5]^2Spbb[2,4]^2Spaa[3,4]^2+2/3I Spaa[1,2]Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^3Spbb[2,4]^2Spaa[3,4]Spaa[3,5]+1/12I Spaa[1,2]Spaa[1,5]^3Spbb[1,5]^4Spbb[2,4]^2Spaa[3,5]^2+2/3I Spaa[1,2]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[3,4]^2+19/6I Spaa[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]-3/4I Spaa[1,2]Spaa[1,5]^2Spbb[1,5]^3Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[3,5]^2+3I Spaa[1,2]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]^2-27/4I Spaa[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spaa[3,5]+3/4I Spaa[1,2]Spaa[1,5]^2Spbb[1,5]^3Spaa[2,4]Spbb[2,4]^3Spaa[3,5]^2+3/2I Spaa[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,4]^3Spaa[2,5]Spaa[3,4]^2+1/2I Spaa[1,2]Spaa[1,5]^2Spbb[1,5]^3Spbb[2,4]^3Spaa[2,5]Spaa[3,4]Spaa[3,5]+1/4I Spaa[1,2]Spaa[1,5]^2Spbb[1,5]^3Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[3,5]^2-2/3I Spaa[1,2]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]-7/4I Spaa[1,2]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,4]^2Spaa[3,4]^2Spaa[3,5]Spbb[3,5]-37/12I Spaa[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,5]+3/2I Spaa[1,2]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,4]^2Spaa[3,4]^2Spaa[4,5]Spbb[4,5]+7/12I Spaa[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,4]^2Spaa[3,4]Spaa[3,5]^2Spbb[3,5]+7/12I Spaa[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,4]^2Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]+1I Spaa[1,2]Spaa[1,5]^2Spbb[1,5]^3Spbb[2,4]^2Spaa[3,5]^3Spbb[3,5]+11/3I Spaa[1,2]Spaa[1,5]^2Spbb[1,5]^3Spbb[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3+1/12I Spaa[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]^2Spaa[3,4]Spaa[3,5]-35/12I Spaa[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]^2Spaa[3,5]^2+2I Spaa[1,2]Spbb[1,4]^2Spaa[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]^2+5/3I Spaa[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spaa[3,5]-4/3I Spaa[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,5]^2+25/12I Spaa[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]^2+7/3I Spaa[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]Spaa[3,5]+13/12I Spaa[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[3,5]^2-27/4I Spaa[1,2]Spbb[1,4]^2Spaa[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[3,4]^2Spaa[3,5]Spbb[3,5]+23/12I Spaa[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,5]+43/12I Spaa[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]^2Spbb[3,5]+7/4I Spaa[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]^2+3/4I Spaa[1,2]Spbb[1,4]^2Spaa[1,5]Spaa[2,4]^2Spbb[2,4]^4Spaa[3,4]^2-21/4I Spaa[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]^4Spaa[3,4]Spaa[3,5]+11/4I Spaa[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[3,5]^2+25/12I Spaa[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]Spbb[2,4]^4Spaa[2,5]Spaa[3,4]^2-13/6I Spaa[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spbb[2,4]^4Spaa[2,5]Spaa[3,4]Spaa[3,5]+31/12I Spaa[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spbb[2,5]Spaa[3,5]^2+5/6I Spaa[1,2]Spbb[1,4]^2Spaa[1,5]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]^3Spbb[3,4]-7/12I Spaa[1,2]Spbb[1,4]^2Spaa[1,5]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]^2Spaa[3,5]Spbb[3,5]-25/6I Spaa[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]Spaa[3,5]+11/6I Spaa[1,2]Spbb[1,4]^2Spaa[1,5]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]^2Spaa[4,5]Spbb[4,5]-25/12I Spaa[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spaa[3,5]^2Spbb[3,5]-7/3I Spaa[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spbb[3,4]Spaa[3,5]^2-119/12I Spaa[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]+29/12I Spaa[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,5]^3Spbb[3,5]+19/6I Spaa[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spbb[2,4]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]^3+3/4I Spaa[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]^4Spaa[2,5]^2Spaa[3,4]^2-1/12I Spaa[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]^3Spaa[2,5]^2Spbb[2,5]Spaa[3,4]Spaa[3,5]+1/12I Spaa[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]^2Spaa[2,5]^2Spbb[2,5]^2Spaa[3,5]^2+1/3I Spaa[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]^3Spbb[3,4]-1/4I Spaa[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]^3Spaa[2,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]+11/6I Spaa[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]^2Spaa[4,5]Spbb[4,5]+1I Spaa[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]+23/6I Spaa[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^3-2/3I Spaa[1,2]Spbb[1,4]^2Spaa[1,5]Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]Spaa[3,5]Spbb[3,5]-1/4I Spaa[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]-2/3I Spaa[1,2]Spbb[1,4]^2Spaa[1,5]Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]Spaa[4,5]Spbb[4,5]-23/12I Spaa[1,2]Spbb[1,4]^2Spaa[1,5]Spbb[2,4]^2Spaa[3,4]^2Spaa[3,5]^2Spbb[3,5]^2-15/2I Spaa[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]+15/4I Spaa[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2-7/4I Spaa[1,2]Spbb[1,4]^2Spaa[1,5]Spbb[2,4]^2Spaa[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]-49/12I Spaa[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]+3/4I Spaa[1,2]Spbb[1,4]^2Spaa[1,5]Spbb[2,4]^2Spaa[3,4]^2Spaa[4,5]^2Spbb[4,5]^2-5/6I Spaa[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]^3Spbb[3,5]^2-5/4I Spaa[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]-5/6I Spaa[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^2+1/3I Spaa[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]^2Spaa[3,5]^4Spbb[3,5]^2+23/6I Spaa[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]+1/3I Spaa[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[2,5]^2Spbb[3,4]^2Spaa[3,5]^4+17/4I Spaa[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spaa[4,5]Spbb[4,5]-1/3I Spaa[1,2]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spaa[3,5]+1/3I Spaa[1,2]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]^3Spaa[2,5]Spaa[3,4]^2-1/2I Spaa[1,2]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[3,4]Spaa[3,5]-5/12I Spaa[1,2]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[3,5]^2+1/2I Spaa[1,2]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]^4Spaa[2,5]Spaa[3,4]^2+1/3I Spaa[1,2]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]^4Spaa[2,5]Spaa[3,4]Spaa[3,5]-1/4I Spaa[1,2]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spbb[2,5]Spaa[3,5]^2-1/6I Spaa[1,2]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]Spaa[3,5]-1/3I Spaa[1,2]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spaa[3,5]^2Spbb[3,5]-7/12I Spaa[1,2]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spbb[3,4]Spaa[3,5]^2-13/4I Spaa[1,2]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,5]^3Spbb[3,5]+17/6I Spaa[1,2]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]^3+1/12I Spaa[1,2]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,4]^4Spaa[2,5]^2Spaa[3,4]^2+1/4I Spaa[1,2]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,4]^3Spaa[2,5]^2Spbb[2,5]Spaa[3,4]Spaa[3,5]+1/6I Spaa[1,2]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]^3Spbb[3,4]+1/3I Spaa[1,2]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]+7/12I Spaa[1,2]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]+13/4I Spaa[1,2]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]-17/6I Spaa[1,2]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2+1/12I Spaa[1,2]Spbb[1,5]Spaa[2,4]^3Spbb[2,4]^5Spaa[3,5]^2-1/6I Spaa[1,2]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]^5Spaa[2,5]Spaa[3,4]Spaa[3,5]-1/3I Spaa[1,2]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,5]Spbb[2,5]Spaa[3,5]^2-1/3I Spaa[1,2]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^4Spaa[3,4]^2Spbb[3,4]Spaa[3,5]-2/3I Spaa[1,2]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^4Spaa[3,4]Spaa[3,5]^2Spbb[3,5]+1/12I Spaa[1,2]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]^4Spaa[3,4]Spbb[3,4]Spaa[3,5]^2-25/12I Spaa[1,2]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^4Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]-4/3I Spaa[1,2]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]^4Spaa[3,5]^3Spbb[3,5]+2/3I Spaa[1,2]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]^3Spbb[2,5]Spbb[3,4]Spaa[3,5]^3-1/2I Spaa[1,2]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]^4Spaa[3,5]^2Spaa[4,5]Spbb[4,5]+1/12I Spaa[1,2]Spbb[1,5]Spaa[2,4]Spbb[2,4]^5Spaa[2,5]^2Spaa[3,4]^2+7/12I Spaa[1,2]Spbb[1,5]Spaa[2,4]Spbb[2,4]^4Spaa[2,5]^2Spbb[2,5]Spaa[3,4]Spaa[3,5]-1/12I Spaa[1,2]Spbb[1,5]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]^2Spbb[2,5]^2Spaa[3,5]^2+1/3I Spaa[1,2]Spbb[1,4]Spaa[2,4]Spbb[2,4]^4Spaa[2,5]Spaa[3,4]^3Spbb[3,4]+1I Spaa[1,2]Spbb[1,4]Spaa[2,4]Spbb[2,4]^4Spaa[2,5]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]-1/6I Spaa[1,2]Spbb[1,5]Spaa[2,4]Spbb[2,4]^4Spaa[2,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]+2/3I Spaa[1,2]Spbb[1,4]Spaa[2,4]Spbb[2,4]^4Spaa[2,5]Spaa[3,4]^2Spaa[4,5]Spbb[4,5]+11/12I Spaa[1,2]Spbb[1,5]Spaa[2,4]Spbb[2,4]^4Spaa[2,5]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]-5/6I Spaa[1,2]Spbb[1,5]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2-2/3I Spaa[1,2]Spbb[1,5]Spaa[2,4]Spbb[2,4]^4Spaa[2,5]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]-2/3I Spaa[1,2]Spbb[1,5]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]+2/3I Spaa[1,2]Spbb[1,5]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^3+1/12I Spaa[1,2]Spbb[1,5]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spbb[2,5]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]-5/6I Spaa[1,2]Spbb[1,4]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]-5/2I Spaa[1,2]Spbb[1,4]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]+13/6I Spaa[1,2]Spbb[1,4]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spaa[3,5]^3Spbb[3,5]^2-5/2I Spaa[1,2]Spbb[1,5]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]-1/2I Spaa[1,2]Spbb[1,5]Spaa[2,4]Spbb[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^3-17/6I Spaa[1,2]Spbb[1,4]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]-47/12I Spaa[1,2]Spbb[1,5]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]-13/6I Spaa[1,2]Spbb[1,4]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^2-3/4I Spaa[1,2]Spbb[1,5]Spaa[2,4]Spbb[2,4]^3Spaa[3,5]^4Spbb[3,5]^2-1/12I Spaa[1,2]Spbb[1,5]Spaa[2,4]Spbb[2,4]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]+7/6I Spaa[1,2]Spbb[1,5]Spaa[2,4]Spbb[2,4]Spbb[2,5]^2Spbb[3,4]^2Spaa[3,5]^4-3/4I Spaa[1,2]Spbb[1,5]Spaa[2,4]Spbb[2,4]^3Spaa[3,5]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]+4/3I Spaa[1,2]Spbb[1,5]Spaa[2,4]Spbb[2,4]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spaa[4,5]Spbb[4,5]-1/2I Spaa[1,2]Spbb[1,5]Spaa[2,4]Spbb[2,4]^3Spaa[3,5]^2Spaa[4,5]^2Spbb[4,5]^2-1/4I Spaa[1,2]Spbb[1,5]Spbb[2,4]^4Spaa[2,5]^3Spbb[2,5]Spaa[3,4]^2+1/12I Spaa[1,2]Spbb[1,5]Spbb[2,4]^3Spaa[2,5]^3Spbb[2,5]^2Spaa[3,4]Spaa[3,5]-1/3I Spaa[1,2]Spbb[1,4]Spbb[2,4]^4Spaa[2,5]^2Spaa[3,4]^3Spbb[3,5]+1/12I Spaa[1,2]Spbb[1,5]Spbb[2,4]^4Spaa[2,5]^2Spaa[3,4]^3Spbb[3,4]+5/12I Spaa[1,2]Spbb[1,5]Spbb[2,4]^4Spaa[2,5]^2Spaa[3,4]^2Spaa[3,5]Spbb[3,5]+1/6I Spaa[1,2]Spbb[1,5]Spbb[2,4]^3Spaa[2,5]^2Spbb[2,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]+1/12I Spaa[1,2]Spbb[1,5]Spbb[2,4]^4Spaa[2,5]^2Spaa[3,4]^2Spaa[4,5]Spbb[4,5]+2/3I Spaa[1,2]Spbb[1,5]Spbb[2,4]^3Spaa[2,5]^2Spbb[2,5]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]-2/3I Spaa[1,2]Spbb[1,5]Spbb[2,4]^2Spaa[2,5]^2Spbb[2,5]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]^2+1/12I Spaa[1,2]Spbb[1,5]Spbb[2,4]^3Spaa[2,5]^2Spbb[2,5]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]+5/6I Spaa[1,2]Spbb[1,4]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]^3Spbb[3,4]Spaa[3,5]Spbb[3,5]+1/3I Spaa[1,2]Spbb[1,4]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]^3Spbb[3,4]Spaa[4,5]Spbb[4,5]-13/6I Spaa[1,2]Spbb[1,4]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]^2Spaa[3,5]^2Spbb[3,5]^2+5/2I Spaa[1,2]Spbb[1,5]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]+1/2I Spaa[1,2]Spbb[1,5]Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2+17/12I Spaa[1,2]Spbb[1,4]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]-1/4I Spaa[1,2]Spbb[1,5]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]+1/3I Spaa[1,2]Spbb[1,4]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]^2Spaa[4,5]^2Spbb[4,5]^2+3/4I Spaa[1,2]Spbb[1,5]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]Spaa[3,5]^3Spbb[3,5]^2+1/12I Spaa[1,2]Spbb[1,5]Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]-7/6I Spaa[1,2]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^3+1/4I Spaa[1,2]Spbb[1,5]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]-2I Spaa[1,2]Spbb[1,5]Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]-1/2I Spaa[1,2]Spbb[1,5]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^2+1/12I Spaa[1,2]Spbb[1,5]Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]-1/12I Spaa[1,2]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^3Spaa[4,5]Spbb[4,5]-1/4I Spaa[1,2]Spbb[1,4]Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]Spaa[4,5]Spbb[4,5]-26/3I Spaa[1,2]Spbb[1,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]+15/4I Spaa[1,2]Spbb[1,5]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2Spaa[4,5]Spbb[4,5]-1I Spaa[1,2]Spbb[1,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^2-1/12I Spaa[1,2]Spbb[1,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[4,5]Spbb[4,5]-1/12I Spaa[1,2]Spbb[1,5]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]-1/6I Spaa[1,2]Spbb[1,5]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^3Spaa[4,5]Spbb[4,5]-11/6I Spaa[1,2]Spbb[1,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2-3/4I Spaa[1,2]Spbb[1,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]Spaa[4,5]^3Spbb[4,5]^3-1/2I Spaa[1,2]Spbb[1,5]Spbb[2,4]^2Spaa[3,5]^4Spbb[3,5]^2Spaa[4,5]Spbb[4,5]-1/12I Spaa[1,2]Spbb[1,5]Spbb[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]Spaa[4,5]Spbb[4,5]+1/3I Spaa[1,2]Spbb[1,5]Spbb[2,5]^2Spbb[3,4]^2Spaa[3,5]^4Spaa[4,5]Spbb[4,5]-3/4I Spaa[1,2]Spbb[1,5]Spbb[2,4]^2Spaa[3,5]^3Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2+7/12I Spaa[1,2]Spbb[1,5]Spbb[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spaa[4,5]^2Spbb[4,5]^2+1/12I Spaa[1,2]Spbb[1,5]Spbb[2,4]^2Spaa[3,5]^2Spaa[4,5]^3Spbb[4,5]^3+5/6I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[3,4]Spaa[3,5]+5/6I Spaa[1,3]^3Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]^2Spaa[3,5]+1/4I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]+2/3I Spaa[1,3]^3Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,3]Spaa[3,5]^2Spbb[3,5]+5/6I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spbb[3,4]Spaa[3,5]+5/6I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[3,5]+1/4I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]+2/3I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[3,5]^2Spbb[3,5]+17/6I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]^3Spbb[1,4]^4Spbb[3,4]Spaa[3,5]+17/6I Spaa[1,3]^2Spaa[1,4]^3Spbb[1,4]^5Spbb[2,3]Spaa[3,5]+17/4I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]^2Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spbb[3,4]Spaa[3,5]+17/4I Spaa[1,3]^2Spaa[1,4]^2Spbb[1,4]^4Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[3,5]-23/12I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spbb[3,4]^2Spaa[3,5]-13/6I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spbb[3,4]Spaa[3,5]-1/4I Spaa[1,3]^2Spaa[1,4]^2Spbb[1,4]^4Spaa[2,3]Spbb[2,3]^2Spaa[3,5]+11/12I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]^2Spbb[1,4]^3Spbb[3,4]Spaa[3,5]^2Spbb[3,5]+3/2I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spbb[3,4]^2Spaa[3,5]^2+11/12I Spaa[1,3]^2Spaa[1,4]^2Spbb[1,4]^4Spbb[2,3]Spaa[3,5]^2Spbb[3,5]+3/2I Spaa[1,3]^2Spaa[1,4]^2Spbb[1,4]^3Spbb[1,5]Spbb[2,3]Spbb[3,4]Spaa[3,5]^2+17/12I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2Spbb[3,4]Spaa[3,5]+17/12I Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[1,5]^2Spbb[1,5]^2Spbb[2,3]Spaa[3,5]+7/12I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spaa[2,3]^2Spbb[2,3]Spbb[3,4]+7/12I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spaa[2,3]^2Spbb[2,3]^2-23/12I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spaa[2,3]Spbb[3,4]Spaa[3,5]Spbb[3,5]-23/12I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[3,4]^2Spaa[3,5]-23/12I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spaa[2,3]Spbb[2,3]Spaa[3,5]Spbb[3,5]-4/3I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spbb[3,4]Spaa[3,5]+7/12I Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[3,5]+11/12I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]+3/2I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[3,4]^2Spaa[3,5]^2+11/12I Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[3,5]^2Spbb[3,5]+3/2I Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^2Spbb[2,3]Spbb[3,4]Spaa[3,5]^2+13/12I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[3,4]^2Spaa[3,5]+3I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spbb[3,4]Spaa[3,5]+23/12I Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[2,3]^2Spbb[2,3]^3Spaa[3,5]-5/6I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]-1/12I Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]-43/12I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]-67/12I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]-17/12I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spbb[3,4]^2Spaa[3,5]^2-2I Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]^2Spaa[3,5]^2Spbb[3,5]-29/12I Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spbb[3,4]Spaa[3,5]^2+3/4I Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spbb[2,3]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]-1/4I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]-1I Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spbb[2,3]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]+1/3I Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spbb[2,3]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2+1/4I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^2Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2-7/12I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[3,4]^2Spaa[3,5]^3Spbb[3,5]+2/3I Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spbb[2,3]Spaa[3,5]^3Spbb[3,5]^2-7/12I Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spbb[2,3]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]-5/12I Spaa[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spbb[2,3]Spbb[3,4]^2Spaa[3,5]^3+7/12I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,3]^2Spbb[2,3]Spbb[3,4]+7/12I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^2-23/12I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,3]Spbb[3,4]Spaa[3,5]Spbb[3,5]-23/12I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[3,5]Spbb[3,5]+5/6I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spbb[3,4]Spaa[3,5]+5/6I Spaa[1,3]^2Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2Spaa[2,3]Spbb[2,3]^2Spaa[3,5]+5/6I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[1,5]Spaa[2,3]^2Spbb[2,3]Spbb[3,4]Spaa[3,5]Spbb[3,5]+1/4I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,5]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]Spbb[3,4]^2Spaa[3,5]+5/6I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[1,5]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,5]Spbb[3,5]+13/6I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^2Spbb[3,4]Spaa[3,5]+23/12I Spaa[1,3]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^3Spaa[3,5]-5/6I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[1,5]Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]-1/12I Spaa[1,3]^2Spbb[1,4]^3Spaa[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]+1/4I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2-23/6I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]+2/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[1,5]Spaa[2,3]Spbb[2,3]Spaa[3,5]^2Spbb[3,5]^2-85/12I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]-7/12I Spbb[1,2]Spaa[1,3]^2Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spbb[3,4]^2Spaa[3,5]^2-13/4I Spaa[1,3]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[3,5]^2Spbb[3,5]-7/6I Spaa[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]^2Spbb[3,4]Spaa[3,5]^2+3/4I Spaa[1,3]^2Spbb[1,4]^3Spaa[1,5]Spbb[2,3]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]-1/4I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2-2/3I Spaa[1,3]^2Spbb[1,4]^3Spaa[1,5]Spbb[2,3]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2-1/3I Spbb[1,2]Spaa[1,3]^2Spaa[1,5]Spbb[1,5]^2Spbb[3,4]^2Spaa[3,5]^3Spbb[3,5]-1/3I Spaa[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,3]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]+1/3I Spaa[1,3]Spaa[1,4]^4Spbb[1,4]^5Spbb[2,4]Spaa[3,5]+1/4I Spbb[1,2]Spaa[1,3]Spaa[1,4]^3Spbb[1,4]^4Spaa[1,5]Spaa[3,5]Spbb[4,5]+2/3I Spaa[1,3]Spaa[1,4]^3Spbb[1,4]^4Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[3,5]+41/12I Spbb[1,2]Spaa[1,3]Spaa[1,4]^3Spbb[1,4]^3Spaa[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,5]+17/3I Spaa[1,3]Spaa[1,4]^3Spbb[1,4]^4Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,5]-17/12I Spaa[1,3]Spaa[1,4]^3Spbb[1,4]^4Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]+5/6I Spbb[1,2]Spaa[1,3]Spaa[1,4]^3Spbb[1,4]^3Spbb[3,4]Spaa[3,5]^2Spbb[4,5]+11/6I Spaa[1,3]Spaa[1,4]^3Spbb[1,4]^4Spbb[2,4]Spaa[3,5]^2Spbb[3,5]-61/12I Spaa[1,3]Spaa[1,4]^3Spbb[1,4]^3Spbb[1,5]Spbb[2,4]Spbb[3,4]Spaa[3,5]^2+1/2I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[1,5]^2Spbb[1,5]Spaa[3,5]Spbb[4,5]+1/3I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[1,5]^2Spbb[1,5]^2Spbb[2,4]Spaa[3,5]+5/6I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spaa[2,3]^2Spbb[2,4]Spbb[3,4]+5/6I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[1,5]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]+1/4I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spaa[2,3]Spbb[3,4]Spaa[3,5]Spbb[4,5]+41/12I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[1,5]Spaa[2,3]Spbb[2,4]Spaa[3,5]Spbb[3,5]+9/4I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,5]+119/12I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,5]-17/6I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[1,5]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]+1/2I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[1,5]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]+7/6I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]-3/4I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]-7/6I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spbb[3,4]Spaa[3,5]^2-19/6I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]^2Spbb[2,4]Spbb[3,4]^2Spaa[3,5]-29/12I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,5]+11/12I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[3,5]+23/12I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]+27/4I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]+2/3I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spbb[3,4]^2Spaa[3,5]^2Spbb[4,5]-20/3I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]+11/6I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,4]Spbb[3,4]^2Spaa[3,5]^2+43/12I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]+9/4I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,5]^2+17/3I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^3Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]-17/3I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^3Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]+19/4I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2-3/4I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]-3/4I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spbb[3,4]^2Spaa[3,5]^3Spbb[4,5]+4/3I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^3Spbb[2,4]Spaa[3,5]^3Spbb[3,5]^2+11/3I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spbb[2,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]-71/12I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spbb[2,4]Spbb[3,4]^2Spaa[3,5]^3+1/4I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]^3Spbb[1,5]^2Spaa[3,5]Spbb[4,5]+5/6I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,3]^2Spbb[2,4]Spbb[3,4]+5/6I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]+1/4I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]^2Spaa[2,3]Spaa[3,5]Spbb[3,5]Spbb[4,5]+1/4I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,3]Spbb[3,4]Spaa[3,5]Spbb[4,5]+9/4I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[2,3]Spbb[2,4]Spaa[3,5]Spbb[3,5]+1/4I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,5]+17/4I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,5]-17/12I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]^2Spbb[1,5]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]+1/2I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]+1/3I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[3,4]Spaa[3,5]^2Spbb[4,5]-7/6I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2Spbb[2,4]Spaa[3,5]^2Spbb[3,5]+5/2I Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^3Spbb[2,4]Spbb[3,4]Spaa[3,5]^2+7/12I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spbb[3,4]+7/12I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]-7/12I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]-7/12I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[3,4]-61/12I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spaa[2,3]^2Spbb[2,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]-5/4I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]^2Spbb[2,4]Spbb[3,4]^2Spaa[3,5]-2I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,5]Spbb[3,5]-7/3I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,5]+7/3I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[3,5]+23/6I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]+47/6I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]+1/12I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]+5/4I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[3,4]^2Spaa[3,5]^2Spbb[4,5]-1I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spaa[2,3]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]^2-5I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]-1I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[2,4]Spbb[3,4]^2Spaa[3,5]^2+11/3I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]-7/12I Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,5]^2+17/3I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]-11/12I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2+1/6I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]-13/12I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]-3/4I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[3,4]^2Spaa[3,5]^3Spbb[4,5]+5/12I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]^2-4/3I Spaa[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spbb[2,4]Spbb[3,4]^2Spaa[3,5]^3+1/4I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spbb[3,4]^2Spaa[3,5]+3/2I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spbb[3,4]Spaa[3,5]+5/4I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]^3Spbb[2,3]^3Spbb[2,4]Spaa[3,5]-13/12I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]-16/3I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]-23/6I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spaa[2,3]^2Spbb[2,4]Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]-101/12I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]-5/6I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spbb[3,4]^2Spaa[3,5]^2-16/3I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[3,5]^2Spbb[3,5]-37/12I Spaa[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spbb[3,4]Spaa[3,5]^2-19/12I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]-4/3I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spaa[2,3]Spaa[3,4]Spbb[3,4]^3Spaa[3,5]^2Spbb[4,5]+59/12I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]-4/3I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]^3Spaa[3,5]^2+19/6I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]-19/12I Spaa[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2-7/12I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spaa[2,3]Spbb[3,4]^2Spaa[3,5]^3Spbb[3,5]Spbb[4,5]-13/4I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2+7/2I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,4]Spbb[3,4]^2Spaa[3,5]^3Spbb[3,5]-7/12I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spbb[3,4]^3Spaa[3,5]^3-15/4I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]^2+31/12I Spaa[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]+1I Spaa[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]Spbb[3,4]^2Spaa[3,5]^3+11/6I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,5]+3/4I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,5]^2Spbb[4,5]-21/4I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]+43/12I Spaa[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,5]^2+1/3I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,5]Spaa[3,4]Spbb[3,4]^3Spaa[3,5]^3Spbb[4,5]+5/3I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2-11/4I Spaa[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^3Spbb[3,5]+13/12I Spaa[1,3]Spaa[1,4]Spbb[1,5]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]^3Spaa[3,5]^3-1/3I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,5]Spbb[3,4]^2Spaa[3,5]^4Spbb[3,5]Spbb[4,5]-1/2I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,5]^4Spbb[3,5]^3+1/12I Spaa[1,3]Spaa[1,4]Spbb[1,5]^2Spbb[2,4]Spbb[3,4]^2Spaa[3,5]^4Spbb[3,5]-1/12I Spaa[1,3]Spaa[1,4]Spbb[1,5]^2Spbb[2,5]Spbb[3,4]^3Spaa[3,5]^4+1/4I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,5]^3Spbb[1,5]Spaa[2,3]Spaa[3,5]Spbb[3,5]Spbb[4,5]+1/4I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^2Spaa[2,3]Spbb[2,4]Spaa[3,5]Spbb[3,5]+7/12I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,5]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spbb[3,5]+7/12I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]-7/12I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,5]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,5]-7/12I Spaa[1,3]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[3,4]-23/12I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,5]^2Spaa[2,3]^2Spbb[2,4]Spaa[3,5]Spbb[3,5]^2-5/4I Spbb[1,2]^2Spaa[1,3]Spaa[1,5]^2Spbb[1,5]Spaa[2,3]^2Spbb[2,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]-3/2I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,5]Spbb[3,5]-5/12I Spbb[1,2]Spaa[1,3]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,5]+17/12I Spaa[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[3,5]+23/12I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,5]^2Spaa[2,3]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2+13/12I Spaa[1,3]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]+1/12I Spbb[1,2]^2Spaa[1,3]Spaa[1,5]^2Spbb[1,5]Spaa[2,3]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]-11/4I Spbb[1,2]Spaa[1,3]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]+7/12I Spbb[1,2]Spaa[1,3]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,3]Spbb[2,5]Spbb[3,4]^2Spaa[3,5]^2-19/12I Spaa[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]-7/6I Spaa[1,3]Spaa[1,5]^2Spbb[1,5]^3Spaa[2,3]Spbb[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,5]^2+1/6I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]-1/3I Spbb[1,2]Spaa[1,3]Spaa[1,5]^2Spbb[1,5]^2Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]+1/4I Spbb[1,2]^2Spaa[1,3]Spaa[1,5]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]+13/12I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spaa[3,5]Spbb[3,5]+5/12I Spbb[1,2]Spaa[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spbb[3,4]Spaa[3,5]+5/4I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]^3Spbb[2,3]^3Spbb[2,4]Spaa[3,5]-13/12I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]-16/3I Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]-23/6I Spbb[1,2]^2Spaa[1,3]Spaa[1,5]Spaa[2,3]^2Spbb[2,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2-7/2I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]^2-19/3I Spbb[1,2]Spaa[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]+7/12I Spbb[1,2]Spaa[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spbb[3,4]^2Spaa[3,5]^2-27/4I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spaa[3,5]^2Spbb[3,5]-5/3I Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]^2Spbb[2,3]^2Spbb[2,4]Spbb[3,4]Spaa[3,5]^2-19/12I Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]+43/12I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2+19/12I Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2+1/4I Spbb[1,2]Spaa[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2-7/12I Spbb[1,2]Spaa[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spbb[3,4]^2Spaa[3,5]^3Spbb[3,5]-7/12I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]^2+5/12I Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spbb[2,5]Spbb[3,4]^2Spaa[3,5]^3+11/6I Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]Spbb[3,5]-5/3I Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2-1/2I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[3,5]^4Spbb[3,5]^3+1/2I Spaa[1,4]^4Spbb[1,4]^4Spaa[2,3]Spbb[2,4]^2Spaa[3,5]+7/6I Spbb[1,2]Spaa[1,4]^3Spbb[1,4]^3Spaa[1,5]Spaa[2,3]Spbb[2,4]Spaa[3,5]Spbb[4,5]+1I Spaa[1,4]^3Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,4]^2Spaa[3,5]+1/3I Spbb[1,2]Spaa[1,4]^3Spbb[1,4]^3Spaa[1,5]Spaa[3,5]^2Spbb[4,5]^2-37/12I Spbb[1,2]Spaa[1,4]^3Spbb[1,4]^2Spaa[2,3]^2Spbb[2,4]^2Spbb[3,4]Spaa[3,5]+29/6I Spaa[1,4]^3Spbb[1,4]^3Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spaa[3,5]-79/12I Spbb[1,2]Spaa[1,4]^3Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]+5/6I Spaa[1,4]^3Spbb[1,4]^3Spaa[2,3]Spbb[2,4]^2Spaa[3,5]^2Spbb[3,5]-55/12I Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]Spaa[2,3]Spbb[2,4]^2Spbb[3,4]Spaa[3,5]^2-55/12I Spaa[1,4]^3Spbb[1,4]^3Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]-1/3I Spbb[1,2]Spaa[1,4]^3Spbb[1,4]^2Spbb[3,4]Spaa[3,5]^3Spbb[4,5]^2+1/3I Spaa[1,4]^3Spbb[1,4]^3Spbb[2,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]-17/4I Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]Spbb[2,4]Spbb[3,4]Spaa[3,5]^3Spbb[4,5]+5/6I Spaa[1,4]^3Spbb[1,4]^3Spbb[2,4]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^2+1/2I Spbb[1,2]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]^2Spaa[2,3]Spaa[3,5]Spbb[4,5]^2+5/3I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[2,3]Spbb[2,4]Spaa[3,5]Spbb[4,5]+1/2I Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2Spaa[2,3]Spbb[2,4]^2Spaa[3,5]+1/6I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[3,5]^2Spbb[4,5]^2+1/6I Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2Spbb[2,4]Spaa[3,5]^2Spbb[4,5]+5/3I Spbb[1,2]^2Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spaa[2,3]^3Spbb[2,4]^2Spbb[3,4]+1/4I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2-1/3I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3-13/12I Spaa[1,4]^2Spbb[1,4]^3Spaa[1,5]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spaa[3,4]-11/3I Spbb[1,2]^2Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spaa[2,3]^2Spbb[2,4]Spbb[3,4]Spaa[3,5]Spbb[4,5]+5/3I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,5]Spbb[3,5]-19/3I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]^2Spbb[2,4]^2Spbb[3,4]Spaa[3,5]+49/6I Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spaa[3,5]+7/12I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]Spbb[4,5]+19/12I Spbb[1,2]^2Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]^2-7/12I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spaa[2,3]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]-85/12I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]+1/6I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spaa[2,4]Spbb[2,4]Spaa[3,5]^2Spbb[4,5]^2+1/3I Spaa[1,4]^2Spbb[1,4]^3Spaa[1,5]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2+1/2I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^2-11/12I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[3,4]Spaa[3,5]^3Spbb[4,5]^2+1/4I Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]+1/4I Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spbb[3,4]Spaa[3,5]^3Spbb[4,5]-1/12I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^3+3/2I Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^2-5/4I Spbb[1,2]^2Spaa[1,4]^2Spaa[2,3]^3Spbb[2,4]^2Spbb[3,4]^2Spaa[3,5]+1/12I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spbb[3,4]Spaa[3,5]+3/2I Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]^2Spaa[3,5]-11/3I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spbb[3,4]Spaa[3,5]+7/3I Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,5]-3/2I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]-41/12I Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]-5/2I Spbb[1,2]^2Spaa[1,4]^2Spaa[2,3]^2Spbb[2,4]Spbb[3,4]^2Spaa[3,5]^2Spbb[4,5]-91/12I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]-7/2I Spbb[1,2]Spaa[1,4]^2Spbb[1,5]Spaa[2,3]^2Spbb[2,4]^2Spbb[3,4]^2Spaa[3,5]^2+11/3I Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spaa[3,5]^2Spbb[3,5]-5/3I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spbb[3,4]Spaa[3,5]^2-1/12I Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[3,5]+1I Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spbb[3,4]Spaa[3,5]-55/6I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[4,5]+11/12I Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,5]^2Spbb[3,5]-5/12I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spbb[3,4]Spaa[3,5]^2-7/2I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2Spbb[4,5]-5/3I Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]+5/3I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2-1/12I Spbb[1,2]^2Spaa[1,4]^2Spaa[2,3]Spbb[3,4]^2Spaa[3,5]^3Spbb[4,5]^2-43/6I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]-10/3I Spbb[1,2]Spaa[1,4]^2Spbb[1,5]Spaa[2,3]Spbb[2,4]Spbb[3,4]^2Spaa[3,5]^3Spbb[4,5]+19/6I Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,4]^2Spaa[3,5]^3Spbb[3,5]^2+49/12I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,4]^2Spbb[3,4]Spaa[3,5]^3Spbb[3,5]-26/3I Spaa[1,4]^2Spbb[1,5]^2Spaa[2,3]Spbb[2,4]^2Spbb[3,4]^2Spaa[3,5]^3-25/12I Spaa[1,4]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]-16/3I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spaa[2,4]Spbb[2,4]Spbb[3,4]Spaa[3,5]^3Spbb[4,5]^2-1/6I Spaa[1,4]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,5]^3Spbb[3,5]Spbb[4,5]-23/12I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,5]^3Spbb[4,5]+3/2I Spaa[1,4]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^2-43/6I Spaa[1,4]^2Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2Spbb[4,5]-4/3I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^3Spbb[4,5]^2-5/3I Spaa[1,4]^2Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]-10/3I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^3Spbb[4,5]-11/12I Spaa[1,4]^2Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^2-5/12I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]Spbb[4,5]^2-7/12I Spbb[1,2]Spaa[1,4]^2Spbb[1,5]Spbb[3,4]^2Spaa[3,5]^4Spbb[4,5]^2-1/4I Spaa[1,4]^2Spbb[1,4]^2Spbb[2,4]Spaa[3,5]^4Spbb[3,5]^2Spbb[4,5]+11/4I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spbb[2,4]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]Spbb[4,5]-7/6I Spaa[1,4]^2Spbb[1,5]^2Spbb[2,4]Spbb[3,4]^2Spaa[3,5]^4Spbb[4,5]-11/12I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spbb[3,4]Spaa[3,5]^3Spaa[4,5]Spbb[4,5]^3+17/12I Spaa[1,4]^2Spbb[1,4]^2Spbb[2,4]Spaa[3,5]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]^2-9/4I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spbb[2,4]Spbb[3,4]Spaa[3,5]^3Spaa[4,5]Spbb[4,5]^2+4/3I Spaa[1,4]^2Spbb[1,4]^2Spbb[2,4]Spaa[3,5]^2Spaa[4,5]^2Spbb[4,5]^3-13/12I Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[1,5]^3Spbb[1,5]Spaa[2,3]^2Spbb[2,4]Spbb[4,5]-1/4I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^2Spaa[2,3]^2Spbb[2,4]^2+1/2I Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[1,5]^3Spbb[1,5]Spaa[2,3]Spaa[3,5]Spbb[4,5]^2+1/2I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^2Spaa[2,3]Spbb[2,4]Spaa[3,5]Spbb[4,5]-1/6I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^2Spaa[3,5]^2Spbb[4,5]^2+1/6I Spaa[1,4]Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^3Spbb[2,4]Spaa[3,5]^2Spbb[4,5]-1/6I Spbb[1,2]^3Spaa[1,4]Spaa[1,5]^2Spaa[2,3]^3Spbb[2,4]Spbb[3,4]Spbb[4,5]+4/3I Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spaa[2,3]^3Spbb[2,4]^2Spbb[3,5]+2/3I Spbb[1,2]^2Spaa[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,3]^3Spbb[2,4]^2Spbb[3,4]+5/12I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2-1/4I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3-1/3I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,5]-7/6I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spaa[3,4]+11/12I Spbb[1,2]^3Spaa[1,4]Spaa[1,5]^2Spaa[2,3]^2Spbb[3,4]Spaa[3,5]Spbb[4,5]^2+5/6I Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spaa[2,3]^2Spbb[2,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]-55/12I Spbb[1,2]^2Spaa[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,3]^2Spbb[2,4]Spbb[3,4]Spaa[3,5]Spbb[4,5]+7/2I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,5]Spbb[3,5]-11/3I Spbb[1,2]Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,3]^2Spbb[2,4]^2Spbb[3,4]Spaa[3,5]+10/3I Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spaa[3,5]+5/6I Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,5]Spbb[4,5]^2+5/6I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]Spbb[4,5]+11/12I Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spaa[2,3]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2+5/6I Spbb[1,2]^2Spaa[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,3]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]^2-11/12I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,3]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]+55/12I Spbb[1,2]Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]+15/4I Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^3Spaa[2,3]Spbb[2,4]^2Spbb[3,4]Spaa[3,5]^2+1/2I Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spaa[2,4]Spaa[3,5]^2Spbb[4,5]^3+1/4I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]^2Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^3-1/12I Spbb[1,2]Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[3,4]Spaa[3,5]^3Spbb[4,5]^2+1/12I Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]-1/4I Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^3Spbb[2,4]Spbb[3,4]Spaa[3,5]^3Spbb[4,5]-1/3I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^3+1/2I Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,4]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^2+5/6I Spbb[1,2]^2Spaa[1,4]Spaa[1,5]Spaa[2,3]^3Spaa[2,4]Spbb[2,4]^3Spbb[3,4]-7/12I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^3+5/6I Spbb[1,2]^2Spaa[1,4]Spaa[1,5]Spaa[2,3]^3Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^2-7/6I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]-11/12I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]^2Spaa[3,4]-29/12I Spbb[1,2]^2Spaa[1,4]Spaa[1,5]Spaa[2,3]^3Spbb[2,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]-1/12I Spbb[1,2]^2Spaa[1,4]Spaa[1,5]Spaa[2,3]^3Spbb[2,4]Spbb[2,5]Spbb[3,4]^2Spaa[3,5]+1/3I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[3,5]Spbb[3,5]-5/4I Spbb[1,2]Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spbb[3,4]Spaa[3,5]+23/12I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]^2Spaa[3,5]-1/3I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^4-1/3I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spbb[3,4]-5/3I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]-71/12I Spbb[1,2]^2Spaa[1,4]Spaa[1,5]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,5]Spbb[4,5]-3/2I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,5]Spbb[3,5]-59/12I Spbb[1,2]Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spbb[3,4]Spaa[3,5]+9/4I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,5]-7/3I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]-17/4I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]-23/2I Spbb[1,2]^2Spaa[1,4]Spaa[1,5]Spaa[2,3]^2Spbb[2,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]+13/6I Spbb[1,2]^2Spaa[1,4]Spaa[1,5]Spaa[2,3]^2Spbb[2,5]Spbb[3,4]^2Spaa[3,5]^2Spbb[4,5]+13/4I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,5]^2Spbb[3,5]^2-91/6I Spbb[1,2]Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]^2Spbb[2,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]-5/4I Spbb[1,2]Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]^2Spbb[2,4]Spbb[2,5]Spbb[3,4]^2Spaa[3,5]^2-1/2I Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spbb[3,4]Spaa[3,5]^2-1/12I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[3,4]-1/3I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,5]Spbb[4,5]-1/12I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[3,5]-1/2I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]-89/12I Spbb[1,2]^2Spaa[1,4]Spaa[1,5]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]^2-23/6I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]^2Spbb[3,5]Spbb[4,5]-91/12I Spbb[1,2]Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[4,5]-2/3I Spbb[1,2]^2Spaa[1,4]Spaa[1,5]Spaa[2,3]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^2+1/2I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]+55/12I Spbb[1,2]Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]-11/12I Spbb[1,2]Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spbb[3,4]^2Spaa[3,5]^3Spbb[4,5]-1I Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[2,4]Spbb[2,5]Spbb[3,4]^2Spaa[3,5]^3-1/6I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,5]^2Spbb[4,5]^2-1/6I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2-5/12I Spbb[1,2]^2Spaa[1,4]Spaa[1,5]Spaa[2,4]Spbb[3,4]Spaa[3,5]^3Spbb[4,5]^3+1/4I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spaa[2,4]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^2+2/3I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spaa[2,4]Spbb[2,4]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^3+3/2I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^2-17/12I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2+1/3I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^3+15/4I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^2+1/6I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spaa[3,5]^4Spbb[3,5]^2Spbb[4,5]^2-2/3I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[3,5]^4Spbb[3,5]^2Spbb[4,5]-1/3I Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]Spbb[4,5]+1/6I Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,5]Spbb[3,4]^2Spaa[3,5]^4Spbb[4,5]+1/6I Spbb[1,2]Spaa[1,4]Spaa[1,5]Spbb[1,5]Spbb[3,4]Spaa[3,5]^3Spaa[4,5]Spbb[4,5]^3+1/6I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]^2-1/2I Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spbb[3,4]Spaa[3,5]^3Spaa[4,5]Spbb[4,5]^2-1/6I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spaa[3,5]^2Spaa[4,5]^2Spbb[4,5]^4+1/2I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[3,5]^2Spaa[4,5]^2Spbb[4,5]^3+1/6I Spbb[1,2]Spaa[1,4]Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]^2Spbb[3,4]Spaa[3,5]+1/6I Spaa[1,4]Spbb[1,4]Spaa[2,3]^4Spbb[2,3]^3Spbb[2,4]^2Spaa[3,5]+1/3I Spbb[1,2]Spaa[1,4]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spbb[3,4]Spaa[3,5]+1/3I Spaa[1,4]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,5]+1/12I Spbb[1,2]Spaa[1,4]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]-1/3I Spaa[1,4]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]-17/12I Spbb[1,2]Spaa[1,4]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]+1/12I Spbb[1,2]Spaa[1,4]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spbb[2,5]Spbb[3,4]^2Spaa[3,5]^2-17/6I Spaa[1,4]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]^2Spaa[3,5]^2Spbb[3,5]+13/6I Spaa[1,4]Spbb[1,5]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]^2Spbb[3,4]Spaa[3,5]^2+1/4I Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[3,5]+1/4I Spbb[1,2]Spaa[1,4]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spbb[3,4]^2Spaa[3,5]-11/12I Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spbb[3,4]Spaa[3,5]-3/4I Spbb[1,2]Spaa[1,4]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spbb[3,4]Spaa[3,5]^2Spbb[3,5]-37/12I Spbb[1,2]Spaa[1,4]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spbb[2,5]Spbb[3,4]^2Spaa[3,5]^2+17/12I Spaa[1,4]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spbb[3,4]Spaa[3,5]^2+1/4I Spbb[1,2]Spaa[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]^3Spaa[3,5]-1/2I Spbb[1,2]Spaa[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]+1/2I Spbb[1,2]Spaa[1,4]Spaa[2,3]^2Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]^3Spaa[3,5]^2+13/4I Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]-13/4I Spaa[1,4]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2+7/3I Spbb[1,2]Spaa[1,4]Spaa[2,3]^2Spbb[2,4]^2Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2-5/2I Spbb[1,2]Spaa[1,4]Spaa[2,3]^2Spbb[2,4]Spbb[2,5]Spbb[3,4]^2Spaa[3,5]^3Spbb[3,5]+1/6I Spbb[1,2]Spaa[1,4]Spaa[2,3]^2Spbb[2,5]^2Spbb[3,4]^3Spaa[3,5]^3-13/4I Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spaa[3,5]^3Spbb[3,5]^2+35/12I Spaa[1,4]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spbb[3,4]Spaa[3,5]^3Spbb[3,5]+7/12I Spaa[1,4]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spbb[2,5]Spbb[3,4]^2Spaa[3,5]^3+2/3I Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[3,4]Spbb[3,4]Spaa[3,5]+5/4I Spbb[1,2]Spaa[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spbb[3,4]Spaa[3,5]^2Spbb[4,5]+1/3I Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[3,5]^2Spbb[3,5]+5/4I Spaa[1,4]Spbb[1,5]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^4Spbb[3,4]Spaa[3,5]^2+5/6I Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]-3I Spbb[1,2]Spaa[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2Spbb[4,5]+5/3I Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]+23/12I Spbb[1,2]Spaa[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]-49/12I Spbb[1,2]Spaa[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spbb[3,4]^2Spaa[3,5]^3Spbb[4,5]-1/2I Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,5]^3Spbb[3,5]^2+17/4I Spaa[1,4]Spbb[1,5]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spbb[3,4]Spaa[3,5]^3Spbb[3,5]-13/4I Spaa[1,4]Spbb[1,5]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,5]Spbb[3,4]^2Spaa[3,5]^3+23/6I Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]-23/6I Spaa[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]^3Spaa[3,5]^2-21/4I Spbb[1,2]Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^3Spbb[3,5]Spbb[4,5]+1/3I Spbb[1,2]Spaa[1,4]Spaa[2,3]Spbb[2,5]Spaa[3,4]Spbb[3,4]^3Spaa[3,5]^3Spbb[4,5]+35/4I Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2-39/4I Spaa[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^3Spbb[3,5]+1I Spaa[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]^3Spaa[3,5]^3+13/12I Spbb[1,2]Spaa[1,4]Spaa[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]^2Spbb[4,5]-3/4I Spbb[1,2]Spaa[1,4]Spaa[2,3]Spbb[2,5]Spbb[3,4]^2Spaa[3,5]^4Spbb[3,5]Spbb[4,5]-5/6I Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[3,5]^4Spbb[3,5]^3+11/12I Spaa[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,4]^2Spbb[3,4]Spaa[3,5]^4Spbb[3,5]^2-1/12I Spaa[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,5]^2Spbb[3,4]^3Spaa[3,5]^4+5/2I Spaa[1,4]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]+5/2I Spbb[1,2]Spaa[1,4]Spaa[2,4]^2Spbb[2,4]^2Spbb[3,4]Spaa[3,5]^3Spbb[4,5]^2-5/12I Spaa[1,4]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,5]^3Spbb[3,5]Spbb[4,5]+9/4I Spaa[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]^3Spbb[3,4]Spaa[3,5]^3Spbb[4,5]+1/6I Spaa[1,4]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^2-1/12I Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2Spbb[4,5]-10/3I Spbb[1,2]Spaa[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^3Spbb[4,5]^2+19/4I Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]-4I Spaa[1,4]Spbb[1,5]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^3Spbb[4,5]+15/4I Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^2+8/3I Spbb[1,2]Spaa[1,4]Spaa[2,4]Spbb[2,4]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]Spbb[4,5]^2-3/4I Spbb[1,2]Spaa[1,4]Spaa[2,4]Spbb[2,5]Spbb[3,4]^2Spaa[3,5]^4Spbb[4,5]^2-11/12I Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]^4Spbb[3,5]^2Spbb[4,5]+11/4I Spaa[1,4]Spbb[1,5]Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,5]^4Spbb[3,5]Spbb[4,5]-1I Spaa[1,4]Spbb[1,5]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spbb[3,4]^2Spaa[3,5]^4Spbb[4,5]+5/4I Spbb[1,2]Spaa[1,4]Spaa[2,4]Spbb[2,4]Spbb[3,4]Spaa[3,5]^3Spaa[4,5]Spbb[4,5]^3-5/12I Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]^2+1/2I Spaa[1,4]Spbb[1,5]Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,5]^3Spaa[4,5]Spbb[4,5]^2+1/3I Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]^2Spaa[4,5]^2Spbb[4,5]^3-31/12I Spaa[1,4]Spbb[1,4]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,5]^2Spbb[4,5]-3/4I Spbb[1,2]Spaa[1,4]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,5]^3Spbb[4,5]^2+1/12I Spaa[1,4]Spbb[1,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^3Spbb[3,5]Spbb[4,5]-7/6I Spaa[1,4]Spbb[1,5]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,5]^3Spbb[4,5]-3/2I Spaa[1,4]Spbb[1,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^2-3/4I Spbb[1,2]Spaa[1,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^4Spbb[3,5]Spbb[4,5]^2+13/6I Spaa[1,4]Spbb[1,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]^2Spbb[4,5]-5/4I Spaa[1,4]Spbb[1,5]Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^4Spbb[3,5]Spbb[4,5]+1/12I Spaa[1,4]Spbb[1,5]Spbb[2,5]Spaa[3,4]Spbb[3,4]^3Spaa[3,5]^4Spbb[4,5]-5/12I Spbb[1,2]Spaa[1,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^3Spaa[4,5]Spbb[4,5]^3+43/12I Spaa[1,4]Spbb[1,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]^2-4/3I Spaa[1,4]Spbb[1,5]Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^3Spaa[4,5]Spbb[4,5]^2+5/4I Spaa[1,4]Spbb[1,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spaa[4,5]^2Spbb[4,5]^3-1/2I Spaa[1,4]Spbb[1,4]Spbb[2,4]Spaa[3,5]^5Spbb[3,5]^3Spbb[4,5]+1/3I Spbb[1,2]Spaa[1,4]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]Spaa[4,5]Spbb[4,5]^3-2/3I Spaa[1,4]Spbb[1,4]Spbb[2,4]Spaa[3,5]^4Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^2-1/3I Spaa[1,4]Spbb[1,5]Spbb[2,4]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]Spaa[4,5]Spbb[4,5]^2+1/6I Spaa[1,4]Spbb[1,5]Spbb[2,5]Spbb[3,4]^2Spaa[3,5]^4Spaa[4,5]Spbb[4,5]^2+1/4I Spbb[1,2]Spaa[1,4]Spbb[3,4]Spaa[3,5]^3Spaa[4,5]^2Spbb[4,5]^4+1/12I Spaa[1,4]Spbb[1,4]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^3-1/4I Spaa[1,4]Spbb[1,5]Spbb[2,4]Spbb[3,4]Spaa[3,5]^3Spaa[4,5]^2Spbb[4,5]^3+1/6I Spaa[1,4]Spbb[1,4]Spbb[2,4]Spaa[3,5]^2Spaa[4,5]^3Spbb[4,5]^4-13/12I Spbb[1,2]^2Spaa[1,5]^4Spbb[1,5]^2Spaa[2,3]^2Spbb[2,4]Spbb[4,5]-1/4I Spbb[1,2]Spaa[1,5]^4Spbb[1,5]^3Spaa[2,3]^2Spbb[2,4]^2+1/2I Spbb[1,2]^2Spaa[1,5]^3Spbb[1,5]Spaa[2,3]^3Spbb[2,4]^2Spbb[3,5]-1/6I Spbb[1,2]^2Spaa[1,5]^3Spbb[1,5]Spaa[2,3]^3Spbb[2,4]Spbb[2,5]Spbb[3,4]+1/6I Spbb[1,2]Spaa[1,5]^3Spbb[1,5]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2-4/3I Spbb[1,2]^2Spaa[1,5]^3Spbb[1,5]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spbb[4,5]-5/12I Spbb[1,2]Spaa[1,5]^3Spbb[1,5]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3-13/12I Spbb[1,2]^2Spaa[1,5]^3Spbb[1,5]Spaa[2,3]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spbb[4,5]-1/2I Spbb[1,2]Spaa[1,5]^3Spbb[1,5]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[2,5]Spbb[2,5]-5/6I Spbb[1,2]Spbb[1,4]Spaa[1,5]^3Spbb[1,5]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,5]-7/12I Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spaa[3,4]+1/4I Spbb[1,2]^3Spaa[1,5]^3Spaa[2,3]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]^2-7/12I Spbb[1,2]^2Spaa[1,5]^3Spbb[1,5]Spaa[2,3]^2Spbb[2,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]+2/3I Spbb[1,2]^2Spaa[1,5]^3Spbb[1,5]Spaa[2,3]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]Spbb[4,5]+13/12I Spbb[1,2]Spaa[1,5]^3Spbb[1,5]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[3,5]Spbb[3,5]-1/6I Spbb[1,2]Spaa[1,5]^3Spbb[1,5]^2Spaa[2,3]^2Spbb[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]-1/2I Spaa[1,5]^3Spbb[1,5]^3Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spaa[3,5]+1/4I Spbb[1,2]^3Spaa[1,5]^3Spaa[2,3]Spaa[2,4]Spaa[3,5]Spbb[4,5]^3-7/12I Spbb[1,2]^2Spaa[1,5]^3Spbb[1,5]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,5]Spbb[4,5]^2+13/12I Spbb[1,2]^2Spaa[1,5]^3Spbb[1,5]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[4,5]^2+1/4I Spbb[1,2]Spaa[1,5]^3Spbb[1,5]^2Spaa[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spbb[4,5]+1/6I Spbb[1,2]^2Spaa[1,5]^3Spbb[1,5]Spaa[2,3]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2+1/6I Spbb[1,2]Spaa[1,5]^3Spbb[1,5]^2Spaa[2,3]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]-1/12I Spbb[1,2]^2Spaa[1,5]^2Spaa[2,3]^3Spaa[2,4]Spbb[2,4]^3Spbb[3,5]+5/4I Spbb[1,2]^2Spaa[1,5]^2Spaa[2,3]^3Spaa[2,4]Spbb[2,4]^2Spbb[2,5]Spbb[3,4]-5/12I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^3+1/2I Spbb[1,2]^2Spaa[1,5]^2Spaa[2,3]^3Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spbb[3,5]-1/6I Spbb[1,2]^2Spaa[1,5]^2Spaa[2,3]^3Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spbb[3,4]+1/6I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[2,5]Spbb[2,5]+7/6I Spbb[1,2]^2Spaa[1,5]^2Spaa[2,3]^3Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spbb[3,5]-2/3I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[3,4]Spbb[3,5]-3/4I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]^2Spaa[3,4]+1/12I Spbb[1,2]^2Spaa[1,5]^2Spaa[2,3]^3Spbb[2,4]^2Spaa[3,5]Spbb[3,5]^2-1I Spbb[1,2]^2Spaa[1,5]^2Spaa[2,3]^3Spbb[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spbb[3,5]+5/12I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[3,5]Spbb[3,5]-11/12I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]+7/12I Spaa[1,5]^2Spbb[1,5]^2Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]^2Spaa[3,5]-1/3I Spbb[1,2]^2Spaa[1,5]^2Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^3Spbb[4,5]-1/4I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^4-1/6I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spbb[2,5]-1/12I Spbb[1,2]^2Spaa[1,5]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spbb[4,5]-1/4I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spbb[3,5]-5/3I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]-7/3I Spbb[1,2]^2Spaa[1,5]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]-1I Spbb[1,2]^2Spaa[1,5]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spbb[4,5]-11/6I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]-1/4I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,5]^2Spbb[2,5]^2+1/6I Spbb[1,2]^2Spaa[1,5]^2Spaa[2,3]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spbb[4,5]-5/4I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]Spaa[2,3]^2Spbb[2,4]^3Spaa[2,5]Spaa[3,4]Spbb[3,5]+1I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[3,4]Spbb[3,4]-5/6I Spaa[1,5]^2Spbb[1,5]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]+2/3I Spbb[1,2]^2Spaa[1,5]^2Spaa[2,3]^2Spaa[2,5]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]Spbb[4,5]+7/12I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[3,5]Spbb[3,5]-3/4I Spaa[1,5]^2Spbb[1,5]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[3,5]+3/4I Spbb[1,2]^2Spaa[1,5]^2Spaa[2,3]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]-8/3I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]Spaa[2,3]^2Spbb[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]+17/12I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]Spaa[2,3]^2Spbb[2,5]^2Spbb[3,4]^2Spaa[3,5]^2-5/3I Spaa[1,5]^2Spbb[1,5]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2-1/4I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[3,4]+1/12I Spbb[1,2]^2Spaa[1,5]^2Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,5]Spbb[4,5]^2+1/3I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,5]Spbb[4,5]-1/4I Spbb[1,2]^2Spaa[1,5]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spbb[4,5]^2-3/4I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]Spbb[4,5]-1/4I Spaa[1,5]^2Spbb[1,5]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^4Spaa[2,5]Spaa[3,4]-1/12I Spbb[1,2]^2Spaa[1,5]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spbb[4,5]^2-1/6I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[3,5]Spbb[4,5]-1/12I Spaa[1,5]^2Spbb[1,5]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spbb[2,5]Spaa[3,5]+3/4I Spbb[1,2]^2Spaa[1,5]^2Spaa[2,3]Spaa[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]^2-1/12I Spaa[1,5]^2Spbb[1,5]^2Spaa[2,3]Spbb[2,4]^3Spaa[2,5]^2Spbb[2,5]Spaa[3,4]-1/12I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]Spaa[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,5]Spbb[4,5]-1/12I Spaa[1,5]^2Spbb[1,5]^2Spaa[2,3]Spbb[2,4]^2Spaa[2,5]^2Spbb[2,5]^2Spaa[3,5]-1/12I Spbb[1,2]^2Spaa[1,5]^2Spaa[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]^2-2/3I Spbb[1,2]^2Spaa[1,5]^2Spaa[2,3]Spaa[2,5]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[4,5]^2+1/6I Spbb[1,2]^2Spaa[1,5]^2Spaa[2,3]Spaa[2,5]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2+7/12I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]-5/12I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2Spbb[4,5]+1/3I Spbb[1,2]^2Spaa[1,5]^2Spaa[2,3]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]^2+11/12I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]Spaa[2,3]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]-11/12I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]Spaa[2,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]+5/12I Spaa[1,5]^2Spbb[1,5]^2Spaa[2,3]Spbb[2,5]^2Spbb[3,4]^2Spaa[3,5]^3+1/6I Spbb[1,2]^2Spaa[1,5]^2Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]^3+1/3I Spbb[1,2]^2Spaa[1,5]^2Spaa[2,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^3+1/6I Spbb[1,2]Spaa[1,5]Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]^2Spaa[3,5]Spbb[3,5]+1/6I Spaa[1,5]Spbb[1,5]Spaa[2,3]^4Spbb[2,3]^3Spbb[2,4]^2Spaa[3,5]-1/3I Spbb[1,4]Spaa[1,5]Spaa[2,3]^3Spbb[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,4]-1/12I Spbb[1,2]Spaa[1,5]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,5]Spbb[3,5]+1/4I Spbb[1,2]Spaa[1,5]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]+1/6I Spaa[1,5]Spbb[1,5]Spaa[2,3]^3Spbb[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,5]+1/6I Spbb[1,2]Spaa[1,5]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]Spbb[3,5]+1/6I Spbb[1,2]Spaa[1,5]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[3,4]Spbb[3,4]-1/6I Spaa[1,5]Spbb[1,5]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]^3Spaa[2,5]Spaa[3,4]+1/12I Spbb[1,2]Spaa[1,5]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[3,5]Spbb[3,5]+1/12I Spbb[1,2]Spaa[1,5]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]+1/4I Spbb[1,2]Spaa[1,5]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]-1/6I Spbb[1,4]Spaa[1,5]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]-17/6I Spbb[1,2]Spaa[1,5]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[3,5]^2Spbb[3,5]^2+5/3I Spbb[1,2]Spaa[1,5]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]-1/2I Spaa[1,5]Spbb[1,5]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2-1/2I Spbb[1,4]Spaa[1,5]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[3,4]-1/3I Spbb[1,2]Spaa[1,5]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[3,5]Spbb[3,5]-5/12I Spaa[1,5]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[3,5]-1/6I Spbb[1,2]Spaa[1,5]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^4Spaa[2,5]Spaa[3,4]Spbb[3,5]+1/2I Spbb[1,2]Spaa[1,5]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spbb[2,5]Spaa[3,4]Spbb[3,4]-1/3I Spaa[1,5]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]^4Spaa[2,5]Spaa[3,4]-5/6I Spbb[1,2]Spaa[1,5]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spbb[2,5]Spaa[3,5]Spbb[3,5]+5/12I Spbb[1,2]Spaa[1,5]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]-7/12I Spaa[1,5]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spbb[2,5]Spaa[3,5]-1/6I Spbb[1,4]Spaa[1,5]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]-1/12I Spbb[1,2]Spaa[1,5]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]-2I Spbb[1,4]Spaa[1,5]Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spaa[3,5]Spbb[3,5]-5/2I Spbb[1,2]Spaa[1,5]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]-5/3I Spbb[1,2]Spaa[1,5]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]^2Spbb[3,4]^2Spaa[3,5]^2+1/3I Spbb[1,2]Spaa[1,5]Spaa[2,3]^2Spbb[2,4]^3Spaa[2,5]^2Spbb[2,5]Spaa[3,4]Spbb[3,5]-1/6I Spaa[1,5]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^3Spaa[2,5]^2Spbb[2,5]Spaa[3,4]-1/4I Spbb[1,2]Spaa[1,5]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,5]^2Spbb[2,5]^2Spaa[3,5]Spbb[3,5]+1/6I Spbb[1,2]Spaa[1,5]Spaa[2,3]^2Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^3Spbb[3,4]Spaa[3,5]-1/4I Spaa[1,5]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spaa[2,5]^2Spbb[2,5]^2Spaa[3,5]+1/6I Spbb[1,2]Spaa[1,5]Spaa[2,3]^2Spbb[2,4]^3Spaa[2,5]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]+1/6I Spbb[1,2]Spaa[1,5]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2+1/6I Spbb[1,2]Spaa[1,5]Spaa[2,3]^2Spbb[2,4]^3Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2+1/12I Spbb[1,2]Spaa[1,5]Spaa[2,3]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]-2/3I Spbb[1,2]Spaa[1,5]Spaa[2,3]^2Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]+7/12I Spbb[1,2]Spaa[1,5]Spaa[2,3]^2Spaa[2,5]Spbb[2,5]^3Spbb[3,4]^2Spaa[3,5]^2-1/2I Spaa[1,5]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2+1/4I Spbb[1,2]Spaa[1,5]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spbb[3,5]+1/4I Spaa[1,5]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]^2Spbb[3,4]^2Spaa[3,5]^3-1/12I Spaa[1,5]Spbb[1,5]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,5]Spbb[2,5]Spaa[3,5]-1/3I Spbb[1,4]Spaa[1,5]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[3,4]^2Spbb[3,4]+2/3I Spbb[1,2]Spaa[1,5]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]-1/12I Spbb[1,2]Spaa[1,5]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]^2Spbb[2,5]^2Spaa[3,5]Spbb[4,5]-1/6I Spaa[1,5]Spbb[1,5]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]^2Spbb[2,5]^2Spaa[3,5]+7/12I Spbb[1,2]Spaa[1,5]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[4,5]+5/12I Spbb[1,2]Spaa[1,5]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]-7/6I Spbb[1,2]Spaa[1,5]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2Spbb[4,5]-5/4I Spaa[1,5]Spbb[1,5]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2+7/12I Spbb[1,2]Spaa[1,5]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]-1/12I Spbb[1,2]Spaa[1,5]Spaa[2,3]Spbb[2,4]Spaa[2,5]^3Spbb[2,5]^3Spaa[3,5]Spbb[4,5]-1/12I Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,4]^2Spaa[2,5]^3Spbb[2,5]^3Spaa[3,5]+5/6I Spbb[1,2]Spaa[1,5]Spaa[2,3]Spbb[2,4]^2Spaa[2,5]^2Spbb[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]-1/6I Spbb[1,2]Spaa[1,5]Spaa[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[4,5]+1/12I Spbb[1,2]Spaa[1,5]Spaa[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,5]^2Spbb[3,5]Spbb[4,5]-1/6I Spbb[1,2]Spaa[1,5]Spaa[2,3]Spaa[2,5]^2Spbb[2,5]^3Spbb[3,4]Spaa[3,5]^2Spbb[4,5]-1/2I Spbb[1,2]Spaa[1,5]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]-7/12I Spbb[1,2]Spaa[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2Spbb[4,5]+1/2I Spbb[1,2]Spaa[1,5]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]-1/2I Spbb[1,2]Spaa[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]+1/3I Spaa[1,5]Spbb[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,5]^3Spbb[3,4]^2Spaa[3,5]^3-1/6I Spbb[1,2]Spaa[1,5]Spaa[2,3]Spbb[2,4]Spaa[3,5]^4Spbb[3,5]^3Spbb[4,5]-1/3I Spbb[1,2]Spaa[1,5]Spaa[2,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]^2Spbb[4,5]+1/12I Spbb[1,2]Spaa[1,5]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]^2+1/6I Spaa[1,5]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,5]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]-5/12I Spbb[1,2]Spaa[1,5]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^2-1/12I Spbb[1,2]Spaa[1,5]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]^2Spbb[2,5]Spaa[3,4]Spaa[3,5]Spbb[4,5]^2-1/12I Spbb[1,2]Spaa[1,5]Spaa[2,4]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,5]^2Spbb[4,5]^2+1/6I Spaa[1,5]Spbb[1,5]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]^2Spbb[2,5]^2Spaa[3,5]^2Spbb[4,5]-1/6I Spbb[1,2]Spaa[1,5]Spaa[2,4]Spaa[2,5]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^3Spbb[4,5]^2+2/3I Spaa[1,5]Spbb[1,5]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]-1/6I Spbb[1,2]Spaa[1,5]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^3-1/2I Spbb[1,2]Spaa[1,5]Spaa[2,4]Spbb[2,4]Spaa[3,5]^4Spbb[3,5]^2Spbb[4,5]^2-1/3I Spbb[1,2]Spaa[1,5]Spaa[2,4]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]^3+1/3I Spbb[1,2]Spaa[1,5]Spaa[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spaa[4,5]Spbb[4,5]^3+1/12I Spbb[1,2]Spaa[1,5]Spbb[2,4]Spaa[2,5]^3Spbb[2,5]^2Spaa[3,4]Spaa[3,5]Spbb[4,5]^2+1/6I Spbb[1,2]Spaa[1,5]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]^2+1/12I Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,5]^3Spbb[3,5]Spbb[4,5]-1/12I Spaa[1,5]Spbb[1,5]Spaa[2,5]^2Spbb[2,5]^3Spbb[3,4]Spaa[3,5]^3Spbb[4,5]+1/6I Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]^4Spbb[3,5]^2Spbb[4,5]-1/6I Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^4Spbb[3,5]Spbb[4,5]+1/12I Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[3,5]^5Spbb[3,5]^3Spbb[4,5]-1/12I Spaa[1,5]Spbb[1,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^5Spbb[3,5]^2Spbb[4,5]-1/12I Spaa[2,3]^3Spbb[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,5]^2Spbb[3,5]-1/12I Spaa[2,3]^3Spbb[2,3]^2Spaa[2,4]Spbb[2,4]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]^2+1/12I Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]^3Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]+1/12I Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]-1/12I Spaa[2,3]^2Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[3,5]^2Spbb[3,5]-1/12I Spaa[2,3]^2Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^3Spbb[2,5]Spbb[3,4]Spaa[3,5]^2+1/12I Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]^4Spaa[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]+1/12I Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]-1/12I Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]-1/12I Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]-1/12I Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2-1/12I Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,5]^3Spbb[3,5]^2-1/12I Spaa[2,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]+1/12I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^3Spaa[2,5]^2Spbb[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]+1/12I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]+1/12I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]+1/12I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2+1/12I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]+1/12I Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,5]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^2-1/12I Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[3,5]^3Spbb[3,5]^2+1/12I Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,5]^2Spbb[3,4]^2Spaa[3,5]^3-1/12I Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]^2Spbb[2,5]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]+1/12I Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]^2Spbb[2,5]^2Spaa[3,5]^2Spbb[3,5]+1/6I Spaa[2,3]Spaa[2,4]Spbb[2,4]^4Spaa[2,5]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2-1/12I Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spbb[2,5]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2+1/12I Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^3Spbb[3,5]-1/12I Spaa[2,3]Spbb[2,4]^3Spaa[2,5]^3Spbb[2,5]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]-1/12I Spaa[2,3]Spbb[2,4]^4Spaa[2,5]^2Spaa[3,4]^2Spaa[3,5]Spbb[3,5]^2-1/12I Spaa[2,3]Spbb[2,4]^2Spaa[2,5]^2Spbb[2,5]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]+1/12I Spaa[2,4]^2Spbb[2,4]^3Spaa[2,5]^2Spbb[2,5]^2Spaa[3,5]^2Spbb[4,5]+1/12I Spaa[2,4]^2Spbb[2,4]^2Spaa[2,5]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^3Spbb[4,5]-1/12I Spaa[2,4]Spbb[2,4]^3Spaa[2,5]^3Spbb[2,5]^2Spaa[3,4]Spaa[3,5]Spbb[4,5]+1/12I Spaa[2,4]Spbb[2,4]^2Spaa[2,5]^3Spbb[2,5]^3Spaa[3,5]^2Spbb[4,5]-1/12I Spaa[2,4]Spbb[2,4]^2Spaa[2,5]^2Spbb[2,5]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]+1/12I Spaa[2,4]Spbb[2,4]^2Spaa[2,5]^2Spbb[2,5]^2Spaa[3,5]^3Spbb[3,5]Spbb[4,5]+1/12I Spaa[2,4]Spbb[2,4]^2Spaa[2,5]^2Spbb[2,5]^2Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^2-1/12I Spbb[2,4]^2Spaa[2,5]^4Spbb[2,5]^3Spaa[3,4]Spaa[3,5]Spbb[4,5]-1/12I Spbb[2,4]^2Spaa[2,5]^3Spbb[2,5]^2Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]-1/12I Spbb[2,4]^2Spaa[2,5]^3Spbb[2,5]^2Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2)/(Spaa[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[2,3]Spaa[4,5]Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(-53/4I Spaa[1,2]^2Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^2Spbb[2,4]^2Spaa[3,4]^2Spaa[3,6]+1063/12I Spaa[1,2]^2Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^2Spbb[2,4]Spbb[2,6]Spaa[3,4]Spaa[3,6]^2+35I Spaa[1,2]^2Spaa[1,3]Spbb[1,3]^2Spbb[1,4]^2Spbb[2,6]^2Spaa[3,6]^3+1210/3I Spaa[1,2]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,4]^2Spaa[3,4]^2Spaa[3,6]+1471/4I Spaa[1,2]^2Spaa[1,4]Spbb[1,4]^4Spbb[2,4]^2Spaa[3,4]^2Spaa[4,6]-1229/6I Spaa[1,2]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spbb[2,6]Spaa[3,4]Spaa[3,6]^2-523/2I Spaa[1,2]^2Spaa[1,4]Spbb[1,4]^4Spbb[2,4]Spbb[2,6]Spaa[3,4]Spaa[3,6]Spaa[4,6]+287/6I Spaa[1,2]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,6]^2Spaa[3,6]^3+97/6I Spaa[1,2]^2Spaa[1,4]Spbb[1,4]^4Spbb[2,6]^2Spaa[3,6]^2Spaa[4,6]-390I Spaa[1,2]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spbb[2,4]^2Spaa[3,4]^3+823/4I Spaa[1,2]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,4]^2Spaa[3,6]+1825/6I Spaa[1,2]^2Spbb[1,4]^4Spaa[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,4]^2Spaa[4,6]-235/6I Spaa[1,2]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spbb[2,6]^2Spaa[3,4]Spaa[3,6]^2-41/6I Spaa[1,2]^2Spbb[1,4]^4Spaa[1,6]Spbb[2,6]^2Spaa[3,4]Spaa[3,6]Spaa[4,6]+13/3I Spaa[1,2]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,6]^2Spaa[3,6]^3+13/3I Spaa[1,2]^2Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spbb[2,6]^2Spaa[3,6]^2Spaa[4,6]-131/6I Spaa[1,2]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]^3Spaa[3,4]^2Spaa[3,6]-14/3I Spaa[1,2]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]^2+25/3I Spaa[1,2]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,6]^2Spaa[3,6]^3+257/12I Spaa[1,2]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,4]^2Spaa[3,6]+287/2I Spaa[1,2]^2Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^3Spaa[3,4]^2Spaa[4,6]+85/12I Spaa[1,2]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]^2+1/12I Spaa[1,2]^2Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]Spaa[4,6]+43/3I Spaa[1,2]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]^2Spaa[3,6]^3+6I Spaa[1,2]^2Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,6]^2Spaa[3,6]^2Spaa[4,6]+149/6I Spaa[1,2]^2Spbb[1,3]Spbb[1,4]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^3+35/4I Spaa[1,2]^2Spbb[1,3]Spbb[1,4]^2Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,4]^2Spaa[3,6]+2381/4I Spaa[1,2]^2Spbb[1,4]^3Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,4]^2Spaa[4,6]+131/6I Spaa[1,2]^2Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,4]Spaa[3,6]^2-76/3I Spaa[1,2]^2Spbb[1,4]^3Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,4]Spaa[3,6]Spaa[4,6]+175/12I Spaa[1,2]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,6]Spbb[2,6]^3Spaa[3,6]^3+175/12I Spaa[1,2]^2Spbb[1,4]^3Spaa[2,6]Spbb[2,6]^3Spaa[3,6]^2Spaa[4,6]+58/3I Spaa[1,2]^2Spbb[1,3]Spbb[1,4]^2Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]Spaa[3,6]+1625/4I Spaa[1,2]^2Spbb[1,4]^3Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]Spaa[4,6]-17/3I Spaa[1,2]^2Spbb[1,3]Spbb[1,4]^2Spbb[2,4]^2Spaa[3,4]^2Spaa[3,6]^2Spbb[3,6]+23/12I Spaa[1,2]^2Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2-311/6I Spaa[1,2]^2Spbb[1,4]^3Spbb[2,4]^2Spaa[3,4]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]-44I Spaa[1,2]^2Spbb[1,4]^3Spbb[2,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spaa[4,6]-281/12I Spaa[1,2]^2Spbb[1,4]^3Spbb[2,4]^2Spaa[3,4]^2Spaa[4,6]^2Spbb[4,6]-365/12I Spaa[1,2]^2Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spbb[2,6]Spaa[3,4]Spaa[3,6]^3Spbb[3,6]+571/12I Spaa[1,2]^2Spbb[1,3]Spbb[1,4]^2Spbb[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^3+143/6I Spaa[1,2]^2Spbb[1,4]^3Spbb[2,4]Spbb[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-263/12I Spaa[1,2]^2Spbb[1,4]^3Spbb[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]+65/12I Spaa[1,2]^2Spbb[1,4]^3Spbb[2,4]Spbb[2,6]Spaa[3,4]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]-43/3I Spaa[1,2]^2Spbb[1,3]Spbb[1,4]^2Spbb[2,6]^2Spaa[3,6]^4Spbb[3,6]+47/4I Spaa[1,2]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^4-43/3I Spaa[1,2]^2Spbb[1,4]^3Spbb[2,6]^2Spaa[3,6]^3Spbb[3,6]Spaa[4,6]+133/12I Spaa[1,2]^2Spbb[1,4]^2Spbb[1,6]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3Spaa[4,6]+10/3I Spaa[1,2]^2Spbb[1,4]^3Spbb[2,6]^2Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]+297/2I Spaa[1,2]Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spaa[3,6]+283/6I Spaa[1,2]Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]^2Spbb[2,6]Spaa[3,6]^2+584I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]Spaa[3,6]+352/3I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^3Spbb[2,6]Spaa[3,6]^2-3605/12I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spaa[3,4]^2+125/2I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^3Spaa[1,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]+307/12I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]^2+83/12I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]-61/12I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spaa[3,6]^2+979/3I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]-619/12I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,6]^2+3425/12I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2+2473/12I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]-38/3I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2-683/4I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+2017/12I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]-1143/4I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+304/3I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[2,6]Spaa[3,6]^3Spbb[3,6]-5/2I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3+2847/4I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^4Spbb[2,4]Spaa[3,4]Spaa[3,6]+415/12I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^4Spbb[2,6]Spaa[3,6]^2-7799/12I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spbb[2,4]Spaa[3,4]^2+3373/6I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]-1/3I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]^2+3923/6I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]-121/3I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,6]^2-4171/12I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2+19355/12I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]-1183/12I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2+2003/3I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]-155/2I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]-4093/12I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+298I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,6]Spaa[3,6]^3Spbb[3,6]-405/2I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3-5935/12I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^4Spaa[1,6]^2Spbb[2,6]Spaa[3,4]^2+5/12I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]-37/6I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[2,6]Spaa[3,6]^2-3565/3I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]^2+371/6I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,6]Spbb[2,6]^2Spaa[3,4]Spaa[3,6]-137/4I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2-8287/12I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]+2963/12I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spaa[3,4]^2Spaa[3,6]Spbb[3,6]+230/3I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]-607/12I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]-283/2I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+791/12I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]-173/4I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^3-157/4I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[2,3]^2Spbb[2,4]^3Spaa[3,4]Spaa[3,6]-463/12I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[2,3]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,6]^2+59I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spaa[3,6]-721/12I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,6]Spaa[3,6]^2-103/12I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2-497/3I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]-219/2I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2-1453/12I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+527/6I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]^2Spbb[3,6]-2287/12I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+689/12I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]-29/3I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3+595/3I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spaa[3,6]-42I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,6]^2+514/3I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2+2131/6I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]-1735/12I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2-280I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+508/3I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]^2Spbb[3,6]-767/2I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+1735/12I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]-1097/12I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3+1213/12I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,4]^2+101/6I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,4]Spaa[3,6]-269/4I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,6]^2Spbb[2,6]^3Spaa[3,6]^2+203/6I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^3Spbb[3,4]+1406/3I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spaa[3,6]Spbb[3,6]-702I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+4909/6I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]-1067I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,6]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+1427/6I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^3Spbb[3,6]-1513/12I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3-5/4I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]+3779/12I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[3,6]-1777/6I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2-51I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spaa[3,6]^3Spbb[3,6]^2+769/4I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]-2267/12I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3+79/12I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,6]Spaa[3,6]^4Spbb[3,6]^2-2711/12I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]+2267/12I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]^2Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^4+3055/12I Spaa[1,2]Spaa[1,4]^3Spbb[1,4]^5Spbb[2,4]Spaa[3,4]Spaa[3,6]-31/3I Spaa[1,2]Spaa[1,4]^3Spbb[1,4]^5Spbb[2,6]Spaa[3,6]^2-3245/12I Spaa[1,2]Spaa[1,4]^2Spbb[1,4]^5Spaa[1,6]Spbb[2,4]Spaa[3,4]^2+5479/12I Spaa[1,2]Spaa[1,4]^2Spbb[1,4]^5Spaa[1,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]-221/12I Spaa[1,2]Spaa[1,4]^2Spbb[1,4]^4Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]^2+3715/12I Spaa[1,2]Spaa[1,4]^2Spbb[1,4]^4Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]-25/6I Spaa[1,2]Spaa[1,4]^2Spbb[1,4]^4Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,6]^2-1151/3I Spaa[1,2]Spaa[1,4]^2Spbb[1,4]^4Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2+2793/2I Spaa[1,2]Spaa[1,4]^2Spbb[1,4]^4Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]-805/12I Spaa[1,2]Spaa[1,4]^2Spbb[1,4]^4Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2+7511/12I Spaa[1,2]Spaa[1,4]^2Spbb[1,4]^4Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]-2281/4I Spaa[1,2]Spaa[1,4]^2Spbb[1,4]^4Spbb[2,4]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]+264I Spaa[1,2]Spaa[1,4]^2Spbb[1,4]^4Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-1289/4I Spaa[1,2]Spaa[1,4]^2Spbb[1,4]^4Spbb[2,4]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]+491/3I Spaa[1,2]Spaa[1,4]^2Spbb[1,4]^4Spbb[2,6]Spaa[3,6]^3Spbb[3,6]-182I Spaa[1,2]Spaa[1,4]^2Spbb[1,4]^3Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3+82/3I Spaa[1,2]Spaa[1,4]^2Spbb[1,4]^4Spbb[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-5759/12I Spaa[1,2]Spaa[1,4]Spbb[1,4]^5Spaa[1,6]^2Spbb[2,6]Spaa[3,4]^2+2315/12I Spaa[1,2]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]^2Spbb[1,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]-28/3I Spaa[1,2]Spaa[1,4]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]^2Spbb[2,6]Spaa[3,6]^2-4517/3I Spaa[1,2]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]^2+1771/3I Spaa[1,2]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spaa[2,6]Spbb[2,6]^2Spaa[3,4]Spaa[3,6]-437/12I Spaa[1,2]Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2-1319/2I Spaa[1,2]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]+5605/6I Spaa[1,2]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spbb[2,4]Spaa[3,4]^2Spaa[3,6]Spbb[3,6]-1553/12I Spaa[1,2]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+2201/6I Spaa[1,2]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spbb[2,4]Spaa[3,4]^2Spaa[4,6]Spbb[4,6]-777/4I Spaa[1,2]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]+3085/12I Spaa[1,2]Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-1597/12I Spaa[1,2]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]+68I Spaa[1,2]Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]-208/3I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^3+25/12I Spaa[1,2]Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+653/6I Spaa[1,2]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spaa[3,6]-5/4I Spaa[1,2]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,6]^2-833/4I Spaa[1,2]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2+3001/6I Spaa[1,2]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]-197/4I Spaa[1,2]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2+4205/12I Spaa[1,2]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]-347/12I Spaa[1,2]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]^2Spbb[3,6]-571/6I Spaa[1,2]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-157/6I Spaa[1,2]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]+385/6I Spaa[1,2]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]-953/12I Spaa[1,2]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3+31/2I Spaa[1,2]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-2513/4I Spaa[1,2]Spaa[1,4]Spbb[1,4]^3Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,4]^2+3437/6I Spaa[1,2]Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,4]Spaa[3,6]-111/2I Spaa[1,2]Spaa[1,4]Spbb[1,4]^3Spaa[2,6]^2Spbb[2,6]^3Spaa[3,6]^2-2483/6I Spaa[1,2]Spaa[1,4]Spbb[1,4]^3Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^3Spbb[3,4]+5651/12I Spaa[1,2]Spaa[1,4]Spbb[1,4]^3Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spaa[3,6]Spbb[3,6]+3917/6I Spaa[1,2]Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+2741/6I Spaa[1,2]Spaa[1,4]Spbb[1,4]^3Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spaa[4,6]Spbb[4,6]+163/3I Spaa[1,2]Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]-2393/6I Spaa[1,2]Spaa[1,4]Spbb[1,4]^3Spaa[2,6]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-5899/12I Spaa[1,2]Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]+3649/12I Spaa[1,2]Spaa[1,4]Spbb[1,4]^3Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^3Spbb[3,6]-1609/6I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3+625/12I Spaa[1,2]Spaa[1,4]Spbb[1,4]^3Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+1028/3I Spaa[1,2]Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]-605/6I Spaa[1,2]Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+290I Spaa[1,2]Spaa[1,4]Spbb[1,4]^3Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2+559/3I Spaa[1,2]Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]-107/4I Spaa[1,2]Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]Spaa[3,6]^3Spbb[3,6]^2+649/6I Spaa[1,2]Spaa[1,4]Spbb[1,4]^3Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]-1487/12I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3-189/4I Spaa[1,2]Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]+5I Spaa[1,2]Spaa[1,4]Spbb[1,4]^3Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+82/3I Spaa[1,2]Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2+427/6I Spaa[1,2]Spaa[1,4]Spbb[1,4]^3Spbb[2,6]Spaa[3,6]^4Spbb[3,6]^2-1067/12I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]+821/12I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,6]^2Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^4-8/3I Spaa[1,2]Spaa[1,4]Spbb[1,4]^3Spbb[2,6]Spaa[3,6]^3Spbb[3,6]Spaa[4,6]Spbb[4,6]+650/3I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]+68/3I Spaa[1,2]Spaa[1,4]Spbb[1,4]^3Spbb[2,6]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^2-383/2I Spaa[1,2]Spbb[1,4]^4Spaa[1,6]^3Spbb[1,6]Spbb[2,6]Spaa[3,4]^2+23/4I Spaa[1,2]Spbb[1,4]^3Spaa[1,6]^3Spbb[1,6]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]-1724/3I Spaa[1,2]Spbb[1,4]^4Spaa[1,6]^2Spaa[2,6]Spbb[2,6]^2Spaa[3,4]^2+287/12I Spaa[1,2]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,6]Spbb[2,6]^2Spaa[3,4]Spaa[3,6]-2231/6I Spaa[1,2]Spbb[1,4]^4Spaa[1,6]^2Spbb[2,4]Spaa[3,4]^3Spbb[3,6]-2101/12I Spaa[1,2]Spbb[1,4]^4Spaa[1,6]^2Spbb[2,6]Spaa[3,4]^3Spbb[3,4]+40I Spaa[1,2]Spbb[1,4]^4Spaa[1,6]^2Spbb[2,6]Spaa[3,4]^2Spaa[3,6]Spbb[3,6]-1265/12I Spaa[1,2]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+455/3I Spaa[1,2]Spbb[1,4]^4Spaa[1,6]^2Spbb[2,6]Spaa[3,4]^2Spaa[4,6]Spbb[4,6]-145/4I Spaa[1,2]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]+451/12I Spaa[1,2]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+17/3I Spaa[1,2]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]+133/12I Spaa[1,2]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[2,6]Spaa[3,6]^3Spbb[3,6]-15/2I Spaa[1,2]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,6]Spbb[3,4]Spaa[3,6]^3+95/12I Spaa[1,2]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-6961/12I Spaa[1,2]Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,4]^2+115/3I Spaa[1,2]Spbb[1,4]^3Spaa[1,6]Spaa[2,6]^2Spbb[2,6]^3Spaa[3,4]Spaa[3,6]-490I Spaa[1,2]Spbb[1,4]^3Spaa[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^3Spbb[3,6]-1631/3I Spaa[1,2]Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]^3Spbb[3,4]-164/3I Spaa[1,2]Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]^2Spaa[3,6]Spbb[3,6]+5003/12I Spaa[1,2]Spbb[1,4]^3Spaa[1,6]Spaa[2,6]Spbb[2,6]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+2827/6I Spaa[1,2]Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]^2Spaa[4,6]Spbb[4,6]-715/4I Spaa[1,2]Spbb[1,4]^3Spaa[1,6]Spaa[2,6]Spbb[2,6]^2Spaa[3,4]Spaa[3,6]^2Spbb[3,6]+619/4I Spaa[1,2]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+5/2I Spaa[1,2]Spbb[1,4]^3Spaa[1,6]Spaa[2,6]Spbb[2,6]^2Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]+517/12I Spaa[1,2]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^3Spbb[3,6]-367/12I Spaa[1,2]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,6]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3+491/12I Spaa[1,2]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-2149/6I Spaa[1,2]Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spaa[3,4]^4Spbb[3,4]^2+727/12I Spaa[1,2]Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]Spaa[3,6]Spbb[3,6]-3077/12I Spaa[1,2]Spbb[1,4]^3Spaa[1,6]Spbb[2,6]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]-131/6I Spaa[1,2]Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]Spaa[4,6]Spbb[4,6]+139/12I Spaa[1,2]Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spaa[3,4]^2Spaa[3,6]^2Spbb[3,6]^2-265/4I Spaa[1,2]Spbb[1,4]^3Spaa[1,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+583/6I Spaa[1,2]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2+365/12I Spaa[1,2]Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spaa[3,4]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]Spbb[4,6]+101/6I Spaa[1,2]Spbb[1,4]^3Spaa[1,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]-133/6I Spaa[1,2]Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spaa[3,4]^2Spaa[4,6]^2Spbb[4,6]^2-268/3I Spaa[1,2]Spbb[1,4]^3Spaa[1,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]^3Spbb[3,6]^2+583/6I Spaa[1,2]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]-451/12I Spaa[1,2]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3-343/12I Spaa[1,2]Spbb[1,4]^3Spaa[1,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]-493/6I Spaa[1,2]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-73/3I Spaa[1,2]Spbb[1,4]^3Spaa[1,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2-13/6I Spaa[1,2]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]^4Spbb[3,6]^2-209/6I Spaa[1,2]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]+54I Spaa[1,2]Spaa[1,6]Spbb[1,6]^3Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^4+29I Spaa[1,2]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]Spaa[4,6]Spbb[4,6]+527/6I Spaa[1,2]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]+71/3I Spaa[1,2]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^2+215/12I Spaa[1,2]Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^3Spaa[3,4]Spaa[3,6]-5/6I Spaa[1,2]Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spbb[2,6]Spaa[3,6]^2+329/12I Spaa[1,2]Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^4Spaa[3,4]Spaa[3,6]-55/12I Spaa[1,2]Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spbb[2,6]Spaa[3,6]^2+1/3I Spaa[1,2]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,4]^2-1/12I Spaa[1,2]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^3Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]-209/12I Spaa[1,2]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2+3/2I Spaa[1,2]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+125/6I Spaa[1,2]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^3Spaa[3,4]Spaa[3,6]^2Spbb[3,6]-91/4I Spaa[1,2]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+25/6I Spaa[1,2]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,6]^3Spbb[3,6]-25/12I Spaa[1,2]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3+145/12I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[3,4]Spaa[3,6]-19/3I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spbb[2,6]Spaa[3,6]^2-703/12I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^4Spaa[2,6]Spaa[3,4]^2-119/6I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]-413/12I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2-82/3I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+613/12I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spaa[3,6]^2Spbb[3,6]-235/4I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+19I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,6]Spaa[3,6]^3Spbb[3,6]-109/12I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3-181/12I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]^3Spaa[2,6]^2Spbb[2,6]Spaa[3,4]^2-49/3I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[3,4]Spaa[3,6]-50/3I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^3Spaa[3,6]^2+101/6I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^3Spbb[3,4]-563/12I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spaa[3,6]Spbb[3,6]+275/4I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+151/3I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]-233/4I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+106/3I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^3Spbb[3,6]-193/12I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,6]Spbb[2,6]^3Spbb[3,4]Spaa[3,6]^3+71/6I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]-5/4I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+137/12I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2+61/12I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]^3Spbb[3,6]^2+221/6I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]-66I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3-3/2I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spaa[3,6]^4Spbb[3,6]^2-289/4I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^4Spbb[3,6]+791/12I Spaa[1,2]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^4-11/3I Spaa[1,2]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^4Spaa[3,4]Spaa[3,6]-31/12I Spaa[1,2]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^3Spbb[2,6]Spaa[3,6]^2-577/12I Spaa[1,2]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,4]^2-41/6I Spaa[1,2]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]-17I Spaa[1,2]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2-127/12I Spaa[1,2]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+175/6I Spaa[1,2]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spaa[3,6]^2Spbb[3,6]-107/6I Spaa[1,2]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-73/12I Spaa[1,2]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]-5I Spaa[1,2]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,6]^3Spbb[3,6]+19/12I Spaa[1,2]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3-7/12I Spaa[1,2]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-164/3I Spaa[1,2]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2Spbb[2,6]Spaa[3,4]^2-55/12I Spaa[1,2]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[3,4]Spaa[3,6]-50/3I Spaa[1,2]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^3Spaa[3,6]^2+485/12I Spaa[1,2]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^3Spbb[3,4]-811/12I Spaa[1,2]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spaa[3,6]Spbb[3,6]+1397/12I Spaa[1,2]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]-329/6I Spaa[1,2]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spaa[4,6]Spbb[4,6]+281/3I Spaa[1,2]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]-511/6I Spaa[1,2]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-215/12I Spaa[1,2]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]+161/3I Spaa[1,2]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^3Spbb[3,6]-122/3I Spaa[1,2]Spbb[1,4]^2Spaa[2,4]Spaa[2,6]Spbb[2,6]^3Spbb[3,4]Spaa[3,6]^3+25/6I Spaa[1,2]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+143/12I Spaa[1,2]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]+77/3I Spaa[1,2]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[3,6]-31/2I Spaa[1,2]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2+16I Spaa[1,2]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]+205/12I Spaa[1,2]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]^3Spbb[3,6]^2+313/6I Spaa[1,2]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]-184/3I Spaa[1,2]Spbb[1,4]^2Spaa[2,4]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3-185/6I Spaa[1,2]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]+119/12I Spaa[1,2]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+11/2I Spaa[1,2]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2+257/12I Spaa[1,2]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,6]^4Spbb[3,6]^2-133/4I Spaa[1,2]Spbb[1,4]^2Spaa[2,4]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^4Spbb[3,6]+599/12I Spaa[1,2]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^4-77/4I Spaa[1,2]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]Spaa[4,6]Spbb[4,6]+299/4I Spaa[1,2]Spbb[1,4]^2Spaa[2,4]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]+20/3I Spaa[1,2]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^2-89/12I Spaa[1,2]Spbb[1,4]^2Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]^2Spaa[3,4]^2+29/6I Spaa[1,2]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^3Spaa[3,4]Spaa[3,6]-107/4I Spaa[1,2]Spbb[1,4]^2Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^3Spbb[3,6]+217/3I Spaa[1,2]Spbb[1,4]^2Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,4]^3Spbb[3,4]-355/12I Spaa[1,2]Spbb[1,4]^2Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,4]^2Spaa[3,6]Spbb[3,6]+415/4I Spaa[1,2]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]-7/2I Spaa[1,2]Spbb[1,4]^2Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,4]^2Spaa[4,6]Spbb[4,6]+625/6I Spaa[1,2]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,4]Spaa[3,6]^2Spbb[3,6]-247/3I Spaa[1,2]Spbb[1,4]^2Spaa[2,6]^2Spbb[2,6]^3Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-43/2I Spaa[1,2]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]+197/4I Spaa[1,2]Spbb[1,4]^2Spaa[2,6]^2Spbb[2,6]^3Spaa[3,6]^3Spbb[3,6]-385/12I Spaa[1,2]Spbb[1,4]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]^3Spbb[3,4]Spaa[3,6]^3+61I Spaa[1,2]Spbb[1,4]^2Spaa[2,6]^2Spbb[2,6]^3Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+13I Spaa[1,2]Spbb[1,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^4Spbb[3,4]^2-415/3I Spaa[1,2]Spbb[1,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^3Spbb[3,4]Spaa[3,6]Spbb[3,6]+2183/12I Spaa[1,2]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]-27/4I Spaa[1,2]Spbb[1,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^3Spbb[3,4]Spaa[4,6]Spbb[4,6]-289/6I Spaa[1,2]Spbb[1,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spaa[3,6]^2Spbb[3,6]^2+19I Spaa[1,2]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+305/12I Spaa[1,2]Spbb[1,4]^2Spaa[2,6]Spbb[2,6]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2+293/4I Spaa[1,2]Spbb[1,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]Spbb[4,6]-7285/12I Spaa[1,2]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]-17/2I Spaa[1,2]Spbb[1,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spaa[4,6]^2Spbb[4,6]^2-1619/12I Spaa[1,2]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]^3Spbb[3,6]^2+289/4I Spaa[1,2]Spbb[1,4]^2Spaa[2,6]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]+733/12I Spaa[1,2]Spbb[1,4]Spbb[1,6]Spaa[2,6]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3-95/3I Spaa[1,2]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]-698/3I Spaa[1,2]Spbb[1,4]^2Spaa[2,6]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-635/12I Spaa[1,2]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2-1I Spaa[1,2]Spbb[1,4]^2Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^4Spbb[3,6]^2-386/3I Spaa[1,2]Spbb[1,4]Spbb[1,6]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^4Spbb[3,6]+1015/6I Spaa[1,2]Spbb[1,6]^2Spaa[2,6]Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^4+1073/12I Spaa[1,2]Spbb[1,4]^2Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^3Spbb[3,6]Spaa[4,6]Spbb[4,6]+877/3I Spaa[1,2]Spbb[1,4]Spbb[1,6]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]+689/12I Spaa[1,2]Spbb[1,4]^2Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^2-5/4I Spaa[1,2]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^4Spbb[3,4]^3Spaa[3,6]-116/3I Spaa[1,2]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]^2Spbb[3,6]+116/3I Spaa[1,2]Spbb[1,4]^2Spbb[2,6]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]^2-83/6I Spaa[1,2]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]-175/4I Spaa[1,2]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^3Spbb[3,6]^2+212/3I Spaa[1,2]Spbb[1,4]^2Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]-81/4I Spaa[1,2]Spbb[1,4]Spbb[1,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^3+149/12I Spaa[1,2]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]-1565/12I Spaa[1,2]Spbb[1,4]^2Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-109/12I Spaa[1,2]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2+19/2I Spaa[1,2]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spaa[3,6]^4Spbb[3,6]^3+203/12I Spaa[1,2]Spbb[1,4]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]^2-227/6I Spaa[1,2]Spbb[1,4]Spbb[1,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]+359/6I Spaa[1,2]Spbb[1,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^4-319/12I Spaa[1,2]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spaa[3,6]^3Spbb[3,6]^2Spaa[4,6]Spbb[4,6]+875/6I Spaa[1,2]Spbb[1,4]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]Spaa[4,6]Spbb[4,6]-3065/12I Spaa[1,2]Spbb[1,4]Spbb[1,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spaa[4,6]Spbb[4,6]-49I Spaa[1,2]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]^2Spbb[4,6]^2-1441/12I Spaa[1,2]Spbb[1,4]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^2+193/12I Spaa[1,2]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spaa[3,6]Spaa[4,6]^3Spbb[4,6]^3-65/6I Spaa[1,2]Spbb[1,4]^2Spbb[2,6]Spaa[3,6]^5Spbb[3,6]^3+85/3I Spaa[1,2]Spbb[1,4]Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^5Spbb[3,6]^2+97/6I Spaa[1,2]Spbb[1,6]^2Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^5Spbb[3,6]+32/3I Spaa[1,2]Spbb[1,4]^2Spbb[2,6]Spaa[3,6]^4Spbb[3,6]^2Spaa[4,6]Spbb[4,6]+1177/6I Spaa[1,2]Spbb[1,4]Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]Spaa[4,6]Spbb[4,6]+313/2I Spaa[1,2]Spbb[1,6]^2Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^4Spaa[4,6]Spbb[4,6]-95/4I Spaa[1,2]Spbb[1,4]^2Spbb[2,6]Spaa[3,6]^3Spbb[3,6]Spaa[4,6]^2Spbb[4,6]^2+901/4I Spaa[1,2]Spbb[1,4]Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3Spaa[4,6]^2Spbb[4,6]^2+115/12I Spaa[1,2]Spbb[1,4]^2Spbb[2,6]Spaa[3,6]^2Spaa[4,6]^3Spbb[4,6]^3-4I Spbb[1,2]Spaa[1,3]^5Spbb[1,3]^3Spbb[1,4]^2Spaa[2,6]-4I Spaa[1,3]^5Spbb[1,3]^4Spbb[1,4]^2Spaa[3,6]-233/12I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[2,6]-289/12I Spaa[1,3]^4Spbb[1,3]^3Spaa[1,4]Spbb[1,4]^3Spaa[3,6]-235/12I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]-427/6I Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]^3Spaa[1,6]Spaa[3,4]-283/12I Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[3,6]+9/2I Spbb[1,2]^2Spaa[1,3]^4Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,6]Spbb[3,4]-185/12I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]+47/12I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spbb[3,4]Spaa[3,6]-181/12I Spaa[1,3]^4Spbb[1,3]^4Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,6]+157/6I Spbb[1,2]^2Spaa[1,3]^4Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spaa[2,6]Spbb[3,4]-178/3I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]+131/4I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[3,4]Spaa[3,6]-931/12I Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,6]+641/12I Spbb[1,2]^2Spaa[1,3]^4Spbb[1,3]Spbb[1,4]^2Spaa[2,6]^2Spbb[3,6]-122/3I Spbb[1,2]^2Spaa[1,3]^4Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,6]^2Spbb[3,4]-331/6I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^2Spbb[1,4]^2Spaa[2,6]^2Spbb[2,6]+711/4I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^2Spbb[1,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]-823/4I Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]+977/12I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^2Spbb[1,4]^2Spaa[2,6]Spaa[3,6]Spbb[3,6]-212/3I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[2,6]Spbb[3,4]Spaa[3,6]-319/3I Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]+1309/12I Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]+287/12I Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]^2Spaa[3,6]^2Spbb[3,6]-30I Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]Spbb[1,6]Spbb[3,4]Spaa[3,6]^2-173/12I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[2,6]-133/4I Spaa[1,3]^3Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^4Spaa[3,6]-385/12I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spaa[2,6]-3059/12I Spaa[1,3]^3Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spaa[3,4]-72I Spaa[1,3]^3Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spaa[3,6]-43/12I Spbb[1,2]^2Spaa[1,3]^3Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spaa[2,6]Spbb[3,4]-139/6I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spaa[2,6]+275/12I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[3,4]Spaa[3,6]-175/2I Spaa[1,3]^3Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spaa[3,6]+169/4I Spbb[1,2]^2Spaa[1,3]^3Spaa[1,4]Spbb[1,4]^3Spaa[2,6]^2Spbb[3,6]-89/2I Spbb[1,2]^2Spaa[1,3]^3Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spaa[2,6]^2Spbb[3,4]-413/6I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,6]^2Spbb[2,6]+5015/12I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,6]Spaa[3,4]Spbb[3,4]-5111/6I Spaa[1,3]^3Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spaa[2,6]Spaa[3,4]+595/4I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,6]Spaa[3,6]Spbb[3,6]-1573/12I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spaa[2,6]Spbb[3,4]Spaa[3,6]-3131/12I Spaa[1,3]^3Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[2,6]Spbb[2,6]Spaa[3,6]+3913/12I Spaa[1,3]^3Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[3,4]Spbb[3,4]Spaa[3,6]+641/12I Spaa[1,3]^3Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[3,6]^2Spbb[3,6]-285/4I Spaa[1,3]^3Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spbb[3,4]Spaa[3,6]^2-193/12I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]-177I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[3,4]-107/3I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]+57/2I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[3,6]-92/3I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,6]^2Spbb[3,4]-245/6I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]+3089/12I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,6]Spaa[3,4]Spbb[3,6]+77/6I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,4]Spbb[3,4]-1492/3I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^3Spaa[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,4]+157/2I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,6]Spbb[3,6]-1075/12I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,6]Spbb[3,4]Spaa[3,6]-283/2I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]-1067/4I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^3Spaa[1,6]Spaa[3,4]^2Spbb[3,4]-635/6I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^3Spaa[1,6]Spaa[3,4]Spaa[3,6]Spbb[3,6]+1943/12I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]+5I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[3,6]^2Spbb[3,6]-193/4I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[3,4]Spaa[3,6]^2+11/12I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]Spaa[2,3]^2Spaa[2,6]Spbb[3,4]^2+38I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spbb[3,4]-101/6I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]+37/12I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spaa[2,3]^2Spbb[3,4]^2Spaa[3,6]+43/12I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spaa[2,3]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]-52/3I Spaa[1,3]^3Spbb[1,3]^4Spaa[2,3]^2Spbb[2,4]^2Spaa[3,6]+5/4I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,4]Spaa[2,3]Spaa[2,4]Spaa[2,6]Spbb[3,4]^2+173/4I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[3,4]-47/4I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]+25/12I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[3,4]^2Spaa[3,6]+151/12I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[3,4]Spaa[3,6]-155/6I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,6]-235/12I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,4]Spaa[2,3]Spaa[2,6]^2Spbb[3,4]Spbb[3,6]+301/12I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,6]Spaa[2,3]Spaa[2,6]^2Spbb[3,4]^2+39/2I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[3,6]+37/2I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]-38I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]-311/2I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2+1531/4I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]-579/4I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]+175/12I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,6]Spbb[3,4]Spaa[3,6]Spbb[3,6]-31/3I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,6]Spbb[3,4]^2Spaa[3,6]+167/6I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,6]Spbb[3,6]+14/3I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]-967/12I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]-160I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]+1247/6I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]+89/6I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]-265/12I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[3,4]^2Spaa[3,6]^2-59/6I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,6]^2Spbb[3,6]-515/12I Spaa[1,3]^3Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2+5/12I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[3,4]+7/3I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]+13/3I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,4]^2Spaa[2,4]^2Spbb[3,4]^2Spaa[3,6]+125/12I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]-91/6I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[3,6]+19/12I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,4]Spaa[2,4]Spaa[2,6]^2Spbb[3,4]Spbb[4,6]+5/3I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[3,6]+1/12I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,4]^2Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]-173/6I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]-367/2I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,4]^2Spaa[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2+3422/3I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]-5623/6I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]-33/4I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,4]^2Spaa[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]Spbb[3,6]+41/2I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,4]Spbb[1,6]Spaa[2,4]Spaa[2,6]Spbb[3,4]^2Spaa[3,6]-377/12I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,6]Spbb[3,6]+395/6I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]-1585/12I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]-615/2I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]+1613/2I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]-13/6I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+55/12I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[3,4]^2Spaa[3,6]^2-1363/12I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,6]^2Spbb[3,6]-86/3I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2+71/12I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,4]Spaa[2,6]^3Spbb[3,6]Spbb[4,6]-1I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,6]Spaa[2,6]^3Spbb[3,4]Spbb[4,6]+275/12I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,4]^2Spaa[2,6]^3Spbb[2,6]Spbb[3,6]-341/12I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,4]Spbb[1,6]Spaa[2,6]^3Spbb[2,6]Spbb[3,4]-323/12I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[2,6]^3Spbb[2,6]^2-4367/12I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,4]^2Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spbb[3,6]+2969/12I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,4]Spbb[1,6]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]^2-1943/12I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]^2Spaa[3,4]Spbb[3,6]+9623/12I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]-433I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]+191/6I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,4]^2Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^2-173/3I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,4]Spbb[1,6]Spaa[2,6]^2Spbb[3,4]Spaa[3,6]Spbb[3,6]+177/4I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,6]^2Spaa[2,6]^2Spbb[3,4]^2Spaa[3,6]+359/6I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spbb[3,6]-535/6I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]-419/4I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]+1097/4I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2+195/4I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]-2659/6I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]+4715/12I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]-899/2I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]Spaa[3,6]Spbb[3,6]+3163/3I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]+1561/12I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^2-671/4I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,6]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+461/4I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,6]^2Spaa[2,6]Spbb[3,4]^2Spaa[3,6]^2-1745/12I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]-571/12I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2+227/6I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]-629/6I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+763/6I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2+235/3I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]^2Spaa[3,6]^3Spbb[3,6]^2-637/6I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]+72I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,6]^2Spbb[3,4]^2Spaa[3,6]^3+5/6I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]^3Spbb[1,4]^5Spaa[2,6]-41/4I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^5Spaa[3,6]-5/12I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]^2Spbb[1,4]^4Spaa[1,6]Spbb[1,6]Spaa[2,6]-241I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^5Spaa[1,6]Spaa[3,4]-42I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[1,6]Spbb[1,6]Spaa[3,6]+9/4I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]^2Spbb[1,4]^4Spaa[2,4]Spbb[2,4]Spaa[2,6]-43/6I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]^2Spbb[1,4]^4Spaa[2,4]Spbb[3,4]Spaa[3,6]-221/12I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[2,4]Spbb[2,4]Spaa[3,6]+8/3I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]^2Spbb[1,4]^3Spaa[2,6]^2Spbb[4,6]-3/2I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]^2Spbb[1,4]^4Spaa[2,6]^2Spbb[2,6]+809/4I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]^2Spbb[1,4]^4Spaa[2,6]Spaa[3,4]Spbb[3,4]-3853/4I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^4Spbb[2,4]Spaa[2,6]Spaa[3,4]+197/6I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]^2Spbb[1,4]^4Spaa[2,6]Spaa[3,6]Spbb[3,6]-189/4I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]^2Spbb[1,4]^3Spbb[1,6]Spaa[2,6]Spbb[3,4]Spaa[3,6]-1379/12I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[2,6]Spbb[2,6]Spaa[3,6]+2231/6I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[3,4]Spbb[3,4]Spaa[3,6]+59/12I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[3,6]^2Spbb[3,6]-62/3I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spbb[1,6]Spbb[3,4]Spaa[3,6]^2-7/4I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]-4781/12I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]^2Spbb[1,6]Spaa[3,4]-175/4I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]+49/12I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[4,6]-16/3I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]+10375/12I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spaa[2,6]Spaa[3,4]Spbb[3,6]-3311/6I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,4]Spbb[3,4]-16853/12I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,4]+115/4I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,6]Spbb[3,6]-475/12I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]^2Spaa[2,6]Spbb[3,4]Spaa[3,6]-135I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]-6967/12I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spaa[3,4]^2Spbb[3,4]+347/3I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spaa[3,4]Spaa[3,6]Spbb[3,6]+121/3I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]-263/6I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spaa[3,6]^2Spbb[3,6]+1/2I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]^2Spbb[3,4]Spaa[3,6]^2+13/6I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]-23/4I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]-13/3I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^2Spaa[3,6]+16/3I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[4,6]-23/6I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]+8351/12I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]-4085/3I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]-123/4I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]Spbb[4,6]-559/12I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,6]Spbb[3,6]+26I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]-191/6I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]-563/3I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]+1075I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]-935/12I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+357/4I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spaa[2,4]Spbb[3,4]^2Spaa[3,6]^2-2393/12I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spaa[3,6]^2Spbb[3,6]+467/4I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2-17/6I Spbb[1,2]^3Spaa[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,6]^3Spbb[4,6]^2+41/4I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,6]^3Spbb[2,6]Spbb[4,6]-7I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[2,6]^3Spbb[2,6]^2-526/3I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spbb[4,6]+1365/4I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spaa[2,6]^2Spaa[3,4]Spbb[3,6]+1945/3I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]-5555/3I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]+208/3I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,6]^2Spaa[3,6]Spbb[3,6]Spbb[4,6]-149/4I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[2,6]^2Spbb[3,4]Spaa[3,6]Spbb[4,6]-206/3I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spbb[3,6]+401/12I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]-187/4I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]+3593/12I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2-8737/12I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]-3164/3I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]+1891/2I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]-1043/12I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spaa[2,6]Spaa[3,4]Spaa[3,6]Spbb[3,6]+20921/12I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]+4301/12I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^2-1801/3I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spaa[2,6]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+2797/12I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[1,6]^2Spaa[2,6]Spbb[3,4]^2Spaa[3,6]^2-3145/6I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]+943/3I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2+521/2I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]-1875/4I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+1045/2I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2+1173/4I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[3,6]^3Spbb[3,6]^2-5707/12I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]+211I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,6]^2Spbb[3,4]^2Spaa[3,6]^3-1/2I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[1,6]^3Spbb[1,6]^3Spaa[2,6]-841/6I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^3Spbb[1,6]^2Spaa[3,4]-199/12I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^3Spbb[1,6]^3Spaa[3,6]+7/12I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]^2Spbb[4,6]-19/12I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]^2Spbb[2,6]+183/4I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,6]Spaa[3,4]Spbb[3,6]+647/12I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]-2579/6I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,4]+95/4I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spaa[3,6]Spbb[3,6]-353/12I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spaa[2,6]Spbb[3,4]Spaa[3,6]-209/4I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]-1409/4I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^4Spaa[1,6]^2Spaa[3,4]^2Spbb[3,6]-553/6I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[3,4]^2Spbb[3,4]-2069/12I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[3,4]Spaa[3,6]Spbb[3,6]+1063/12I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]-25I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]^2Spbb[3,6]-97/6I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spbb[3,4]Spaa[3,6]^2+5/4I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]^3Spbb[2,6]Spbb[4,6]-2I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]^3Spbb[2,6]^2+455/2I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^2Spaa[1,6]Spaa[2,6]^2Spaa[3,4]Spbb[3,6]Spbb[4,6]-196I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spbb[4,6]-89/12I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^3Spaa[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,6]+1237/4I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]-1997/4I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,4]+16I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]Spbb[4,6]+127/4I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,6]Spbb[1,6]^2Spaa[2,6]^2Spbb[3,4]Spaa[3,6]Spbb[4,6]+34/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spbb[3,6]-33I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]-159/4I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]-577/2I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^3Spaa[1,6]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spbb[3,6]+1851/4I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2-9733/12I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,6]-25/3I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]+5243/12I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^3Spaa[1,6]Spaa[2,6]Spaa[3,4]Spaa[3,6]Spbb[3,6]^2-10771/12I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]+2767/6I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]-4175/6I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]Spbb[3,6]+2389/2I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]+523/6I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^2+89/2I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,6]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]-733/6I Spbb[1,2]Spaa[1,3]^2Spaa[1,6]Spbb[1,6]^3Spaa[2,6]Spbb[3,4]^2Spaa[3,6]^2-339/2I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]+401/12I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2-301I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[3,4]^3Spbb[3,4]^2-325/12I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[3,6]-265/2I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]-1093/12I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]^2-767/6I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+165I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2+209/3I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[3,6]^3Spbb[3,6]^2+97/12I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[3,4]Spaa[3,6]^3Spbb[3,6]-715/12I Spaa[1,3]^2Spbb[1,3]Spaa[1,6]Spbb[1,6]^3Spbb[3,4]^2Spaa[3,6]^3+17/12I Spbb[1,2]^3Spaa[1,3]^2Spaa[2,3]^3Spbb[2,3]Spaa[2,6]Spbb[3,4]^2+157/6I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spaa[2,6]Spbb[3,4]+6I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[2,6]+11/3I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[3,4]^2Spaa[3,6]-21/4I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,6]-7I Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[3,6]-37/12I Spbb[1,2]^3Spaa[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[3,4]^2+107/12I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spbb[3,4]+39/2I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]-29/12I Spbb[1,2]^3Spaa[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[3,4]^3Spaa[3,6]+83/4I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spbb[3,4]^2Spaa[3,6]-134/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]+29I Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,6]+71/12I Spbb[1,2]^3Spaa[1,3]^2Spaa[2,3]^2Spbb[2,4]Spaa[2,6]^2Spbb[3,4]Spbb[3,6]-2/3I Spbb[1,2]^3Spaa[1,3]^2Spaa[2,3]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,4]^2-91/6I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]^2Spbb[3,6]+22I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]+77/6I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]+281/6I Spbb[1,2]^3Spaa[1,3]^2Spaa[2,3]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]^3-2027/12I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2+1147/12I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]+461/12I Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]+3/4I Spbb[1,2]^3Spaa[1,3]^2Spaa[2,3]^2Spaa[2,6]Spbb[3,4]^2Spaa[3,6]Spbb[3,6]+583/12I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]Spbb[3,6]-34/3I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[2,3]^2Spaa[2,6]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]-415/12I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,6]Spbb[3,6]-71/2I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]+161/3I Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]+607/12I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[2,3]^2Spaa[3,4]Spbb[3,4]^3Spaa[3,6]-1097/6I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]+197/2I Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]+23/6I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[2,3]^2Spbb[3,4]^2Spaa[3,6]^2Spbb[3,6]+142/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]-29/2I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^2Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^2-347/6I Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]^2Spbb[2,4]^2Spaa[3,6]^2Spbb[3,6]-77/2I Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]^2Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2-43/12I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spbb[3,4]+107/6I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]+85/12I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spbb[3,4]^2Spaa[3,6]-95/6I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spbb[3,4]Spaa[3,6]+217/6I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,6]-5/6I Spbb[1,2]^3Spaa[1,3]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[3,4]Spbb[4,6]-3I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spbb[3,6]+15/2I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]+59/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]-1349/4I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2+5287/6I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]-4289/12I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]+41/6I Spbb[1,2]^3Spaa[1,3]^2Spaa[2,3]Spaa[2,4]Spaa[2,6]Spbb[3,4]^2Spaa[3,6]Spbb[4,6]+403/12I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]Spbb[3,6]-9I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]-123/2I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,6]Spbb[3,6]-155/12I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]+134I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]+529/12I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]-1739/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]+8837/12I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]+2I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[3,4]^2Spaa[3,6]^2Spbb[3,6]+13/12I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[3,4]^3Spaa[3,6]^2+371/6I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]-22I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^2-181I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,6]^2Spbb[3,6]+8I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2-1/12I Spbb[1,2]^3Spaa[1,3]^2Spaa[2,3]Spbb[2,4]Spaa[2,6]^3Spbb[3,6]Spbb[4,6]-55/12I Spbb[1,2]^3Spaa[1,3]^2Spaa[2,3]Spaa[2,6]^3Spbb[2,6]Spbb[3,4]Spbb[4,6]-65/6I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]Spbb[3,6]+77/12I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,4]+47/12I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^2-305/12I Spbb[1,2]^3Spaa[1,3]^2Spaa[2,3]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]^2Spbb[4,6]-137/12I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spbb[3,6]-2053/12I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]^2-3523/12I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]Spbb[3,6]+1397/2I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]-41I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,4]+26/3I Spbb[1,2]^3Spaa[1,3]^2Spaa[2,3]Spaa[2,6]^2Spbb[3,4]Spaa[3,6]Spbb[3,6]Spbb[4,6]+89/6I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^2-225/4I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]Spbb[3,6]+559/6I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,6]Spaa[2,3]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]^2Spaa[3,6]-559/6I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spbb[3,6]+47/2I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,4]Spaa[3,6]+73I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]-27/2I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^3-999/4I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2+1505/4I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]+755/12I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]Spbb[3,6]-205/12I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,6]Spaa[2,3]Spaa[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]-123/2I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]-6595/12I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]-999/2I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[3,6]Spbb[3,6]+14857/12I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]+301/12I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,6]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]^2-46I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,6]Spaa[2,3]Spaa[2,6]Spbb[3,4]^2Spaa[3,6]^2Spbb[3,6]+349/6I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^2-343/6I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+837/4I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,6]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^2-2623/12I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]-17/12I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^2+353/12I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]-325/6I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]+283/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spbb[3,6]-613/12I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^2-512/3I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+695/12I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2+77/6I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]^2-51/2I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]+455/12I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,6]^3Spbb[3,6]^2-299/4I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]+239/2I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^3+23/12I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^3Spaa[2,6]+85/12I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^2Spbb[3,4]Spaa[3,6]-29/12I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^3Spaa[3,6]+31/4I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]^2Spbb[4,6]-29/12I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]+9065/12I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]-795I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]-343/12I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]Spbb[4,6]-74/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,6]Spbb[3,6]+88/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]+965/12I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]-403I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]+6587/6I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]-175/3I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[2,4]^2Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]-265/12I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+577/12I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[2,4]^2Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^2-2671/12I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[3,6]^2Spbb[3,6]+1307/12I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2-1/12I Spbb[1,2]^3Spaa[1,3]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]^3Spbb[4,6]^2+13/3I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]Spbb[4,6]-43/12I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^2-1031/3I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spbb[4,6]-3023/12I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]Spbb[3,6]+15289/12I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]-6191/6I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,4]+67/6I Spbb[1,2]^3Spaa[1,3]^2Spaa[2,4]Spaa[2,6]^2Spbb[3,4]Spaa[3,6]Spbb[4,6]^2+127/4I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]Spbb[4,6]-667/6I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]Spbb[4,6]-303/2I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spbb[3,6]+111I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[2,4]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,4]Spaa[3,6]+773/6I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]+1051/2I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2-605/12I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]-4217/6I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]Spbb[4,6]-12523/12I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]+248I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]-1129/2I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[3,6]Spbb[3,6]+33029/12I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]+614/3I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]-7I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,6]Spaa[2,4]Spaa[2,6]Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]+467/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^2-2147/4I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+386I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^2-3905/6I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]+1210/3I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^2-881/6I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[2,4]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]+3011/12I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]-3319/12I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spbb[3,6]+339I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[2,4]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^2-718I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+8585/12I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2+472/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]^2-2059/12I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]-79/12I Spbb[1,2]Spaa[1,3]^2Spbb[1,6]^2Spaa[2,4]Spbb[3,4]^3Spaa[3,6]^3+1367/12I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,6]^3Spbb[3,6]^2-4891/12I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]+1783/6I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^3+1I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[2,6]^4Spbb[2,6]^2Spbb[4,6]-5/4I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[2,6]^4Spbb[2,6]^3-5/4I Spbb[1,2]^3Spaa[1,3]^2Spaa[2,6]^3Spaa[3,4]Spbb[3,4]Spbb[4,6]^2+90I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spbb[2,4]Spaa[2,6]^3Spaa[3,4]Spbb[3,6]Spbb[4,6]-1611/4I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spbb[3,4]Spbb[4,6]-4205/12I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spbb[2,4]Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spbb[3,6]+7781/12I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[2,6]^3Spbb[2,6]^2Spaa[3,4]Spbb[3,4]-2773/12I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,4]+19/12I Spbb[1,2]^3Spaa[1,3]^2Spaa[2,6]^3Spaa[3,6]Spbb[3,6]Spbb[4,6]^2+211/6I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[2,6]^3Spbb[2,6]Spaa[3,6]Spbb[3,6]Spbb[4,6]+295/4I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,6]Spaa[2,6]^3Spbb[2,6]Spbb[3,4]Spaa[3,6]Spbb[4,6]-125/2I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[2,6]^3Spbb[2,6]^2Spaa[3,6]Spbb[3,6]+143/4I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,4]Spaa[3,6]+99/4I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,6]^3Spbb[2,6]^3Spaa[3,6]-791/2I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]^2Spbb[4,6]-93/4I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spbb[2,4]Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]Spbb[3,6]+4775/6I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2-1967/3I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]^2Spbb[3,6]+1491/4I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]^2Spbb[3,4]+1423/6I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spbb[4,6]-154/3I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,6]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]Spbb[4,6]+449/2I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spbb[2,4]Spaa[2,6]^2Spaa[3,4]Spaa[3,6]Spbb[3,6]^2-8845/6I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]+4727/4I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]-4781/4I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]Spbb[3,6]+12145/6I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]-4I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[2,6]^2Spaa[3,6]^2Spbb[3,6]^2Spbb[4,6]-53/3I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,6]Spaa[2,6]^2Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]+511/2I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^2Spbb[3,6]^2+989/6I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]-4867/12I Spbb[1,2]Spaa[1,3]^2Spbb[1,6]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^2-4249/12I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2Spbb[3,6]+641/4I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^2+147/2I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^3+3829/12I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^2-4945/6I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spbb[3,6]+3695/6I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]+131/3I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[3,6]+9061/12I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]-285/4I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]^2-413/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spbb[3,6]+476/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,6]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^2+211/12I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]^2-1670/3I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+5231/6I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2-25/4I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[2,6]Spaa[3,6]^3Spbb[3,6]^3+248/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spbb[1,6]Spaa[2,6]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]^2-445/6I Spbb[1,2]Spaa[1,3]^2Spbb[1,6]^2Spaa[2,6]Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]+1223/6I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]^2+3937/12I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]-5879/12I Spaa[1,3]^2Spbb[1,3]Spbb[1,6]^2Spaa[2,6]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^3-301/4I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]-4075/12I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2Spbb[3,6]+2095/12I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^2-607/4I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]^2+97/12I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]+89I Spaa[1,3]^2Spbb[1,3]Spbb[1,6]^2Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^3+88/3I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[3,6]^4Spbb[3,6]^3+725/12I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]^2-119/2I Spaa[1,3]^2Spbb[1,3]Spbb[1,6]^2Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]+35/12I Spaa[1,3]Spaa[1,4]^4Spbb[1,4]^6Spaa[3,6]-229/4I Spaa[1,3]Spaa[1,4]^3Spbb[1,4]^6Spaa[1,6]Spaa[3,4]+21/4I Spaa[1,3]Spaa[1,4]^3Spbb[1,4]^5Spaa[1,6]Spbb[1,6]Spaa[3,6]+27/4I Spaa[1,3]Spaa[1,4]^3Spbb[1,4]^5Spaa[2,4]Spbb[2,4]Spaa[3,6]-1231/4I Spaa[1,3]Spaa[1,4]^3Spbb[1,4]^5Spbb[2,4]Spaa[2,6]Spaa[3,4]-59/6I Spbb[1,2]Spaa[1,3]Spaa[1,4]^3Spbb[1,4]^4Spaa[2,6]Spaa[3,6]Spbb[4,6]+173/12I Spaa[1,3]Spaa[1,4]^3Spbb[1,4]^5Spaa[2,6]Spbb[2,6]Spaa[3,6]+869/6I Spaa[1,3]Spaa[1,4]^3Spbb[1,4]^5Spaa[3,4]Spbb[3,4]Spaa[3,6]-191/6I Spaa[1,3]Spaa[1,4]^3Spbb[1,4]^5Spaa[3,6]^2Spbb[3,6]+149/6I Spaa[1,3]Spaa[1,4]^3Spbb[1,4]^4Spbb[1,6]Spbb[3,4]Spaa[3,6]^2-481/3I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^5Spaa[1,6]^2Spbb[1,6]Spaa[3,4]+43/6I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]+3139/6I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[1,6]Spaa[2,6]Spaa[3,4]Spbb[4,6]-3039/4I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^5Spaa[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,4]-113/6I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,6]Spbb[4,6]+181/6I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]-2879/12I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^5Spaa[1,6]Spaa[3,4]^2Spbb[3,4]+6613/12I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^5Spaa[1,6]Spaa[3,4]Spaa[3,6]Spbb[3,6]-345I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[1,6]Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]-78I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[1,6]Spbb[1,6]Spaa[3,6]^2Spbb[3,6]+161/2I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[1,6]Spbb[1,6]^2Spbb[3,4]Spaa[3,6]^2+17/6I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[2,4]^2Spbb[2,4]^2Spaa[3,6]-6575/12I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]-11/6I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,6]Spbb[4,6]+113/12I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]+915/2I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]-919/12I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,4]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]-445/4I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[2,4]Spbb[2,4]Spaa[3,6]^2Spbb[3,6]+535/6I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2+5713/12I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^3Spbb[2,4]Spaa[2,6]^2Spaa[3,4]Spbb[4,6]-5159/4I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^4Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]+18I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,6]^2Spaa[3,6]Spbb[4,6]^2-255/4I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spbb[4,6]+625/12I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]-8155/12I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^4Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]+142I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[4,6]+4417/4I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^4Spbb[2,4]Spaa[2,6]Spaa[3,4]Spaa[3,6]Spbb[3,6]+511/6I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]+2369/12I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,6]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]-1039/6I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,6]Spaa[2,6]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]-2585/6I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]+2573/6I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^3Spbb[1,6]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2+255I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]-499/2I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+890/3I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^3Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2+1129/4I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^4Spaa[3,6]^3Spbb[3,6]^2-2061/4I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^3Spbb[1,6]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]+815/4I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,6]^2Spbb[3,4]^2Spaa[3,6]^3-1651/12I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]^3Spbb[1,6]^2Spaa[3,4]+15/4I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,6]^3Spbb[1,6]^3Spaa[3,6]+379/2I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,6]Spaa[3,4]Spbb[4,6]-7099/12I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]^2Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,4]-53/4I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spaa[3,6]Spbb[4,6]+217/12I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]-7783/12I Spaa[1,3]Spaa[1,4]Spbb[1,4]^5Spaa[1,6]^2Spaa[3,4]^2Spbb[3,6]+2519/12I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]^2Spbb[1,6]Spaa[3,4]^2Spbb[3,4]+880/3I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]^2Spbb[1,6]Spaa[3,4]Spaa[3,6]Spbb[3,6]-3343/12I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]-605/12I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]^2Spbb[3,6]+160/3I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^3Spbb[3,4]Spaa[3,6]^2+457/12I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spaa[2,6]^2Spaa[3,4]Spbb[4,6]^2+3817/6I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[4,6]-11477/12I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,4]+16I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spaa[3,6]Spbb[4,6]^2-151/3I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spbb[4,6]+415/12I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]-3641/12I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spbb[4,6]-1561I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,6]-229/6I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]-1177/6I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spaa[2,6]Spaa[3,4]Spaa[3,6]Spbb[3,6]Spbb[4,6]-1041/4I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[4,6]+718I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]Spbb[3,6]+233/6I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]+1093/12I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]-931/6I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,6]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]-4075/12I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]+946/3I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]^2Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2-1181/4I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spaa[3,4]^3Spbb[3,4]^2+571/4I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[3,6]-295/6I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]+775/6I Spaa[1,3]Spaa[1,4]Spbb[1,4]^4Spaa[1,6]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]^2-6205/12I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+448I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2+289/2I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spaa[3,6]^3Spbb[3,6]^2-3127/12I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]^2Spbb[3,4]Spaa[3,6]^3Spbb[3,6]+307/3I Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]^3Spbb[3,4]^2Spaa[3,6]^3-17/6I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]^3Spbb[2,4]^3Spaa[3,6]-4685/12I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]+133/12I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,6]Spbb[4,6]-9/4I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]+6019/12I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]-76I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]-346/3I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^2Spaa[3,6]^2Spbb[3,6]+1081/12I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2+45I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]Spbb[4,6]-11155/12I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,4]+97/12I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spaa[3,6]Spbb[4,6]^2-517/12I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spbb[4,6]+53I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]-1165/3I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]-1474/3I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[4,6]+4165/12I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[3,6]Spbb[3,6]+4523/4I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]+289/6I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]^2+1127/12I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]-825/2I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]-5519/12I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]+2693/6I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^2+1991/6I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]-2415/4I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]-1132/3I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+6209/12I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2+375/2I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]-197/6I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[3,4]^2Spaa[3,6]^3Spbb[4,6]+535/6I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spaa[3,6]^3Spbb[3,6]^2-695/2I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]+2369/12I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spaa[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^3+341/4I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]Spbb[2,4]Spaa[2,6]^3Spaa[3,4]Spbb[4,6]^2+131/4I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spbb[4,6]-2084/3I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,4]-43/6I Spbb[1,2]^3Spaa[1,3]Spaa[1,4]Spaa[2,6]^3Spaa[3,6]Spbb[4,6]^3+151/3I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,6]^3Spbb[2,6]Spaa[3,6]Spbb[4,6]^2-989/12I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,6]^3Spbb[2,6]^2Spaa[3,6]Spbb[4,6]+457/12I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,6]^3Spbb[2,6]^3Spaa[3,6]-1132/3I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]Spbb[4,6]-12589/12I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]^2Spbb[3,6]+175/6I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]^2Spbb[3,4]+2201/12I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[4,6]^2+323/2I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]^2Spaa[3,4]Spaa[3,6]Spbb[3,6]Spbb[4,6]-5973/4I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[4,6]-691/3I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]Spbb[3,6]+5725/4I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,6]^2Spbb[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]+541/12I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,6]^2Spaa[3,6]^2Spbb[3,6]Spbb[4,6]^2+599/3I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,6]Spaa[2,6]^2Spbb[3,4]Spaa[3,6]^2Spbb[4,6]^2+925/3I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]-2237/6I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]-7351/12I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2Spbb[3,6]+6445/12I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^2-1263/4I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^2-31I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spbb[4,6]+1447/6I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[3,6]+4457/12I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]+1553/12I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]-241/2I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]+532I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spaa[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]^2-4658/3I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+20791/12I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2+329/3I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,6]Spaa[3,6]^3Spbb[3,6]^2Spbb[4,6]+2507/12I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[2,6]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]-505I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,6]^2Spaa[2,6]Spbb[3,4]^2Spaa[3,6]^3Spbb[4,6]+1687/6I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]^2-4529/12I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]+20I Spaa[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,6]^2Spaa[2,6]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^3+211/2I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]-3755/12I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2Spbb[3,6]+1895/6I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^2-448I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]^2+2855/12I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]+1099/12I Spaa[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,6]^2Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^3+181I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[3,6]^4Spbb[3,6]^3-99I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]^2-4693/12I Spaa[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,6]^2Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]+1693/6I Spaa[1,3]Spaa[1,4]Spbb[1,6]^3Spbb[3,4]^3Spaa[3,6]^4-407/12I Spaa[1,3]Spbb[1,4]^3Spaa[1,6]^4Spbb[1,6]^3Spaa[3,4]-5/12I Spaa[1,3]Spbb[1,4]^2Spaa[1,6]^4Spbb[1,6]^4Spaa[3,6]-85/6I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,6]^3Spbb[1,6]^2Spaa[2,6]Spaa[3,4]Spbb[4,6]-410/3I Spaa[1,3]Spbb[1,4]^3Spaa[1,6]^3Spbb[1,6]^2Spaa[2,6]Spbb[2,6]Spaa[3,4]-7/4I Spaa[1,3]Spbb[1,4]^2Spaa[1,6]^3Spbb[1,6]^3Spaa[2,6]Spbb[2,6]Spaa[3,6]-1845/4I Spaa[1,3]Spbb[1,4]^4Spaa[1,6]^3Spbb[1,6]Spaa[3,4]^2Spbb[3,6]+3391/12I Spaa[1,3]Spbb[1,4]^3Spaa[1,6]^3Spbb[1,6]^2Spaa[3,4]^2Spbb[3,4]-905/12I Spaa[1,3]Spbb[1,4]^3Spaa[1,6]^3Spbb[1,6]^2Spaa[3,4]Spaa[3,6]Spbb[3,6]+533/12I Spaa[1,3]Spbb[1,4]^2Spaa[1,6]^3Spbb[1,6]^3Spaa[3,4]Spbb[3,4]Spaa[3,6]-25/4I Spaa[1,3]Spbb[1,4]^2Spaa[1,6]^3Spbb[1,6]^3Spaa[3,6]^2Spbb[3,6]+7/3I Spaa[1,3]Spbb[1,4]Spaa[1,6]^3Spbb[1,6]^4Spbb[3,4]Spaa[3,6]^2+95/3I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[2,6]^2Spaa[3,4]Spbb[4,6]^2-143/4I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[4,6]-2513/12I Spaa[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,4]+7/12I Spbb[1,2]^2Spaa[1,3]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]^2Spaa[3,6]Spbb[4,6]^2-37/12I Spaa[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]+697I Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[1,6]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,6]Spbb[4,6]-417/2I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spbb[4,6]-8629/6I Spaa[1,3]Spbb[1,4]^4Spaa[1,6]^2Spaa[2,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,6]+6287/12I Spaa[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]+901/6I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,6]Spaa[3,4]Spaa[3,6]Spbb[3,6]Spbb[4,6]-64I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[4,6]-329I Spaa[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]Spbb[3,6]+4295/12I Spaa[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]+193/12I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]+157/12I Spbb[1,2]Spaa[1,3]Spaa[1,6]^2Spbb[1,6]^3Spaa[2,6]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]-727/12I Spaa[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]+463/12I Spaa[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2-1123/4I Spaa[1,3]Spbb[1,4]^4Spaa[1,6]^2Spaa[3,4]^3Spbb[3,4]Spbb[3,6]+455/12I Spaa[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[3,4]^3Spbb[3,4]^2-629/2I Spaa[1,3]Spbb[1,4]^4Spaa[1,6]^2Spaa[3,4]^2Spaa[3,6]Spbb[3,6]^2+1397/4I Spaa[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[3,6]-1343/12I Spaa[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]-173/4I Spaa[1,3]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]^2+359/4I Spaa[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]-45I Spaa[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2+39/2I Spaa[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]^3Spbb[3,6]^2+1037/12I Spaa[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spbb[3,4]Spaa[3,6]^3Spbb[3,6]-1445/12I Spaa[1,3]Spaa[1,6]^2Spbb[1,6]^4Spbb[3,4]^2Spaa[3,6]^3+13/12I Spbb[1,2]^3Spaa[1,3]Spaa[1,6]Spaa[2,6]^3Spaa[3,4]Spbb[4,6]^3+785/12I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spbb[4,6]^2-151/12I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,4]Spbb[4,6]-901/6I Spaa[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,6]^3Spbb[2,6]^3Spaa[3,4]+5/4I Spbb[1,2]^2Spaa[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]^3Spbb[2,6]Spaa[3,6]Spbb[4,6]^2-35/12I Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]^3Spbb[2,6]^3Spaa[3,6]+3887/12I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]Spbb[4,6]^2+1317/4I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]^2Spbb[3,6]Spbb[4,6]-3363/4I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spbb[4,6]-14071/12I Spaa[1,3]Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]^2Spbb[3,6]+3131/6I Spaa[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,4]^2Spbb[3,4]-211/2I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,6]^2Spaa[3,4]Spaa[3,6]Spbb[3,6]Spbb[4,6]^2-1141/6I Spbb[1,2]^2Spaa[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[4,6]^2+1267/2I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]Spbb[3,6]Spbb[4,6]-4537/12I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[4,6]-3785/6I Spaa[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,4]Spaa[3,6]Spbb[3,6]+2549/3I Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]+31/12I Spbb[1,2]^2Spaa[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spaa[3,6]^2Spbb[3,6]Spbb[4,6]^2+365/6I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]+377/12I Spbb[1,2]Spaa[1,3]Spaa[1,6]Spbb[1,6]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]-1043/6I Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2Spbb[3,6]+751/6I Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,6]^2Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^2-865/4I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^2Spbb[4,6]-2035/3I Spaa[1,3]Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,4]^3Spbb[3,4]Spbb[3,6]-455/12I Spaa[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,4]^3Spbb[3,4]^2+2823/4I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[3,6]Spbb[4,6]-647I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spbb[4,6]-4243/12I Spaa[1,3]Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spaa[3,6]Spbb[3,6]^2-2093/6I Spaa[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[3,6]+1819/12I Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]-3461/12I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]^2Spbb[4,6]-1727/12I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]+3479/6I Spbb[1,2]Spaa[1,3]Spaa[1,6]Spbb[1,6]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]+1739/12I Spaa[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]^2-3437/6I Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+6127/12I Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2+25/6I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,6]^3Spbb[3,6]^2Spbb[4,6]-697/12I Spbb[1,2]Spaa[1,3]Spaa[1,6]Spbb[1,6]^2Spaa[2,6]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]+697/4I Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]^2+1127/4I Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]-5999/12I Spaa[1,3]Spaa[1,6]Spbb[1,6]^3Spaa[2,6]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^3-105I Spaa[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[3,4]^4Spbb[3,4]^3+457/12I Spaa[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]Spbb[3,6]-733/12I Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]+1345/4I Spaa[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[3,6]^2-3973/12I Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2Spbb[3,6]+1051/12I Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^2-291/4I Spaa[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[3,4]Spaa[3,6]^3Spbb[3,6]^3-7/3I Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]^2+5029/12I Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]-1453/4I Spaa[1,3]Spaa[1,6]Spbb[1,6]^3Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^3+7/4I Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[3,6]^4Spbb[3,6]^3+2051/12I Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[3,4]Spaa[3,6]^4Spbb[3,6]^2-2449/12I Spaa[1,3]Spaa[1,6]Spbb[1,6]^3Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]+5/4I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]Spaa[2,6]Spbb[3,4]+31/3I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]^2Spaa[2,6]+2/3I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]^4Spbb[2,3]^2Spbb[3,4]^2Spaa[3,6]+77/12I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]-26/3I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]^2Spaa[3,6]-32/3I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spbb[3,4]+57/4I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]+17/3I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]Spbb[3,4]^2Spaa[3,6]+79/12I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]-283/12I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,6]-5/6I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[2,6]^2Spbb[3,6]-25/12I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]+47/3I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]+19/6I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2-307/6I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]+201/4I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]+47/4I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]Spbb[3,6]-37/6I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]^3Spbb[2,3]Spaa[2,6]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]+32/3I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,6]Spbb[3,6]-87/4I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]+43I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]+17/12I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]^3Spbb[2,3]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]-83/12I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]+22/3I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]+5/4I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[3,4]^2Spaa[3,6]^2Spbb[3,6]+23I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]-49/12I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^2-389/12I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[3,6]^2Spbb[3,6]-77/3I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2-43/4I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spbb[3,4]+119/12I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]-1/12I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[3,4]^2Spaa[3,6]+289/12I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^3Spbb[3,4]Spaa[3,6]-107/4I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[3,6]+4I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2Spbb[3,6]-25/3I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,4]+15I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2Spbb[2,6]-2003/12I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]^2+923/6I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spbb[3,4]-7/4I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^4Spaa[2,6]Spaa[3,4]-49/6I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spbb[3,4]Spaa[3,6]Spbb[3,6]-1/6I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]+167/12I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,6]Spbb[3,6]-146/3I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]+781/12I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spbb[2,6]Spaa[3,6]+581/12I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]-3187/12I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]+644/3I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spbb[3,4]Spaa[3,6]+25/3I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spbb[3,4]^2Spaa[3,6]^2Spbb[3,6]+73/12I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,6]Spbb[3,4]^3Spaa[3,6]^2+823/12I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[3,6]-91/6I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^2-1175/12I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,6]^2Spbb[3,6]-115/4I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^2+2/3I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]Spbb[3,6]-5/2I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,4]+41/6I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]^2+461/12I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spbb[3,6]-611/6I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]^2-219/4I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spbb[3,6]+118/3I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]+967/12I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^3Spaa[2,6]^2Spbb[2,6]Spaa[3,4]-19/6I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^2+61/6I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]Spbb[3,6]+89/4I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]^2Spaa[2,6]^2Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]-217/12I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spbb[3,6]-148/3I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,4]Spaa[3,6]+238/3I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]-109/12I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^3-93/2I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2+299/6I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spbb[3,4]+83/4I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]Spbb[3,6]+497/12I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]^2Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]+356/3I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]-1040/3I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]-319/2I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spaa[3,6]Spbb[3,6]+1353/4I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]+1I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]^2-87/2I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]^2Spaa[2,6]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^2Spbb[3,6]+7I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^2+817/12I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+455/4I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spaa[2,6]Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^2-1139/12I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]-143/12I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^2-1/4I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]^2Spaa[3,4]^2Spbb[3,4]^4Spaa[3,6]+521/6I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]-1241/12I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]+31/12I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]^2Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^2Spbb[3,6]+148/3I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spbb[3,6]+107/2I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^2-427/12I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]-1453/12I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2-4I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]^2Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]^2+33/4I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]^2-28I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]-175/12I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[3,6]^3Spbb[3,6]^2-5/6I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]+791/12I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^3+3/2I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^4Spaa[2,6]+97/12I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^3Spbb[3,4]Spaa[3,6]-15I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^4Spaa[3,6]+29/6I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]^2Spbb[4,6]+5/3I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]^2Spbb[2,6]+1489/6I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spbb[3,4]-397/3I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,4]-22/3I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spbb[3,4]Spaa[3,6]Spbb[4,6]+377/12I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,6]Spbb[3,6]-161/12I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]+445/12I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spbb[2,6]Spaa[3,6]-1453/6I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]+414I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spbb[3,4]Spaa[3,6]+11/12I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]+91/4I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[3,6]-47/6I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^2-429/4I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,6]^2Spbb[3,6]+493/12I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^2+2/3I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]Spbb[4,6]+7/12I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]^2-187/12I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spbb[4,6]-1687/12I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spbb[3,6]+1415/3I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]-1937/12I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2Spbb[2,6]Spaa[3,4]+27/4I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,6]Spbb[3,6]Spbb[4,6]-79/4I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]Spbb[4,6]-106/3I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spbb[3,6]+77/4I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,4]Spaa[3,6]+102I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]+295/12I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2+31I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spbb[3,4]-343/4I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]Spbb[4,6]-221/6I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]-307I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]-3635/12I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spaa[3,6]Spbb[3,6]+1961/2I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]+92/3I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]-81/4I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]+155/6I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^2-845/12I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+227/4I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^2-3085/12I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]+338/3I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^2+263/4I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]-43/2I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]-61/2I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spaa[2,4]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^2Spbb[4,6]-22I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spbb[3,6]+333/4I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^2-1831/12I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+519/4I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2+113/12I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spaa[2,4]Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]Spbb[4,6]+41/6I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]^2-397/12I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]-91/4I Spbb[1,2]Spaa[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,6]Spbb[3,4]^3Spaa[3,6]^3-325/6I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,6]^3Spbb[3,6]^2-985/12I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]+1645/12I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^3-1/3I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^4Spbb[2,6]^3-13/2I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^3Spaa[3,4]Spbb[3,6]Spbb[4,6]-2/3I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spbb[3,4]Spbb[4,6]-439/4I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spbb[3,6]+817/4I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,4]Spbb[3,4]-101/6I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]^2Spaa[3,4]-3/2I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]Spaa[3,6]Spbb[3,6]Spbb[4,6]+115/3I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,4]Spaa[3,6]Spbb[4,6]-55/2I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,6]Spbb[3,6]+85/6I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,6]^3Spbb[2,6]^3Spbb[3,4]Spaa[3,6]+425/12I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^3Spaa[3,6]+65/12I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]^2Spbb[4,6]+37/2I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]Spbb[3,6]-58I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2-2323/12I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^2Spbb[3,6]+1163/4I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,4]^2Spbb[3,4]-199/12I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spbb[4,6]-973/12I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]Spbb[4,6]+119/6I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]Spaa[3,6]Spbb[3,6]^2+159/4I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]-661/4I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]-3755/6I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]Spbb[3,6]+11065/12I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]-1/12I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spaa[3,6]^2Spbb[3,6]^2Spbb[4,6]-1547/12I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]+71/2I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^2Spbb[3,6]^2+2173/6I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^2Spbb[3,6]-4543/12I Spbb[1,2]Spaa[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^2-2623/12I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2Spbb[3,6]+325/3I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,6]^2Spbb[2,6]^3Spbb[3,4]Spaa[3,6]^2-103/3I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^3+239/4I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^2-25/12I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]Spbb[4,6]+103/4I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spbb[3,6]-181/12I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]-2683/6I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[3,6]+4559/12I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]+821/12I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spbb[3,6]Spbb[4,6]+49/2I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]^2-681/4I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spbb[3,6]+623/3I Spbb[1,2]Spaa[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^2+847/6I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]^2-2744/3I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+4147/6I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,6]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2-59/4I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spaa[2,6]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]^2Spbb[4,6]-7/3I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,6]^3Spbb[3,6]^3-1217/6I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]^2+183I Spbb[1,2]Spaa[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,6]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]+304/3I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]^2+963/2I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3Spbb[3,6]-1784/3I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^3+1I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[3,4]^3Spbb[3,4]^4Spaa[3,6]-505/6I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]+24I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^2Spbb[3,6]-24I Spbb[1,2]Spaa[1,3]Spbb[1,6]Spaa[2,3]Spaa[3,4]^2Spbb[3,4]^4Spaa[3,6]^2-1331/12I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2Spbb[3,6]-763/12I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^2+311/6I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]^2-211/4I Spbb[1,2]Spaa[1,3]Spbb[1,6]Spaa[2,3]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^3Spbb[3,6]+787/12I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]^2-2513/12I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]+1235/12I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^3-69/4I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]^3+79/3I Spbb[1,2]Spaa[1,3]Spbb[1,6]Spaa[2,3]Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]^2-47/6I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,6]^4Spbb[3,6]^3+530/3I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,6]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]^2-805/6I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]-19/12I Spaa[1,3]Spbb[1,4]^2Spaa[2,4]^4Spbb[2,4]^4Spaa[3,6]-989/12I Spaa[1,3]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^4Spaa[2,6]Spaa[3,4]+61/6I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,4]^3Spbb[2,4]^3Spaa[2,6]Spaa[3,6]Spbb[4,6]+605/3I Spaa[1,3]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^3Spaa[3,4]Spbb[3,4]Spaa[3,6]-449/12I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,4]^3Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[4,6]-313/6I Spaa[1,3]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^3Spaa[3,6]^2Spbb[3,6]+481/12I Spaa[1,3]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^2-68I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spbb[4,6]-909/4I Spaa[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]^2Spbb[2,6]Spaa[3,4]+11/2I Spbb[1,2]^2Spaa[1,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[3,6]Spbb[4,6]^2-41/4I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spbb[4,6]+409/12I Spaa[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]-11/12I Spaa[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spbb[3,4]-961/12I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[4,6]-515/3I Spaa[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spaa[3,6]Spbb[3,6]+2035/3I Spaa[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]-10/3I Spbb[1,2]^2Spaa[1,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]^2+173/4I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]-1165/12I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]-460/3I Spaa[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]+893/6I Spaa[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^2+269/3I Spaa[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]-500/3I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]-1385/12I Spaa[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+2921/12I Spaa[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2+307/12I Spbb[1,2]^2Spaa[1,3]Spaa[2,4]^2Spbb[3,4]^2Spaa[3,6]^3Spbb[4,6]^2+29/4I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]-377/12I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^3Spbb[4,6]-407/6I Spaa[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[3,6]^3Spbb[3,6]^2-97/3I Spaa[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]+115/2I Spaa[1,3]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^3-15/4I Spbb[1,2]^2Spaa[1,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^3Spaa[3,4]Spbb[4,6]^2-199/2I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spbb[4,6]-389/2I Spaa[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]^2Spaa[3,4]+41/3I Spbb[1,2]^2Spaa[1,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]Spaa[3,6]Spbb[4,6]^2-40I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,6]Spbb[4,6]+293/12I Spaa[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^3Spaa[3,6]-713/4I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]Spbb[4,6]-253/2I Spaa[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^2Spbb[3,6]+176I Spaa[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,4]^2Spbb[3,4]-595/12I Spbb[1,2]^2Spaa[1,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[4,6]^2-117/4I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]Spaa[3,6]Spbb[3,6]Spbb[4,6]-1869/4I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[4,6]-3619/6I Spaa[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]Spbb[3,6]+3139/3I Spaa[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]+125/4I Spbb[1,2]^2Spaa[1,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spaa[3,6]^2Spbb[3,6]Spbb[4,6]^2+725/3I Spbb[1,2]^2Spaa[1,3]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]^2+79/4I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]-715/2I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^2Spbb[4,6]-1061/3I Spaa[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2Spbb[3,6]+880/3I Spaa[1,3]Spbb[1,4]^2Spaa[2,4]Spaa[2,6]^2Spbb[2,6]^3Spbb[3,4]Spaa[3,6]^2+2399/12I Spaa[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^2-885/2I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spbb[4,6]-499/2I Spaa[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[3,6]+2553/4I Spaa[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]-567/4I Spbb[1,2]^2Spaa[1,3]Spaa[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]^2+1843/12I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]-10591/12I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]+1095/4I Spaa[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]^2-19451/12I Spaa[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+6853/4I Spaa[1,3]Spbb[1,4]^2Spaa[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2+32I Spbb[1,2]^2Spaa[1,3]Spaa[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]^2+673/12I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,6]^3Spbb[3,6]^2Spbb[4,6]+782/3I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]-1081/2I Spbb[1,2]Spaa[1,3]Spbb[1,6]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^3Spbb[4,6]+310/3I Spaa[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]^2-273/4I Spaa[1,3]Spbb[1,4]^2Spaa[2,4]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3Spbb[3,6]-815/6I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^3-191/2I Spaa[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]-753/2I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,4]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^2Spbb[4,6]-2525/12I Spaa[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2Spbb[3,6]+109/6I Spaa[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^2+227/2I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]Spbb[4,6]+196/3I Spbb[1,2]Spaa[1,3]Spbb[1,6]Spaa[2,4]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^3Spbb[4,6]+90I Spaa[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]^2-1029/2I Spaa[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]+3479/12I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^3-143/12I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,4]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]^2Spbb[4,6]-5/3I Spbb[1,2]Spaa[1,3]Spbb[1,6]Spaa[2,4]Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]Spbb[4,6]-49/6I Spaa[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,6]^4Spbb[3,6]^3+1759/6I Spaa[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]^2-1711/2I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]+6047/12I Spaa[1,3]Spbb[1,6]^2Spaa[2,4]Spbb[2,6]Spbb[3,4]^3Spaa[3,6]^4-16/3I Spbb[1,2]^2Spaa[1,3]Spbb[2,4]Spaa[2,6]^4Spbb[2,6]Spaa[3,4]Spbb[4,6]^2-82/3I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[2,4]Spaa[2,6]^4Spbb[2,6]^2Spaa[3,4]Spbb[4,6]-559/12I Spaa[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]^4Spbb[2,6]^3Spaa[3,4]+1I Spbb[1,2]^2Spaa[1,3]Spaa[2,6]^4Spbb[2,6]^2Spaa[3,6]Spbb[4,6]^2-1/3I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,6]^4Spbb[2,6]^3Spaa[3,6]Spbb[4,6]-7/6I Spaa[1,3]Spbb[1,4]^2Spaa[2,6]^4Spbb[2,6]^4Spaa[3,6]+77/4I Spbb[1,2]^2Spaa[1,3]Spbb[2,4]Spaa[2,6]^3Spaa[3,4]^2Spbb[3,4]Spbb[4,6]^2+83/12I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[2,4]^2Spaa[2,6]^3Spaa[3,4]^2Spbb[3,6]Spbb[4,6]-2959/12I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spbb[4,6]-2627/12I Spaa[1,3]Spbb[1,4]^2Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]Spaa[3,4]^2Spbb[3,6]+797/3I Spaa[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,4]^2Spbb[3,4]-367/12I Spbb[1,2]^2Spaa[1,3]Spbb[2,4]Spaa[2,6]^3Spaa[3,4]Spaa[3,6]Spbb[3,6]Spbb[4,6]^2-499/2I Spbb[1,2]^2Spaa[1,3]Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[4,6]^2+1291/12I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spaa[3,6]Spbb[3,6]Spbb[4,6]-288I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[4,6]-4913/12I Spaa[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,4]Spaa[3,6]Spbb[3,6]+6689/12I Spaa[1,3]Spbb[1,4]^2Spaa[2,6]^3Spbb[2,6]^3Spaa[3,4]Spbb[3,4]Spaa[3,6]+15/4I Spbb[1,2]^2Spaa[1,3]Spaa[2,6]^3Spbb[2,6]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]^2+61I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,6]^2Spbb[3,6]Spbb[4,6]-89/4I Spbb[1,2]Spaa[1,3]Spbb[1,6]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^2Spbb[4,6]-823/6I Spaa[1,3]Spbb[1,4]^2Spaa[2,6]^3Spbb[2,6]^3Spaa[3,6]^2Spbb[3,6]+1177/12I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,6]^3Spbb[2,6]^3Spbb[3,4]Spaa[3,6]^2-90I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]^3Spbb[3,4]^2Spbb[4,6]+479/3I Spaa[1,3]Spbb[1,4]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]^3Spbb[3,4]Spbb[3,6]+209/12I Spaa[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]^3Spbb[3,4]^2+1043/12I Spbb[1,2]^2Spaa[1,3]Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spbb[4,6]^2-207/2I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[3,6]Spbb[4,6]-4361/6I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spbb[4,6]-761/6I Spaa[1,3]Spbb[1,4]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]^2Spaa[3,6]Spbb[3,6]^2+2333/6I Spaa[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[3,6]-22I Spaa[1,3]Spbb[1,4]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]+81/2I Spbb[1,2]^2Spaa[1,3]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]^2-23I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]Spaa[3,6]^2Spbb[3,6]^2Spbb[4,6]-1630/3I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]+2830/3I Spbb[1,2]Spaa[1,3]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]+1465/12I Spaa[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]^2-3527/6I Spaa[1,3]Spbb[1,4]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+1901/3I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2+11/12I Spbb[1,2]^2Spaa[1,3]Spaa[2,6]^2Spaa[3,6]^3Spbb[3,6]^2Spbb[4,6]^2+47/3I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^3Spbb[3,6]^2Spbb[4,6]-665/4I Spbb[1,2]Spaa[1,3]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]+1439/12I Spaa[1,3]Spbb[1,4]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^3Spbb[3,6]^2+3263/12I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3Spbb[3,6]-1363/3I Spaa[1,3]Spbb[1,6]^2Spaa[2,6]^2Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^3+557/12I Spaa[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]^4Spbb[3,4]^3-365/4I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]Spbb[4,6]-320I Spaa[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]Spbb[3,6]+635/2I Spaa[1,3]Spbb[1,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]-472/3I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2Spbb[3,6]Spbb[4,6]-143/3I Spbb[1,2]Spaa[1,3]Spbb[1,6]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^2Spbb[4,6]-675/4I Spaa[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[3,6]^2-1345/3I Spaa[1,3]Spbb[1,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2Spbb[3,6]+3289/6I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^2+449/2I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]^2Spbb[4,6]-13/6I Spbb[1,2]Spaa[1,3]Spbb[1,6]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]Spbb[4,6]+850/3I Spaa[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]Spaa[3,6]^3Spbb[3,6]^3-14021/12I Spaa[1,3]Spbb[1,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]^2+21245/12I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]-11425/12I Spaa[1,3]Spbb[1,6]^2Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^3-65/6I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,6]Spaa[3,6]^4Spbb[3,6]^3Spbb[4,6]-331/6I Spbb[1,2]Spaa[1,3]Spbb[1,6]Spaa[2,6]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]^2Spbb[4,6]+633/4I Spaa[1,3]Spbb[1,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^4Spbb[3,6]^3+295/3I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]^2-3755/12I Spaa[1,3]Spbb[1,6]^2Spaa[2,6]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]-251/12I Spaa[1,3]Spbb[1,4]^2Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]^2Spbb[3,6]+221/12I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,4]^3Spbb[3,4]^4Spaa[3,6]^2+103/3I Spaa[1,3]Spbb[1,4]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]^2-82/3I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^3Spbb[3,6]-209/12I Spaa[1,3]Spbb[1,6]^2Spaa[3,4]^2Spbb[3,4]^4Spaa[3,6]^3+209/12I Spaa[1,3]Spbb[1,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]^3+91/6I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]^2-773/12I Spaa[1,3]Spbb[1,6]^2Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^4Spbb[3,6]-263/12I Spaa[1,3]Spbb[1,4]^2Spaa[3,6]^5Spbb[3,6]^4+401/4I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spbb[3,4]Spaa[3,6]^5Spbb[3,6]^3-395/4I Spaa[1,3]Spbb[1,6]^2Spbb[3,4]^2Spaa[3,6]^5Spbb[3,6]^2-83/12I Spaa[1,4]^4Spbb[1,4]^5Spaa[3,6]^2Spbb[4,6]+980/3I Spaa[1,4]^3Spbb[1,4]^5Spaa[1,6]Spaa[3,4]Spaa[3,6]Spbb[4,6]-115/6I Spaa[1,4]^3Spbb[1,4]^4Spaa[1,6]Spbb[1,6]Spaa[3,6]^2Spbb[4,6]-155/12I Spaa[1,4]^3Spbb[1,4]^4Spaa[2,4]Spbb[2,4]Spaa[3,6]^2Spbb[4,6]+3011/4I Spaa[1,4]^3Spbb[1,4]^4Spbb[2,4]Spaa[2,6]Spaa[3,4]Spaa[3,6]Spbb[4,6]+173/6I Spbb[1,2]Spaa[1,4]^3Spbb[1,4]^3Spaa[2,6]Spaa[3,6]^2Spbb[4,6]^2-98I Spaa[1,4]^3Spbb[1,4]^4Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[4,6]+515/4I Spaa[1,4]^3Spbb[1,4]^4Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]+409/6I Spaa[1,4]^3Spbb[1,4]^4Spaa[3,6]^3Spbb[3,6]Spbb[4,6]-925/12I Spaa[1,4]^3Spbb[1,4]^3Spbb[1,6]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]+47/12I Spaa[1,4]^3Spbb[1,4]^4Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2-707/2I Spaa[1,4]^2Spbb[1,4]^5Spaa[1,6]^2Spaa[3,4]^2Spbb[4,6]+845/2I Spaa[1,4]^2Spbb[1,4]^4Spaa[1,6]^2Spbb[1,6]Spaa[3,4]Spaa[3,6]Spbb[4,6]-11/2I Spaa[1,4]^2Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]^2Spbb[4,6]-830I Spaa[1,4]^2Spbb[1,4]^4Spaa[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[4,6]-7835/12I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^3Spaa[1,6]Spaa[2,6]Spaa[3,4]Spaa[3,6]Spbb[4,6]^2+8159/6I Spaa[1,4]^2Spbb[1,4]^4Spaa[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]Spbb[4,6]+47/12I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,6]^2Spbb[4,6]^2-563/6I Spaa[1,4]^2Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[4,6]+421/4I Spaa[1,4]^2Spbb[1,4]^4Spaa[1,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[4,6]+5933/12I Spaa[1,4]^2Spbb[1,4]^4Spaa[1,6]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]-155/2I Spaa[1,4]^2Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]+917/4I Spaa[1,4]^2Spbb[1,4]^4Spaa[1,6]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]^2+283/4I Spaa[1,4]^2Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]-2045/12I Spaa[1,4]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]^2Spbb[3,4]Spaa[3,6]^3Spbb[4,6]-49/12I Spaa[1,4]^2Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2-59/6I Spaa[1,4]^2Spbb[1,4]^3Spaa[2,4]^2Spbb[2,4]^2Spaa[3,6]^2Spbb[4,6]+4621/12I Spaa[1,4]^2Spbb[1,4]^3Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[3,6]Spbb[4,6]+64/3I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,6]^2Spbb[4,6]^2-341/3I Spaa[1,4]^2Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[4,6]+136I Spaa[1,4]^2Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]+263/12I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,4]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]^2+31/3I Spaa[1,4]^2Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]-469/6I Spaa[1,4]^2Spbb[1,4]^3Spaa[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]+121/12I Spaa[1,4]^2Spbb[1,4]^3Spaa[2,4]Spbb[2,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2-5191/12I Spaa[1,4]^2Spbb[1,4]^3Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]^2Spbb[4,6]-845/12I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^2Spbb[2,4]Spaa[2,6]^2Spaa[3,4]Spaa[3,6]Spbb[4,6]^2+11555/12I Spaa[1,4]^2Spbb[1,4]^3Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]Spbb[4,6]+2I Spbb[1,2]^2Spaa[1,4]^2Spbb[1,4]Spaa[2,6]^2Spaa[3,6]^2Spbb[4,6]^3+232/3I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^2Spbb[4,6]^2-763/4I Spaa[1,4]^2Spbb[1,4]^3Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2Spbb[4,6]+1477/12I Spaa[1,4]^2Spbb[1,4]^3Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[4,6]+272/3I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]^2+5567/6I Spaa[1,4]^2Spbb[1,4]^3Spbb[2,4]Spaa[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]-1845/4I Spaa[1,4]^2Spbb[1,4]^3Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]+749/2I Spaa[1,4]^2Spbb[1,4]^3Spbb[2,4]Spaa[2,6]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]^2+295/6I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,6]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]^2+1025/4I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spbb[1,6]Spaa[2,6]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]^2+1441/12I Spaa[1,4]^2Spbb[1,4]^3Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]-1712/3I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,6]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]+313/12I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^3-491/12I Spaa[1,4]^2Spbb[1,4]^3Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2+2377/6I Spaa[1,4]^2Spbb[1,4]^3Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]-186I Spaa[1,4]^2Spbb[1,4]^3Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]+759/4I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spbb[4,6]+1571/12I Spaa[1,4]^2Spbb[1,4]^3Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2+1181/6I Spaa[1,4]^2Spbb[1,4]^3Spaa[3,6]^4Spbb[3,6]^2Spbb[4,6]-149/6I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,6]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]-4411/12I Spaa[1,4]^2Spbb[1,4]Spbb[1,6]^2Spbb[3,4]^2Spaa[3,6]^4Spbb[4,6]+125/2I Spaa[1,4]^2Spbb[1,4]^3Spaa[3,6]^3Spbb[3,6]Spaa[4,6]Spbb[4,6]^2+149/6I Spaa[1,4]^2Spbb[1,4]^3Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^3-1807/4I Spaa[1,4]Spbb[1,4]^4Spaa[1,6]^3Spbb[1,6]Spaa[3,4]^2Spbb[4,6]+377/4I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]^3Spbb[1,6]^2Spaa[3,4]Spaa[3,6]Spbb[4,6]-25/4I Spaa[1,4]Spbb[1,4]^2Spaa[1,6]^3Spbb[1,6]^3Spaa[3,6]^2Spbb[4,6]+4199/6I Spbb[1,2]Spaa[1,4]Spbb[1,4]^3Spaa[1,6]^2Spaa[2,6]Spaa[3,4]^2Spbb[4,6]^2-4261/3I Spaa[1,4]Spbb[1,4]^4Spaa[1,6]^2Spaa[2,6]Spbb[2,6]Spaa[3,4]^2Spbb[4,6]-99/2I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,6]Spaa[3,4]Spaa[3,6]Spbb[4,6]^2+2279/4I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]Spbb[4,6]-251/12I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spaa[3,6]^2Spbb[4,6]^2-727/12I Spaa[1,4]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[4,6]-545/2I Spaa[1,4]Spbb[1,4]^4Spaa[1,6]^2Spaa[3,4]^3Spbb[3,4]Spbb[4,6]-3423/4I Spaa[1,4]Spbb[1,4]^4Spaa[1,6]^2Spaa[3,4]^2Spaa[3,6]Spbb[3,6]Spbb[4,6]+2597/6I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[4,6]-2737/12I Spaa[1,4]Spbb[1,4]^4Spaa[1,6]^2Spaa[3,4]^2Spaa[4,6]Spbb[4,6]^2-245/3I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]+866/3I Spaa[1,4]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]-167/12I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]^2-487/12I Spaa[1,4]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]^3Spbb[3,6]Spbb[4,6]-185/4I Spaa[1,4]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spbb[3,4]Spaa[3,6]^3Spbb[4,6]-241/6I Spaa[1,4]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2+103/2I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]^2Spbb[4,6]^2-11741/12I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]^2Spbb[4,6]-239/4I Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[1,6]Spaa[2,6]^2Spaa[3,4]Spaa[3,6]Spbb[4,6]^3-73I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]Spbb[4,6]^2+1129/2I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,4]Spaa[3,6]Spbb[4,6]+27I Spbb[1,2]^2Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spaa[3,6]^2Spbb[4,6]^3-5/6I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^2Spbb[4,6]^2-1043/6I Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2Spbb[4,6]-801/4I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,4]^3Spbb[3,4]Spbb[4,6]-31I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[4,6]^2-15571/12I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spaa[3,6]Spbb[3,6]Spbb[4,6]+1565/3I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[4,6]-409I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spaa[4,6]Spbb[4,6]^2-386/3I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spaa[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]^2-577/12I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]^2+1076/3I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]-479/4I Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]-80/3I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spaa[2,6]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]^3+1094/3I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]^2+733/12I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]^2+221/6I Spbb[1,2]Spaa[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,6]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]^2+19/6I Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]-5135/12I Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]+26I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^3-569/6I Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2-1231/3I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]Spbb[4,6]+1191/4I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]-41/12I Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]-1403/6I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]^2-577/2I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spaa[3,4]Spaa[3,6]^3Spbb[3,6]^2Spbb[4,6]+1089/4I Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]+557/4I Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spbb[4,6]-1747/6I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]^2+4229/12I Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2-2215/12I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spaa[3,4]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^3-73/3I Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[3,6]^4Spbb[3,6]^2Spbb[4,6]+224/3I Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[3,4]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]-333I Spaa[1,4]Spaa[1,6]Spbb[1,6]^3Spbb[3,4]^2Spaa[3,6]^4Spbb[4,6]-451/12I Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[3,6]^3Spbb[3,6]Spaa[4,6]Spbb[4,6]^2-326/3I Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[3,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^2-43/2I Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^3-49/12I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^3Spbb[2,4]^3Spaa[3,6]^2Spbb[4,6]-87/4I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spaa[3,6]Spbb[4,6]+27/2I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^2Spbb[4,6]^2-217/6I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[4,6]+107/12I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]-353/12I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]^2-497/12I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[3,6]^3Spbb[3,6]Spbb[4,6]-57/4I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]+19/6I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]^2Spbb[2,4]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2+289/6I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^2Spbb[4,6]-107/4I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]Spaa[3,6]Spbb[4,6]^2+113/4I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]Spbb[4,6]-2/3I Spbb[1,2]^2Spaa[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spaa[3,6]^2Spbb[4,6]^3+25I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^2Spbb[4,6]^2-449/4I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2Spbb[4,6]+155I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[4,6]+41I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]^2+1745/12I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]-3299/6I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]-46I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]^2-175/12I Spbb[1,2]^2Spaa[1,4]Spaa[2,4]Spaa[2,6]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]^3+101/3I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]^2+1654/3I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]^2+239/2I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]-7063/12I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3Spbb[4,6]+55/4I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^3-53/6I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2-8/3I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]-503/12I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spbb[4,6]^2+395/6I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]-2395/12I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spbb[4,6]+101/6I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2-283/12I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]^2+35/12I Spbb[1,2]Spaa[1,4]Spbb[1,6]Spaa[2,4]Spbb[3,4]^2Spaa[3,6]^4Spbb[4,6]^2-179/6I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,6]^4Spbb[3,6]^2Spbb[4,6]+3251/12I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]-1363/2I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^4Spbb[4,6]-193/12I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[3,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^3-325/12I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,6]^3Spbb[3,6]Spaa[4,6]Spbb[4,6]^2+247/12I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^2+83/4I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^3-145/12I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[2,4]^2Spaa[2,6]^3Spaa[3,4]^2Spbb[4,6]^2+20I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]Spaa[3,4]^2Spbb[4,6]-23I Spbb[1,2]^2Spaa[1,4]Spbb[2,4]Spaa[2,6]^3Spaa[3,4]Spaa[3,6]Spbb[4,6]^3+319/4I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spaa[3,6]Spbb[4,6]^2+727/12I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,4]Spaa[3,6]Spbb[4,6]+379/12I Spbb[1,2]^2Spaa[1,4]Spaa[2,6]^3Spbb[2,6]Spaa[3,6]^2Spbb[4,6]^3+127/3I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,6]^2Spbb[4,6]^2-889/6I Spaa[1,4]Spbb[1,4]^2Spaa[2,6]^3Spbb[2,6]^3Spaa[3,6]^2Spbb[4,6]+515/6I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]^3Spbb[3,4]Spbb[4,6]-555/2I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[4,6]^2-1103/6I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]^2Spaa[3,6]Spbb[3,6]Spbb[4,6]+4997/6I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[4,6]+163/12I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]^2Spaa[4,6]Spbb[4,6]^2-4201/12I Spbb[1,2]^2Spaa[1,4]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]^3+121/2I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]^2-2009/12I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]^2-10/3I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]-572/3I Spaa[1,4]Spbb[1,4]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]+91/6I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]^3+328/3I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]^2+109/4I Spbb[1,2]^2Spaa[1,4]Spaa[2,6]^2Spaa[3,6]^3Spbb[3,6]Spbb[4,6]^3+875/6I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]^2+643/12I Spbb[1,2]Spaa[1,4]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]^2-895/12I Spaa[1,4]Spbb[1,4]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^3Spbb[3,6]Spbb[4,6]-7313/12I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3Spbb[4,6]+151/12I Spbb[1,2]^2Spaa[1,4]Spaa[2,6]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^4+177/2I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^3-225/2I Spaa[1,4]Spbb[1,4]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2-155/4I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]Spbb[4,6]-181I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]^2-1898/3I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]-1049/12I Spaa[1,4]Spbb[1,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]-4733/12I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]^2+230I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]^2+5203/6I Spbb[1,2]Spaa[1,4]Spbb[1,6]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spbb[4,6]^2+5953/12I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]Spaa[3,6]^3Spbb[3,6]^2Spbb[4,6]-4067/2I Spaa[1,4]Spbb[1,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]+2809/3I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spbb[4,6]-367/4I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^3+465/4I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]^2-2467/4I Spaa[1,4]Spbb[1,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2-491/4I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^3+737/12I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[2,6]Spaa[3,6]^4Spbb[3,6]^2Spbb[4,6]^2-1121/12I Spbb[1,2]Spaa[1,4]Spbb[1,6]Spaa[2,6]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]^2+1799/6I Spaa[1,4]Spbb[1,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^4Spbb[3,6]^2Spbb[4,6]-5389/12I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]-2843/4I Spaa[1,4]Spbb[1,6]^2Spaa[2,6]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^4Spbb[4,6]+25I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[2,6]Spaa[3,6]^3Spbb[3,6]Spaa[4,6]Spbb[4,6]^3+254/3I Spbb[1,2]Spaa[1,4]Spbb[1,6]Spaa[2,6]Spbb[3,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^3+2789/12I Spaa[1,4]Spbb[1,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]Spaa[4,6]Spbb[4,6]^2-3643/6I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^2+191/6I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[2,6]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^4+181/6I Spaa[1,4]Spbb[1,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^3+1769/6I Spaa[1,4]Spbb[1,4]^2Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]^2Spbb[4,6]+5905/12I Spaa[1,4]Spbb[1,4]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]Spbb[4,6]-394/3I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^3Spbb[4,6]+5525/12I Spaa[1,4]Spbb[1,4]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2+1157/6I Spaa[1,4]Spbb[1,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]^2Spbb[4,6]+177I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]Spbb[4,6]-2173/4I Spaa[1,4]Spbb[1,6]^2Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^4Spbb[4,6]+773/3I Spaa[1,4]Spbb[1,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]Spaa[4,6]Spbb[4,6]^2+2749/12I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^2+381/4I Spaa[1,4]Spbb[1,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^3-37I Spaa[1,4]Spbb[1,4]^2Spaa[3,6]^5Spbb[3,6]^3Spbb[4,6]+527/6I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spbb[3,4]Spaa[3,6]^5Spbb[3,6]^2Spbb[4,6]-1003/4I Spaa[1,4]Spbb[1,6]^2Spbb[3,4]^2Spaa[3,6]^5Spbb[3,6]Spbb[4,6]-841/12I Spaa[1,4]Spbb[1,4]^2Spaa[3,6]^4Spbb[3,6]^2Spaa[4,6]Spbb[4,6]^2+379/6I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]Spaa[4,6]Spbb[4,6]^2-794/3I Spaa[1,4]Spbb[1,6]^2Spbb[3,4]^2Spaa[3,6]^4Spaa[4,6]Spbb[4,6]^2-137/3I Spaa[1,4]Spbb[1,4]^2Spaa[3,6]^3Spbb[3,6]Spaa[4,6]^2Spbb[4,6]^3-47/6I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spbb[3,4]Spaa[3,6]^3Spaa[4,6]^2Spbb[4,6]^3+65/4I Spaa[1,4]Spbb[1,4]^2Spaa[3,6]^2Spaa[4,6]^3Spbb[4,6]^4-641/6I Spbb[1,4]^3Spaa[1,6]^4Spbb[1,6]^2Spaa[3,4]^2Spbb[4,6]+7/3I Spbb[1,4]^2Spaa[1,6]^4Spbb[1,6]^3Spaa[3,4]Spaa[3,6]Spbb[4,6]-5/12I Spbb[1,4]Spaa[1,6]^4Spbb[1,6]^4Spaa[3,6]^2Spbb[4,6]+233/4I Spbb[1,2]Spbb[1,4]^2Spaa[1,6]^3Spbb[1,6]Spaa[2,6]Spaa[3,4]^2Spbb[4,6]^2-6799/12I Spbb[1,4]^3Spaa[1,6]^3Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,4]^2Spbb[4,6]+85/3I Spbb[1,2]Spbb[1,4]Spaa[1,6]^3Spbb[1,6]^2Spaa[2,6]Spaa[3,4]Spaa[3,6]Spbb[4,6]^2+221/6I Spbb[1,4]^2Spaa[1,6]^3Spbb[1,6]^2Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]Spbb[4,6]+1/2I Spbb[1,2]Spaa[1,6]^3Spbb[1,6]^3Spaa[2,6]Spaa[3,6]^2Spbb[4,6]^2-7/4I Spbb[1,4]Spaa[1,6]^3Spbb[1,6]^3Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[4,6]+3143/12I Spbb[1,4]^4Spaa[1,6]^3Spaa[3,4]^3Spbb[3,6]Spbb[4,6]-1837/6I Spbb[1,4]^3Spaa[1,6]^3Spbb[1,6]Spaa[3,4]^3Spbb[3,4]Spbb[4,6]+31/2I Spbb[1,4]^3Spaa[1,6]^3Spbb[1,6]Spaa[3,4]^2Spaa[3,6]Spbb[3,6]Spbb[4,6]-1621/12I Spbb[1,4]^2Spaa[1,6]^3Spbb[1,6]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[4,6]+61/2I Spbb[1,4]^3Spaa[1,6]^3Spbb[1,6]Spaa[3,4]^2Spaa[4,6]Spbb[4,6]^2+725/12I Spbb[1,4]^2Spaa[1,6]^3Spbb[1,6]^2Spaa[3,4]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]+23/12I Spbb[1,4]Spaa[1,6]^3Spbb[1,6]^3Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]+51/4I Spbb[1,4]^2Spaa[1,6]^3Spbb[1,6]^2Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]^2+17/4I Spbb[1,4]Spaa[1,6]^3Spbb[1,6]^3Spaa[3,6]^3Spbb[3,6]Spbb[4,6]-413/12I Spaa[1,6]^3Spbb[1,6]^4Spbb[3,4]Spaa[3,6]^3Spbb[4,6]-193/12I Spbb[1,4]Spaa[1,6]^3Spbb[1,6]^3Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2+685/12I Spbb[1,2]^2Spbb[1,4]Spaa[1,6]^2Spaa[2,6]^2Spaa[3,4]^2Spbb[4,6]^3+299/6I Spbb[1,2]Spbb[1,4]^2Spaa[1,6]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,4]^2Spbb[4,6]^2-2969/6I Spbb[1,4]^3Spaa[1,6]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[3,4]^2Spbb[4,6]-123/4I Spbb[1,2]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,6]^2Spaa[3,4]Spaa[3,6]Spbb[4,6]^3+359/12I Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]Spbb[4,6]^2+237/2I Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,4]Spaa[3,6]Spbb[4,6]+19/12I Spbb[1,2]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^2Spbb[4,6]^2-37/12I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2Spbb[4,6]-2743/12I Spbb[1,2]Spbb[1,4]^2Spaa[1,6]^2Spaa[2,6]Spaa[3,4]^3Spbb[3,4]Spbb[4,6]^2+3695/12I Spbb[1,4]^3Spaa[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]^3Spbb[3,6]Spbb[4,6]+1171/12I Spbb[1,4]^3Spaa[1,6]^2Spaa[2,6]Spbb[2,6]Spaa[3,4]^3Spbb[3,4]Spbb[4,6]+153/4I Spbb[1,2]Spbb[1,4]^2Spaa[1,6]^2Spaa[2,6]Spaa[3,4]^2Spaa[3,6]Spbb[3,6]Spbb[4,6]^2-592/3I Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[4,6]^2-2321/6I Spbb[1,4]^3Spaa[1,6]^2Spaa[2,6]Spbb[2,6]Spaa[3,4]^2Spaa[3,6]Spbb[3,6]Spbb[4,6]+2543/4I Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[4,6]+63/4I Spbb[1,2]Spbb[1,4]^2Spaa[1,6]^2Spaa[2,6]Spaa[3,4]^2Spaa[4,6]Spbb[4,6]^3-982/3I Spbb[1,4]^3Spaa[1,6]^2Spaa[2,6]Spbb[2,6]Spaa[3,4]^2Spaa[4,6]Spbb[4,6]^2-929/12I Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]^2+22/3I Spbb[1,2]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]^2+875/6I Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]+2561/12I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]+113/4I Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[2,6]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]^3+347/6I Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]^2+7/4I Spbb[1,2]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]^2+68/3I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]-279/2I Spaa[1,6]^2Spbb[1,6]^3Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]+193/12I Spbb[1,2]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^3-143/3I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2+293/6I Spbb[1,4]^3Spaa[1,6]^2Spaa[3,4]^4Spbb[3,4]^2Spbb[4,6]-493/4I Spbb[1,4]^3Spaa[1,6]^2Spaa[3,4]^3Spbb[3,4]Spaa[3,6]Spbb[3,6]Spbb[4,6]-871/6I Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]Spbb[4,6]+475/4I Spbb[1,4]^3Spaa[1,6]^2Spaa[3,4]^3Spbb[3,4]Spaa[4,6]Spbb[4,6]^2+893/12I Spbb[1,4]^3Spaa[1,6]^2Spaa[3,4]^2Spaa[3,6]^2Spbb[3,6]^2Spbb[4,6]-1259/6I Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]+791/4I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]+2899/12I Spbb[1,4]^3Spaa[1,6]^2Spaa[3,4]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]Spbb[4,6]^2-1717/6I Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]^2+527/3I Spbb[1,4]^3Spaa[1,6]^2Spaa[3,4]^2Spaa[4,6]^2Spbb[4,6]^3+403/12I Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]Spaa[3,4]Spaa[3,6]^3Spbb[3,6]^2Spbb[4,6]-2413/12I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]+1223/4I Spaa[1,6]^2Spbb[1,6]^3Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spbb[4,6]+41I Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]^2+77/12I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2+43/4I Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]Spaa[3,4]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^3+107/12I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]^4Spbb[3,6]^2Spbb[4,6]-418/3I Spaa[1,6]^2Spbb[1,6]^3Spbb[3,4]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]-311/12I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]^3Spbb[3,6]Spaa[4,6]Spbb[4,6]^2-625/4I Spaa[1,6]^2Spbb[1,6]^3Spbb[3,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^2-235/12I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^3+22I Spbb[1,2]^2Spaa[1,6]Spbb[2,4]Spaa[2,6]^3Spaa[3,4]^2Spbb[4,6]^3-577/6I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]Spaa[3,4]^2Spbb[4,6]^2-71/12I Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,4]^2Spbb[4,6]-163/4I Spbb[1,2]^2Spaa[1,6]Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spaa[3,6]Spbb[4,6]^3+25/12I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,4]Spaa[3,6]Spbb[4,6]^2+286/3I Spbb[1,4]^2Spaa[1,6]Spaa[2,6]^3Spbb[2,6]^3Spaa[3,4]Spaa[3,6]Spbb[4,6]+2I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,6]^2Spbb[4,6]^2-35/12I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]^3Spbb[2,6]^3Spaa[3,6]^2Spbb[4,6]+695/12I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]^3Spbb[3,4]Spbb[4,6]^2+1159/12I Spbb[1,4]^2Spaa[1,6]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]^3Spbb[3,6]Spbb[4,6]+247/3I Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]^3Spbb[3,4]Spbb[4,6]+4025/12I Spbb[1,2]^2Spaa[1,6]Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[4,6]^3-881/6I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]^2Spaa[3,6]Spbb[3,6]Spbb[4,6]^2-4009/12I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[4,6]^2+361/4I Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]^2Spaa[3,6]Spbb[3,6]Spbb[4,6]+2725/4I Spbb[1,4]^2Spaa[1,6]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[4,6]-83/2I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]^2Spaa[4,6]Spbb[4,6]^3-327/4I Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]^2Spaa[4,6]Spbb[4,6]^2-403/12I Spbb[1,2]^2Spaa[1,6]Spaa[2,6]^2Spaa[3,4]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]^3-2845/12I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]^2+1081/12I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]^2+1759/6I Spbb[1,4]^2Spaa[1,6]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,4]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]+807/4I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]-481/12I Spbb[1,2]^2Spaa[1,6]Spaa[2,6]^2Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]^4-13I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]^3+761/6I Spbb[1,4]^2Spaa[1,6]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]^2+49/12I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]^2+97/2I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^3Spbb[3,6]Spbb[4,6]-650/3I Spaa[1,6]Spbb[1,6]^2Spaa[2,6]^2Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3Spbb[4,6]+475/12I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^3-155/6I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2+222I Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,4]^4Spbb[3,4]^2Spbb[4,6]+1477/12I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]Spbb[4,6]^2+8491/12I Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,4]^3Spbb[3,4]Spaa[3,6]Spbb[3,6]Spbb[4,6]+1483/4I Spbb[1,4]^2Spaa[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]Spbb[4,6]+4531/12I Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,4]^3Spbb[3,4]Spaa[4,6]Spbb[4,6]^2-1643/6I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]^2-3225/4I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]^2-6079/12I Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spaa[3,6]^2Spbb[3,6]^2Spbb[4,6]+23327/12I Spbb[1,4]^2Spaa[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]-1949/6I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]-317/4I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]^3-508/3I Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]Spbb[4,6]^2+2453/4I Spbb[1,4]^2Spaa[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]^2+511/12I Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spaa[4,6]^2Spbb[4,6]^3-805/12I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,6]Spaa[3,4]Spaa[3,6]^3Spbb[3,6]^2Spbb[4,6]^2+2939/12I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]^2-620/3I Spbb[1,4]^2Spaa[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]^3Spbb[3,6]^2Spbb[4,6]-769/12I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]+8311/12I Spaa[1,6]Spbb[1,6]^2Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spbb[4,6]+19/6I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]^3+385/12I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^3-80I Spbb[1,4]^2Spaa[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]^2+749/4I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2-17/2I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,6]Spaa[3,4]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^4+41/2I Spbb[1,4]^2Spaa[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^3+5/12I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,6]^4Spbb[3,6]^2Spbb[4,6]^2+115/6I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]^4Spbb[3,6]^2Spbb[4,6]-1391/3I Spaa[1,6]Spbb[1,6]^2Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]+385/12I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,6]^3Spbb[3,6]Spaa[4,6]Spbb[4,6]^3-199/12I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]Spaa[4,6]Spbb[4,6]^2-745/2I Spaa[1,6]Spbb[1,6]^2Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^2+235/12I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^4-145/12I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^3-1543/6I Spbb[1,4]^2Spaa[1,6]Spaa[3,4]^4Spbb[3,4]^3Spaa[3,6]Spbb[4,6]-1394/3I Spbb[1,4]^2Spaa[1,6]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]^2Spbb[3,6]Spbb[4,6]+2075/12I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]^2Spbb[4,6]-1557/4I Spbb[1,4]^2Spaa[1,6]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]^2-620/3I Spbb[1,4]^2Spaa[1,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^3Spbb[3,6]^2Spbb[4,6]-2099/12I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]Spbb[4,6]+6427/12I Spaa[1,6]Spbb[1,6]^2Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^3Spbb[4,6]-4537/12I Spbb[1,4]^2Spaa[1,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]^2+1397/12I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2-2593/12I Spbb[1,4]^2Spaa[1,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^3+74/3I Spbb[1,4]^2Spaa[1,6]Spaa[3,4]Spaa[3,6]^4Spbb[3,6]^3Spbb[4,6]-550/3I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]^2Spbb[4,6]+859/6I Spaa[1,6]Spbb[1,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]Spbb[4,6]+59I Spbb[1,4]^2Spaa[1,6]Spaa[3,4]Spaa[3,6]^3Spbb[3,6]^2Spaa[4,6]Spbb[4,6]^2-1667/6I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]Spaa[4,6]Spbb[4,6]^2+790/3I Spaa[1,6]Spbb[1,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^2+73/2I Spbb[1,4]^2Spaa[1,6]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]^2Spbb[4,6]^3-125/4I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^3-39/4I Spbb[1,4]^2Spaa[1,6]Spaa[3,4]Spaa[3,6]Spaa[4,6]^3Spbb[4,6]^4+17/3I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,6]^5Spbb[3,6]^3Spbb[4,6]-643/4I Spaa[1,6]Spbb[1,6]^2Spbb[3,4]Spaa[3,6]^5Spbb[3,6]^2Spbb[4,6]-19/2I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,6]^4Spbb[3,6]^2Spaa[4,6]Spbb[4,6]^2-861/2I Spaa[1,6]Spbb[1,6]^2Spbb[3,4]Spaa[3,6]^4Spbb[3,6]Spaa[4,6]Spbb[4,6]^2-61/3I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,6]^3Spbb[3,6]Spaa[4,6]^2Spbb[4,6]^3-2359/12I Spaa[1,6]Spbb[1,6]^2Spbb[3,4]Spaa[3,6]^3Spaa[4,6]^2Spbb[4,6]^3-4I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,6]^2Spaa[4,6]^3Spbb[4,6]^4+25/6I Spbb[1,2]Spaa[2,3]^5Spbb[2,3]^3Spbb[2,4]^2Spaa[2,6]+9/4I Spbb[1,2]Spaa[2,3]^5Spbb[2,3]^3Spbb[2,4]Spbb[3,4]Spaa[3,6]-37/4I Spbb[1,3]Spaa[2,3]^5Spbb[2,3]^3Spbb[2,4]^2Spaa[3,6]+7I Spbb[1,2]Spaa[2,3]^4Spbb[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]+29/12I Spbb[1,2]Spaa[2,3]^4Spbb[2,3]^2Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]-67/3I Spbb[1,3]Spaa[2,3]^4Spbb[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,6]+9/4I Spbb[1,2]Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]+115/12I Spbb[1,2]Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]+1/2I Spbb[1,3]Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]+73/6I Spbb[1,2]Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,6]Spbb[3,6]+11/6I Spbb[1,2]Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]-8I Spbb[1,3]Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]+51/4I Spbb[1,2]Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]-25/6I Spbb[1,3]Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]+29/6I Spbb[1,2]Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+5/4I Spbb[1,2]Spaa[2,3]^4Spbb[2,3]^2Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^2-215/12I Spbb[1,3]Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]^2Spaa[3,6]^2Spbb[3,6]+5/12I Spbb[1,3]Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2+35/12I Spbb[1,2]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]+49/12I Spbb[1,2]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^3Spbb[3,4]Spaa[3,6]-251/12I Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[3,6]+13/4I Spbb[1,2]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2Spbb[2,6]+41/12I Spbb[1,2]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spbb[3,4]+15I Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^4Spaa[2,6]Spaa[3,4]+263/12I Spbb[1,2]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,6]Spbb[3,6]-31/6I Spbb[1,2]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]-25/2I Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spbb[2,6]Spaa[3,6]+95/12I Spbb[1,2]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]+173/12I Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spbb[3,4]Spaa[3,6]+21/4I Spbb[1,2]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[3,6]-25/3I Spbb[1,2]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^2-201/4I Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,6]^2Spbb[3,6]+55/4I Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^2+3/4I Spbb[1,2]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]^2+1/4I Spbb[1,2]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spbb[3,6]+2/3I Spbb[1,2]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]+9I Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^3Spaa[2,6]^2Spbb[2,6]Spaa[3,4]+6I Spbb[1,2]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spbb[3,6]-9/4I Spbb[1,2]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,4]Spaa[3,6]+89/12I Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]+49/3I Spbb[1,2]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2-7/3I Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spbb[3,4]+239/12I Spbb[1,2]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]+89/6I Spbb[1,2]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]+125/12I Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spaa[3,6]Spbb[3,6]-29/6I Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]+45/4I Spbb[1,2]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^2+175/12I Spbb[1,2]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+227/12I Spbb[1,2]Spaa[2,3]^3Spbb[2,3]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^2-187/12I Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]-29/3I Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^2+67/2I Spbb[1,2]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]-43/3I Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]+347/12I Spbb[1,2]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spbb[3,6]+11/4I Spbb[1,2]Spaa[2,3]^3Spbb[2,3]Spbb[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^2-47/4I Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]-26/3I Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2+15/4I Spbb[1,2]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]^2+83/12I Spbb[1,2]Spaa[2,3]^3Spbb[2,3]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]-157/12I Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[3,6]^3Spbb[3,6]^2+137/12I Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]+221/12I Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^3+1/12I Spbb[1,2]Spaa[2,3]^2Spaa[2,4]^3Spbb[2,4]^5Spaa[2,6]+3/2I Spbb[1,2]Spaa[2,3]^2Spaa[2,4]^3Spbb[2,4]^4Spbb[3,4]Spaa[3,6]-15/2I Spbb[1,3]Spaa[2,3]^2Spaa[2,4]^3Spbb[2,4]^5Spaa[3,6]+1I Spbb[1,2]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]^2Spbb[2,6]-79/6I Spbb[1,2]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,4]Spbb[3,4]+275/12I Spbb[1,3]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^5Spaa[2,6]Spaa[3,4]+61/4I Spbb[1,2]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,6]Spbb[3,6]-59/6I Spbb[1,2]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]-25/12I Spbb[1,3]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spbb[2,6]Spaa[3,6]-49/4I Spbb[1,2]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spbb[3,4]^2Spaa[3,6]+151/6I Spbb[1,3]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[3,4]Spbb[3,4]Spaa[3,6]+115/6I Spbb[1,2]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^3Spbb[3,4]Spaa[3,6]^2Spbb[3,6]-41/3I Spbb[1,2]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^2-142/3I Spbb[1,3]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^4Spaa[3,6]^2Spbb[3,6]+53/2I Spbb[1,3]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,4]^3Spbb[2,6]Spbb[3,4]Spaa[3,6]^2+3/4I Spbb[1,2]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^3Spbb[2,6]^2-21/4I Spbb[1,2]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^4Spaa[2,6]^2Spaa[3,4]Spbb[3,6]-65/6I Spbb[1,2]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]+99/4I Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^4Spaa[2,6]^2Spbb[2,6]Spaa[3,4]+79/12I Spbb[1,2]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spbb[3,6]-29/4I Spbb[1,2]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]^2Spbb[3,4]Spaa[3,6]+53/3I Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]+281/4I Spbb[1,2]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2-105/2I Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^4Spaa[2,6]Spaa[3,4]^2Spbb[3,4]-47/3I Spbb[1,2]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]+427/12I Spbb[1,2]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]+83/2I Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^4Spaa[2,6]Spaa[3,4]Spaa[3,6]Spbb[3,6]-37/6I Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]+19I Spbb[1,2]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^2-7/6I Spbb[1,2]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]-49/4I Spbb[1,2]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^2-44I Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]+37/3I Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^2+217/6I Spbb[1,2]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]-32/3I Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]+121/3I Spbb[1,2]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spbb[3,6]-155/6I Spbb[1,2]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^2-229/6I Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+179/4I Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2+65/12I Spbb[1,2]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^3Spbb[3,6]^2-22/3I Spbb[1,2]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]-325/12I Spbb[1,2]Spaa[2,3]^2Spaa[2,4]Spbb[2,6]^2Spbb[3,4]^3Spaa[3,6]^3-565/12I Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,6]^3Spbb[3,6]^2+467/12I Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]+41/6I Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^3+2/3I Spbb[1,2]Spaa[2,3]^2Spbb[2,4]^3Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spbb[3,6]-19/4I Spbb[1,2]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]^2Spaa[3,4]Spbb[3,4]+29/6I Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^3Spaa[2,6]^3Spbb[2,6]^2Spaa[3,4]+1/12I Spbb[1,2]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]^2Spaa[3,6]Spbb[3,6]-35/12I Spbb[1,2]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^3Spbb[3,4]Spaa[3,6]+79/12I Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]^3Spaa[3,6]+103/12I Spbb[1,2]Spaa[2,3]^2Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]Spbb[3,6]+397/12I Spbb[1,2]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2-13/4I Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^4Spaa[2,6]^2Spaa[3,4]^2Spbb[3,6]-365/12I Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^3Spaa[2,6]^2Spbb[2,6]Spaa[3,4]^2Spbb[3,4]+221/12I Spbb[1,2]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]+65/3I Spbb[1,2]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]-101/12I Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^3Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]Spbb[3,6]+119/12I Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]+13/12I Spbb[1,2]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^2Spbb[3,6]^2+387/4I Spbb[1,2]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^2Spbb[3,6]-557/6I Spbb[1,2]Spaa[2,3]^2Spaa[2,6]^2Spbb[2,6]^3Spbb[3,4]^2Spaa[3,6]^2-223/12I Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2Spbb[3,6]-7/3I Spbb[1,3]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^3Spbb[3,4]Spaa[3,6]^2+25/12I Spbb[1,2]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^3+6I Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^2-34/3I Spbb[1,2]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spbb[3,6]+269/6I Spbb[1,2]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]+149/12I Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[3,6]-64/3I Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]-27/4I Spbb[1,2]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]^2-11/3I Spbb[1,2]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spbb[3,6]+335/6I Spbb[1,2]Spaa[2,3]^2Spaa[2,6]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^2+379/12I Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]^2-201/4I Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+101/4I Spbb[1,3]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2+19/6I Spbb[1,2]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^3Spbb[3,6]^3+58/3I Spbb[1,2]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]^2-49/2I Spbb[1,2]Spaa[2,3]^2Spaa[2,6]Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]-16/3I Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]^2+639/4I Spbb[1,3]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3Spbb[3,6]-989/6I Spbb[1,3]Spaa[2,3]^2Spaa[2,6]Spbb[2,6]^3Spbb[3,4]^2Spaa[3,6]^3+269/12I Spbb[1,2]Spaa[2,3]^2Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^4Spaa[3,6]-77/4I Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]+535/12I Spbb[1,2]Spaa[2,3]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^2Spbb[3,6]+5/3I Spbb[1,2]Spaa[2,3]^2Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^4Spaa[3,6]^2-76/3I Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2Spbb[3,6]-17/4I Spbb[1,3]Spaa[2,3]^2Spbb[2,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^2+73/6I Spbb[1,2]Spaa[2,3]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]^2+53/6I Spbb[1,2]Spaa[2,3]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^3Spbb[3,6]-89/6I Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]^2-116/3I Spbb[1,3]Spaa[2,3]^2Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]+341/6I Spbb[1,3]Spaa[2,3]^2Spbb[2,6]^2Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^3+5/3I Spbb[1,2]Spaa[2,3]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]^3+121/12I Spbb[1,2]Spaa[2,3]^2Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]^2-16/3I Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,6]^4Spbb[3,6]^3+64/3I Spbb[1,3]Spaa[2,3]^2Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]^2-71/6I Spbb[1,3]Spaa[2,3]^2Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]+1/3I Spbb[1,4]Spaa[2,3]Spaa[2,4]^4Spbb[2,4]^5Spaa[3,6]+21/2I Spbb[1,4]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^5Spaa[2,6]Spaa[3,4]+1I Spbb[1,2]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^4Spaa[2,6]Spaa[3,6]Spbb[4,6]+29/12I Spbb[1,4]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^4Spaa[2,6]Spbb[2,6]Spaa[3,6]+13I Spbb[1,4]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^4Spaa[3,4]Spbb[3,4]Spaa[3,6]-53/4I Spbb[1,2]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^3Spbb[3,4]Spaa[3,6]^2Spbb[4,6]-199/12I Spbb[1,4]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^4Spaa[3,6]^2Spbb[3,6]+179/12I Spbb[1,4]Spaa[2,3]Spaa[2,4]^3Spbb[2,4]^3Spbb[2,6]Spbb[3,4]Spaa[3,6]^2+1/4I Spbb[1,2]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]^2Spaa[3,4]Spbb[4,6]+145/12I Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]^2Spbb[2,6]Spaa[3,4]+35/12I Spbb[1,2]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spbb[4,6]+41/4I Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]-635/12I Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,4]^2Spbb[3,4]+77/4I Spbb[1,2]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[4,6]+577/12I Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]Spaa[3,4]Spaa[3,6]Spbb[3,6]-427/12I Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]+51/2I Spbb[1,2]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]-191/12I Spbb[1,2]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]-167/12I Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]+101/6I Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^2-1/4I Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]-11I Spbb[1,2]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]-413/12I Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+673/12I Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2+91/12I Spbb[1,2]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]-49/6I Spbb[1,2]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^3Spbb[4,6]-259/6I Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,6]^3Spbb[3,6]^2+149/2I Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]-511/12I Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^3-1/6I Spbb[1,2]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spbb[4,6]-9/4I Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^3Spbb[2,6]^2Spaa[3,4]-37/6I Spbb[1,2]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]^2Spaa[3,6]Spbb[4,6]+79/12I Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]^3Spaa[3,6]-43/6I Spbb[1,2]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]Spbb[4,6]-1I Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^4Spaa[2,6]^2Spaa[3,4]^2Spbb[3,6]-1069/12I Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2Spbb[2,6]Spaa[3,4]^2Spbb[3,4]-317/12I Spbb[1,2]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spaa[3,6]Spbb[3,6]Spbb[4,6]+515/12I Spbb[1,2]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[4,6]-269/12I Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]Spbb[3,6]+27/4I Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]-53/4I Spbb[1,2]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]-293/4I Spbb[1,2]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^2Spbb[4,6]-245/6I Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2Spbb[3,6]+167/6I Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^3Spbb[3,4]Spaa[3,6]^2-691/12I Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^2-149/4I Spbb[1,2]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spbb[4,6]+251/4I Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[3,6]-567/4I Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]-239/12I Spbb[1,2]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]+545/4I Spbb[1,2]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]+937/12I Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]^2-509/4I Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+1013/12I Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2+2/3I Spbb[1,2]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^3Spbb[3,6]^2Spbb[4,6]+43/6I Spbb[1,2]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]-615/4I Spbb[1,2]Spaa[2,3]Spaa[2,4]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^3Spbb[4,6]-199/4I Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]^2+721/12I Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3Spbb[3,6]-209/4I Spbb[1,4]Spaa[2,3]Spaa[2,4]Spaa[2,6]Spbb[2,6]^3Spbb[3,4]^2Spaa[3,6]^3-63/4I Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]-205/6I Spbb[1,2]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^2Spbb[4,6]-1457/12I Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2Spbb[3,6]+317/3I Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^2+97/6I Spbb[1,2]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]Spbb[4,6]+475/6I Spbb[1,2]Spaa[2,3]Spaa[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^3Spbb[4,6]-143/4I Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]^2+449/12I Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]-125/6I Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^3-229/12I Spbb[1,2]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]^2Spbb[4,6]+529/12I Spbb[1,2]Spaa[2,3]Spaa[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]Spbb[4,6]-173/6I Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,6]^4Spbb[3,6]^3+197/3I Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]^2-231I Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]+629/4I Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,6]^2Spbb[3,4]^3Spaa[3,6]^4+17/4I Spbb[1,2]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^4Spbb[2,6]^2Spaa[3,4]Spbb[4,6]-3I Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^4Spbb[2,6]^3Spaa[3,4]-1/3I Spbb[1,2]Spaa[2,3]Spbb[2,4]Spaa[2,6]^4Spbb[2,6]^3Spaa[3,6]Spbb[4,6]+25/3I Spbb[1,2]Spaa[2,3]Spbb[2,4]^3Spaa[2,6]^3Spaa[3,4]^2Spbb[3,6]Spbb[4,6]-289/12I Spbb[1,2]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spbb[4,6]+77/6I Spbb[1,4]Spaa[2,3]Spbb[2,4]^3Spaa[2,6]^3Spbb[2,6]Spaa[3,4]^2Spbb[3,6]-289/6I Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]^2Spaa[3,4]^2Spbb[3,4]+275/12I Spbb[1,2]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spaa[3,6]Spbb[3,6]Spbb[4,6]+130/3I Spbb[1,2]Spaa[2,3]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[4,6]-263/12I Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]^2Spaa[3,4]Spaa[3,6]Spbb[3,6]+14I Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^3Spaa[3,4]Spbb[3,4]Spaa[3,6]-1I Spbb[1,2]Spaa[2,3]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,6]^2Spbb[3,6]Spbb[4,6]-487/12I Spbb[1,2]Spaa[2,3]Spaa[2,6]^3Spbb[2,6]^3Spbb[3,4]Spaa[3,6]^2Spbb[4,6]-209/12I Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^3Spaa[3,6]^2Spbb[3,6]+55/6I Spbb[1,4]Spaa[2,3]Spaa[2,6]^3Spbb[2,6]^4Spbb[3,4]Spaa[3,6]^2+2I Spbb[1,2]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]^3Spbb[3,4]^2Spbb[4,6]+71/2I Spbb[1,4]Spaa[2,3]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^3Spbb[3,4]Spbb[3,6]-62I Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,4]^3Spbb[3,4]^2+25I Spbb[1,2]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[3,6]Spbb[4,6]-445/4I Spbb[1,2]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spbb[4,6]-71/12I Spbb[1,4]Spaa[2,3]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^2Spaa[3,6]Spbb[3,6]^2+269/6I Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[3,6]-469/6I Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]+55/12I Spbb[1,2]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]Spaa[3,6]^2Spbb[3,6]^2Spbb[4,6]-310/3I Spbb[1,2]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]+293I Spbb[1,2]Spaa[2,3]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]+227/2I Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]^2-1501/12I Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+91/3I Spbb[1,4]Spaa[2,3]Spaa[2,6]^2Spbb[2,6]^3Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2+4/3I Spbb[1,2]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^3Spbb[3,6]^2Spbb[4,6]-1361/12I Spbb[1,2]Spaa[2,3]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]+229/12I Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^3Spbb[3,6]^2+371/12I Spbb[1,4]Spaa[2,3]Spaa[2,6]^2Spbb[2,6]^3Spbb[3,4]Spaa[3,6]^3Spbb[3,6]-451/6I Spbb[1,6]Spaa[2,3]Spaa[2,6]^2Spbb[2,6]^3Spbb[3,4]^2Spaa[3,6]^3+37/4I Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^4Spbb[3,4]^3-89/12I Spbb[1,2]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]Spbb[4,6]+205/2I Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]Spbb[3,6]-1019/12I Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]+317/12I Spbb[1,2]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2Spbb[3,6]Spbb[4,6]-479/6I Spbb[1,2]Spaa[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^2Spbb[4,6]+1015/12I Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[3,6]^2-1153/12I Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2Spbb[3,6]+311/6I Spbb[1,4]Spaa[2,3]Spaa[2,6]Spbb[2,6]^2Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^2-37/12I Spbb[1,2]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]^2Spbb[4,6]-803/4I Spbb[1,2]Spaa[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]Spbb[4,6]+56/3I Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[3,6]^3Spbb[3,6]^3-511/4I Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]^2+5921/12I Spbb[1,4]Spaa[2,3]Spaa[2,6]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]-4579/12I Spbb[1,6]Spaa[2,3]Spaa[2,6]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^3+47/3I Spbb[1,2]Spaa[2,3]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]^2Spbb[4,6]-23/12I Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^4Spbb[3,6]^3-419/6I Spbb[1,4]Spaa[2,3]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^4Spbb[3,6]^2+103/3I Spbb[1,6]Spaa[2,3]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]+7/12I Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,4]^4Spbb[3,4]^4Spaa[3,6]-19/4I Spbb[1,2]Spaa[2,3]Spaa[3,4]^3Spbb[3,4]^4Spaa[3,6]^2Spbb[4,6]-155/12I Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]^2Spbb[3,6]+19/3I Spbb[1,4]Spaa[2,3]Spbb[2,6]Spaa[3,4]^3Spbb[3,4]^4Spaa[3,6]^2+30I Spbb[1,2]Spaa[2,3]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^3Spbb[3,6]Spbb[4,6]+134/3I Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]^2-809/12I Spbb[1,4]Spaa[2,3]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^3Spbb[3,6]+9/2I Spbb[1,6]Spaa[2,3]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^4Spaa[3,6]^3-199/12I Spbb[1,2]Spaa[2,3]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]^2Spbb[4,6]-49/2I Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]^3-65/3I Spbb[1,4]Spaa[2,3]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]^2+65/6I Spbb[1,6]Spaa[2,3]Spbb[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^4Spbb[3,6]-7/6I Spbb[1,2]Spaa[2,3]Spbb[3,4]Spaa[3,6]^5Spbb[3,6]^3Spbb[4,6]-7/4I Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,6]^5Spbb[3,6]^4-165/4I Spbb[1,4]Spaa[2,3]Spbb[2,6]Spbb[3,4]Spaa[3,6]^5Spbb[3,6]^3+89/4I Spbb[1,6]Spaa[2,3]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^5Spbb[3,6]^2+55/3I Spbb[1,4]Spaa[2,4]^3Spbb[2,4]^4Spaa[2,6]Spaa[3,4]Spaa[3,6]Spbb[4,6]+13/6I Spbb[1,2]Spaa[2,4]^3Spbb[2,4]^3Spaa[2,6]Spaa[3,6]^2Spbb[4,6]^2-1/2I Spbb[1,4]Spaa[2,4]^3Spbb[2,4]^3Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[4,6]-27/4I Spbb[1,4]Spaa[2,4]^3Spbb[2,4]^3Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]-163/12I Spbb[1,2]Spaa[2,4]^3Spbb[2,4]^2Spbb[3,4]Spaa[3,6]^3Spbb[4,6]^2-57/4I Spbb[1,4]Spaa[2,4]^3Spbb[2,4]^3Spaa[3,6]^3Spbb[3,6]Spbb[4,6]+133/6I Spbb[1,4]Spaa[2,4]^3Spbb[2,4]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]+3/2I Spbb[1,4]Spaa[2,4]^3Spbb[2,4]^3Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2+31/6I Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,6]^2Spaa[3,4]^2Spbb[4,6]-5I Spbb[1,2]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]Spaa[3,6]Spbb[4,6]^2+37/12I Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]Spbb[4,6]+23/12I Spbb[1,2]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^2Spbb[4,6]^2-65/6I Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2Spbb[4,6]+679/12I Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[4,6]+269/12I Spbb[1,2]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]^2+265/6I Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]-341/12I Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]-131/12I Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,6]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]^2+49/3I Spbb[1,2]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]^2+5/2I Spbb[1,2]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]^2-101/12I Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]-442/3I Spbb[1,4]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3Spbb[4,6]+4I Spbb[1,2]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^3-20/3I Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2-233/3I Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]+89/6I Spbb[1,2]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spbb[4,6]^2+5/12I Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]+52I Spbb[1,4]Spaa[2,4]^2Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spbb[4,6]+101/6I Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2+30I Spbb[1,2]Spaa[2,4]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]^2+43/6I Spbb[1,2]Spaa[2,4]^2Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^4Spbb[4,6]^2-115/4I Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,6]^4Spbb[3,6]^2Spbb[4,6]+515/6I Spbb[1,4]Spaa[2,4]^2Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]-961/4I Spbb[1,4]Spaa[2,4]^2Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^4Spbb[4,6]-23/3I Spbb[1,2]Spaa[2,4]^2Spbb[2,4]Spbb[3,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^3-31/4I Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,6]^3Spbb[3,6]Spaa[4,6]Spbb[4,6]^2+151/12I Spbb[1,4]Spaa[2,4]^2Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^2+33/4I Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^3+10/3I Spbb[1,2]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^3Spaa[3,4]^2Spbb[4,6]^2+86/3I Spbb[1,4]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^3Spbb[2,6]Spaa[3,4]^2Spbb[4,6]+27I Spbb[1,2]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spaa[3,6]Spbb[4,6]^2-95/4I Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]^2Spaa[3,4]Spaa[3,6]Spbb[4,6]-6I Spbb[1,2]Spaa[2,4]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,6]^2Spbb[4,6]^2-341/12I Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^3Spaa[3,6]^2Spbb[4,6]+447/4I Spbb[1,4]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^3Spbb[3,4]Spbb[4,6]-679/12I Spbb[1,2]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[4,6]^2+3I Spbb[1,4]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^2Spaa[3,6]Spbb[3,6]Spbb[4,6]+1541/12I Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[4,6]+149/12I Spbb[1,4]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2Spaa[3,4]^2Spaa[4,6]Spbb[4,6]^2-19/2I Spbb[1,2]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]^2+1075/4I Spbb[1,2]Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]^2+715/6I Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]-187/3I Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]-137/12I Spbb[1,2]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]^3+259/6I Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]^2-23/12I Spbb[1,2]Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]^2+33/4I Spbb[1,2]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3Spbb[4,6]^2-64/3I Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^3Spbb[3,6]Spbb[4,6]-820/3I Spbb[1,4]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]^3Spbb[3,4]Spaa[3,6]^3Spbb[4,6]+37/4I Spbb[1,2]Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^3-59/4I Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2+417/2I Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]Spbb[4,6]-817/6I Spbb[1,2]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]^2+175/6I Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]-215/12I Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]-95/2I Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]^2-881/12I Spbb[1,2]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]^2+558I Spbb[1,2]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spbb[4,6]^2+130/3I Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[3,6]^3Spbb[3,6]^2Spbb[4,6]-1169/6I Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]+2015/12I Spbb[1,4]Spaa[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spbb[4,6]+83/12I Spbb[1,2]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^3+45/4I Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]^2+50/3I Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2-80/3I Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^3-10/3I Spbb[1,2]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,6]^4Spbb[3,6]^2Spbb[4,6]^2-215/4I Spbb[1,2]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]^2-43/3I Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^4Spbb[3,6]^2Spbb[4,6]-4547/12I Spbb[1,4]Spaa[2,4]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]-931/4I Spbb[1,6]Spaa[2,4]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^4Spbb[4,6]-59/4I Spbb[1,2]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,6]^3Spbb[3,6]Spaa[4,6]Spbb[4,6]^3+207/4I Spbb[1,2]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^3+655/12I Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]Spaa[4,6]Spbb[4,6]^2-4229/12I Spbb[1,4]Spaa[2,4]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^2+37/6I Spbb[1,2]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^4+197/12I Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^3-533/12I Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]^2Spbb[4,6]-60I Spbb[1,2]Spaa[2,4]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^3Spbb[4,6]^2+95/4I Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]Spbb[4,6]-133/6I Spbb[1,4]Spaa[2,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^3Spbb[4,6]+125/12I Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2-110/3I Spbb[1,2]Spaa[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]Spbb[4,6]^2-101/2I Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]^2Spbb[4,6]+1219/6I Spbb[1,4]Spaa[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]Spbb[4,6]-4675/12I Spbb[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^4Spbb[4,6]-125/12I Spbb[1,2]Spaa[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^3-23/4I Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]Spaa[4,6]Spbb[4,6]^2+2807/12I Spbb[1,4]Spaa[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^2+3/2I Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^3+5/4I Spbb[1,2]Spaa[2,4]Spbb[3,4]Spaa[3,6]^5Spbb[3,6]^2Spbb[4,6]^2-139/12I Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,6]^5Spbb[3,6]^3Spbb[4,6]-2675/12I Spbb[1,4]Spaa[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^5Spbb[3,6]^2Spbb[4,6]-191/12I Spbb[1,6]Spaa[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^5Spbb[3,6]Spbb[4,6]-35/12I Spbb[1,2]Spaa[2,4]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]Spaa[4,6]Spbb[4,6]^3-203/6I Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,6]^4Spbb[3,6]^2Spaa[4,6]Spbb[4,6]^2-577/3I Spbb[1,4]Spaa[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]Spaa[4,6]Spbb[4,6]^2-911/6I Spbb[1,6]Spaa[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^4Spaa[4,6]Spbb[4,6]^2+1/2I Spbb[1,2]Spaa[2,4]Spbb[3,4]Spaa[3,6]^3Spaa[4,6]^2Spbb[4,6]^4-61/3I Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,6]^3Spbb[3,6]Spaa[4,6]^2Spbb[4,6]^3-973/12I Spbb[1,4]Spaa[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3Spaa[4,6]^2Spbb[4,6]^3+139/12I Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,6]^2Spaa[4,6]^3Spbb[4,6]^4-275/12I Spbb[1,2]Spbb[2,4]^2Spaa[2,6]^4Spbb[2,6]Spaa[3,4]^2Spbb[4,6]^2+53/2I Spbb[1,4]Spbb[2,4]^2Spaa[2,6]^4Spbb[2,6]^2Spaa[3,4]^2Spbb[4,6]+71/6I Spbb[1,2]Spbb[2,4]Spaa[2,6]^4Spbb[2,6]^2Spaa[3,4]Spaa[3,6]Spbb[4,6]^2+11I Spbb[1,4]Spbb[2,4]Spaa[2,6]^4Spbb[2,6]^3Spaa[3,4]Spaa[3,6]Spbb[4,6]+11/12I Spbb[1,2]Spaa[2,6]^4Spbb[2,6]^3Spaa[3,6]^2Spbb[4,6]^2-7/6I Spbb[1,4]Spaa[2,6]^4Spbb[2,6]^4Spaa[3,6]^2Spbb[4,6]+335/12I Spbb[1,2]Spbb[2,4]^2Spaa[2,6]^3Spaa[3,4]^3Spbb[3,4]Spbb[4,6]^2+11I Spbb[1,4]Spbb[2,4]^3Spaa[2,6]^3Spaa[3,4]^3Spbb[3,6]Spbb[4,6]+623/6I Spbb[1,4]Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]Spaa[3,4]^3Spbb[3,4]Spbb[4,6]-107/12I Spbb[1,2]Spbb[2,4]^2Spaa[2,6]^3Spaa[3,4]^2Spaa[3,6]Spbb[3,6]Spbb[4,6]^2-1313/6I Spbb[1,2]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[4,6]^2-59/12I Spbb[1,4]Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]Spaa[3,4]^2Spaa[3,6]Spbb[3,6]Spbb[4,6]+1825/12I Spbb[1,4]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[4,6]-175/12I Spbb[1,2]Spbb[2,4]^2Spaa[2,6]^3Spaa[3,4]^2Spaa[4,6]Spbb[4,6]^3-46/3I Spbb[1,4]Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]Spaa[3,4]^2Spaa[4,6]Spbb[4,6]^2+127/12I Spbb[1,2]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]^2+527/4I Spbb[1,2]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]^2+679/6I Spbb[1,4]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,4]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]+433/12I Spbb[1,4]Spaa[2,6]^3Spbb[2,6]^3Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]+99/4I Spbb[1,2]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]^3+165/4I Spbb[1,4]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]^2+8/3I Spbb[1,2]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,6]^3Spbb[3,6]Spbb[4,6]^2+119/4I Spbb[1,4]Spaa[2,6]^3Spbb[2,6]^3Spaa[3,6]^3Spbb[3,6]Spbb[4,6]-223/2I Spbb[1,6]Spaa[2,6]^3Spbb[2,6]^3Spbb[3,4]Spaa[3,6]^3Spbb[4,6]+143/6I Spbb[1,2]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^3+65/12I Spbb[1,4]Spaa[2,6]^3Spbb[2,6]^3Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2+289/12I Spbb[1,4]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]^4Spbb[3,4]^2Spbb[4,6]+77I Spbb[1,2]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]Spbb[4,6]^2+454/3I Spbb[1,4]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]^3Spbb[3,4]Spaa[3,6]Spbb[3,6]Spbb[4,6]+275/6I Spbb[1,4]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]Spbb[4,6]+641/12I Spbb[1,4]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]^3Spbb[3,4]Spaa[4,6]Spbb[4,6]^2+505/6I Spbb[1,2]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]^2-2161/4I Spbb[1,2]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]^2-69/4I Spbb[1,4]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]^2Spaa[3,6]^2Spbb[3,6]^2Spbb[4,6]+1535/6I Spbb[1,4]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]-143/4I Spbb[1,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]-2101/12I Spbb[1,2]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]^3-50I Spbb[1,4]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]Spbb[4,6]^2-227/4I Spbb[1,4]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]^2-377/12I Spbb[1,4]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]^2Spaa[4,6]^2Spbb[4,6]^3+35/6I Spbb[1,2]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]Spaa[3,6]^3Spbb[3,6]^2Spbb[4,6]^2+4481/12I Spbb[1,2]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]^2+205/3I Spbb[1,4]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]^3Spbb[3,6]^2Spbb[4,6]-245/4I Spbb[1,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]+807/4I Spbb[1,6]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spbb[4,6]+131/4I Spbb[1,2]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]^3+1303/12I Spbb[1,2]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^3+170/3I Spbb[1,4]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]^2-53/4I Spbb[1,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2+47/12I Spbb[1,2]Spbb[2,4]Spaa[2,6]^2Spaa[3,4]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^4+110/3I Spbb[1,4]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^3+5/4I Spbb[1,2]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^4Spbb[3,6]^2Spbb[4,6]^2+317/12I Spbb[1,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^4Spbb[3,6]^2Spbb[4,6]-365I Spbb[1,6]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]+479/12I Spbb[1,2]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^3Spbb[3,6]Spaa[4,6]Spbb[4,6]^3+283/6I Spbb[1,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^3Spbb[3,6]Spaa[4,6]Spbb[4,6]^2-3085/12I Spbb[1,6]Spaa[2,6]^2Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^2+301/12I Spbb[1,2]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^4+349/12I Spbb[1,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^3+61I Spbb[1,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]^4Spbb[3,4]^3Spaa[3,6]Spbb[4,6]+47/6I Spbb[1,2]Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]^2Spbb[4,6]^2+83/4I Spbb[1,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]^2Spbb[3,6]Spbb[4,6]+119/4I Spbb[1,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]^2Spbb[4,6]-119/3I Spbb[1,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]^2+1607/12I Spbb[1,2]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]Spbb[4,6]^2+259/4I Spbb[1,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^3Spbb[3,6]^2Spbb[4,6]-3583/12I Spbb[1,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]Spbb[4,6]+1789/4I Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^3Spbb[4,6]-4015/12I Spbb[1,2]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^3-2263/12I Spbb[1,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]^2-164/3I Spbb[1,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2-431/2I Spbb[1,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^3+363/4I Spbb[1,2]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]^2Spbb[4,6]^2-17/3I Spbb[1,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spaa[3,6]^4Spbb[3,6]^3Spbb[4,6]+511/12I Spbb[1,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]^2Spbb[4,6]-335/2I Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]Spbb[4,6]+2569/12I Spbb[1,2]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]Spaa[4,6]Spbb[4,6]^3+13/12I Spbb[1,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spaa[3,6]^3Spbb[3,6]^2Spaa[4,6]Spbb[4,6]^2-1351/6I Spbb[1,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]Spaa[4,6]Spbb[4,6]^2+1217/6I Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^2+161/12I Spbb[1,2]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^4-103/12I Spbb[1,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]^2Spbb[4,6]^3-1019/12I Spbb[1,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^3-91/12I Spbb[1,4]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spaa[3,6]Spaa[4,6]^3Spbb[4,6]^4-3/4I Spbb[1,2]Spaa[2,6]Spaa[3,6]^5Spbb[3,6]^3Spbb[4,6]^2-35/12I Spbb[1,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^5Spbb[3,6]^3Spbb[4,6]-619/2I Spbb[1,6]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^5Spbb[3,6]^2Spbb[4,6]+29/2I Spbb[1,2]Spaa[2,6]Spaa[3,6]^4Spbb[3,6]^2Spaa[4,6]Spbb[4,6]^3+27/4I Spbb[1,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^4Spbb[3,6]^2Spaa[4,6]Spbb[4,6]^2-3617/6I Spbb[1,6]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]Spaa[4,6]Spbb[4,6]^2+3/2I Spbb[1,2]Spaa[2,6]Spaa[3,6]^3Spbb[3,6]Spaa[4,6]^2Spbb[4,6]^4+341/12I Spbb[1,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]Spaa[4,6]^2Spbb[4,6]^3-437/2I Spbb[1,6]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3Spaa[4,6]^2Spbb[4,6]^3+89/12I Spbb[1,2]Spaa[2,6]Spaa[3,6]^2Spaa[4,6]^3Spbb[4,6]^5+253/12I Spbb[1,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spaa[4,6]^3Spbb[4,6]^4-7/4I Spbb[1,4]Spaa[3,4]^4Spbb[3,4]^4Spaa[3,6]^2Spbb[4,6]-61/12I Spbb[1,4]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]^3Spbb[3,6]Spbb[4,6]+101/3I Spbb[1,6]Spaa[3,4]^3Spbb[3,4]^4Spaa[3,6]^3Spbb[4,6]+557/12I Spbb[1,4]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2+50/3I Spbb[1,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]^2Spbb[4,6]-20I Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^4Spbb[3,6]Spbb[4,6]-439/12I Spbb[1,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]Spaa[4,6]Spbb[4,6]^2+2765/12I Spbb[1,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^2-91/2I Spbb[1,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^3-317/12I Spbb[1,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^5Spbb[3,6]^3Spbb[4,6]-391/6I Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^5Spbb[3,6]^2Spbb[4,6]-66I Spbb[1,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]^2Spaa[4,6]Spbb[4,6]^2-373/4I Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]Spaa[4,6]Spbb[4,6]^2-181/2I Spbb[1,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]Spaa[4,6]^2Spbb[4,6]^3+79I Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spaa[4,6]^2Spbb[4,6]^3-203/6I Spbb[1,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]^3Spbb[4,6]^4+5/4I Spbb[1,4]Spaa[3,6]^6Spbb[3,6]^4Spbb[4,6]-167/3I Spbb[1,6]Spbb[3,4]Spaa[3,6]^6Spbb[3,6]^3Spbb[4,6]+17/12I Spbb[1,4]Spaa[3,6]^5Spbb[3,6]^3Spaa[4,6]Spbb[4,6]^2-1555/6I Spbb[1,6]Spbb[3,4]Spaa[3,6]^5Spbb[3,6]^2Spaa[4,6]Spbb[4,6]^2-85/4I Spbb[1,4]Spaa[3,6]^4Spbb[3,6]^2Spaa[4,6]^2Spbb[4,6]^3-781/3I Spbb[1,6]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]Spaa[4,6]^2Spbb[4,6]^3-221/12I Spbb[1,4]Spaa[3,6]^3Spbb[3,6]Spaa[4,6]^3Spbb[4,6]^4-77I Spbb[1,6]Spbb[3,4]Spaa[3,6]^3Spaa[4,6]^3Spbb[4,6]^4+31/6I Spbb[1,4]Spaa[3,6]^2Spaa[4,6]^4Spbb[4,6]^5)/(Spaa[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[2,3]Spaa[4,5]Spbb[4,5]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(+2/9I Spab[3,Sp[1]+Sp[2],4]^4)/(Spaa[1,2]Spaa[2,3]Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],6]s[1,2,3])

==> anc/AllOneLoop6Gluons/6g_ppmpmm_G/tree.m <==
(-1I Spaa[3,5]^4Spbb[1,2]^3)/(s[3,4,5]Spbb[1,6]Spaa[4,5]Spaa[3,4]Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2])+
(+1I Spbb[2,4]^4Spaa[5,6]^3)/(s[2,3,4]Spaa[1,6]Spbb[2,3]Spbb[3,4]Spab[1,Sp[2]+Sp[3],4]Spab[5,Sp[1]+Sp[6],2])+
(+1I Spab[3,Sp[1]+Sp[2],4]^4)/(Spaa[1,2]Spaa[2,3]Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],6]s[1,2,3])

==> anc/AllOneLoop6Gluons/6g_ppmpmm_G/triangle_10_.m <==
(+1/2I Spaa[1,3]^4Spaa[1,6]Spbb[1,6]Spbb[4,6]^4s[1,2,3]^3)/(Spaa[1,2]Spaa[2,3]Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],4]Spab[1,Sp[2]+Sp[3],6]^4Spab[3,Sp[1]+Sp[2],6])+
(-2I Spaa[1,3]^3Spaa[1,6]Spbb[1,6]Spbb[4,6]^3Spab[3,Sp[1]+Sp[2],4]s[1,2,3]^2)/(Spaa[1,2]Spaa[2,3]Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],4]Spab[1,Sp[2]+Sp[3],6]^3Spab[3,Sp[1]+Sp[2],6])+
(+3I Spaa[1,3]^2Spaa[1,6]Spbb[1,6]Spbb[4,6]^2Spab[3,Sp[1]+Sp[2],4]^2s[1,2,3])/(Spaa[1,2]Spaa[2,3]Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],4]Spab[1,Sp[2]+Sp[3],6]^2Spab[3,Sp[1]+Sp[2],6])+
(-2I Spaa[1,3]Spaa[1,6]Spbb[1,6]Spbb[4,6]Spab[3,Sp[1]+Sp[2],4]^3)/(Spaa[1,2]Spaa[2,3]Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],4]Spab[1,Sp[2]+Sp[3],6]Spab[3,Sp[1]+Sp[2],6])+
(-1/2I Spbb[1,6]Spbb[2,4]^4Spaa[5,6]^3)/(Spbb[2,3]Spbb[3,4]Spab[1,Sp[2]+Sp[3],4]Spab[5,Sp[1]+Sp[6],2]s[2,3,4])+
(+1/2I Spbb[1,2]^3Spaa[1,6]Spaa[3,5]^4)/(Spaa[3,4]Spaa[4,5]Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2]s[3,4,5])

==> anc/AllOneLoop6Gluons/6g_ppmpmm_G/triangle_11_.m <==
(+1/2I Spab[2,Sp[1]+Sp[6],2]Spab[2,Sp[1]+Sp[6],4]^4Spab[6,Sp[1]+Sp[2],3]^3)/(Spaa[1,2]Spaa[1,6]Spbb[3,4]Spbb[4,5]Spab[2,Sp[1]+Sp[6],3]^4Spab[2,Sp[1]+Sp[6],5]s[3,4,5])

==> anc/AllOneLoop6Gluons/6g_ppmpmm_G/triangle_12_.m <==
0

==> anc/AllOneLoop6Gluons/6g_ppmpmm_G/triangle_13_.m <==
0

==> anc/AllOneLoop6Gluons/6g_ppmpmm_G/triangle_14_.m <==
0

==> anc/AllOneLoop6Gluons/6g_ppmpmm_G/triangle_15_.m <==
(+1/2I Spab[2,Sp[1]+Sp[6],2]Spab[2,Sp[1]+Sp[6],4]^4Spab[6,Sp[1]+Sp[2],3]^3)/(Spaa[1,2]Spaa[1,6]Spbb[3,4]Spbb[4,5]Spab[2,Sp[1]+Sp[6],3]^4Spab[2,Sp[1]+Sp[6],5]s[3,4,5])+
(-2I Spab[2,Sp[1]+Sp[6],2]Spab[2,Sp[1]+Sp[6],4]^3Spab[6,Sp[1]+Sp[2],3]^2Spab[6,Sp[1]+Sp[2],4])/(Spaa[1,2]Spaa[1,6]Spbb[3,4]Spbb[4,5]Spab[2,Sp[1]+Sp[6],3]^3Spab[2,Sp[1]+Sp[6],5]s[3,4,5])+
(+3I Spab[2,Sp[1]+Sp[6],2]Spab[2,Sp[1]+Sp[6],4]^2Spab[6,Sp[1]+Sp[2],3]Spab[6,Sp[1]+Sp[2],4]^2)/(Spaa[1,2]Spaa[1,6]Spbb[3,4]Spbb[4,5]Spab[2,Sp[1]+Sp[6],3]^2Spab[2,Sp[1]+Sp[6],5]s[3,4,5])+
(-2I Spab[2,Sp[1]+Sp[6],2]Spab[2,Sp[1]+Sp[6],4]Spab[6,Sp[1]+Sp[2],4]^3)/(Spaa[1,2]Spaa[1,6]Spbb[3,4]Spbb[4,5]Spab[2,Sp[1]+Sp[6],3]Spab[2,Sp[1]+Sp[6],5]s[3,4,5])

==> anc/AllOneLoop6Gluons/6g_ppmpmm_G/triangle_16_.m <==
(-1/2I Spbb[1,5]Spab[3,Sp[1]+Sp[6],5]^3Spab[4,Sp[2]+Sp[3],1]^2(s[2,3,4]-s[2,3,5]))/(Spbb[1,6]Spaa[2,3]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5]^4)+
(-1/4I Spbb[1,5]Spbb[2,5]Spaa[4,6]Spab[3,Sp[1]+Sp[6],5]^2Spab[4,Sp[2]+Sp[3],1]Spab[5,Sp[1]+Sp[6],4](s[2,3,4]-s[2,3,5]))/(Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5]^3(1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(Spbb[1,5]Spab[3,Sp[1]+Sp[6],5]^2Spab[4,Sp[2]+Sp[3],1](+1/2I Spbb[1,2]Spaa[2,3]Spaa[2,4]Spbb[2,4]-1/2I Spbb[1,2]Spaa[2,3]Spaa[2,5]Spbb[2,5]+1/2I Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[3,4]-1/2I Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,4]-1/2I Spbb[1,3]Spaa[2,3]Spbb[2,5]Spaa[3,5]+1/2I Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[3,5]-3/2I Spbb[1,4]Spaa[2,3]Spbb[2,5]Spaa[4,5]-1/2I Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,4]-1I Spbb[1,2]Spaa[2,5]Spaa[3,4]Spbb[4,5]-1/2I Spbb[1,4]Spaa[3,4]^2Spbb[3,4]-1I Spbb[1,3]Spaa[3,4]Spaa[3,5]Spbb[4,5]))/(Spbb[1,6]Spaa[2,3]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5]^3)+
(Spbb[1,5]Spab[3,Sp[1]+Sp[6],5]Spab[5,Sp[1]+Sp[6],4](s[2,3,4]-s[2,3,5])(-1/8I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,6]-1/8I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[3,6]-1/8I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]-1/8I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,6]+1/4I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,4]Spbb[3,4]Spaa[3,6]-3/8I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,4]Spbb[2,4]Spaa[3,6]+1/8I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,6]^2Spbb[2,6]-1/16I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]+1/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,5]Spbb[2,4]Spaa[2,6]Spaa[3,4]-3/16I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]+7/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]+3/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,6]-5/16I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spbb[2,4]Spaa[3,4]Spaa[3,6]-3/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[3,6]^2Spbb[3,6]+5/16I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spbb[2,6]Spaa[3,6]^2-1/4I Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spaa[1,6]Spaa[2,6]Spaa[3,4]Spbb[3,6]+1/4I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,4]-1/4I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[3,4]Spaa[3,6]Spbb[3,6]+1/4I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[1,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]+1/8I Spbb[1,2]Spaa[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[3,6]-1/8I Spbb[1,2]Spaa[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,6]Spaa[3,4]+3/8I Spbb[1,2]Spaa[1,3]Spbb[1,5]Spbb[2,3]Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]-3/8I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spaa[3,6]-3/8I Spbb[1,2]Spaa[1,3]Spbb[1,5]Spbb[2,3]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]+3/8I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2-1/8I Spbb[1,2]Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]Spaa[3,6]-1/4I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,6]+1/16I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,4]Spbb[2,4]Spaa[3,6]-1/8I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spbb[2,4]Spaa[2,6]Spaa[3,4]-1/16I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,6]-5/16I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[3,6]^2Spbb[3,6]+5/16I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spbb[2,6]Spaa[3,6]^2-1/8I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]-1/8I Spbb[1,2]Spaa[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]+1/4I Spbb[1,2]^2Spaa[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,6]Spaa[3,4]Spbb[4,6]-1/8I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,4]+3/16I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[3,4]Spaa[3,6]Spbb[3,6]-1/4I Spbb[1,2]Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]-1/16I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]-5/16I Spbb[1,2]Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,6]^2Spbb[3,6]+5/16I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]^2-1/8I Spbb[1,2]Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,6]Spaa[4,6]Spbb[4,6]-1/8I Spbb[1,2]Spaa[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,6]-1/4I Spbb[1,2]Spaa[1,4]Spbb[1,5]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]+1/8I Spbb[1,2]Spaa[1,4]Spbb[1,5]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]-3/8I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]-1/8I Spbb[1,2]Spaa[1,4]Spbb[1,5]Spaa[2,4]Spbb[2,4]Spaa[3,6]^2Spbb[3,6]+1/4I Spbb[1,2]Spaa[1,4]Spbb[1,5]Spaa[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2-3/8I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,6]^2+1/16I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,6]Spaa[4,6]+1/8I Spbb[1,2]Spaa[1,4]Spbb[1,5]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]+1/8I Spbb[1,2]Spaa[1,4]Spbb[1,5]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]+1/8I Spbb[1,2]Spaa[1,4]Spbb[1,5]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spaa[3,6]Spbb[3,6]-1/16I Spbb[1,2]Spaa[1,4]Spbb[1,5]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]-1/16I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]-1/8I Spbb[1,2]Spaa[1,4]Spbb[1,5]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spaa[4,6]Spbb[4,6]-1/16I Spbb[1,2]Spaa[1,4]Spbb[1,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]+5/16I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2+1/8I Spbb[1,2]Spaa[1,4]Spbb[1,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]Spbb[4,6]+1/4I Spbb[1,2]Spaa[1,4]Spbb[1,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]-3/8I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+3/16I Spbb[1,2]Spaa[1,4]Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]-5/16I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spbb[2,4]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]-1/8I Spbb[1,2]Spaa[1,4]Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]+1/16I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]-3/16I Spbb[1,2]Spaa[1,4]Spbb[1,5]Spaa[3,6]^3Spbb[3,6]^2+5/16I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]-3/16I Spbb[1,2]Spaa[1,4]Spbb[1,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]+5/16I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-5/16I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]-1/8I Spbb[1,2]Spbb[1,5]Spaa[1,6]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,4]-1/2I Spbb[1,2]Spbb[1,5]Spaa[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,6]+1/16I Spbb[1,2]Spbb[1,5]Spaa[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]+7/16I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]^2-3/16I Spbb[1,2]Spbb[1,5]Spaa[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]Spbb[3,6]-1/16I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[2,6]Spbb[2,6]^2Spaa[3,4]Spaa[3,6]-1/4I Spbb[1,2]Spbb[1,5]Spaa[1,6]Spaa[3,4]^3Spbb[3,4]^2+1/4I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]-5/16I Spbb[1,2]Spbb[1,5]Spaa[1,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[3,6]-1/16I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[2,4]Spaa[3,4]^2Spaa[3,6]Spbb[3,6]+3/8I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]-1/16I Spbb[1,2]Spbb[1,5]Spaa[1,6]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]^2-1/16I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]+1/16I Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^3Spaa[3,4]Spaa[3,6]+1/16I Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[3,4]Spaa[3,6]+1/8I Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spbb[2,6]Spaa[3,6]^2+1/16I Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]^2-1/8I Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]+1/8I Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+1/16I Spbb[1,5]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]Spaa[3,6]+1/16I Spbb[1,5]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spaa[4,6]-1/8I Spbb[1,5]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,6]Spaa[4,6]-1/4I Spbb[1,5]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]Spaa[4,6]-1/4I Spbb[1,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spaa[3,6]Spbb[4,5]-1/8I Spbb[1,5]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]-1/4I Spbb[1,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[4,5]Spaa[4,6]-1/8I Spbb[1,5]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[4,6]+1/8I Spbb[1,5]Spbb[2,3]Spaa[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-1/8I Spbb[1,5]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]-1/8I Spbb[1,5]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]+1/8I Spbb[1,5]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,4]Spaa[4,6]+1/4I Spbb[1,3]Spbb[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]^3Spbb[4,5]+1/4I Spbb[1,5]Spbb[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]^3Spbb[3,4]-1/8I Spbb[1,5]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+1/16I Spbb[1,5]Spbb[2,3]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]-1/4I Spbb[1,3]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]Spbb[4,5]Spaa[4,6]-3/16I Spbb[1,5]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[4,6]))/(Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5]^2(1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(Spbb[1,5]Spab[3,Sp[1]+Sp[6],5](+3/2I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]+3/2I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[3,4]-3/2I Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]^2+3/2I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spaa[3,4]+3/2I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spaa[3,4]+1/2I Spbb[1,2]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]-1/2I Spbb[1,2]^2Spaa[2,3]^2Spaa[2,5]Spbb[2,5]+1/2I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]Spaa[3,4]+1I Spbb[1,2]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spaa[3,4]-1/2I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,5]Spaa[3,5]+1/2I Spbb[1,2]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]Spaa[3,5]-3I Spbb[1,2]Spbb[1,4]Spaa[2,3]^2Spbb[2,5]Spaa[4,5]+1/2I Spbb[1,2]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]-2I Spbb[1,2]^2Spaa[2,3]Spaa[2,5]Spaa[3,4]Spbb[4,5]+3/2I Spbb[1,2]Spbb[1,4]Spaa[2,3]Spaa[2,5]Spbb[2,5]Spaa[3,4]+1/2I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,4]^2-1/2I Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[3,4]^2-2I Spbb[1,2]Spbb[1,3]Spaa[2,3]Spaa[3,4]Spaa[3,5]Spbb[4,5]+3/2I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,5]Spaa[3,4]Spaa[3,5]+5/2I Spbb[1,4]^2Spaa[2,3]Spbb[2,5]Spaa[3,4]Spaa[4,5]+1/2I Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,4]^2+1/2I Spbb[1,2]Spbb[1,4]Spaa[2,5]Spaa[3,4]^2Spbb[4,5]+1/2I Spbb[1,4]^2Spaa[3,4]^3Spbb[3,4]+1/2I Spbb[1,3]Spbb[1,4]Spaa[3,4]^2Spaa[3,5]Spbb[4,5]))/(Spbb[1,6]Spaa[2,3]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5]^2)+
(Spbb[1,5]Spab[5,Sp[1]+Sp[6],4](+5/16I Spaa[1,2]^3Spbb[1,2]^4Spaa[1,3]Spbb[1,5]Spaa[3,6]-5/16I Spaa[1,2]^3Spbb[1,2]^4Spaa[2,3]Spbb[2,5]Spaa[3,6]+1/4I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,5]Spbb[2,6]Spaa[3,6]^2-13/8I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]^2Spbb[1,5]Spaa[2,6]-21/16I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spaa[3,6]+3/8I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[3,6]+9/16I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,6]+1/4I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spaa[2,3]Spbb[2,5]Spaa[2,6]-11/16I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,5]Spaa[3,6]-5/4I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]-25/16I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,5]Spaa[3,6]^2Spbb[3,6]+11/16I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,6]Spaa[3,6]^2-5/8I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[3,6]+3/16I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,5]Spbb[1,5]^2Spbb[2,6]Spaa[3,6]^2+3/8I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]^2-5/8I Spaa[1,2]^2Spbb[1,2]^3Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]+5/16I Spaa[1,2]^2Spbb[1,2]^3Spaa[2,3]Spbb[2,5]Spaa[3,6]^2Spbb[3,6]-15/16I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spaa[2,3]Spbb[2,5]Spbb[2,6]Spaa[3,6]^2+1/4I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2-3/2I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]+15/8I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,5]Spbb[2,6]^2Spaa[3,6]^3-21/16I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]Spbb[1,5]Spaa[2,6]-13/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,5]Spaa[3,6]-19/16I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spaa[1,5]Spbb[1,5]^2Spaa[2,6]-29/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[3,6]-2I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,5]^2Spaa[1,6]Spaa[2,5]-27/8I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]-55/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,6]-1/16I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spbb[2,5]Spaa[2,6]-15/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,5]Spaa[3,6]-1I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[3,6]+5/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,5]^2Spbb[2,3]Spaa[2,5]Spaa[3,6]-7/4I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,5]Spaa[2,6]^2Spbb[2,6]+3/4I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]-89/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]-11/4I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spaa[3,6]^2Spbb[3,6]-5/16I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]Spbb[2,6]Spaa[3,6]^2+11/16I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[2,6]-1/2I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[3,6]-7/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]-13/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[3,6]^2Spbb[3,6]-29/16I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[2,6]Spaa[3,6]^2-19/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,5]^2Spaa[1,6]Spaa[2,5]Spbb[2,6]Spaa[3,6]-45/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]-19/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,6]^2Spbb[3,6]-15/8I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]^2+19/16I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spaa[2,3]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]+3/8I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]+1/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]+1I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,5]Spaa[3,6]^2Spbb[3,6]-27/16I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,5]Spbb[2,6]Spaa[3,6]^2-3/2I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,5]^2Spbb[2,3]Spaa[2,5]Spbb[2,6]Spaa[3,6]^2-25/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]+19/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]-67/16I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2-23/16I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]+1/8I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spbb[2,6]^2Spaa[3,6]^3-5/4I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]+5/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[3,6]^2Spbb[3,6]-5/4I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spbb[2,6]Spaa[3,6]^2+3/16I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2-23/16I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[2,6]Spaa[3,6]^3Spbb[3,6]+5/4I Spaa[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[2,6]^2Spaa[3,6]^3-3/8I Spaa[1,2]Spbb[1,2]Spbb[1,5]^2Spaa[1,6]Spaa[2,5]Spbb[2,6]^2Spaa[3,6]^2-1I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]+1I Spaa[1,2]Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,6]^2Spaa[3,6]^3-5/16I Spaa[1,2]Spbb[1,2]^2Spaa[2,3]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]+9/16I Spaa[1,2]Spbb[1,2]^2Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]-19/16I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2+9/16I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,5]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]-7/8I Spaa[1,2]Spbb[1,3]^2Spaa[2,3]Spbb[2,5]Spbb[2,6]^2Spaa[3,6]^3-5/4I Spaa[1,2]Spbb[1,5]^2Spbb[2,3]Spaa[2,5]Spbb[2,6]^2Spaa[3,6]^3+1/8I Spaa[1,2]Spbb[1,2]Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2+1/8I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^3Spbb[3,6]+1/8I Spaa[1,2]Spbb[1,3]^2Spbb[2,6]^2Spaa[3,6]^4Spbb[5,6]+5/16I Spbb[1,2]^2Spaa[1,3]^4Spbb[1,3]^2Spbb[1,5]Spaa[2,6]+45/16I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,6]-2I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,5]^2Spaa[1,6]Spaa[2,5]+5/8I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]-5/16I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spaa[2,3]Spbb[2,5]Spaa[2,6]+1I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,6]-9/16I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spaa[2,3]Spbb[2,5]Spaa[3,6]+1I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[5,6]-7/8I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,5]^2Spbb[2,3]Spaa[2,5]Spaa[2,6]-9/16I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,5]^2Spbb[2,3]Spaa[2,5]Spaa[3,6]-1/2I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,5]Spaa[2,6]^2Spbb[3,6]+11/16I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,5]Spaa[2,6]^2Spbb[2,6]+23/16I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]-9/8I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]+3/8I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,5]^2Spaa[2,6]Spbb[3,6]Spaa[5,6]+13/8I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,5]^2Spaa[2,6]Spbb[2,6]Spaa[5,6]+9/16I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[2,6]-1I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[3,6]-25/16I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,5]Spbb[1,5]^2Spaa[2,6]^2Spbb[2,6]+7/16I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,5]Spbb[1,5]^2Spaa[2,6]Spaa[3,6]Spbb[3,6]-13/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]-3/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,5]^2Spaa[1,6]Spaa[2,5]Spbb[2,6]Spaa[3,6]-7/4I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]-9/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]+1/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spaa[3,6]-1/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,5]^2Spaa[2,3]Spbb[2,3]^2Spaa[2,5]Spaa[3,6]+1/4I Spbb[1,2]^3Spaa[1,3]^2Spaa[2,3]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]+3/8I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]-11/16I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]+11/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]+1I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[3,6]Spaa[5,6]-9/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[5,6]+1/8I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]Spaa[3,6]-9/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,5]Spaa[3,6]^2Spbb[3,6]-1/8I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]Spaa[2,3]Spbb[2,5]Spbb[2,6]Spaa[3,6]Spaa[5,6]+15/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,5]^2Spbb[2,3]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]-1/8I Spaa[1,3]^2Spbb[1,5]^3Spbb[2,3]^2Spaa[2,5]Spaa[3,5]Spaa[3,6]-9/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,5]^2Spbb[2,3]Spaa[2,5]Spaa[3,6]^2Spbb[3,6]-1/8I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,5]Spaa[2,6]^3Spbb[2,6]^2-9/8I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spbb[3,6]+1I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]-3/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,5]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[5,6]+5/4I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]^2Spaa[2,6]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]+1/8I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spaa[2,3]^2Spbb[2,5]^2Spaa[3,6]+33/16I Spbb[1,2]^2Spaa[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]-9/16I Spbb[1,2]^2Spaa[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]+17/8I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]+1/8I Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]Spaa[3,6]+1/8I Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spbb[2,6]Spaa[3,6]^2-13/16I Spbb[1,2]Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]+7/16I Spbb[1,2]Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]-5/2I Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2+5/4I Spaa[1,3]Spbb[1,3]Spbb[1,5]^2Spaa[1,6]Spaa[2,5]Spbb[2,6]^2Spaa[3,6]^2-1I Spbb[1,2]Spaa[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]-1I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2+1/8I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]-1/8I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]+1/8I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spaa[3,6]^2Spbb[3,6]+1/8I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,5]^2Spbb[2,6]Spaa[3,6]Spaa[5,6]-1/8I Spaa[1,3]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]^2Spaa[2,5]Spbb[2,6]Spaa[3,6]^2+15/16I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]^2-1/16I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spbb[3,6]+15/8I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]+11/8I Spbb[1,2]Spaa[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]^2Spaa[5,6]-1/8I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]+1I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2+11/8I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]+1/8I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]Spaa[3,6]^2Spbb[5,6]+1/8I Spaa[1,3]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]+5/4I Spaa[1,3]Spbb[1,5]^2Spbb[2,3]Spaa[2,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2-1/8I Spaa[1,3]Spbb[1,5]^2Spbb[2,3]^2Spaa[2,5]Spaa[3,5]Spaa[3,6]^2Spbb[5,6]-5/8I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]+5/8I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]-5/4I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2))/(Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(Spbb[1,5]Spab[5,Sp[1]+Sp[6],4](s[2,3,4]-s[2,3,5])(-21/32I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,5]Spaa[3,6]-27/32I Spaa[1,2]^2Spbb[1,2]^3Spaa[2,3]Spbb[2,5]Spaa[3,6]-5/16I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]Spbb[2,6]Spaa[3,6]^2-79/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,5]Spaa[2,6]-135/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spaa[3,6]+11/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[3,6]+3/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,6]+45/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spaa[2,3]Spbb[2,5]Spaa[2,6]+19/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,5]Spaa[3,6]-1/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[3,6]-57/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]+1/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spaa[3,6]^2Spbb[3,6]-7/2I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,6]Spaa[3,6]^2-31/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[3,6]-11/16I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[2,6]Spaa[3,6]^2-3/4I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,5]Spaa[3,6]^2-11/16I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]^2-31/32I Spaa[1,2]Spbb[1,2]^2Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]+17/32I Spaa[1,2]Spbb[1,2]^2Spaa[2,3]Spbb[2,5]Spaa[3,6]^2Spbb[3,6]-11/8I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,5]Spbb[2,6]Spaa[3,6]^2-7/16I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2+1/4I Spaa[1,2]Spbb[1,2]Spbb[1,6]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2-5/4I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]+7/16I Spaa[1,2]Spbb[1,3]Spbb[1,5]Spbb[2,6]^2Spaa[3,6]^3-5/32I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,5]Spaa[2,6]-5/4I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,5]Spaa[3,6]+33/16I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,5]^2Spaa[5,6]-11/4I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,5]Spbb[1,5]^2Spaa[2,6]-105/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[3,6]+3/16I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,5]^2Spaa[1,6]Spaa[2,5]-5/2I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]-7/2I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,6]+27/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spbb[2,5]Spaa[2,6]-1I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,6]+13/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,5]Spaa[3,6]-5/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[5,6]-3/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[5,6]+9/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,5]^2Spbb[2,3]Spaa[2,5]Spaa[3,6]-75/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,5]Spaa[2,6]^2Spbb[2,6]-91/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]+5/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]-31/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,5]^2Spaa[2,6]Spbb[2,6]Spaa[5,6]+2I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]^2Spbb[2,3]Spaa[3,5]Spaa[3,6]+1/2I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]^2Spbb[2,5]Spaa[3,5]Spaa[5,6]-17/16I Spaa[1,3]^2Spbb[1,5]^3Spbb[2,3]Spaa[3,5]Spaa[5,6]-5/4I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spaa[3,6]^2Spbb[3,6]-7/16I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]^2Spbb[2,6]Spaa[3,6]Spaa[5,6]+3/16I Spbb[1,2]Spaa[1,3]Spaa[1,5]^2Spbb[1,5]^3Spaa[3,6]+3/16I Spbb[1,2]Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[3,6]+25/16I Spbb[1,2]^2Spaa[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[2,6]+97/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[3,6]-15/16I Spbb[1,2]Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[3,6]-1/8I Spbb[1,2]Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[2,5]Spaa[5,6]-15/32I Spbb[1,2]Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]+9/8I Spbb[1,2]Spaa[1,3]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,5]Spaa[2,6]Spaa[3,6]-1/4I Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[2,5]Spaa[3,5]Spaa[3,6]+21/8I Spaa[1,3]Spaa[1,5]Spbb[1,5]^3Spbb[2,3]Spaa[3,5]Spaa[3,6]-39/32I Spbb[1,2]Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[3,6]^2Spbb[3,6]+7/16I Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[2,6]Spaa[3,6]^2+1/16I Spaa[1,3]Spaa[1,5]Spbb[1,5]^3Spbb[2,6]Spaa[3,6]Spaa[5,6]+3/2I Spbb[1,2]Spaa[1,3]Spbb[1,5]^2Spaa[1,6]Spaa[2,5]Spbb[2,6]Spaa[3,6]+13/16I Spbb[1,2]Spaa[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]-1I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]^2+1/16I Spaa[1,3]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]Spaa[5,6]+1/8I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spaa[2,6]-1/8I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spaa[3,6]-1/8I Spbb[1,2]Spaa[1,3]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,6]-1/8I Spbb[1,2]Spaa[1,3]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spaa[5,6]+67/32I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]+31/32I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]+39/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]+9/4I Spbb[1,2]Spaa[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[5,6]-1/8I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,5]^2Spaa[3,5]Spaa[3,6]+1/4I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]Spaa[3,6]-1/4I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,5]^2Spaa[3,5]Spaa[5,6]+1/8I Spaa[1,3]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]Spaa[5,6]+3/8I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,5]Spaa[3,6]^2Spbb[3,6]+1I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,5]Spbb[2,6]Spaa[3,6]^2+9/4I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spbb[2,6]Spaa[3,6]Spaa[5,6]-5/8I Spbb[1,2]Spaa[1,3]Spbb[1,5]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]-1/4I Spbb[1,2]Spaa[1,3]Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]+3/16I Spbb[1,2]Spaa[1,3]Spbb[1,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]-9/16I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2+3/8I Spaa[1,3]Spbb[1,5]^2Spaa[2,6]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]-1/8I Spaa[1,3]Spbb[1,5]^2Spbb[2,3]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]+1/4I Spaa[1,3]Spbb[1,5]^2Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]+2I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,3]Spaa[3,5]Spaa[3,6]^2Spbb[5,6]+7/8I Spaa[1,3]Spbb[1,5]^2Spbb[2,5]Spaa[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]+7/8I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,3]Spbb[2,5]Spaa[3,6]+1/8I Spaa[1,5]^2Spbb[1,5]^3Spbb[2,6]Spaa[3,6]^2-3/16I Spaa[1,5]^2Spbb[1,5]^2Spbb[1,6]Spbb[2,5]Spaa[3,6]^2+1/16I Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]^2-3/16I Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,5]Spaa[3,6]^2+1/8I Spbb[1,2]^2Spaa[1,5]Spaa[2,3]^2Spbb[2,5]^2Spaa[2,6]-1/8I Spbb[1,2]Spbb[1,3]Spaa[1,5]Spaa[2,3]^2Spbb[2,5]^2Spaa[3,6]+1/8I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spaa[3,6]-39/32I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]-1/4I Spbb[1,2]Spaa[1,5]Spbb[1,6]Spaa[2,3]Spbb[2,5]^2Spaa[2,6]Spaa[3,6]+1/2I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,5]^2Spaa[3,5]Spaa[3,6]-1/8I Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]Spaa[3,6]+21/32I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[3,6]^2Spbb[3,6]-1/2I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spbb[2,6]Spaa[3,6]^2+3/4I Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[2,5]Spbb[2,6]Spaa[3,6]Spaa[5,6]-7/8I Spaa[1,5]Spbb[1,5]^2Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2+1/2I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2-1/4I Spaa[1,5]Spbb[1,5]^2Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]+1/4I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]^2Spbb[5,6]+25/16I Spaa[1,5]Spbb[1,5]^2Spbb[2,3]Spaa[3,5]Spaa[3,6]^2Spbb[5,6]-7/8I Spaa[1,5]Spbb[1,5]^2Spbb[2,5]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]-1/16I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,6]Spaa[3,6]^2+5/4I Spbb[1,5]^2Spaa[1,6]Spaa[2,5]Spbb[2,6]^2Spaa[3,6]^2+1/4I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2+1/8I Spbb[1,2]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]+1/8I Spbb[1,2]Spaa[2,3]^2Spbb[2,5]^2Spaa[2,6]Spbb[2,6]Spaa[5,6]-1/8I Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spbb[2,6]Spaa[3,6]^2-1/8I Spbb[1,3]Spaa[2,3]^2Spbb[2,5]^2Spbb[2,6]Spaa[3,6]Spaa[5,6]-1/8I Spbb[1,2]Spaa[2,3]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]+1/8I Spbb[1,2]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]-1/4I Spbb[1,3]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2-1/4I Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]+1/4I Spbb[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]+1/4I Spbb[1,5]Spaa[2,3]Spbb[2,5]^2Spaa[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]))/(Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(Spbb[1,5]Spab[5,Sp[1]+Sp[6],4](+15/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spaa[3,6]-2I Spaa[1,2]Spbb[1,2]^2Spaa[2,3]Spbb[2,5]Spaa[3,6]-2I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spbb[2,6]Spaa[3,6]^2-57/8I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,5]Spaa[2,6]-21/2I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spaa[3,6]-8I Spbb[1,2]Spaa[1,3]^2Spbb[1,5]^2Spaa[5,6]+1/8I Spbb[1,2]Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[3,6]-1/4I Spbb[1,2]Spaa[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,6]+33/8I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spbb[2,5]Spaa[2,6]+53/8I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,5]Spaa[3,6]-3I Spbb[1,2]Spaa[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[3,6]+3I Spbb[1,2]Spaa[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[5,6]-3/4I Spbb[1,2]Spaa[1,3]Spbb[1,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]+1I Spbb[1,2]Spaa[1,3]Spbb[1,6]Spbb[2,5]Spaa[2,6]Spaa[3,6]-17/2I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]+13/2I Spaa[1,3]Spbb[1,5]^2Spbb[2,3]Spaa[3,5]Spaa[3,6]-3/2I Spaa[1,3]Spbb[1,5]^2Spbb[2,5]Spaa[3,5]Spaa[5,6]-3/2I Spbb[1,2]Spaa[1,3]Spbb[1,5]Spaa[3,6]^2Spbb[3,6]-4I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,6]Spaa[3,6]^2-3I Spaa[1,3]Spbb[1,5]^2Spbb[2,6]Spaa[3,6]Spaa[5,6]-9/8I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[3,6]-3/2I Spaa[1,5]Spbb[1,5]^2Spbb[2,5]Spaa[3,5]Spaa[3,6]-1I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]^2+1/2I Spbb[1,2]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spaa[3,6]+1/2I Spbb[1,2]Spaa[2,3]^2Spbb[2,5]^2Spaa[5,6]-7/8I Spbb[1,2]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]+1I Spbb[1,3]Spaa[2,3]Spbb[2,5]^2Spaa[3,5]Spaa[3,6]-1/2I Spbb[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]Spaa[3,6]+3/8I Spbb[1,2]Spaa[2,3]Spbb[2,5]Spaa[3,6]^2Spbb[3,6]+1/4I Spbb[1,3]Spaa[2,3]Spbb[2,5]Spbb[2,6]Spaa[3,6]^2-1/4I Spbb[1,5]Spaa[2,3]Spbb[2,5]Spbb[2,6]Spaa[3,6]Spaa[5,6]+1I Spbb[1,6]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2-1I Spbb[1,5]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]+1I Spbb[1,3]Spbb[2,5]Spaa[3,5]Spaa[3,6]^2Spbb[5,6]+5/2I Spbb[1,5]Spbb[2,3]Spaa[3,5]Spaa[3,6]^2Spbb[5,6]-2I Spbb[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]))/(Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(Spbb[1,5](s[2,3,4]-s[2,3,5])(+11/4I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[3,6]+15/16I Spaa[1,2]Spbb[1,2]^2Spaa[2,3]Spbb[2,4]Spaa[3,6]+7/4I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[2,6]Spaa[3,6]^2-1/2I Spaa[1,2]Spbb[1,2]Spbb[1,6]Spbb[2,4]Spaa[3,6]^2-3/4I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[2,6]+2I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[3,6]-3/4I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[4,6]+3/4I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[3,6]-3/4I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,6]+3/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[3,6]+7/8I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,6]-3/4I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[4,6]+5/4I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]-2I Spbb[1,2]Spaa[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]-5/4I Spaa[1,3]Spbb[1,4]^2Spbb[2,3]Spaa[3,4]Spaa[3,6]-1I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[3,6]^2Spbb[3,6]+4I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,6]Spaa[3,6]^2-5/2I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spbb[2,4]Spaa[3,6]^2-3/4I Spaa[1,3]Spbb[1,4]^2Spbb[2,6]Spaa[3,6]Spaa[4,6]-5/4I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,6]+3/4I Spaa[1,4]Spbb[1,4]^2Spbb[2,6]Spaa[3,6]^2+3/16I Spbb[1,2]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]-15/16I Spbb[1,2]Spaa[2,3]Spbb[2,4]Spaa[3,6]^2Spbb[3,6]+9/8I Spbb[1,3]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spaa[3,6]^2+7/8I Spbb[1,4]Spaa[2,3]Spbb[2,3]Spbb[2,6]Spaa[3,6]^2-2I Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spaa[3,6]Spaa[4,6]+1I Spbb[1,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2-1/2I Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2-5/4I Spbb[1,4]Spbb[2,3]Spaa[3,4]Spaa[3,6]^2Spbb[4,6]+1I Spbb[1,3]Spbb[2,6]Spaa[3,6]^3Spbb[4,6]+1/2I Spbb[1,6]Spbb[2,4]Spaa[3,6]^3Spbb[3,6]))/(Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(+1/2I Spaa[1,2]Spbb[1,2]^4Spbb[1,5]Spaa[2,3]^3-3/2I Spaa[1,2]Spbb[1,2]^3Spbb[1,4]Spbb[1,5]Spaa[2,3]^2Spaa[3,4]+3/2I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,3]Spaa[3,4]^2-1/2I Spaa[1,2]Spbb[1,2]Spbb[1,4]^3Spbb[1,5]Spaa[3,4]^3+1/2I Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[2,3]^3+9/2I Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[2,3]^2Spaa[2,4]+3I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spaa[2,3]^2Spaa[3,4]-5I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spbb[1,5]Spaa[2,3]Spaa[2,4]Spaa[3,4]-4I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spbb[1,5]^2Spaa[2,3]Spaa[2,4]Spaa[3,5]-7/2I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[1,5]Spaa[2,3]Spaa[3,4]^2-4I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,5]^2Spaa[2,3]Spaa[3,4]Spaa[3,5]+1/2I Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spbb[1,5]Spaa[2,4]Spaa[3,4]^2+1/2I Spbb[1,2]^3Spaa[1,5]Spbb[1,5]^2Spaa[2,3]^3-1I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]^2Spaa[3,4]+1/2I Spbb[1,2]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spaa[3,4]^2+1/2I Spbb[1,2]^3Spbb[1,5]Spaa[2,3]^4Spbb[2,3]+3/4I Spbb[1,2]^4Spaa[2,3]^3Spaa[2,4]Spbb[4,5]+3/4I Spbb[1,2]^3Spbb[1,3]Spaa[2,3]^3Spaa[3,4]Spbb[4,5]+11/4I Spbb[1,2]^3Spbb[1,5]Spaa[2,3]^3Spaa[3,4]Spbb[3,4]-11/4I Spbb[1,2]^2Spbb[1,3]Spbb[1,5]Spaa[2,3]^3Spbb[2,4]Spaa[3,4]-1/2I Spbb[1,2]^2Spbb[1,5]^2Spaa[2,3]^3Spbb[2,4]Spaa[4,5]-17/4I Spbb[1,2]^3Spbb[1,4]Spaa[2,3]^2Spaa[2,4]Spaa[3,4]Spbb[4,5]+1/4I Spbb[1,2]^3Spbb[1,5]Spaa[2,3]^2Spaa[2,4]Spaa[3,5]Spbb[4,5]-17/4I Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spaa[3,4]^2Spbb[4,5]-29/4I Spbb[1,2]^2Spbb[1,4]Spbb[1,5]Spaa[2,3]^2Spaa[3,4]^2Spbb[3,4]+29/4I Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spaa[2,3]^2Spbb[2,4]Spaa[3,4]^2+1/4I Spbb[1,2]^2Spbb[1,3]Spbb[1,5]Spaa[2,3]^2Spaa[3,4]Spaa[3,5]Spbb[4,5]+11/4I Spbb[1,2]^2Spbb[1,5]^2Spaa[2,3]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]-11/4I Spbb[1,2]Spbb[1,3]Spbb[1,5]^2Spaa[2,3]^2Spbb[2,4]Spaa[3,4]Spaa[3,5]+1I Spbb[1,2]Spbb[1,4]Spbb[1,5]^2Spaa[2,3]^2Spbb[2,4]Spaa[3,4]Spaa[4,5]+3I Spbb[1,2]^2Spbb[1,4]^2Spaa[2,3]Spaa[2,4]Spaa[3,4]^2Spbb[4,5]+3/2I Spbb[1,2]^2Spbb[1,4]Spbb[1,5]Spaa[2,3]Spaa[2,4]Spaa[3,4]Spaa[3,5]Spbb[4,5]-2I Spbb[1,2]^2Spbb[1,5]^2Spaa[2,3]Spaa[2,4]Spaa[3,5]^2Spbb[4,5]+3I Spbb[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[2,3]Spaa[3,4]^3Spbb[4,5]+5I Spbb[1,2]Spbb[1,4]^2Spbb[1,5]Spaa[2,3]Spaa[3,4]^3Spbb[3,4]-5I Spbb[1,3]Spbb[1,4]^2Spbb[1,5]Spaa[2,3]Spbb[2,4]Spaa[3,4]^3+3/2I Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spaa[3,4]^2Spaa[3,5]Spbb[4,5]-3/2I Spbb[1,2]Spbb[1,4]Spbb[1,5]^2Spaa[2,3]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]+3/2I Spbb[1,3]Spbb[1,4]Spbb[1,5]^2Spaa[2,3]Spbb[2,4]Spaa[3,4]^2Spaa[3,5]-1/2I Spbb[1,4]^2Spbb[1,5]^2Spaa[2,3]Spbb[2,4]Spaa[3,4]^2Spaa[4,5]-2I Spbb[1,2]Spbb[1,3]Spbb[1,5]^2Spaa[2,3]Spaa[3,4]Spaa[3,5]^2Spbb[4,5]-6I Spbb[1,2]Spbb[1,5]^3Spaa[2,3]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2+6I Spbb[1,3]Spbb[1,5]^3Spaa[2,3]Spbb[2,4]Spaa[3,4]Spaa[3,5]^2+1/2I Spbb[1,2]Spbb[1,4]^3Spaa[2,4]Spaa[3,4]^3Spbb[4,5]-1/2I Spbb[1,2]Spbb[1,4]^2Spbb[1,5]Spaa[2,4]Spaa[3,4]^2Spaa[3,5]Spbb[4,5]+1/2I Spbb[1,3]Spbb[1,4]^3Spaa[3,4]^4Spbb[4,5]-1/2I Spbb[1,3]Spbb[1,4]^2Spbb[1,5]Spaa[3,4]^3Spaa[3,5]Spbb[4,5])/(Spbb[1,6]Spaa[2,3]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[2]+Sp[3],1]Spab[4,Sp[1]+Sp[6],5])+
(Spbb[1,5](-1283/32I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]Spaa[3,6]+77/2I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]-4765/32I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[1,5]Spbb[2,6]Spaa[3,6]^2-1I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]+731/32I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]+1/2I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]+3119/32I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[2,4]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]-1223/32I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spbb[2,4]Spaa[3,5]Spaa[3,6]-807/16I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[2,4]Spaa[3,4]Spaa[3,6]+8365/32I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]-1713/8I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[2,6]Spaa[3,6]^2+21/16I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,5]+5/4I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[2,5]Spaa[3,5]^2+2469/32I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]+7517/32I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]+7777/32I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]+1683/32I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]+9053/32I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2-687/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,5]^2Spbb[2,5]Spaa[3,4]Spaa[3,6]+5323/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]-7597/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,6]Spaa[3,6]^2+167/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spbb[2,4]Spaa[3,4]^2+427/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,4]Spaa[3,5]+1/4I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,5]^2-1013/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]-673/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]-627/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]-7215/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]-6929/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+875/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]-601/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]+1269/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]-4775/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[2,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2-6769/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2-2999/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]-2483/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3+35/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]-207/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]+3/4I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2+189/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spaa[3,6]Spbb[3,6]+15/4I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]-1/2I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3+445/4I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,5]^2Spaa[3,6]Spbb[3,6]-3779/64I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spaa[3,6]+853/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]-73/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]+369/4I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]-185/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^2+751/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]+45/4I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,5]Spbb[3,4]^2Spaa[3,5]^3Spaa[3,6]+1107/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]-2979/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]^2Spbb[3,6]+269/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,6]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2-637/16I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,6]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]^2+769/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]^2+2355/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]-761/16I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spbb[2,6]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^3-1483/32I Spaa[1,4]^3Spbb[1,4]^4Spbb[2,4]Spaa[3,5]Spaa[3,6]-53/4I Spaa[1,4]^2Spbb[1,4]^4Spaa[1,5]Spbb[2,4]Spaa[3,4]Spaa[3,6]+6265/32I Spaa[1,4]^2Spbb[1,4]^4Spaa[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]-65/16I Spaa[1,4]^2Spbb[1,4]^4Spaa[1,5]Spbb[2,6]Spaa[3,6]^2+1033/32I Spaa[1,4]^2Spbb[1,4]^4Spaa[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,5]+181/32I Spaa[1,4]^2Spbb[1,4]^4Spaa[1,6]Spbb[2,5]Spaa[3,5]^2+999/16I Spaa[1,4]^2Spbb[1,4]^3Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]+3619/16I Spaa[1,4]^2Spbb[1,4]^3Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]+1143/16I Spaa[1,4]^2Spbb[1,4]^3Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]+113/8I Spaa[1,4]^2Spbb[1,4]^3Spbb[2,4]Spaa[3,5]^2Spbb[4,5]Spaa[4,6]-73/4I Spaa[1,4]^2Spbb[1,4]^3Spbb[2,4]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]+709/16I Spaa[1,4]^2Spbb[1,4]^3Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2+289/32I Spaa[1,4]Spbb[1,4]^4Spaa[1,5]^2Spbb[2,5]Spaa[3,4]Spaa[3,6]+6523/16I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]^2Spbb[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]-5961/16I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]^2Spbb[1,5]Spbb[2,6]Spaa[3,6]^2+18I Spaa[1,4]Spbb[1,4]^4Spaa[1,5]Spaa[1,6]Spbb[2,4]Spaa[3,4]^2+2431/32I Spaa[1,4]Spbb[1,4]^4Spaa[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,4]Spaa[3,5]+27/2I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,5]^2-1855/16I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+595/32I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]+8591/32I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]+391/16I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[4,5]Spaa[4,6]-2139/4I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[2,4]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]+7159/32I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+2523/8I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]-981/16I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]+2467/16I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]Spaa[4,6]+7787/32I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]-3449/16I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[2,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2-4413/32I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2+6585/32I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]-465/32I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[2,6]Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]-1829/32I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3+17/16I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]-657/16I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]-1967/32I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2+437/8I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spaa[3,6]Spbb[3,6]-235/16I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]+1369/16I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spaa[4,6]Spbb[4,6]+5I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]-149/8I Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3+1091/32I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[2,5]Spaa[3,5]^2Spaa[3,6]Spbb[3,6]+153/16I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[2,5]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]-1213/32I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[2,5]Spaa[3,5]^2Spaa[4,6]Spbb[4,6]+4707/64I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spaa[3,6]+14111/32I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]+3047/32I Spaa[1,4]Spbb[1,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]+1299/16I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]Spaa[4,6]+5871/16I Spaa[1,4]Spbb[1,4]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^2+825/4I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]+7953/32I Spaa[1,4]Spbb[1,4]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]-679/4I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[2,5]Spbb[3,4]^2Spaa[3,5]^3Spaa[3,6]+1085/4I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]Spaa[4,6]+531/16I Spaa[1,4]Spbb[1,4]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spbb[4,5]Spaa[4,6]+1907/8I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]+1057/8I Spaa[1,4]Spbb[1,4]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]^2Spbb[3,6]+10627/32I Spaa[1,4]Spbb[1,4]^2Spbb[2,6]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2-1197/8I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[2,6]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]^2+4281/16I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]+2665/32I Spaa[1,4]Spbb[1,4]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]+2005/32I Spaa[1,4]Spbb[1,4]^2Spbb[2,6]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]+65I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]-5771/32I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spbb[2,6]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^3+653/32I Spbb[1,4]^3Spaa[1,5]^3Spbb[1,5]Spbb[2,5]Spaa[3,4]Spaa[3,6]+2621/16I Spbb[1,4]^2Spaa[1,5]^3Spbb[1,5]^2Spbb[2,5]Spaa[3,5]Spaa[3,6]-2611/8I Spbb[1,4]^2Spaa[1,5]^3Spbb[1,5]^2Spbb[2,6]Spaa[3,6]^2+79/8I Spbb[1,4]^4Spaa[1,5]^2Spaa[1,6]Spbb[2,5]Spaa[3,4]^2+443/16I Spbb[1,4]^3Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,4]Spaa[3,5]-5/32I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]Spbb[2,5]Spaa[3,5]^2+177/16I Spbb[1,4]^3Spaa[1,5]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,5]Spaa[3,6]-2255/32I Spbb[1,4]^3Spaa[1,5]^2Spbb[2,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+21/4I Spbb[1,4]^3Spaa[1,5]^2Spbb[2,4]Spaa[3,4]^2Spbb[4,5]Spaa[4,6]-453/32I Spbb[1,4]^3Spaa[1,5]^2Spbb[2,5]Spaa[3,4]^2Spbb[4,5]Spaa[5,6]+2357/32I Spbb[1,4]^3Spaa[1,5]^2Spbb[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]+11271/32I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]-2717/32I Spbb[1,4]^3Spaa[1,5]^2Spbb[2,5]Spaa[3,4]Spaa[3,5]Spbb[4,5]Spaa[4,6]-4805/16I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,5]Spaa[3,4]Spaa[3,5]Spbb[4,5]Spaa[5,6]-533/16I Spbb[1,4]^3Spaa[1,5]^2Spbb[2,5]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]+421/2I Spbb[1,4]^3Spaa[1,5]^2Spbb[2,6]Spaa[3,4]Spbb[3,5]Spaa[3,6]^2-4251/32I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-5225/32I Spbb[1,4]^3Spaa[1,5]^2Spbb[2,5]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]+3693/32I Spbb[1,4]^3Spaa[1,5]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]Spbb[4,5]Spaa[4,6]+2481/32I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,5]Spaa[3,4]Spaa[3,6]Spbb[4,6]Spaa[5,6]-135/32I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,6]Spaa[3,4]Spaa[3,6]Spbb[4,5]Spaa[5,6]+4207/32I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]-138I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]+9305/32I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]Spaa[4,6]+2795/32I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,5]Spaa[3,5]^2Spbb[4,5]Spaa[5,6]+3885/32I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]-2155/16I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2-8615/32I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2+8173/32I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]+3435/32I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,5]Spaa[3,5]Spaa[3,6]Spbb[4,6]Spaa[5,6]+125/2I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,6]Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[5,6]-2729/32I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3+1557/16I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,6]Spaa[3,6]^2Spbb[4,6]Spaa[5,6]-2801/16I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[1,6]Spbb[2,6]Spaa[3,6]^2Spbb[4,5]Spaa[5,6]+157/8I Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]-1179/16I Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spbb[2,4]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]+4205/32I Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]-1317/32I Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,4]^2Spbb[4,6]Spaa[5,6]-481/4I Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]+2707/16I Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2-1857/32I Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,4]Spaa[3,5]Spaa[3,6]Spbb[3,6]+745/4I Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]+1259/8I Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,4]Spaa[3,5]Spaa[4,6]Spbb[4,6]+3347/32I Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,4]Spaa[3,5]Spbb[4,6]Spaa[5,6]+3677/32I Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]+3011/32I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3+1913/16I Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,5]^2Spaa[3,6]Spbb[3,6]+4659/32I Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]-3453/32I Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,5]^2Spaa[4,6]Spbb[4,6]+3/16I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[2,5]Spaa[3,5]^2Spbb[4,6]Spaa[5,6]-7043/64I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]+399/16I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]Spbb[4,5]Spaa[5,6]-2911/32I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]-821/16I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[4,5]Spaa[4,6]+311/8I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]Spaa[5,6]-5/2I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[4,5]Spaa[5,6]+6099/32I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]^2Spbb[3,5]Spaa[3,6]Spbb[4,6]Spaa[5,6]-4631/32I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[4,6]Spaa[5,6]+1433/32I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,4]^2Spbb[4,5]Spbb[4,6]Spaa[5,6]^2+137/16I Spbb[1,4]^2Spaa[1,5]Spbb[2,6]Spaa[3,4]^2Spbb[4,5]^2Spaa[5,6]^2+219/16I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]-251/16I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]-3081/16I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]Spaa[4,6]+2523/32I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]Spaa[5,6]-277/8I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]Spaa[5,6]-2439/8I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]+6335/32I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,6]Spaa[5,6]-13I Spbb[1,4]^2Spaa[1,5]Spbb[2,6]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[5,6]+821/16I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spbb[4,6]Spaa[5,6]+1301/16I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]-293/16I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,4]Spaa[3,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2+67/8I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,6]Spaa[3,4]Spaa[3,5]Spbb[4,5]^2Spaa[5,6]^2+6007/32I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]Spaa[5,6]-1715/32I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]+463/4I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,4]Spaa[3,6]Spbb[4,6]^2Spaa[5,6]^2+1545/32I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]-2703/16I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]-1091/16I Spaa[1,5]Spbb[1,5]^2Spbb[2,5]Spbb[3,4]^2Spaa[3,5]^3Spaa[3,6]+1545/32I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]Spaa[4,6]-1399/16I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]Spaa[5,6]+2453/32I Spaa[1,5]Spbb[1,5]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spbb[4,5]Spaa[5,6]-2917/32I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]-2411/16I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,6]Spaa[5,6]-457/32I Spaa[1,5]Spbb[1,5]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spbb[4,6]Spaa[5,6]-1653/16I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^2Spaa[5,6]+2717/32I Spaa[1,5]Spbb[1,5]^2Spbb[2,5]Spaa[3,5]^2Spbb[4,5]Spbb[4,6]Spaa[5,6]^2-13/8I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]^2+1603/16I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]Spaa[5,6]-1/8I Spbb[1,4]Spaa[1,5]Spbb[1,6]Spbb[2,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[5,6]+805/32I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]+2673/32I Spaa[1,5]Spbb[1,5]^2Spbb[2,5]Spaa[3,5]Spaa[3,6]Spbb[4,6]^2Spaa[5,6]^2+2I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,6]Spaa[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[5,6]^2-441/16I Spbb[1,4]^3Spaa[1,6]^2Spbb[2,4]Spaa[3,4]^2Spaa[3,5]Spbb[3,6]-811/32I Spbb[1,4]^3Spaa[1,6]^2Spbb[2,5]Spaa[3,4]Spaa[3,5]^2Spbb[3,6]-2037/16I Spbb[1,4]^3Spaa[1,6]^2Spbb[2,5]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,6]-45/8I Spbb[1,4]^2Spbb[1,5]Spaa[1,6]^2Spbb[2,5]Spaa[3,5]^3Spbb[3,6]-101/8I Spbb[1,4]^2Spbb[1,5]Spaa[1,6]^2Spbb[2,5]Spaa[3,5]^2Spaa[4,5]Spbb[4,6]+23/64I Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]+119/8I Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]Spbb[4,6]Spaa[5,6]+589/32I Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]-3399/64I Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2+73/2I Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spaa[3,6]Spbb[3,6]-467/16I Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]Spbb[4,6]Spaa[5,6]-951/16I Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[4,6]Spaa[5,6]+687/16I Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[3,4]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]+27/8I Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,4]^2Spbb[4,6]^2Spaa[5,6]^2-75/32I Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]+1831/32I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^3+1073/16I Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spbb[3,6]+825/4I Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]-959/32I Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,6]Spaa[5,6]+313/16I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,6]Spaa[5,6]-77/32I Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,4]Spaa[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,6]Spaa[5,6]+999/8I Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]-547/32I Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,4]Spaa[3,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]-1449/32I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,4]Spaa[3,5]Spbb[4,6]^2Spaa[5,6]^2+15/4I Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,5]^4Spbb[3,5]^2-9/16I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]+2461/32I Spbb[1,5]^2Spaa[1,6]Spbb[2,5]Spbb[3,4]^2Spaa[3,5]^4+2957/32I Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]Spbb[3,6]-19/2I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spaa[3,6]Spbb[3,6]+15/4I Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]-251/16I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spaa[4,5]Spbb[4,5]+959/32I Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spaa[4,6]Spbb[4,6]+805/32I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spbb[4,6]Spaa[5,6]+2413/32I Spbb[1,5]^2Spaa[1,6]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spbb[4,6]Spaa[5,6]+1345/32I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]+539/16I Spbb[1,4]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]Spbb[4,5]Spaa[5,6]-1657/64I Spbb[1,4]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]Spbb[4,6]Spaa[5,6]+459/16I Spbb[1,4]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2-119/64I Spbb[1,2]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2Spbb[4,5]^2Spaa[5,6]+539/16I Spbb[1,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]Spaa[5,6]+243/8I Spbb[1,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,6]Spaa[5,6]+539/16I Spbb[1,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]+1/4I Spbb[1,2]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^2+181/8I Spbb[1,4]Spbb[2,4]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2+239/32I Spbb[1,4]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2-159/16I Spbb[1,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[4,5]^2Spaa[5,6]^2+1/4I Spbb[1,2]Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^2Spaa[5,6]+181/8I Spbb[1,4]Spbb[2,6]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2Spaa[5,6]^2+3/2I Spbb[1,2]Spaa[3,4]Spaa[3,5]Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+35/8I Spbb[1,2]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-27/4I Spbb[1,2]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^3Spaa[5,6]^2Spbb[5,6]-71/32I Spbb[1,2]Spaa[3,5]^2Spbb[4,5]^2Spaa[5,6]^3Spbb[5,6]^2))/(Spbb[5,6]Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(Spbb[1,5](+1085/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[3,5]Spaa[3,6]+529/4I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,5]Spaa[3,6]+13/8I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]Spaa[3,6]-4I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]-863/8I Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,5]-7/8I Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,5]^2-81/8I Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[4,5]Spaa[5,6]+45/8I Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[3,6]Spbb[4,6]Spaa[5,6]+223/8I Spbb[1,4]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]+33/2I Spbb[1,2]Spaa[3,5]^2Spbb[4,5]^2Spaa[5,6]))/(Spbb[5,6]Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(-1/2I Spaa[2,6]Spab[2,Sp[1]+Sp[6],4]^3Spab[6,Sp[1]+Sp[2],3]^2(s[6,1,2]-s[6,1,3]))/(Spaa[1,2]Spaa[1,6]Spbb[4,5]Spab[2,Sp[1]+Sp[6],3]^4Spab[2,Sp[1]+Sp[6],5])+
(+1/4I Spbb[1,3]Spaa[2,5]Spaa[2,6]Spab[2,Sp[1]+Sp[6],4]^2Spab[3,Sp[1]+Sp[6],2]Spab[6,Sp[1]+Sp[2],3](s[6,1,2]-s[6,1,3]))/(Spaa[1,2]Spab[2,Sp[1]+Sp[6],3]^3Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(Spaa[2,6]Spab[2,Sp[1]+Sp[6],4]^2Spab[6,Sp[1]+Sp[2],3](-1/2I Spaa[3,5]Spbb[3,5]Spbb[4,5]Spaa[5,6]+1/2I Spaa[2,5]Spbb[2,5]Spbb[4,5]Spaa[5,6]-1/2I Spbb[3,4]Spaa[3,5]Spbb[4,5]Spaa[4,6]+1/2I Spbb[3,4]Spaa[3,6]Spaa[4,5]Spbb[4,5]+1/2I Spbb[2,4]Spaa[2,5]Spbb[4,5]Spaa[4,6]-1/2I Spbb[2,4]Spaa[2,6]Spaa[4,5]Spbb[4,5]+3/2I Spbb[2,3]Spaa[2,5]Spaa[3,6]Spbb[4,5]+1/2I Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]+1I Spaa[2,3]Spbb[2,5]Spbb[3,4]Spaa[5,6]+1/2I Spaa[3,4]Spbb[3,4]^2Spaa[3,6]+1I Spaa[2,3]Spbb[2,4]Spbb[3,4]Spaa[4,6]))/(Spaa[1,2]Spaa[1,6]Spbb[4,5]Spab[2,Sp[1]+Sp[6],3]^3Spab[2,Sp[1]+Sp[6],5])+
(Spaa[2,6]Spab[2,Sp[1]+Sp[6],4]Spab[3,Sp[1]+Sp[6],2](s[6,1,2]-s[6,1,3])(-1/8I Spbb[1,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]^2Spbb[4,6]Spaa[5,6]^2-1/8I Spbb[1,4]Spaa[2,6]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]-1/8I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[3,6]Spbb[4,6]Spaa[5,6]^2-1/8I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]+1/4I Spbb[1,4]Spaa[2,6]Spaa[3,4]Spbb[3,5]Spbb[3,6]Spbb[4,6]Spaa[5,6]^2-3/8I Spbb[1,4]Spaa[2,6]Spaa[3,5]Spbb[3,5]Spbb[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]+1/8I Spaa[1,5]Spbb[1,5]^2Spaa[2,6]Spbb[3,6]Spbb[4,6]Spaa[5,6]^2-1/16I Spbb[1,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,6]Spbb[4,6]Spaa[5,6]^2+1/16I Spbb[1,5]Spaa[2,6]Spbb[3,4]Spaa[3,5]Spbb[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]-3/16I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,6]Spbb[3,6]Spbb[4,6]Spaa[5,6]^2+7/16I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,6]Spbb[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]+3/16I Spbb[1,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]-5/16I Spbb[1,4]Spaa[2,6]Spbb[3,4]Spaa[3,5]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]-3/16I Spaa[1,4]Spbb[1,4]^2Spaa[2,6]Spbb[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]+5/16I Spbb[1,4]^2Spaa[1,5]Spaa[2,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]-1/4I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,6]Spbb[3,4]Spbb[4,6]Spaa[5,6]^2+1/4I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[2,6]Spbb[3,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]-1/4I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[2,6]Spbb[3,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]+1/4I Spbb[1,4]Spaa[1,5]Spbb[1,6]Spaa[2,6]Spbb[3,4]Spaa[4,6]^2Spbb[4,6]+1/8I Spbb[1,4]Spaa[2,6]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]Spbb[4,6]Spaa[5,6]-1/8I Spbb[1,5]Spaa[2,6]Spbb[3,4]Spaa[4,5]^2Spbb[4,5]Spbb[4,6]Spaa[5,6]+3/8I Spbb[1,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[4,5]Spbb[4,6]Spaa[5,6]-3/8I Spbb[1,4]Spaa[2,6]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spaa[4,6]Spbb[4,6]-3/8I Spbb[1,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[4,5]Spbb[4,6]Spaa[5,6]+3/8I Spbb[1,5]Spaa[2,6]Spbb[3,4]^2Spaa[3,5]Spaa[4,5]Spaa[4,6]Spbb[4,6]-1/8I Spbb[1,4]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^3Spaa[5,6]-1/4I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,6]Spbb[3,6]^2Spaa[5,6]+1/16I Spbb[1,4]Spaa[2,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[5,6]-1/8I Spbb[1,5]Spaa[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[5,6]-1/16I Spbb[1,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]^2Spaa[5,6]-5/16I Spaa[1,4]Spbb[1,4]^2Spaa[2,6]Spaa[3,6]Spbb[3,6]^2Spaa[5,6]+5/16I Spbb[1,4]^2Spaa[1,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]-1/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,6]Spaa[3,6]Spbb[3,6]^2Spaa[5,6]-1/8I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spbb[3,6]Spaa[5,6]+1/4I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[2,6]Spbb[3,4]Spbb[3,6]Spaa[5,6]^2-1/8I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[2,6]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spaa[5,6]+3/16I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[2,6]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spaa[5,6]-1/4I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,6]Spaa[5,6]-1/16I Spbb[1,4]Spaa[1,5]Spbb[1,6]Spaa[2,6]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]-5/16I Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[3,6]Spaa[5,6]+5/16I Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[3,6]Spaa[4,6]-1/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[3,6]Spaa[5,6]-1/8I Spbb[1,4]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]^2Spbb[3,6]Spaa[5,6]-1/4I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]Spbb[3,6]Spaa[5,6]+1/8I Spbb[1,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spbb[3,6]Spaa[5,6]-3/8I Spbb[1,4]Spaa[2,6]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[3,6]Spaa[4,6]-1/8I Spaa[1,4]Spbb[1,4]^2Spaa[2,6]Spaa[3,5]Spbb[3,5]Spbb[3,6]Spaa[5,6]+1/4I Spbb[1,4]^2Spaa[1,5]Spaa[2,6]Spaa[3,4]Spbb[3,5]Spbb[3,6]Spaa[5,6]-3/8I Spbb[1,4]^2Spaa[1,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]Spbb[3,6]Spaa[4,6]+1/16I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]+1/8I Spaa[1,5]Spbb[1,5]^2Spaa[2,6]Spbb[3,4]Spaa[3,5]Spbb[3,6]Spaa[5,6]+1/8I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,6]Spbb[3,6]Spaa[5,6]+1/8I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,6]Spbb[3,4]Spaa[3,5]Spbb[3,6]Spaa[5,6]-1/16I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,6]Spaa[5,6]-1/16I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,6]Spbb[3,4]Spaa[3,5]Spbb[3,6]Spaa[4,6]-1/8I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[2,6]Spbb[3,4]Spaa[3,5]Spbb[3,6]Spaa[5,6]-1/16I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,6]Spbb[3,6]Spaa[5,6]+5/16I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[2,6]Spbb[3,6]Spaa[4,6]+1/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,6]Spbb[3,6]Spaa[5,6]+1/4I Spbb[1,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spbb[3,6]Spaa[5,6]-3/8I Spbb[1,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spbb[3,6]Spaa[4,6]+3/16I Spaa[1,4]Spbb[1,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,6]Spaa[5,6]-5/16I Spaa[1,4]Spbb[1,4]^2Spaa[2,6]Spbb[3,4]Spaa[3,5]Spbb[3,6]Spaa[4,6]-1/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,6]Spaa[5,6]+1/16I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]-3/16I Spaa[1,4]^2Spbb[1,4]^3Spaa[2,6]Spbb[3,6]Spaa[5,6]+5/16I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spaa[2,6]Spbb[3,6]Spaa[4,6]-3/16I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,6]Spbb[3,6]Spaa[5,6]+5/16I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]-5/16I Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spaa[2,6]Spaa[3,4]Spbb[3,6]-1/8I Spaa[1,5]^2Spbb[1,5]^2Spbb[1,6]Spaa[2,6]Spbb[3,4]Spaa[5,6]-1/2I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,6]Spbb[3,4]^2Spaa[3,5]Spaa[5,6]+1/16I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[5,6]+7/16I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[2,6]Spbb[3,4]^2Spaa[3,5]Spaa[4,6]-3/16I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[2,6]Spbb[3,4]Spaa[5,6]-1/16I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[1,6]Spaa[2,6]Spbb[3,4]Spaa[4,6]-1/4I Spbb[1,6]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[5,6]+1/4I Spbb[1,6]Spaa[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,5]Spaa[4,6]-5/16I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[5,6]-1/16I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[2,6]Spbb[3,4]^2Spaa[3,5]Spaa[4,6]+3/8I Spbb[1,4]Spaa[1,5]Spbb[1,6]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[4,6]-1/16I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,6]Spaa[2,6]Spbb[3,4]Spaa[5,6]-1/16I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,6]Spaa[2,6]Spbb[3,4]Spaa[4,6]+1/16I Spbb[1,4]Spaa[2,6]Spbb[3,4]Spaa[4,5]^3Spbb[4,5]^2+1/16I Spbb[1,4]Spaa[2,6]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]+1/8I Spbb[1,4]^2Spaa[1,5]Spaa[2,6]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]+1/16I Spbb[1,5]Spaa[2,6]Spbb[3,4]^2Spaa[3,5]Spaa[4,5]^2Spbb[4,5]-1/8I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,6]Spbb[3,4]Spaa[4,5]^2Spbb[4,5]+1/8I Spbb[1,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[4,5]^2Spbb[4,5]+1/16I Spbb[1,4]Spaa[2,6]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]+1/16I Spbb[1,3]Spaa[2,6]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2-1/8I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]^2-1/4I Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]-1/4I Spbb[1,4]Spaa[2,3]Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]Spaa[4,6]-1/8I Spbb[1,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]-1/4I Spbb[1,3]Spaa[2,3]Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]Spaa[4,6]-1/8I Spbb[1,3]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]+1/8I Spbb[1,4]^2Spaa[1,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[4,5]-1/8I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]-1/8I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]+1/8I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,6]Spbb[3,4]Spaa[3,5]+1/4I Spbb[1,5]Spaa[2,3]Spbb[3,4]^3Spaa[3,5]Spaa[4,5]Spaa[4,6]+1/4I Spbb[1,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,5]Spaa[4,5]-1/8I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[4,5]+1/16I Spbb[1,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[4,5]-1/4I Spbb[1,3]Spaa[2,3]Spaa[3,4]Spbb[3,4]^3Spaa[3,5]Spaa[4,6]-3/16I Spbb[1,3]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,5]))/(Spaa[1,2]Spab[2,Sp[1]+Sp[6],3]^2Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(Spaa[2,6]Spab[2,Sp[1]+Sp[6],4](+3/2I Spbb[3,5]Spaa[3,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2+3/2I Spbb[3,4]Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]-3/2I Spaa[3,6]Spbb[3,6]Spbb[4,5]^2Spaa[5,6]^2+3/2I Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spbb[4,5]Spaa[5,6]+3/2I Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]Spbb[4,5]Spaa[5,6]+1/2I Spaa[3,5]Spbb[3,5]Spbb[4,5]^2Spaa[5,6]^2-1/2I Spaa[2,5]Spbb[2,5]Spbb[4,5]^2Spaa[5,6]^2+1/2I Spbb[3,4]Spaa[3,5]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]+1I Spbb[3,4]Spaa[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]-1/2I Spbb[2,4]Spaa[2,5]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]+1/2I Spbb[2,4]Spaa[2,6]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]-3I Spbb[2,3]Spaa[2,5]Spaa[3,6]Spbb[4,5]^2Spaa[5,6]+1/2I Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[5,6]-2I Spaa[2,3]Spbb[2,5]Spbb[3,4]Spbb[4,5]Spaa[5,6]^2+3/2I Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,6]Spbb[4,5]Spaa[5,6]+1/2I Spbb[3,4]^2Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]-1/2I Spbb[3,4]^2Spaa[3,6]^2Spaa[4,5]Spbb[4,5]-2I Spaa[2,3]Spbb[2,4]Spbb[3,4]Spbb[4,5]Spaa[4,6]Spaa[5,6]+3/2I Spbb[2,4]Spaa[2,5]Spbb[3,4]Spaa[3,6]Spbb[4,5]Spaa[4,6]+5/2I Spbb[2,3]Spaa[2,5]Spbb[3,4]Spaa[3,6]^2Spbb[4,5]+1/2I Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]^2+1/2I Spaa[2,3]Spbb[2,5]Spbb[3,4]^2Spaa[3,6]Spaa[5,6]+1/2I Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^2+1/2I Spaa[2,3]Spbb[2,4]Spbb[3,4]^2Spaa[3,6]Spaa[4,6]))/(Spaa[1,2]Spaa[1,6]Spbb[4,5]Spab[2,Sp[1]+Sp[6],3]^2Spab[2,Sp[1]+Sp[6],5])+
(Spaa[2,6]Spab[3,Sp[1]+Sp[6],2](+5/16I Spbb[1,4]Spaa[2,6]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]^3-5/16I Spbb[1,4]Spaa[2,5]Spbb[4,5]Spaa[5,6]^4Spbb[5,6]^3+1/4I Spbb[1,4]^2Spaa[1,5]Spaa[2,6]Spaa[5,6]^3Spbb[5,6]^3-13/8I Spbb[1,5]Spaa[2,6]Spbb[4,6]^2Spaa[5,6]^4Spbb[5,6]^2-21/16I Spbb[1,4]Spaa[2,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]^2+3/8I Spbb[1,4]Spaa[2,6]^2Spbb[2,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2+9/16I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2+1/4I Spbb[1,5]Spaa[2,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]^2-11/16I Spbb[1,4]Spaa[2,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2-5/4I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2-25/16I Spaa[1,4]Spbb[1,4]^2Spaa[2,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2+11/16I Spbb[1,4]^2Spaa[1,5]Spaa[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2-5/8I Spbb[1,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]^2+3/16I Spbb[1,4]^2Spaa[1,5]Spaa[2,6]^2Spbb[2,6]Spaa[5,6]^2Spbb[5,6]^2+3/8I Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[5,6]^2Spbb[5,6]^2-5/8I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]^2+5/16I Spaa[1,4]Spbb[1,4]^2Spaa[2,5]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]^2-15/16I Spbb[1,4]^2Spaa[1,5]Spaa[2,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2+1/4I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[2,6]Spaa[5,6]^2Spbb[5,6]^2-3/2I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spaa[2,6]Spaa[5,6]^2Spbb[5,6]^2+15/8I Spbb[1,4]^3Spaa[1,5]^2Spaa[2,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2-21/16I Spbb[1,5]Spaa[2,6]Spaa[4,6]Spbb[4,6]^3Spaa[5,6]^3Spbb[5,6]-13/8I Spbb[1,4]Spaa[2,6]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]^2Spbb[5,6]-19/16I Spbb[1,5]Spaa[2,6]^2Spbb[2,6]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]-29/8I Spbb[1,4]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]-2I Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]-27/8I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]-55/16I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]-1/16I Spbb[1,5]Spaa[2,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]-15/16I Spbb[1,4]Spaa[2,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]-1I Spbb[1,4]Spaa[2,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]+5/16I Spbb[1,4]Spbb[2,5]Spaa[2,6]^2Spaa[4,5]Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]-7/4I Spaa[1,5]Spbb[1,5]^2Spaa[2,6]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]+3/4I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,6]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]-89/16I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]-11/4I Spaa[1,4]Spbb[1,4]^2Spaa[2,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]-5/16I Spbb[1,4]^2Spaa[1,5]Spaa[2,6]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]Spbb[5,6]+11/16I Spbb[1,5]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-1/2I Spbb[1,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-7/16I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,6]^2Spbb[2,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-13/8I Spaa[1,4]Spbb[1,4]^2Spaa[2,6]^2Spbb[2,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-29/16I Spbb[1,4]^2Spaa[1,5]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]-19/8I Spbb[1,4]Spaa[1,5]Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-45/16I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-19/16I Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-15/8I Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]+19/16I Spaa[1,5]Spbb[1,5]^2Spaa[2,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+3/8I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+1/16I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+1I Spaa[1,4]Spbb[1,4]^2Spaa[2,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-27/16I Spbb[1,4]^2Spaa[1,5]Spaa[2,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]-3/2I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[2,6]^2Spaa[4,5]Spbb[4,6]Spaa[5,6]Spbb[5,6]-25/16I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+19/16I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-67/16I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]-23/16I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spaa[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]+1/8I Spbb[1,4]^3Spaa[1,5]^2Spaa[2,6]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]-5/4I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]+5/8I Spaa[1,4]Spbb[1,4]^2Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]-5/4I Spbb[1,4]^2Spaa[1,5]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]+3/16I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[2,6]^2Spbb[2,6]Spaa[5,6]Spbb[5,6]-23/16I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spaa[2,6]^2Spbb[2,6]Spaa[5,6]Spbb[5,6]+5/4I Spbb[1,4]^3Spaa[1,5]^2Spaa[2,6]^2Spbb[2,6]Spaa[4,6]Spbb[5,6]-3/8I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spaa[5,6]Spbb[5,6]-1I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[5,6]Spbb[5,6]+1I Spbb[1,4]^3Spaa[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[4,6]Spbb[5,6]-5/16I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,5]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]+9/16I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]-19/16I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[2,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]+9/16I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spaa[2,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]-7/8I Spbb[1,4]^3Spaa[1,5]^2Spaa[2,5]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]-5/4I Spbb[1,4]^3Spaa[1,5]^2Spbb[2,5]Spaa[2,6]^2Spaa[4,5]Spbb[5,6]+1/8I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]Spaa[2,5]Spaa[5,6]Spbb[5,6]+1/8I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]^2Spbb[1,5]Spaa[2,6]Spaa[5,6]Spbb[5,6]+1/8I Spaa[1,2]Spbb[1,4]^4Spaa[1,5]^2Spaa[4,6]^2Spbb[5,6]+5/16I Spbb[1,5]Spaa[2,6]Spaa[4,6]^2Spbb[4,6]^4Spaa[5,6]^2+45/16I Spbb[1,5]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]Spbb[4,6]^3Spaa[5,6]^2-2I Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spaa[4,6]Spbb[4,6]^3Spaa[5,6]^2+5/8I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[4,6]Spbb[4,6]^3Spaa[5,6]^2-5/16I Spbb[1,5]Spaa[2,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]^2+1I Spbb[1,5]Spaa[2,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]^3Spaa[5,6]^2-9/16I Spbb[1,4]Spaa[2,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^3Spaa[5,6]+1I Spbb[1,2]Spaa[2,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]^3Spaa[5,6]-7/8I Spbb[1,5]Spbb[2,5]Spaa[2,6]^2Spaa[4,5]Spbb[4,6]^3Spaa[5,6]^2-9/16I Spbb[1,4]Spbb[2,5]Spaa[2,6]^2Spaa[4,5]Spaa[4,6]Spbb[4,6]^3Spaa[5,6]-1/2I Spaa[1,4]Spbb[1,5]^2Spaa[2,6]Spbb[4,6]^3Spaa[5,6]^3+11/16I Spaa[1,5]Spbb[1,5]^2Spaa[2,6]Spaa[4,6]Spbb[4,6]^3Spaa[5,6]^2+23/16I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,6]Spaa[4,6]Spbb[4,6]^3Spaa[5,6]^2-9/8I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,6]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]+3/8I Spbb[1,2]Spaa[1,4]Spbb[1,5]Spaa[2,6]^2Spbb[4,6]^3Spaa[5,6]^2+13/8I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[2,6]^2Spaa[4,6]Spbb[4,6]^3Spaa[5,6]+9/16I Spbb[1,5]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2-1I Spbb[1,4]Spaa[2,6]^2Spbb[2,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]-25/16I Spaa[1,5]Spbb[1,5]^2Spaa[2,6]^2Spbb[2,6]Spbb[4,6]^2Spaa[5,6]^2+7/16I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,6]^2Spbb[2,6]Spbb[4,6]^2Spaa[5,6]^2-13/16I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]-3/8I Spbb[1,4]Spaa[1,5]Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]-7/4I Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[4,6]^2Spaa[5,6]^2-9/8I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]+1/8I Spbb[1,4]Spaa[2,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]-1/8I Spbb[1,4]Spbb[2,5]Spaa[2,6]^2Spaa[4,5]^2Spbb[4,5]Spbb[4,6]^2Spaa[5,6]+1/4I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spbb[4,5]Spbb[4,6]^2Spaa[5,6]^3+3/8I Spaa[1,5]Spbb[1,5]^2Spaa[2,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2-11/16I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2+11/16I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]+1I Spbb[1,2]Spaa[1,4]Spbb[1,5]Spaa[2,5]Spaa[2,6]Spbb[4,5]Spbb[4,6]^2Spaa[5,6]^2-9/8I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[2,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]+1/8I Spbb[1,4]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2-9/16I Spaa[1,4]Spbb[1,4]^2Spaa[2,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]-1/8I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,5]Spaa[2,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2+15/16I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[2,6]^2Spaa[4,5]Spbb[4,6]^2Spaa[5,6]-1/8I Spbb[1,4]Spbb[2,4]Spbb[2,5]Spaa[2,6]^3Spaa[4,5]^2Spbb[4,6]^2-9/16I Spaa[1,4]Spbb[1,4]^2Spbb[2,5]Spaa[2,6]^2Spaa[4,5]Spbb[4,6]^2Spaa[5,6]-1/8I Spaa[1,5]^2Spbb[1,5]^3Spaa[2,6]Spbb[4,6]^2Spaa[5,6]^2-9/8I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,6]Spbb[4,6]^2Spaa[5,6]^2+1I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]-3/8I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,6]^2Spbb[4,6]^2Spaa[5,6]+5/4I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,6]^2Spaa[4,6]Spbb[4,6]^2+1/8I Spbb[1,4]Spaa[2,5]^2Spbb[2,6]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+33/16I Spaa[1,5]Spbb[1,5]^2Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2-9/16I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2+17/8I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+1/8I Spbb[1,4]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]+1/8I Spbb[1,4]^2Spaa[1,5]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-13/16I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,6]^2Spbb[2,6]Spbb[4,6]Spaa[5,6]+7/16I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,6]^2Spbb[2,6]Spbb[4,6]Spaa[5,6]-5/2I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]Spbb[4,6]+5/4I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spaa[4,6]Spbb[4,6]-1I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[4,6]Spaa[5,6]-1I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[4,6]Spbb[4,6]+1/8I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,5]Spaa[4,5]Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^2-1/8I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]+1/8I Spaa[1,4]Spbb[1,4]^2Spaa[2,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]+1/8I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,5]^2Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]-1/8I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[2,6]^2Spaa[4,5]^2Spbb[4,5]Spbb[4,6]+15/16I Spaa[1,5]^2Spbb[1,5]^3Spaa[2,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2-1/16I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2+15/8I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+11/8I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,5]Spaa[2,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]-1/8I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+1I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[2,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+11/8I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,5]Spaa[2,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]+1/8I Spaa[1,2]Spbb[1,4]^2Spbb[2,4]Spaa[2,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+1/8I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spaa[4,5]Spbb[4,5]Spbb[4,6]+5/4I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,5]Spaa[2,6]^2Spaa[4,5]Spbb[4,6]-1/8I Spaa[1,2]Spbb[1,4]^2Spbb[2,4]Spbb[2,5]Spaa[2,6]^2Spaa[4,5]^2Spbb[4,6]-5/8I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[4,5]Spaa[5,6]+5/8I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[4,5]Spaa[5,6]-5/4I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[4,5]Spaa[4,6]))/(Spaa[1,2]Spab[2,Sp[1]+Sp[6],3]Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(Spaa[2,6]Spab[3,Sp[1]+Sp[6],2](s[6,1,2]-s[6,1,3])(-21/32I Spbb[1,4]Spaa[2,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2-27/32I Spbb[1,4]Spaa[2,5]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]^2-5/16I Spbb[1,4]^2Spaa[1,5]Spaa[2,6]Spaa[5,6]^2Spbb[5,6]^2-79/32I Spbb[1,5]Spaa[2,6]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]-135/32I Spbb[1,4]Spaa[2,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]+11/32I Spbb[1,4]Spaa[2,6]^2Spbb[2,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+3/16I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+45/32I Spbb[1,5]Spaa[2,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+19/32I Spbb[1,4]Spaa[2,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-1/8I Spbb[1,4]Spaa[2,6]Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-57/32I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+1/32I Spaa[1,4]Spbb[1,4]^2Spaa[2,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-7/2I Spbb[1,4]^2Spaa[1,5]Spaa[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]-31/32I Spbb[1,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]-11/16I Spbb[1,4]^2Spaa[1,5]Spaa[2,6]^2Spbb[2,6]Spaa[5,6]Spbb[5,6]-3/4I Spbb[1,4]^2Spaa[1,6]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[5,6]Spbb[5,6]-11/16I Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[5,6]Spbb[5,6]-31/32I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]+17/32I Spaa[1,4]Spbb[1,4]^2Spaa[2,5]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]-11/8I Spbb[1,4]^2Spaa[1,5]Spaa[2,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]-7/16I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[2,6]Spaa[5,6]Spbb[5,6]+1/4I Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[2,5]Spaa[5,6]Spbb[5,6]-5/4I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spaa[2,6]Spaa[5,6]Spbb[5,6]+7/16I Spbb[1,4]^3Spaa[1,5]^2Spaa[2,6]Spaa[4,6]Spbb[5,6]-5/32I Spbb[1,5]Spaa[2,6]Spaa[4,6]Spbb[4,6]^3Spaa[5,6]^2-5/4I Spbb[1,4]Spaa[2,6]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]+33/16I Spbb[1,2]Spaa[2,6]^2Spaa[4,6]Spbb[4,6]^3Spaa[5,6]-11/4I Spbb[1,5]Spaa[2,6]^2Spbb[2,6]Spbb[4,6]^2Spaa[5,6]^2-105/32I Spbb[1,4]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]+3/16I Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spbb[4,6]^2Spaa[5,6]^2-5/2I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[4,6]^2Spaa[5,6]^2-7/2I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]+27/32I Spbb[1,5]Spaa[2,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2-1I Spbb[1,5]Spaa[2,6]Spaa[4,5]Spbb[4,5]Spbb[4,6]^2Spaa[5,6]^2+13/16I Spbb[1,4]Spaa[2,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]-5/8I Spbb[1,2]Spaa[2,5]Spaa[2,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]-3/16I Spbb[1,2]Spaa[2,6]^2Spaa[4,5]Spbb[4,5]Spbb[4,6]^2Spaa[5,6]+9/16I Spbb[1,4]Spbb[2,5]Spaa[2,6]^2Spaa[4,5]Spbb[4,6]^2Spaa[5,6]-75/32I Spaa[1,5]Spbb[1,5]^2Spaa[2,6]Spbb[4,6]^2Spaa[5,6]^2-91/32I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,6]Spbb[4,6]^2Spaa[5,6]^2+5/8I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]-31/16I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[2,6]^2Spbb[4,6]^2Spaa[5,6]+2I Spbb[1,4]Spbb[2,4]Spaa[2,6]^2Spaa[4,5]Spaa[4,6]Spbb[4,6]^2+1/2I Spbb[1,2]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spaa[4,6]Spbb[4,6]^2-17/16I Spbb[1,2]Spbb[2,4]Spaa[2,6]^3Spaa[4,5]Spbb[4,6]^2-5/4I Spaa[1,4]Spbb[1,4]^2Spaa[2,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]-7/16I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,6]^2Spaa[4,6]Spbb[4,6]^2+3/16I Spbb[1,4]Spaa[2,6]^3Spbb[2,6]^2Spbb[4,6]Spaa[5,6]+3/16I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spbb[4,6]Spaa[5,6]+25/16I Spbb[1,5]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2+97/32I Spbb[1,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]-15/16I Spbb[1,4]Spaa[2,6]^2Spbb[2,6]Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]-1/8I Spbb[1,2]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]-15/32I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,6]^2Spbb[2,6]Spbb[4,6]Spaa[5,6]+9/8I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[4,6]Spaa[5,6]-1/4I Spbb[1,4]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]Spbb[4,6]+21/8I Spbb[1,4]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]Spaa[4,5]Spbb[4,6]-39/32I Spaa[1,4]Spbb[1,4]^2Spaa[2,6]^2Spbb[2,6]Spbb[4,6]Spaa[5,6]+7/16I Spbb[1,4]^2Spaa[1,5]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]Spbb[4,6]+1/16I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,6]^3Spbb[2,6]Spbb[4,6]+3/2I Spbb[1,4]Spaa[1,5]Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spbb[4,6]Spaa[5,6]+13/16I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[4,6]Spaa[5,6]-1I Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[4,6]Spbb[4,6]+1/16I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[4,6]+1/8I Spbb[1,5]Spaa[2,5]Spaa[4,5]Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^2-1/8I Spbb[1,4]Spaa[2,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]-1/8I Spbb[1,4]Spaa[2,6]Spaa[4,5]^2Spbb[4,5]^2Spbb[4,6]Spaa[5,6]-1/8I Spbb[1,2]Spaa[2,5]Spaa[2,6]Spaa[4,5]Spbb[4,5]^2Spbb[4,6]Spaa[5,6]+67/32I Spaa[1,5]Spbb[1,5]^2Spaa[2,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2+31/32I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2+39/16I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+9/4I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[2,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]-1/8I Spbb[1,4]Spbb[2,4]Spaa[2,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+1/4I Spbb[1,4]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]-1/4I Spbb[1,2]Spbb[2,4]Spaa[2,5]^2Spaa[2,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]+1/8I Spbb[1,2]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spaa[4,5]Spbb[4,5]Spbb[4,6]+3/8I Spaa[1,4]Spbb[1,4]^2Spaa[2,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+1I Spbb[1,4]^2Spaa[1,5]Spaa[2,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+9/4I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,5]Spaa[2,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]-5/8I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,6]Spbb[4,6]Spaa[5,6]-1/4I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,5]Spbb[4,6]Spaa[5,6]+3/16I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,6]Spbb[4,6]Spaa[5,6]-9/16I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[2,6]Spaa[4,6]Spbb[4,6]+3/8I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,6]^2Spbb[4,6]-1/8I Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spaa[4,5]Spbb[4,6]+1/4I Spbb[1,2]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]^2Spbb[4,6]+2I Spaa[1,2]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]Spaa[4,5]Spaa[4,6]Spbb[4,6]+7/8I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[4,6]+7/8I Spbb[1,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]^2Spbb[4,5]Spaa[5,6]+1/8I Spbb[1,4]^2Spaa[1,5]Spaa[2,6]^3Spbb[2,6]^2-3/16I Spbb[1,4]^2Spaa[1,6]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]^2+1/16I Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]-3/16I Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,5]Spaa[2,6]Spbb[2,6]+1/8I Spbb[1,5]Spaa[2,5]^2Spbb[2,6]Spbb[4,5]^2Spaa[5,6]^2-1/8I Spbb[1,4]Spaa[2,5]^2Spbb[2,6]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]+1/8I Spbb[1,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]-39/32I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[4,5]Spaa[5,6]-1/4I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,5]^2Spbb[2,6]Spbb[4,5]Spaa[5,6]+1/2I Spbb[1,4]Spbb[2,4]Spaa[2,5]^2Spaa[2,6]Spbb[2,6]Spbb[4,5]Spaa[4,6]-1/8I Spbb[1,4]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[4,5]Spbb[4,5]+21/32I Spaa[1,4]Spbb[1,4]^2Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[4,5]Spaa[5,6]-1/2I Spbb[1,4]^2Spaa[1,5]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[4,5]Spaa[4,6]+3/4I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[4,5]-7/8I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[2,6]^2Spbb[2,6]+1/2I Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[2,5]Spaa[2,6]Spbb[2,6]-1/4I Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]^2Spbb[2,6]+1/4I Spaa[1,2]Spbb[1,4]^2Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[4,6]+25/16I Spaa[1,2]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[4,5]-7/8I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]-1/16I Spbb[1,4]^2Spaa[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]+5/4I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,6]Spbb[2,5]Spaa[2,6]^2+1/4I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]+1/8I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]+1/8I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[2,5]^2Spbb[4,5]^2Spaa[5,6]-1/8I Spbb[1,4]^2Spaa[1,5]Spaa[2,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]-1/8I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,5]^2Spbb[4,5]^2Spaa[4,6]-1/8I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,5]Spbb[4,5]Spaa[5,6]+1/8I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[4,5]Spaa[5,6]-1/4I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[2,5]Spbb[4,5]Spaa[4,6]-1/4I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,5]Spaa[2,6]Spbb[4,5]+1/4I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[2,5]Spaa[2,6]Spaa[4,5]Spbb[4,5]+1/4I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[2,4]Spaa[2,5]^2Spaa[2,6]Spbb[4,5]))/(Spaa[1,2]Spab[2,Sp[1]+Sp[6],3]Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(Spaa[2,6]Spab[3,Sp[1]+Sp[6],2](+15/8I Spbb[1,4]Spaa[2,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-2I Spbb[1,4]Spaa[2,5]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]-2I Spbb[1,4]^2Spaa[1,5]Spaa[2,6]Spaa[5,6]Spbb[5,6]-57/8I Spbb[1,5]Spaa[2,6]Spbb[4,6]^2Spaa[5,6]^2-21/2I Spbb[1,4]Spaa[2,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]-8I Spbb[1,2]Spaa[2,6]^2Spbb[4,6]^2Spaa[5,6]+1/8I Spbb[1,4]Spaa[2,6]^2Spbb[2,6]Spbb[4,6]Spaa[5,6]-1/4I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[4,6]Spaa[5,6]+33/8I Spbb[1,5]Spaa[2,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2+53/8I Spbb[1,4]Spaa[2,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]-3I Spbb[1,4]Spaa[2,6]Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]+3I Spbb[1,2]Spaa[2,5]Spaa[2,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]-3/4I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,6]Spbb[4,6]Spaa[5,6]+1I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,5]Spbb[4,6]Spaa[5,6]-17/2I Spbb[1,4]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spaa[4,6]Spbb[4,6]+13/2I Spbb[1,4]Spbb[2,4]Spaa[2,6]^2Spaa[4,5]Spbb[4,6]-3/2I Spbb[1,2]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[4,6]-3/2I Spaa[1,4]Spbb[1,4]^2Spaa[2,6]Spbb[4,6]Spaa[5,6]-4I Spbb[1,4]^2Spaa[1,5]Spaa[2,6]Spaa[4,6]Spbb[4,6]-3I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,6]^2Spbb[4,6]-9/8I Spbb[1,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[4,5]Spaa[5,6]-3/2I Spbb[1,4]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]-1I Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]+1/2I Spbb[1,4]Spaa[2,5]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]+1/2I Spbb[1,2]Spaa[2,5]^2Spbb[4,5]^2Spaa[5,6]-7/8I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[4,5]Spaa[5,6]+1I Spbb[1,4]Spbb[2,4]Spaa[2,5]^2Spbb[4,5]Spaa[4,6]-1/2I Spbb[1,4]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spaa[4,5]Spbb[4,5]+3/8I Spaa[1,4]Spbb[1,4]^2Spaa[2,5]Spbb[4,5]Spaa[5,6]+1/4I Spbb[1,4]^2Spaa[1,5]Spaa[2,5]Spbb[4,5]Spaa[4,6]-1/4I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,5]Spaa[2,6]Spbb[4,5]+1I Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[2,5]-1I Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]+1I Spaa[1,2]Spbb[1,4]^2Spbb[2,4]Spaa[2,5]Spaa[4,6]+5/2I Spaa[1,2]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]Spaa[4,5]-2I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[2,5]Spaa[2,6]))/(Spaa[1,2]Spab[2,Sp[1]+Sp[6],3]Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(Spaa[2,6](s[6,1,2]-s[6,1,3])(+11/4I Spbb[1,4]Spaa[3,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+15/16I Spbb[1,4]Spaa[3,5]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]+7/4I Spbb[1,4]^2Spaa[1,5]Spaa[3,6]Spaa[5,6]Spbb[5,6]-1/2I Spbb[1,4]^2Spaa[1,6]Spaa[3,5]Spaa[5,6]Spbb[5,6]-3/4I Spbb[1,5]Spaa[3,6]Spbb[4,6]^2Spaa[5,6]^2+2I Spbb[1,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]-3/4I Spbb[1,3]Spaa[3,6]^2Spbb[4,6]^2Spaa[5,6]+3/4I Spbb[1,4]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]Spaa[5,6]-3/4I Spbb[1,5]Spaa[3,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2+3/16I Spbb[1,4]Spaa[3,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+7/8I Spbb[1,4]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]-3/4I Spbb[1,3]Spaa[3,5]Spaa[3,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]+5/4I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,6]Spbb[4,6]Spaa[5,6]-2I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[3,5]Spbb[4,6]Spaa[5,6]-5/4I Spbb[1,4]Spbb[3,4]Spaa[3,6]^2Spaa[4,5]Spbb[4,6]-1I Spaa[1,4]Spbb[1,4]^2Spaa[3,6]Spbb[4,6]Spaa[5,6]+4I Spbb[1,4]^2Spaa[1,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]-5/2I Spbb[1,4]^2Spaa[1,6]Spaa[3,5]Spaa[4,6]Spbb[4,6]-3/4I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[3,6]^2Spbb[4,6]-5/4I Spbb[1,4]Spaa[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[5,6]+3/4I Spbb[1,4]^2Spaa[1,5]Spaa[3,6]^2Spbb[3,6]+3/16I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,5]Spbb[4,5]Spaa[5,6]-15/16I Spaa[1,4]Spbb[1,4]^2Spaa[3,5]Spbb[4,5]Spaa[5,6]+9/8I Spbb[1,4]^2Spaa[1,5]Spaa[3,5]Spbb[4,5]Spaa[4,6]+7/8I Spbb[1,4]^2Spaa[1,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]-2I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[3,5]Spaa[3,6]Spbb[4,5]+1I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[3,6]-1/2I Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[3,5]-5/4I Spaa[1,3]Spbb[1,4]^2Spbb[3,4]Spaa[3,6]Spaa[4,5]+1I Spaa[1,3]Spbb[1,4]^3Spaa[1,5]Spaa[4,6]+1/2I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spaa[3,5]))/(Spaa[1,2]Spab[2,Sp[1]+Sp[6],3]Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(-1/2I Spaa[2,6]Spbb[4,5]^3Spaa[5,6]^4Spbb[5,6]+3/2I Spaa[2,6]Spbb[3,4]Spaa[3,6]Spbb[4,5]^2Spaa[5,6]^3Spbb[5,6]-3/2I Spaa[2,6]Spbb[3,4]^2Spaa[3,6]^2Spbb[4,5]Spaa[5,6]^2Spbb[5,6]+1/2I Spaa[2,6]Spbb[3,4]^3Spaa[3,6]^3Spaa[5,6]Spbb[5,6]-1/2I Spaa[2,6]Spbb[4,5]^3Spaa[4,6]Spbb[4,6]Spaa[5,6]^3-9/2I Spaa[2,6]Spbb[3,5]Spaa[3,6]Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^3-3I Spaa[2,6]Spbb[3,4]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+5I Spaa[2,6]Spbb[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[4,5]Spbb[4,6]Spaa[5,6]^2+4I Spbb[2,4]Spaa[2,6]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2+7/2I Spaa[2,6]Spbb[3,4]^2Spaa[3,6]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+4I Spbb[2,4]Spaa[2,6]^2Spbb[3,4]Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]-1/2I Spaa[2,6]Spbb[3,4]^2Spbb[3,5]Spaa[3,6]^3Spbb[4,6]Spaa[5,6]-1/2I Spaa[2,6]^2Spbb[2,6]Spbb[4,5]^3Spaa[5,6]^3+1I Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]Spbb[4,5]^2Spaa[5,6]^2-1/2I Spaa[2,6]^2Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^2Spbb[4,5]Spaa[5,6]-1/2I Spaa[2,6]Spaa[4,5]Spbb[4,5]^4Spaa[5,6]^3-3/4I Spaa[2,3]Spbb[3,5]Spbb[4,5]^3Spaa[5,6]^4-3/4I Spaa[2,3]Spbb[3,4]Spbb[4,5]^3Spaa[4,6]Spaa[5,6]^3-11/4I Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[4,5]^3Spaa[5,6]^3+11/4I Spaa[2,6]Spbb[3,4]Spaa[3,5]Spbb[4,5]^3Spaa[4,6]Spaa[5,6]^2+1/2I Spbb[2,3]Spaa[2,6]^2Spaa[3,5]Spbb[4,5]^3Spaa[5,6]^2+17/4I Spaa[2,3]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[5,6]^3-1/4I Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[3,5]Spbb[4,5]^2Spaa[5,6]^3+17/4I Spaa[2,3]Spbb[3,4]^2Spaa[3,6]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]^2+29/4I Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]Spbb[4,5]^2Spaa[5,6]^2-29/4I Spaa[2,6]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]-1/4I Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[3,4]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]^2-11/4I Spbb[2,4]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spbb[4,5]^2Spaa[5,6]^2+11/4I Spbb[2,4]Spaa[2,6]^2Spbb[3,4]Spaa[3,5]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]-1I Spbb[2,3]Spaa[2,6]^2Spbb[3,4]Spaa[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[5,6]-3I Spaa[2,3]Spbb[3,4]^2Spbb[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[5,6]^2-3/2I Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[5,6]^2+2I Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^2Spbb[3,5]Spbb[4,5]Spaa[5,6]^2-3I Spaa[2,3]Spbb[3,4]^3Spaa[3,6]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]-5I Spaa[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^2Spbb[4,5]Spaa[5,6]+5I Spaa[2,6]Spbb[3,4]^3Spaa[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[4,6]-3/2I Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[3,4]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]Spaa[5,6]+3/2I Spbb[2,4]Spaa[2,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]Spbb[4,5]Spaa[5,6]-3/2I Spbb[2,4]Spaa[2,6]^2Spbb[3,4]^2Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]+1/2I Spbb[2,3]Spaa[2,6]^2Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^2Spbb[4,5]+2I Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^2Spbb[3,4]Spbb[4,5]Spaa[4,6]Spaa[5,6]+6I Spbb[2,4]^2Spaa[2,6]^3Spaa[3,4]Spbb[3,4]Spbb[4,5]Spaa[5,6]-6I Spbb[2,4]^2Spaa[2,6]^3Spbb[3,4]Spaa[3,5]Spbb[4,5]Spaa[4,6]-1/2I Spaa[2,3]Spbb[3,4]^3Spbb[3,5]Spaa[3,6]^3Spaa[5,6]+1/2I Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[3,4]^2Spbb[3,5]Spaa[3,6]^2Spaa[5,6]-1/2I Spaa[2,3]Spbb[3,4]^4Spaa[3,6]^3Spaa[4,6]+1/2I Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[3,4]^3Spaa[3,6]^2Spaa[4,6])/(Spaa[1,2]Spaa[1,6]Spbb[4,5]Spab[2,Sp[1]+Sp[6],3]Spab[2,Sp[1]+Sp[6],5]Spab[6,Sp[1]+Sp[2],3])+
(Spaa[2,6](-1283/32I Spbb[1,4]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^2+77/2I Spbb[1,4]Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^2-4765/32I Spbb[1,4]^2Spaa[1,5]Spbb[2,6]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^2-1I Spbb[1,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2+731/32I Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2+1/2I Spbb[1,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2+3119/32I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,5]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2-1223/32I Spbb[1,4]Spbb[2,4]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]^2Spaa[4,6]Spbb[4,6]-807/16I Spbb[1,4]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]Spaa[4,6]Spbb[4,6]+8365/32I Spbb[1,4]Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]Spaa[4,6]Spbb[4,6]-1713/8I Spbb[1,4]^2Spaa[1,5]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]Spaa[4,6]Spbb[4,6]+21/16I Spbb[1,6]Spbb[2,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]Spaa[4,6]Spbb[4,6]+5/4I Spbb[1,6]Spbb[2,4]^2Spaa[2,5]Spaa[3,6]^3Spbb[3,6]Spaa[4,6]Spbb[4,6]+2469/32I Spbb[1,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]+7517/32I Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]+7777/32I Spbb[1,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]+1683/32I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]+9053/32I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]-687/32I Spbb[1,4]Spaa[2,5]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]+5323/32I Spbb[1,4]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-7597/16I Spbb[1,4]^2Spaa[1,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+167/8I Spbb[1,6]Spbb[2,6]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]+427/32I Spbb[1,6]Spbb[2,4]Spaa[2,5]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]+1/4I Spbb[1,6]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-1013/8I Spbb[1,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-673/32I Spbb[1,4]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-627/32I Spbb[1,4]Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-7215/32I Spaa[1,4]Spbb[1,4]^2Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-6929/32I Spbb[1,4]^2Spaa[1,5]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+875/8I Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spbb[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-601/8I Spbb[1,4]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]+1269/16I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-4775/32I Spbb[1,4]^2Spaa[1,5]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-6769/32I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]-2999/32I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-2483/16I Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]+35/16I Spbb[1,6]Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-207/32I Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+3/4I Spbb[1,6]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+189/32I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spbb[2,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+15/4I Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-1/2I Spbb[1,6]Spbb[2,4]^3Spaa[2,5]Spaa[2,6]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]+445/4I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spbb[2,4]^2Spaa[2,5]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-3779/64I Spbb[1,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]+853/32I Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]-73/16I Spbb[1,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]+369/4I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]-185/8I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]+751/32I Spbb[1,4]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]+45/4I Spbb[1,4]Spbb[2,4]^3Spaa[2,5]Spaa[2,6]Spaa[3,4]^2Spaa[4,6]Spbb[4,6]+1107/16I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]-2979/32I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]+269/8I Spbb[1,4]^2Spaa[1,5]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]-637/16I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spaa[4,6]Spbb[4,6]+769/8I Spaa[1,4]^2Spbb[1,4]^3Spbb[2,4]Spaa[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]+2355/32I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[2,4]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]-761/16I Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spbb[2,4]Spaa[3,4]^2Spaa[4,6]Spbb[4,6]-1483/32I Spbb[1,4]Spbb[2,4]Spaa[3,5]Spaa[3,6]^4Spbb[3,6]^3-53/4I Spbb[1,4]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^4Spbb[3,6]^2+6265/32I Spbb[1,4]Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,6]^4Spbb[3,6]^2-65/16I Spbb[1,4]^2Spaa[1,5]Spbb[2,6]Spaa[3,6]^4Spbb[3,6]^2+1033/32I Spbb[1,6]Spbb[2,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]^4Spbb[3,6]^2+181/32I Spbb[1,6]Spbb[2,4]^2Spaa[2,5]Spaa[3,6]^4Spbb[3,6]^2+999/16I Spbb[1,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]^2+3619/16I Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]Spaa[3,6]^3Spbb[3,6]^2+1143/16I Spbb[1,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spaa[3,6]^3Spbb[3,6]^2+113/8I Spbb[1,3]Spaa[2,3]Spbb[2,4]^2Spaa[3,5]Spaa[3,6]^3Spbb[3,6]^2-73/4I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]^2+709/16I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]Spaa[3,6]^3Spbb[3,6]^2+289/32I Spbb[1,4]Spaa[2,5]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^4Spbb[3,6]+6523/16I Spbb[1,4]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^3Spbb[3,6]-5961/16I Spbb[1,4]^2Spaa[1,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^3Spbb[3,6]+18I Spbb[1,6]Spbb[2,6]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^4Spbb[3,6]+2431/32I Spbb[1,6]Spbb[2,4]Spaa[2,5]Spbb[2,6]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]+27/2I Spbb[1,6]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]-1855/16I Spbb[1,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^3Spbb[3,6]+595/32I Spbb[1,4]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]+8591/32I Spbb[1,4]Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]+391/16I Spbb[1,3]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]-2139/4I Spaa[1,4]Spbb[1,4]^2Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]+7159/32I Spbb[1,4]^2Spaa[1,5]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]+2523/8I Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]-981/16I Spbb[1,4]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]+2467/16I Spbb[1,3]Spaa[2,3]Spbb[2,4]^2Spaa[2,5]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]+7787/32I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]-3449/16I Spbb[1,4]^2Spaa[1,5]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]-4413/32I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]+6585/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]-465/32I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]-1829/32I Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]+17/16I Spbb[1,6]Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^3Spbb[3,6]-657/16I Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]-1967/32I Spbb[1,6]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]+437/8I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spbb[2,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]-235/16I Spbb[1,6]Spaa[2,3]Spbb[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]+1369/16I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spbb[2,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]+5I Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spaa[3,6]^3Spbb[3,6]-149/8I Spbb[1,6]Spbb[2,4]^3Spaa[2,5]Spaa[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]+1091/32I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spbb[2,4]^2Spaa[2,5]Spaa[3,6]^3Spbb[3,6]+153/16I Spbb[1,6]Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[3,6]^3Spbb[3,6]-1213/32I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spbb[2,4]^2Spaa[2,5]Spaa[3,6]^3Spbb[3,6]+4707/64I Spbb[1,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^2Spbb[3,6]+14111/32I Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]+3047/32I Spbb[1,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+1299/16I Spbb[1,3]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]+5871/16I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+825/4I Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,5]Spaa[3,6]^2Spbb[3,6]+7953/32I Spbb[1,4]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]-679/4I Spbb[1,4]Spbb[2,4]^3Spaa[2,5]Spaa[2,6]Spaa[3,4]^2Spaa[3,6]Spbb[3,6]+1085/4I Spbb[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,5]Spaa[3,6]^2Spbb[3,6]+531/16I Spbb[1,3]Spaa[2,3]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]+1907/8I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,5]Spaa[3,6]^2Spbb[3,6]+1057/8I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]+10627/32I Spbb[1,4]^2Spaa[1,5]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]^2Spbb[3,6]-1197/8I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spaa[3,6]Spbb[3,6]+4281/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]Spaa[3,6]^2Spbb[3,6]+2665/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]+2005/32I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]^2Spbb[3,6]+65I Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spaa[3,5]Spaa[3,6]^2Spbb[3,6]-5771/32I Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spbb[2,4]Spaa[3,4]^2Spaa[3,6]Spbb[3,6]+653/32I Spbb[1,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]^3Spbb[3,4]Spaa[3,6]^3+2621/16I Spbb[1,4]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]^3Spaa[3,6]^2-2611/8I Spbb[1,4]^2Spaa[1,5]Spaa[2,6]^2Spbb[2,6]^3Spaa[3,6]^2+79/8I Spbb[1,6]Spaa[2,5]Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^4+443/16I Spbb[1,6]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3-5/32I Spbb[1,6]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2+177/16I Spbb[1,4]Spaa[2,4]Spbb[2,6]^2Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^3-2255/32I Spbb[1,4]Spaa[2,5]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3+21/4I Spbb[1,3]Spaa[2,3]Spbb[2,6]^2Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^3-453/32I Spbb[1,2]Spaa[2,3]Spaa[2,5]Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^3+2357/32I Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3+11271/32I Spbb[1,4]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-2717/32I Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3-4805/16I Spbb[1,2]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^2-533/16I Spaa[1,4]Spbb[1,4]^2Spaa[2,5]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3+421/2I Spbb[1,4]^2Spaa[1,5]Spaa[2,4]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3-4251/32I Spbb[1,4]^2Spaa[1,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-5225/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,5]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3+3693/32I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3+2481/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^2-135/32I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^2+4207/32I Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2-138I Spbb[1,4]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,4]Spaa[3,6]+9305/32I Spbb[1,3]Spaa[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2+2795/32I Spbb[1,2]Spaa[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]+3885/32I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2-2155/16I Spbb[1,4]^2Spaa[1,5]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2-8615/32I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,4]Spaa[3,6]+8173/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2+3435/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]+125/2I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]-2729/32I Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spaa[2,6]Spbb[2,6]^2Spaa[3,4]Spaa[3,6]+1557/16I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]-2801/16I Spbb[1,2]Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spaa[2,3]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]+157/8I Spbb[1,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,5]Spaa[3,6]^3-1179/16I Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^3+4205/32I Spbb[1,6]Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3-1317/32I Spbb[1,2]Spaa[1,3]Spbb[1,6]Spaa[2,5]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^3-481/4I Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3+2707/16I Spbb[1,6]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-1857/32I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,5]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3+745/4I Spbb[1,6]Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3+1259/8I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,5]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3+3347/32I Spbb[1,2]Spaa[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2+3677/32I Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2+3011/32I Spbb[1,6]Spbb[2,4]^3Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]+1913/16I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2+4659/32I Spbb[1,6]Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2-3453/32I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2+3/16I Spbb[1,2]Spaa[1,3]Spbb[1,6]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]-7043/64I Spbb[1,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,5]Spaa[3,6]^2+399/16I Spbb[1,2]Spaa[2,3]Spbb[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,5]Spaa[3,6]^2-2911/32I Spbb[1,4]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^2-821/16I Spbb[1,3]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^2+311/8I Spbb[1,2]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^2-5/2I Spbb[1,2]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2+6099/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^2-4631/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,5]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2+1433/32I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spaa[2,5]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^2+137/16I Spbb[1,2]^2Spaa[1,5]Spaa[2,3]^2Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^2+219/16I Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2-251/16I Spbb[1,4]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]-3081/16I Spbb[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2+2523/32I Spbb[1,2]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2-277/8I Spbb[1,2]Spaa[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]-2439/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2+6335/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2-13I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2+821/16I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]+1301/16I Spbb[1,2]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2-293/16I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]+67/8I Spbb[1,2]^2Spaa[1,5]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]+6007/32I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,5]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2-1715/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,5]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2+463/4I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]+1545/32I Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,5]Spbb[2,6]Spaa[3,6]^2-2703/16I Spbb[1,4]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]-1091/16I Spbb[1,4]Spbb[2,4]^3Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]^2+1545/32I Spbb[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spbb[2,6]Spaa[3,6]^2-1399/16I Spbb[1,2]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]+2453/32I Spbb[1,2]Spaa[2,3]Spbb[2,4]^3Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]-2917/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]-2411/16I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]-457/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]-1653/16I Spbb[1,2]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]+2717/32I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]^2Spbb[2,6]-13/8I Spaa[1,4]^2Spbb[1,4]^3Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,6]^2+1603/16I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]-1/8I Spbb[1,2]Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,6]+805/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]+2673/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]+2I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]-441/16I Spaa[1,4]Spbb[1,6]^2Spbb[2,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^3-811/32I Spaa[1,4]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,5]Spbb[3,4]Spaa[3,6]^3-2037/16I Spaa[1,3]Spbb[1,6]^2Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[3,4]Spaa[3,6]^3-45/8I Spaa[1,4]Spbb[1,6]^2Spbb[2,4]^3Spaa[2,5]Spaa[2,6]Spaa[3,6]^2-101/8I Spaa[1,3]Spbb[1,6]^2Spbb[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spaa[3,6]^2+23/64I Spbb[1,6]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,5]Spaa[3,6]^2+119/8I Spbb[1,2]Spaa[1,3]Spbb[1,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,5]Spaa[3,6]^2+589/32I Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^2-3399/64I Spbb[1,6]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2+73/2I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^2-467/16I Spbb[1,2]Spaa[1,3]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^2-951/16I Spbb[1,2]Spaa[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2+687/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,6]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^2+27/8I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,6]Spaa[2,5]Spbb[3,4]^2Spaa[3,6]^2-75/32I Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+1831/32I Spbb[1,6]Spbb[2,4]^3Spaa[2,5]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+1073/16I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+825/4I Spbb[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,5]Spaa[3,6]^2-959/32I Spbb[1,2]Spaa[1,3]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spbb[3,4]Spaa[3,6]^2+313/16I Spbb[1,2]Spaa[1,3]Spbb[1,6]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]-77/32I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,5]Spbb[3,4]Spaa[3,6]^2+999/8I Spbb[1,2]Spaa[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[3,4]Spaa[3,6]^2-547/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,5]Spbb[3,4]Spaa[3,6]^2-1449/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,6]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[3,4]Spaa[3,6]+15/4I Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,5]Spaa[3,6]^2-9/16I Spbb[1,6]Spaa[2,4]Spbb[2,4]^4Spaa[2,5]Spaa[2,6]Spaa[3,4]Spaa[3,6]+2461/32I Spbb[1,6]Spbb[2,4]^4Spaa[2,5]Spaa[2,6]^2Spaa[3,4]^2+2957/32I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spaa[3,6]^2-19/2I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spbb[2,4]^3Spaa[2,5]Spaa[2,6]Spaa[3,4]Spaa[3,6]+15/4I Spbb[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spaa[3,6]^2-251/16I Spbb[1,6]Spaa[2,3]Spbb[2,3]Spbb[2,4]^3Spaa[2,5]Spaa[2,6]Spaa[3,4]Spaa[3,6]+959/32I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spaa[3,6]^2+805/32I Spbb[1,2]Spaa[1,3]Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spaa[2,6]Spaa[3,6]+2413/32I Spbb[1,2]Spaa[1,3]Spbb[1,6]Spbb[2,4]^3Spaa[2,5]Spaa[2,6]^2Spaa[3,4]+1345/32I Spbb[1,2]Spaa[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spaa[3,6]+539/16I Spbb[1,2]Spaa[2,3]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,5]Spaa[3,6]-1657/64I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,5]Spaa[3,6]+459/16I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spaa[3,4]Spbb[3,4]^3Spaa[3,5]Spaa[3,6]-119/64I Spbb[1,2]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[5,6]+539/16I Spbb[1,2]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]+243/8I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]+539/16I Spbb[1,2]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]+1/4I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[5,6]+181/8I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]+239/32I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]-159/16I Spbb[1,2]^2Spaa[1,5]Spaa[2,3]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]+1/4I Spbb[1,2]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spbb[3,4]Spaa[5,6]+181/8I Spbb[1,2]^2Spaa[1,5]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]+3/2I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^2Spbb[2,4]Spbb[3,4]Spaa[5,6]+35/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[5,6]-27/4I Spaa[1,2]Spbb[1,2]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[5,6]-71/32I Spaa[1,2]^2Spbb[1,2]^3Spaa[2,3]^2Spbb[2,4]^2Spaa[5,6]))/(Spaa[1,2]Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(Spaa[2,6](+1085/8I Spbb[1,4]Spbb[2,4]Spaa[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]+529/4I Spbb[1,4]Spbb[2,4]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]+13/8I Spbb[1,4]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2-4I Spbb[1,4]Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,6]^2-863/8I Spbb[1,6]Spbb[2,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2-7/8I Spbb[1,6]Spbb[2,4]^2Spaa[2,5]Spaa[3,6]^2-81/8I Spbb[1,2]Spaa[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]+45/8I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]+223/8I Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]Spaa[3,6]+33/2I Spbb[1,2]Spaa[2,3]^2Spbb[2,4]^2Spaa[5,6]))/(Spaa[1,2]Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(-1/2I Spaa[1,3]^3Spbb[4,6]^3s[1,2,3]^2(s[4,5,6]-s[4,5,1]))/(Spaa[1,2]Spaa[2,3]Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6]^4)+
(Spaa[1,3]Spbb[4,6]s[1,2,3]^2(s[4,5,6]-s[4,5,1])(+1/4I Spbb[1,2]Spaa[1,3]Spaa[1,5]Spbb[4,6]-1/4I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[2,6]-1/4I Spaa[1,3]Spbb[2,3]Spaa[3,5]Spbb[4,6]-1/4I Spaa[1,5]Spbb[2,6]Spaa[3,5]Spbb[4,5]))/(Spaa[1,2]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6]^3(1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(Spaa[1,3]^2Spbb[4,6]^2s[1,2,3](-1/2I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]-1/2I Spaa[1,2]Spbb[1,2]Spaa[2,3]Spbb[2,4]-3/2I Spaa[1,2]Spbb[1,4]Spbb[2,4]Spaa[3,4]-1/2I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]+1/2I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2+1/2I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]+1/2I Spbb[1,2]Spaa[1,3]Spaa[2,3]Spbb[3,4]-1I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]+1/2I Spaa[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]-1I Spaa[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]-1I Spaa[1,3]Spbb[1,4]Spaa[3,4]Spbb[3,4]-1I Spaa[1,3]Spbb[1,5]Spbb[3,4]Spaa[3,5]+1/2I Spaa[1,3]Spbb[1,4]Spaa[4,5]Spbb[4,5]+3/2I Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,4]-1/2I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]+1I Spaa[2,3]Spbb[2,3]Spaa[3,5]Spbb[4,5]+1/2I Spaa[2,3]Spbb[2,4]Spaa[4,5]Spbb[4,5]))/(Spaa[1,2]Spaa[2,3]Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6]^3)+
(-3/16I Spaa[1,3]^2Spaa[1,5]Spbb[2,6]Spbb[4,6]^2Spab[6,Sp[2]+Sp[3],1]^2s[1,2,3](s[4,5,6]-s[4,5,1]))/(Spaa[1,2]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6]^2(1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(Spaa[1,3]Spbb[4,6]Spab[6,Sp[2]+Sp[3],1]s[1,2,3](+3/4I Spbb[1,2]Spaa[1,3]Spaa[1,5]Spbb[4,6]+1/4I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[2,6]-3/4I Spaa[1,3]Spbb[2,3]Spaa[3,5]Spbb[4,6]+1/4I Spaa[1,5]Spbb[2,6]Spaa[3,5]Spbb[4,5]))/(Spaa[1,2]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6]^2(1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(Spaa[1,3]Spbb[4,6]s[1,2,3](s[4,5,6]-s[4,5,1])(-1/4I Spaa[1,2]Spbb[1,2]Spbb[2,4]Spaa[3,5]-1/4I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,5]-1/4I Spbb[1,2]Spaa[1,3]Spbb[3,4]Spaa[3,5]+1/4I Spaa[1,3]Spbb[1,4]Spbb[2,3]Spaa[3,5]-1/4I Spbb[1,2]Spaa[1,5]Spaa[2,3]Spbb[2,4]+1/4I Spbb[1,4]Spaa[1,5]Spbb[2,4]Spaa[3,4]-1/4I Spbb[1,2]Spaa[1,5]Spaa[3,5]Spbb[4,5]+1/4I Spbb[1,4]Spaa[1,5]Spbb[2,5]Spaa[3,5]+1/4I Spbb[2,3]Spaa[3,5]^2Spbb[4,5]))/(Spaa[1,2]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6]^2(1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(Spaa[1,3]Spbb[4,6](+1/2I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2-1I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]+3I Spaa[1,2]Spaa[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]+1/2I Spaa[1,2]Spbb[1,2]Spaa[2,3]^2Spbb[2,4]^2+1/2I Spaa[1,2]Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]+1/2I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2-1/2I Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3-1/2I Spaa[1,3]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]-1/2I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[3,4]-1/2I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]-1I Spaa[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]+2I Spaa[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[2,4]Spaa[2,5]+2I Spaa[1,3]^2Spbb[1,4]^2Spaa[3,4]Spbb[3,4]+2I Spaa[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[3,4]Spaa[3,5]-1/2I Spaa[1,3]^2Spbb[1,4]^2Spaa[4,5]Spbb[4,5]-3I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,4]+1I Spbb[1,2]Spaa[1,3]Spaa[2,3]^2Spbb[2,4]Spbb[3,4]-1/2I Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2-1/2I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2-2I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[3,5]Spbb[4,5]+2I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]-2I Spaa[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,5]-1I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[4,5]Spbb[4,5]-1/2I Spaa[1,5]Spbb[1,5]Spaa[2,3]^2Spbb[2,4]^2+1/2I Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2-1/2I Spaa[2,3]^2Spbb[2,4]^2Spaa[4,5]Spbb[4,5]))/(Spaa[1,2]Spaa[2,3]Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6]^2)+
(+5/128I Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[2,3]Spaa[4,5]Spbb[4,5]Spab[3,Sp[1]+Sp[6],2]Spab[5,Sp[1]+Sp[6],4]Spab[6,Sp[2]+Sp[3],1](s[4,5,6]-s[4,5,1])(s[6,1,2]-s[6,1,3])(s[2,3,4]-s[2,3,5]))/(Spab[1,Sp[2]+Sp[3],6]Spab[2,Sp[1]+Sp[6],3]Spab[4,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^3)+
(Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[2,3]Spaa[4,5]Spbb[4,5]Spab[3,Sp[1]+Sp[6],2]Spab[5,Sp[1]+Sp[6],4]Spab[6,Sp[2]+Sp[3],1](+5/32I (s[4,5,6]-s[4,5,1])-5/32I (s[6,1,2]-s[6,1,3])-5/32I (s[2,3,4]-s[2,3,5])))/(Spab[1,Sp[2]+Sp[3],6]Spab[2,Sp[1]+Sp[6],3]Spab[4,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(Spaa[1,3]Spbb[4,6]Spab[6,Sp[2]+Sp[3],1]^2s[1,2,3](-1/8I Spbb[1,2]Spaa[1,3]Spaa[1,5]Spbb[4,6]-9/8I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[2,6]-5/8I Spaa[1,3]Spbb[2,4]Spaa[2,5]Spbb[2,6]-1/2I Spaa[1,3]Spbb[2,3]Spaa[3,5]Spbb[4,6]-5/8I Spaa[1,3]Spbb[2,6]Spbb[3,4]Spaa[3,5]-1/2I Spaa[1,5]Spbb[2,6]Spaa[3,5]Spbb[4,5]))/(Spaa[1,2]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(Spaa[1,3]Spbb[4,6]Spab[6,Sp[2]+Sp[3],1](s[4,5,6]-s[4,5,1])(+1/8I Spaa[1,2]^2Spbb[1,2]^2Spbb[2,4]Spaa[3,5]+3/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,5]+1/4I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[3,4]Spaa[3,5]+1/8I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[2,3]Spaa[3,5]+3/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spaa[2,3]Spbb[2,4]+1/16I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[2,4]Spaa[3,4]-1/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spaa[3,5]Spbb[4,5]+1/16I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[2,5]Spaa[3,5]+1/8I Spaa[1,2]Spbb[1,2]Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,5]+3/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]+1/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[3,4]Spaa[3,5]+3/16I Spbb[1,2]^2Spaa[1,3]Spaa[1,5]Spaa[2,3]Spbb[3,4]+3/8I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,3]+1/16I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,5]Spaa[3,4]Spbb[3,4]-3/4I Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[2,3]Spaa[3,4]+1/16I Spbb[1,2]Spaa[1,3]Spaa[1,5]Spbb[1,5]Spbb[3,4]Spaa[3,5]-3/4I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[3,5]+1/8I Spbb[1,2]Spaa[1,3]Spaa[2,3]Spbb[2,3]Spbb[3,4]Spaa[3,5]+3/16I Spbb[1,2]Spaa[1,5]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]-13/16I Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]-13/16I Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]+1/16I Spbb[1,4]Spaa[1,5]Spbb[2,3]Spaa[3,4]Spaa[3,5]Spbb[4,5]+1/16I Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[3,5]^2Spbb[4,5]))/(Spaa[1,2]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(Spaa[1,3]Spbb[4,6](-1/4I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,6]Spaa[3,5]-1/4I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,3]Spaa[3,5]Spaa[3,6]-1/4I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[3,5]-1/4I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]+1/4I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]-1/4I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]+1/4I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]Spaa[5,6]-1/4I Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[3,5]Spaa[5,6]+1/4I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[2,6]Spaa[3,6]^2-1/4I Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[3,5]-1/4I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,5]+1/4I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[3,5]^2Spbb[3,5]-1/4I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[2,5]Spaa[3,5]^2-1/4I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[3,5]Spaa[3,6]Spbb[3,6]-1/4I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[3,5]Spaa[5,6]Spbb[5,6]+1/4I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[2,6]Spaa[3,5]Spaa[5,6]-1/4I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,5]Spaa[5,6]-1/4I Spbb[1,4]Spbb[2,3]Spbb[2,5]Spaa[2,6]Spaa[3,5]^2-1/4I Spbb[1,4]Spbb[2,3]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]+1/4I Spbb[1,3]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]Spaa[5,6]-1/4I Spbb[1,4]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]+1/4I Spbb[1,5]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]))/(Spaa[1,2]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(Spaa[1,3]Spbb[4,6](s[4,5,6]-s[4,5,1])(-1/4I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[3,6]+1/2I Spbb[1,4]Spbb[2,3]Spaa[3,5]Spaa[3,6]+1/4I Spbb[1,4]Spbb[2,5]Spaa[3,5]Spaa[5,6]-1/4I Spbb[1,5]Spbb[2,4]Spaa[3,5]Spaa[5,6]-1/4I Spbb[1,6]Spbb[2,4]Spaa[3,6]Spaa[5,6]))/(Spaa[1,2]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(-5/2I Spaa[1,3]^3Spbb[1,4]^3-5/2I Spaa[1,3]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,4]-3I Spaa[1,3]^2Spbb[1,4]^2Spaa[3,5]Spbb[4,5]+1/2I Spaa[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^2-1I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,5]Spbb[4,5]+1/2I Spaa[2,3]^3Spbb[2,4]^3)/(Spaa[1,2]Spaa[2,3]Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6])+
(+1/2I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spbb[2,4]Spaa[3,5]-1I Spaa[1,2]Spbb[1,2]Spbb[2,4]^2Spaa[3,5]Spaa[4,5]-1/2I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,5]^2-1/2I Spbb[1,2]^2Spaa[1,3]Spaa[1,5]Spbb[2,4]Spaa[2,5]+1I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[2,4]Spaa[4,5]+1I Spbb[1,2]Spaa[1,3]Spbb[2,4]^2Spaa[2,5]Spaa[4,5]-1/2I Spaa[1,3]Spbb[1,4]Spbb[2,4]^2Spaa[4,5]^2-1/2I Spaa[2,4]Spbb[2,4]^3Spaa[3,5]Spaa[4,5]+1/2I Spbb[2,4]^3Spaa[2,5]Spaa[3,4]Spaa[4,5])/(Spaa[1,2]Spbb[2,3]Spaa[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6])+
(+1/2I Spaa[1,2]Spbb[1,2]^3Spaa[1,4]Spaa[1,5]Spbb[2,4]Spaa[2,5]+1I Spaa[1,2]Spbb[1,2]^3Spaa[1,5]^2Spaa[2,5]Spbb[2,5]+1/2I Spbb[1,2]^3Spaa[1,3]Spaa[1,4]Spaa[1,5]Spaa[2,5]Spbb[3,4]+1/2I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[2,3]Spaa[2,5]+1I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,5]^2Spaa[2,5]Spbb[2,5]-1/2I Spbb[1,2]^2Spaa[1,3]Spaa[1,5]^2Spbb[1,5]Spbb[2,3]Spaa[2,5]+1I Spbb[1,2]^2Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[2,4]Spaa[2,5]+1/2I Spbb[1,2]^2Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[3,4]Spaa[3,5]+1/2I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spbb[2,3]Spaa[3,5]+1/2I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[4,5]-1/2I Spbb[1,2]^2Spaa[1,4]^2Spbb[2,4]^2Spaa[2,5]^2-1/2I Spbb[1,2]^2Spaa[1,4]^2Spbb[2,4]Spaa[2,5]Spbb[3,4]Spaa[3,5]-1/2I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,5]-1I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spbb[2,4]^2Spaa[2,5]Spaa[4,5]-1/2I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spbb[2,4]Spbb[3,4]Spaa[3,5]Spaa[4,5]-1/2I Spaa[1,4]^2Spbb[1,4]^2Spbb[2,3]Spbb[2,4]Spaa[3,5]Spaa[4,5]-1/2I Spaa[1,4]^2Spbb[1,4]^2Spbb[2,4]^2Spaa[4,5]^2-1/2I Spbb[1,2]^3Spaa[1,4]Spaa[1,5]^2Spaa[2,3]Spbb[3,4]-1/2I Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spaa[2,4]Spbb[2,4]+2I Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spaa[2,5]Spbb[2,5]+1/2I Spbb[1,2]^2Spaa[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[2,4]Spaa[2,5]-1/2I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]^2Spbb[2,3]Spaa[3,4]+1I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[2,5]Spaa[3,5]+1I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]^2Spbb[2,5]Spaa[4,5]+1/2I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[2,4]Spaa[4,5]+1/2I Spbb[1,2]^2Spaa[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]+1I Spbb[1,2]^2Spaa[1,4]Spaa[1,5]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]+1I Spbb[1,2]^2Spaa[1,4]Spaa[1,5]Spaa[2,4]Spbb[2,4]Spbb[3,4]Spaa[3,5]+1/2I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,5]+1I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spaa[2,4]Spbb[2,4]^2Spaa[4,5]+1/2I Spbb[1,2]^2Spaa[1,4]Spaa[1,5]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]+1/2I Spbb[1,2]^2Spaa[1,4]Spaa[1,5]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]+1/2I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[3,5]+1/2I Spbb[1,2]Spaa[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,5]+1I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[4,5]-1I Spbb[1,2]Spaa[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,4]^2Spaa[2,5]Spaa[4,5]+1/2I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[2,3]Spbb[2,4]Spaa[3,4]Spaa[4,5]+1/2I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spaa[4,5]+1/2I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[2,3]Spbb[2,5]Spaa[3,5]Spaa[4,5]-1/2I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,3]Spbb[2,4]Spaa[3,5]Spaa[4,5]+1/2I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spbb[2,5]Spaa[4,5]^2-1I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,4]^2Spaa[4,5]^2-1/2I Spbb[1,2]Spaa[1,4]Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,5]-1/2I Spbb[1,2]Spaa[1,4]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spaa[4,5]-1/2I Spbb[1,2]Spaa[1,4]Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,5]Spaa[4,5]-1/2I Spaa[1,4]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]Spaa[4,5]-1/2I Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[2,4]^3Spaa[4,5]^2+1/2I Spbb[1,2]Spaa[1,4]Spbb[2,3]Spbb[2,4]^2Spaa[2,5]^2Spaa[3,4]+1/2I Spaa[1,4]Spbb[1,4]Spbb[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spaa[4,5]-1/2I Spaa[1,4]Spbb[1,4]Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[4,5]^2+1/2I Spaa[1,4]Spbb[1,5]Spbb[2,4]^3Spaa[2,5]Spaa[4,5]^2-1/2I Spaa[1,4]Spbb[1,4]Spbb[2,4]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]^2-1/2I Spaa[1,4]Spbb[1,4]Spbb[2,4]^2Spaa[4,5]^3Spbb[4,5]-1/2I Spbb[1,2]^2Spbb[1,3]Spaa[1,5]^3Spaa[2,3]Spbb[2,5]+1/2I Spbb[1,2]^2Spaa[1,5]^3Spbb[1,5]Spaa[2,3]Spbb[2,3]-1I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^3Spaa[2,4]Spbb[2,5]-1/2I Spbb[1,2]^2Spaa[1,5]^3Spbb[1,5]Spaa[2,4]Spbb[2,4]+1/2I Spbb[1,2]^2Spaa[1,5]^3Spbb[1,5]Spaa[2,5]Spbb[2,5]-1/2I Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,5]^3Spbb[2,5]Spaa[3,4]-1/2I Spbb[1,2]Spbb[1,4]Spaa[1,5]^3Spbb[1,5]Spbb[2,3]Spaa[3,4]+1I Spbb[1,2]Spbb[1,4]Spaa[1,5]^3Spbb[1,5]Spbb[2,5]Spaa[4,5]+1/2I Spbb[1,2]^2Spaa[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]+1/2I Spbb[1,2]^2Spaa[1,5]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[2,5]+1/2I Spbb[1,2]^2Spaa[1,5]^2Spaa[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]+3/2I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[3,5]-1/2I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,5]+1/2I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[4,5]+3/2I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]Spaa[2,4]Spbb[2,4]^2Spaa[4,5]+1/2I Spbb[1,2]^2Spaa[1,5]^2Spaa[2,5]^2Spbb[2,5]^2-3/2I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[3,4]-1/2I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,4]+1/2I Spbb[1,2]Spbb[1,3]Spaa[1,5]^2Spaa[2,5]Spbb[2,5]^2Spaa[3,5]-1/2I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[3,5]+3/2I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spaa[2,5]Spbb[2,5]^2Spaa[4,5]+1/2I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[4,5]-1I Spbb[1,4]^2Spaa[1,5]^2Spbb[2,3]Spbb[2,5]Spaa[3,4]Spaa[4,5]+1I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[2,3]Spbb[2,4]Spaa[3,4]Spaa[4,5]+1I Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[2,5]^2Spaa[3,5]Spaa[4,5]-1I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[2,3]Spbb[2,5]Spaa[3,5]Spaa[4,5]+1I Spbb[1,4]^2Spaa[1,5]^2Spbb[2,5]^2Spaa[4,5]^2-1I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[2,4]Spbb[2,5]Spaa[4,5]^2+1I Spbb[1,2]Spaa[1,5]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]+1/2I Spbb[1,2]Spaa[1,5]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[4,5]+1/2I Spbb[1,2]Spaa[1,5]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spaa[4,5]+1/2I Spbb[1,4]Spaa[1,5]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]Spaa[4,5]-1/2I Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]Spaa[4,5]+1I Spbb[1,4]Spaa[1,5]Spaa[2,4]Spbb[2,4]^2Spbb[2,5]Spaa[4,5]^2-3/2I Spaa[1,5]Spbb[1,5]Spaa[2,4]Spbb[2,4]^3Spaa[4,5]^2-1I Spbb[1,2]Spaa[1,5]Spbb[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,4]+1I Spbb[1,2]Spaa[1,5]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[4,5]-1I Spbb[1,4]Spaa[1,5]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,4]Spaa[4,5]+1I Spaa[1,5]Spbb[1,5]Spbb[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spaa[4,5]+1I Spbb[1,2]Spaa[1,5]Spaa[2,5]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]Spaa[4,5]+1I Spbb[1,4]Spaa[1,5]Spbb[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]Spaa[4,5]-1I Spaa[1,5]Spbb[1,5]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[4,5]+1I Spbb[1,4]Spaa[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[4,5]^2-1I Spaa[1,5]Spbb[1,5]Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[4,5]^2+1/2I Spbb[1,4]Spaa[1,5]Spbb[2,4]^2Spaa[3,4]Spbb[3,5]Spaa[4,5]^2-1/2I Spaa[2,4]Spbb[2,4]^3Spaa[3,5]Spbb[3,5]Spaa[4,5]^2-1/2I Spaa[2,4]Spbb[2,4]^3Spaa[4,5]^3Spbb[4,5]+1/2I Spbb[2,4]^3Spaa[2,5]Spaa[3,4]Spbb[3,5]Spaa[4,5]^2)/(Spaa[1,2]Spbb[2,3]Spaa[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[6],3]Spab[4,Sp[1]+Sp[5],6])+
(+9/2I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,6]^3Spaa[5,6]+21/2I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[5,6]-9/2I Spaa[1,2]Spbb[1,4]^2Spaa[1,6]^2Spbb[2,4]Spaa[4,6]Spaa[5,6]-13/4I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spbb[4,5]Spaa[5,6]^2-9/2I Spaa[1,2]Spbb[1,4]^2Spaa[1,6]^2Spbb[2,5]Spaa[5,6]^2-21/2I Spaa[1,2]Spbb[1,4]Spaa[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[4,6]Spaa[5,6]-2I Spaa[1,2]Spbb[1,2]Spaa[1,6]Spbb[2,4]Spaa[2,6]Spbb[4,5]Spaa[5,6]^2-21/2I Spaa[1,2]Spbb[1,4]Spaa[1,6]Spbb[2,4]Spbb[2,5]Spaa[2,6]Spaa[5,6]^2+13/4I Spaa[1,2]Spbb[1,4]Spaa[1,6]Spbb[2,4]Spbb[4,5]Spaa[4,6]Spaa[5,6]^2+13/4I Spaa[1,2]Spbb[1,4]Spaa[1,6]Spbb[2,5]Spbb[4,5]Spaa[5,6]^3+2I Spaa[1,2]Spbb[2,4]^2Spaa[2,6]Spbb[4,5]Spaa[4,6]Spaa[5,6]^2+2I Spaa[1,2]Spbb[2,4]Spbb[2,5]Spaa[2,6]Spbb[4,5]Spaa[5,6]^3-1/2I Spbb[1,2]Spbb[1,4]^2Spaa[1,6]^4Spaa[2,5]+9/2I Spbb[1,4]^2Spaa[1,6]^4Spbb[1,6]Spaa[5,6]-1/2I Spbb[1,4]^2Spaa[1,6]^3Spaa[2,4]Spbb[2,4]Spaa[5,6]-1I Spbb[1,2]Spbb[1,4]Spaa[1,6]^3Spbb[2,4]Spaa[2,5]Spaa[2,6]+1/2I Spbb[1,4]^2Spaa[1,6]^3Spbb[2,4]Spaa[2,5]Spaa[4,6]+9/2I Spbb[1,2]Spbb[1,4]Spaa[1,6]^3Spaa[2,6]Spbb[4,6]Spaa[5,6]+15I Spbb[1,4]Spaa[1,6]^3Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[5,6]+9/2I Spbb[1,4]^2Spaa[1,6]^3Spaa[4,6]Spbb[4,6]Spaa[5,6]+9/2I Spbb[1,4]Spbb[1,5]Spaa[1,6]^3Spbb[4,6]Spaa[5,6]^2-31/4I Spbb[1,4]Spaa[1,6]^3Spbb[1,6]Spbb[4,5]Spaa[5,6]^2-1I Spbb[1,4]Spaa[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[5,6]-1/2I Spbb[1,2]Spaa[1,6]^2Spbb[2,4]^2Spaa[2,5]Spaa[2,6]^2+1I Spbb[1,4]Spaa[1,6]^2Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spaa[4,6]+21/2I Spbb[1,2]Spaa[1,6]^2Spbb[2,4]Spaa[2,6]^2Spbb[4,6]Spaa[5,6]+21/2I Spaa[1,6]^2Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^2Spaa[5,6]+21/2I Spbb[1,4]Spaa[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]-55/4I Spbb[1,2]Spaa[1,6]^2Spaa[2,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2+21/2I Spbb[1,4]Spaa[1,6]^2Spbb[2,5]Spaa[2,6]Spbb[4,6]Spaa[5,6]^2-63/4I Spaa[1,6]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[4,5]Spaa[5,6]^2-13/4I Spbb[1,4]Spaa[1,6]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-13/4I Spbb[1,5]Spaa[1,6]^2Spbb[4,5]Spbb[4,6]Spaa[5,6]^3+13/4I Spaa[1,6]^2Spbb[1,6]Spbb[4,5]^2Spaa[5,6]^3-1/2I Spaa[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2Spaa[5,6]+1/2I Spaa[1,6]Spbb[2,4]^3Spaa[2,5]Spaa[2,6]^2Spaa[4,6]+2I Spaa[1,6]Spbb[2,4]^2Spaa[2,6]^2Spaa[5,6]^2Spbb[5,6]-2I Spaa[1,6]Spbb[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[4,6]Spaa[5,6]^2-2I Spaa[1,6]Spbb[2,4]Spaa[2,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-2I Spaa[1,6]Spbb[2,4]Spaa[2,6]Spbb[4,5]Spaa[5,6]^3Spbb[5,6])/(Spaa[1,2]Spaa[1,6]Spab[1,Sp[2]+Sp[6],3]Spab[2,Sp[1]+Sp[6],5]Spab[6,Sp[1]+Sp[2],3])+
(-1/2I Spaa[1,2]Spbb[1,2]^3Spbb[1,6]^2Spaa[2,3]Spaa[3,6]+1I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spbb[1,6]^2Spaa[3,4]Spaa[3,6]+1/2I Spbb[1,2]^3Spaa[1,3]Spbb[1,6]^2Spaa[2,3]Spaa[2,6]+1I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spbb[1,6]^2Spaa[2,3]Spaa[4,6]-1I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spbb[1,6]^2Spaa[2,4]Spaa[3,6]+1/2I Spbb[1,2]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]^2Spaa[3,4]^2+1/2I Spbb[1,2]^4Spaa[2,3]^3Spbb[3,6]-1/2I Spbb[1,2]^3Spbb[1,3]Spaa[2,3]^3Spbb[2,6]+2I Spbb[1,2]^4Spaa[2,3]^2Spaa[2,4]Spbb[4,6]+2I Spbb[1,2]^3Spbb[1,6]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]+2I Spbb[1,2]^3Spbb[1,3]Spaa[2,3]^2Spaa[3,4]Spbb[4,6]+1/2I Spbb[1,2]^3Spbb[1,6]Spaa[2,3]^2Spaa[3,4]Spbb[3,4]+3/2I Spbb[1,2]^2Spbb[1,3]Spbb[1,6]Spaa[2,3]^2Spbb[2,4]Spaa[3,4]-1/2I Spbb[1,2]^2Spbb[1,6]^2Spaa[2,3]^2Spbb[2,4]Spaa[4,6]-2I Spbb[1,2]^3Spbb[1,4]Spaa[2,3]Spaa[2,4]Spaa[3,4]Spbb[4,6]-2I Spbb[1,2]^2Spbb[1,4]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]-37/4I Spbb[1,2]^3Spbb[1,6]Spaa[2,3]Spaa[2,4]Spaa[3,6]Spbb[4,6]-37/4I Spbb[1,2]^2Spbb[1,6]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,6]-2I Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[3,4]^2Spbb[4,6]-1/2I Spbb[1,2]^2Spbb[1,4]Spbb[1,6]Spaa[2,3]Spaa[3,4]^2Spbb[3,4]-3/2I Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,3]Spbb[2,4]Spaa[3,4]^2-37/4I Spbb[1,2]^2Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[3,4]Spaa[3,6]Spbb[4,6]-37/4I Spbb[1,2]^2Spbb[1,6]^2Spaa[2,3]Spaa[3,4]Spbb[3,4]Spaa[3,6]+1I Spbb[1,2]Spbb[1,4]Spbb[1,6]^2Spaa[2,3]Spbb[2,4]Spaa[3,4]Spaa[4,6]+21/2I Spbb[1,2]^2Spbb[1,4]Spbb[1,6]Spaa[2,4]Spaa[3,4]Spaa[3,6]Spbb[4,6]+21/2I Spbb[1,2]Spbb[1,4]Spbb[1,6]^2Spaa[2,4]Spbb[2,4]Spaa[3,4]Spaa[3,6]+6I Spbb[1,2]^2Spbb[1,6]^2Spaa[2,4]Spaa[3,6]^2Spbb[4,6]+6I Spbb[1,2]Spbb[1,6]^3Spaa[2,4]Spbb[2,4]Spaa[3,6]^2-1/2I Spbb[1,2]Spbb[1,4]^2Spbb[1,6]Spaa[3,4]^3Spbb[3,4]+1/2I Spbb[1,3]Spbb[1,4]^2Spbb[1,6]Spbb[2,4]Spaa[3,4]^3+21/2I Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,4]^2Spaa[3,6]Spbb[4,6]+21/2I Spbb[1,2]Spbb[1,4]Spbb[1,6]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]-1/2I Spbb[1,4]^2Spbb[1,6]^2Spbb[2,4]Spaa[3,4]^2Spaa[4,6]+6I Spbb[1,2]Spbb[1,3]Spbb[1,6]^2Spaa[3,4]Spaa[3,6]^2Spbb[4,6]+6I Spbb[1,2]Spbb[1,6]^3Spaa[3,4]Spbb[3,4]Spaa[3,6]^2)/(Spbb[1,6]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[2]+Sp[3],1]Spab[4,Sp[1]+Sp[5],6])+
(-1315/32I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]Spaa[3,6]+39I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]-4765/32I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[1,5]Spbb[2,6]Spaa[3,6]^2+3119/32I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[2,4]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]+465/32I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spbb[2,4]Spaa[3,5]Spaa[3,6]-119/2I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[2,4]Spaa[3,4]Spaa[3,6]+11687/32I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]-3477/16I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[2,6]Spaa[3,6]^2+19/16I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,5]+19/16I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[2,5]Spaa[3,5]^2-603/32I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]+465/16I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]+1051/32I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]+1581/32I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]+9155/32I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2-1205/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,5]^2Spbb[2,5]Spaa[3,4]Spaa[3,6]+6801/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]-3833/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,6]Spaa[3,6]^2+177/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spbb[2,4]Spaa[3,4]^2+399/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,4]Spaa[3,5]-15/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,5]^2-1961/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]-11739/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]+3735/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]-7457/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]-6835/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+1655/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]-259/4I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]+585/4I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]-7251/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[2,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2-6547/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2-3039/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]-2473/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3+23/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]+9/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]+37/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2+221/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spaa[3,6]Spbb[3,6]+9/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]+7/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3+2813/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,5]^2Spaa[3,6]Spbb[3,6]-587/64I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spaa[3,6]+447/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]-307/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]+407/4I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]-401/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^2+465/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]-1/4I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]+11/2I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,5]Spbb[3,4]^2Spaa[3,5]^3Spaa[3,6]+215I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]-1169/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]^2Spbb[3,6]-687/16I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,6]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]^2+759/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]^2+2415/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]-771/16I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spbb[2,6]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^3+253/32I Spaa[1,4]^3Spbb[1,4]^4Spbb[2,4]Spaa[3,5]Spaa[3,6]+153/32I Spaa[1,4]^2Spbb[1,4]^4Spaa[1,5]Spbb[2,4]Spaa[3,4]Spaa[3,6]+11509/32I Spaa[1,4]^2Spbb[1,4]^4Spaa[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]-5263/16I Spaa[1,4]^2Spbb[1,4]^4Spaa[1,5]Spbb[2,6]Spaa[3,6]^2+4563/32I Spaa[1,4]^2Spbb[1,4]^4Spaa[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,5]+3477/32I Spaa[1,4]^2Spbb[1,4]^4Spaa[1,6]Spbb[2,5]Spaa[3,5]^2+25725/32I Spaa[1,4]^2Spbb[1,4]^3Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]-203/4I Spaa[1,4]^2Spbb[1,4]^3Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]+6755/32I Spaa[1,4]^2Spbb[1,4]^3Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]-581/8I Spaa[1,4]^2Spbb[1,4]^3Spbb[2,4]Spaa[3,5]^2Spbb[4,5]Spaa[4,6]+1489/32I Spaa[1,4]^2Spbb[1,4]^3Spbb[2,4]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]-745/32I Spaa[1,4]^2Spbb[1,4]^3Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2+2697/32I Spaa[1,4]^2Spbb[1,4]^3Spbb[2,4]Spaa[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]+1005/32I Spaa[1,4]Spbb[1,4]^4Spaa[1,5]^2Spbb[2,5]Spaa[3,4]Spaa[3,6]+8919/16I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]^2Spbb[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]-4103/4I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]^2Spbb[1,5]Spbb[2,6]Spaa[3,6]^2+355/16I Spaa[1,4]Spbb[1,4]^4Spaa[1,5]Spaa[1,6]Spbb[2,4]Spaa[3,4]^2+9495/32I Spaa[1,4]Spbb[1,4]^4Spaa[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,4]Spaa[3,5]+1723/8I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,5]^2-1915/16I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+415/16I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]+25969/16I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]+8761/32I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[4,5]Spaa[4,6]-8965/16I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[2,4]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]+7457/32I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+419/32I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[2,4]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]+16009/32I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]-4855/32I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]+12437/32I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]Spaa[4,6]-3665/16I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]-29837/32I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[2,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2+33231/32I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2-6417/32I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]-2389/4I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[2,6]Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]-11I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]-1623/32I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3-2601/4I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+3/16I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]+2303/8I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]-382I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2-85/2I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spaa[3,6]Spbb[3,6]+7287/16I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]+10717/32I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spaa[4,6]Spbb[4,6]+220I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]-471/2I Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3-11477/32I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[2,5]Spaa[3,5]^2Spaa[3,6]Spbb[3,6]+14561/32I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[2,5]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]-1551/32I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[2,5]Spaa[3,5]^2Spaa[4,6]Spbb[4,6]+1627/64I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spaa[3,6]+21545/16I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]-20657/16I Spaa[1,4]Spbb[1,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]+43907/32I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]Spaa[4,6]-11311/64I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]+29007/64I Spaa[1,4]Spbb[1,4]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^2+12259/8I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]-4937/32I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]+17551/16I Spaa[1,4]Spbb[1,4]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]-33341/32I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[2,5]Spbb[3,4]^2Spaa[3,5]^3Spaa[3,6]-14675/32I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]Spaa[4,6]+10173/8I Spaa[1,4]Spbb[1,4]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spbb[4,5]Spaa[4,6]+22379/32I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]-8457/16I Spaa[1,4]Spbb[1,4]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]^2Spbb[3,6]+1831/8I Spaa[1,4]Spbb[1,4]^2Spbb[2,6]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2-1391/16I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[2,6]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]^2+15029/32I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]+13399/64I Spaa[1,4]Spbb[1,4]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]+8857/16I Spaa[1,4]Spbb[1,4]^2Spbb[2,6]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]-9273/32I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]-1587/16I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-145/16I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]^2+207/16I Spaa[1,4]Spbb[1,4]^2Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]-5895/32I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spbb[2,6]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^3-93/4I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]+3503/64I Spaa[1,4]Spbb[1,4]^2Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+195/16I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,5]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2+213/8I Spbb[1,4]^3Spaa[1,5]^3Spbb[1,5]Spbb[2,5]Spaa[3,4]Spaa[3,6]+3291/16I Spbb[1,4]^2Spaa[1,5]^3Spbb[1,5]^2Spbb[2,5]Spaa[3,5]Spaa[3,6]-10477/16I Spbb[1,4]^2Spaa[1,5]^3Spbb[1,5]^2Spbb[2,6]Spaa[3,6]^2+355/16I Spbb[1,4]^4Spaa[1,5]^2Spaa[1,6]Spbb[2,5]Spaa[3,4]^2+1233/8I Spbb[1,4]^3Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,4]Spaa[3,5]+3415/32I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]Spbb[2,5]Spaa[3,5]^2-16641/32I Spbb[1,4]^3Spaa[1,5]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,5]Spaa[3,6]+1789/4I Spbb[1,4]^3Spaa[1,5]^2Spbb[2,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]-15241/32I Spbb[1,4]^3Spaa[1,5]^2Spbb[2,4]Spaa[3,4]^2Spbb[4,5]Spaa[4,6]-16163/32I Spbb[1,4]^3Spaa[1,5]^2Spbb[2,5]Spaa[3,4]^2Spbb[4,5]Spaa[5,6]-4265/8I Spbb[1,4]^3Spaa[1,5]^2Spbb[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]+50031/32I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]-8607/32I Spbb[1,4]^3Spaa[1,5]^2Spbb[2,5]Spaa[3,4]Spaa[3,5]Spbb[4,5]Spaa[4,6]-5431/8I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,5]Spaa[3,4]Spaa[3,5]Spbb[4,5]Spaa[5,6]+25721/32I Spbb[1,4]^3Spaa[1,5]^2Spbb[2,5]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]+19839/32I Spbb[1,4]^3Spaa[1,5]^2Spbb[2,6]Spaa[3,4]Spbb[3,5]Spaa[3,6]^2-45021/32I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+11369/16I Spbb[1,4]^3Spaa[1,5]^2Spbb[2,5]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]+1051/2I Spbb[1,4]^3Spaa[1,5]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]Spbb[4,5]Spaa[4,6]+30157/32I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,5]Spaa[3,4]Spaa[3,6]Spbb[4,6]Spaa[5,6]+12849/32I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,6]Spaa[3,4]Spaa[3,6]Spbb[4,5]Spaa[5,6]+1715/4I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]-1683/8I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]+23631/32I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]Spaa[4,6]+4449/16I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,5]Spaa[3,5]^2Spbb[4,5]Spaa[5,6]+447/2I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]-1033/4I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2-4281/16I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2-6171/32I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]-21807/32I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,6]Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]+2455/16I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,5]Spaa[3,5]Spaa[3,6]Spbb[4,6]Spaa[5,6]+127/4I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,6]Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[5,6]+1197/8I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]-2661/16I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,6]Spbb[2,6]Spbb[3,5]Spaa[3,6]^3-2425/32I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3-18327/16I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+3845/8I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,6]Spbb[2,6]Spaa[3,6]^2Spbb[4,5]Spaa[4,6]-3185/8I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,6]Spaa[3,6]^2Spbb[4,6]Spaa[5,6]+621/2I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[1,6]Spbb[2,6]Spaa[3,6]^2Spbb[4,5]Spaa[5,6]+22I Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]-4307/8I Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spbb[2,4]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]+19035/32I Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]+165/16I Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spbb[2,4]Spaa[3,4]^2Spaa[3,6]Spbb[3,6]+15223/32I Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spbb[2,4]Spaa[3,4]^2Spaa[4,5]Spbb[4,5]-699/32I Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spbb[2,4]Spaa[3,4]^2Spaa[4,6]Spbb[4,6]+3257/4I Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,4]^2Spbb[4,6]Spaa[5,6]-789I Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]+26859/32I Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2-8469/32I Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,4]Spaa[3,5]Spaa[3,6]Spbb[3,6]+9627/8I Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]-757/8I Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,4]Spaa[3,5]Spaa[4,6]Spbb[4,6]+9255/32I Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,4]Spaa[3,5]Spbb[4,6]Spaa[5,6]-9963/32I Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]+16455/32I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3+1511/16I Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,5]^2Spaa[3,6]Spbb[3,6]+12655/32I Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]+6217/16I Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,5]^2Spaa[4,6]Spbb[4,6]+3395/8I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[2,5]Spaa[3,5]^2Spbb[4,6]Spaa[5,6]-6719/64I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]+385/16I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]Spbb[4,5]Spaa[5,6]-106377/32I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]+6155/2I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spaa[3,6]-10921/8I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[4,5]Spaa[4,6]+1117/2I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]Spaa[5,6]-12033/4I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[4,5]Spaa[5,6]-16I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+279/16I Spbb[1,4]^2Spaa[1,5]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2-187/16I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]+10235/32I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]^2Spbb[3,5]Spaa[3,6]Spbb[4,6]Spaa[5,6]-9299/32I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[4,6]Spaa[5,6]+20233/16I Spbb[1,4]^2Spaa[1,5]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[4,5]Spaa[5,6]-727/32I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]^2Spaa[4,5]Spbb[4,5]^2Spaa[5,6]+2159/16I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]-22025/32I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,4]^2Spbb[4,5]Spbb[4,6]Spaa[5,6]^2-3159/8I Spbb[1,4]^2Spaa[1,5]Spbb[2,6]Spaa[3,4]^2Spbb[4,5]^2Spaa[5,6]^2+10317/16I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]-87683/32I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]+59787/32I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]+9269/16I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]Spaa[4,6]+54629/32I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]Spaa[4,6]+8653/8I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]Spaa[5,6]-39127/32I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]Spaa[5,6]-15273/32I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]+12953/32I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]-11247/32I Spbb[1,4]^2Spaa[1,5]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2+6829/32I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^2-35729/32I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]+248893/64I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]-13203/8I Spbb[1,4]^2Spaa[1,5]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]+13843/32I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,6]Spaa[5,6]+2987/8I Spbb[1,4]^2Spaa[1,5]Spbb[2,6]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[5,6]+70563/64I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spbb[4,6]Spaa[5,6]-14751/32I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[5,6]-10255/32I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]-4781/8I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]-17149/32I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+8767/16I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,4]Spaa[3,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+32469/32I Spbb[1,4]^2Spaa[1,5]Spbb[2,6]Spaa[3,4]Spaa[3,5]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]-2995/32I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,4]Spaa[3,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2+779/16I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,6]Spaa[3,4]Spaa[3,5]Spbb[4,5]^2Spaa[5,6]^2-1/16I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]Spaa[3,6]^3Spbb[3,6]^2-43/8I Spbb[1,4]^2Spaa[1,5]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]+15/16I Spbb[1,4]Spaa[1,5]Spbb[1,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3-27I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]+73/4I Spbb[1,4]^2Spaa[1,5]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+5093/16I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]Spaa[5,6]+35391/32I Spbb[1,4]^2Spaa[1,5]Spbb[2,6]Spaa[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[4,6]Spaa[5,6]-47091/32I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]Spaa[5,6]+47523/32I Spbb[1,4]Spaa[1,5]Spbb[1,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[4,5]Spaa[5,6]-1221/32I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2+139/8I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]+35519/32I Spbb[1,4]^2Spaa[1,5]Spbb[2,6]Spaa[3,4]Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+455/2I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,4]Spaa[3,6]Spbb[4,6]^2Spaa[5,6]^2+3745/8I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,6]Spaa[3,4]Spaa[3,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2-19837/32I Spbb[1,4]Spaa[1,5]Spbb[1,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]Spbb[4,5]^2Spaa[5,6]^2+411/8I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]-6899/32I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]-1293/32I Spaa[1,5]Spbb[1,5]^2Spbb[2,5]Spbb[3,4]^2Spaa[3,5]^3Spaa[3,6]-4437/16I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]Spaa[4,6]+12289/8I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spbb[4,5]Spaa[4,6]+10893/32I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]Spaa[5,6]+595/4I Spaa[1,5]Spbb[1,5]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spbb[4,5]Spaa[5,6]+961/8I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]-585/4I Spbb[1,4]^2Spaa[1,5]Spbb[2,6]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]^2-5409/64I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]^2Spbb[3,6]+3201/32I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,6]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2+8647/64I Spaa[1,5]Spbb[1,5]^2Spbb[2,6]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]^2+9085/32I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]-31537/32I Spbb[1,4]^2Spaa[1,5]Spbb[2,6]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]+37577/64I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]+1253/8I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,6]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]+3511/16I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,6]Spaa[5,6]-1221/32I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,6]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[5,6]+1643/16I Spaa[1,5]Spbb[1,5]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spbb[4,6]Spaa[5,6]-1765/16I Spaa[1,5]Spbb[1,5]^2Spbb[2,6]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[5,6]-6405/16I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]-5513/32I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^2Spaa[5,6]-12929/32I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-26203/32I Spbb[1,4]^2Spaa[1,5]Spbb[2,6]Spaa[3,5]^2Spbb[4,5]^2Spaa[4,6]^2+2901/16I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]-1437/32I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,6]Spaa[3,5]^2Spbb[4,5]^2Spaa[4,6]Spaa[5,6]+687/4I Spaa[1,5]Spbb[1,5]^2Spbb[2,5]Spaa[3,5]^2Spbb[4,5]Spbb[4,6]Spaa[5,6]^2-35/32I Spaa[1,5]Spbb[1,5]^2Spbb[2,6]Spaa[3,5]^2Spbb[4,5]^2Spaa[5,6]^2-203/4I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]^2+213/8I Spbb[1,4]^2Spaa[1,5]Spbb[2,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]+117/32I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]+575/32I Spbb[1,4]Spaa[1,5]Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^3-15/4I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,6]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^3-2715/32I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]-41829/32I Spbb[1,4]^2Spaa[1,5]Spbb[2,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+44881/32I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-4513/4I Spbb[1,4]Spaa[1,5]Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[4,6]+2755/32I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]Spaa[5,6]-683/8I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[4,6]Spaa[5,6]+47/4I Spbb[1,4]Spaa[1,5]Spbb[1,6]Spbb[2,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[5,6]+4991/64I Spaa[1,5]Spbb[1,5]^2Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spbb[4,6]Spaa[5,6]+331/4I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[5,6]+1891/32I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2-4945/4I Spbb[1,4]^2Spaa[1,5]Spbb[2,6]Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+4521/32I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]-25407/32I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,6]Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+5205/8I Spbb[1,4]Spaa[1,5]Spbb[1,6]Spbb[2,6]Spaa[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]+155I Spaa[1,5]Spbb[1,5]^2Spbb[2,5]Spaa[3,5]Spaa[3,6]Spbb[4,6]^2Spaa[5,6]^2-409/4I Spaa[1,5]Spbb[1,5]^2Spbb[2,6]Spaa[3,5]Spaa[3,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2+5I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,6]Spaa[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[5,6]^2-27/8I Spbb[1,4]^2Spaa[1,5]Spbb[2,6]Spaa[3,6]^4Spbb[3,6]^2+25/8I Spbb[1,4]Spaa[1,5]Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]-5/8I Spaa[1,5]Spbb[1,6]^2Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^4-121/8I Spbb[1,4]^2Spaa[1,5]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]Spaa[4,6]Spbb[4,6]+61/16I Spbb[1,4]Spaa[1,5]Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]-38I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]Spaa[5,6]+285/16I Spbb[1,4]Spaa[1,5]Spbb[1,6]Spbb[2,6]Spbb[3,5]Spaa[3,6]^3Spbb[4,6]Spaa[5,6]+35/8I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]Spaa[5,6]+13/16I Spaa[1,5]Spbb[1,6]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^3Spbb[4,5]Spaa[5,6]-1287/4I Spbb[1,4]^2Spaa[1,5]Spbb[2,6]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^2-10729/16I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]+1329/2I Spbb[1,4]Spaa[1,5]Spbb[1,6]Spbb[2,6]Spaa[3,6]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]-5583/16I Spaa[1,5]Spbb[1,5]^2Spbb[2,6]Spaa[3,6]^2Spbb[4,6]^2Spaa[5,6]^2+2689/4I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,6]Spaa[3,6]^2Spbb[4,5]Spbb[4,6]Spaa[5,6]^2-2579/8I Spaa[1,5]Spbb[1,6]^2Spbb[2,6]Spaa[3,6]^2Spbb[4,5]^2Spaa[5,6]^2-453/16I Spbb[1,4]^3Spaa[1,6]^2Spbb[2,4]Spaa[3,4]^2Spaa[3,5]Spbb[3,6]+785/32I Spbb[1,4]^3Spaa[1,6]^2Spbb[2,4]Spaa[3,4]^2Spaa[4,5]Spbb[4,6]-67/4I Spbb[1,4]^3Spaa[1,6]^2Spbb[2,5]Spaa[3,4]Spaa[3,5]^2Spbb[3,6]-14815/32I Spbb[1,4]^3Spaa[1,6]^2Spbb[2,5]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,6]-119/16I Spbb[1,4]^2Spbb[1,5]Spaa[1,6]^2Spbb[2,5]Spaa[3,5]^3Spbb[3,6]-3231/16I Spbb[1,4]^2Spbb[1,5]Spaa[1,6]^2Spbb[2,5]Spaa[3,5]^2Spaa[4,5]Spbb[4,6]-25/64I Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]+115/16I Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]Spbb[4,6]Spaa[5,6]+1639/32I Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]-4997/64I Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2+677/8I Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spaa[3,6]Spbb[3,6]+21067/16I Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]+141/16I Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spaa[4,6]Spbb[4,6]-19393/16I Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]Spbb[4,6]Spaa[5,6]+162551/64I Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[4,6]Spaa[5,6]-123/16I Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[3,4]^2Spaa[3,6]Spbb[3,6]Spbb[4,6]Spaa[5,6]-787/4I Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[3,4]^2Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]-215/16I Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[3,4]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]+369/4I Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,4]^2Spbb[4,6]^2Spaa[5,6]^2+4651/32I Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,5]^3Spbb[3,5]^2-2857/8I Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]+4375/16I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^3+1903/8I Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]-4903/32I Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spbb[3,6]+10089/32I Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]+4399/8I Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]+31377/32I Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,6]Spbb[4,6]-155111/64I Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spaa[4,6]Spbb[4,6]-17569/32I Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,6]Spaa[5,6]+12103/16I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,6]Spaa[5,6]+105/16I Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]^2-583/16I Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]Spbb[4,6]-7847/16I Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,4]Spaa[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,6]Spaa[5,6]+7353/16I Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^2+25851/32I Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]+22355/32I Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]+1363/8I Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spaa[4,6]^2Spbb[4,6]^2+4395/32I Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,4]Spaa[3,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]+4675/32I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,4]Spaa[3,5]Spbb[4,6]^2Spaa[5,6]^2+3565/32I Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,5]^4Spbb[3,5]^2-4847/16I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]+4317/16I Spbb[1,5]^2Spaa[1,6]Spbb[2,5]Spbb[3,4]^2Spaa[3,5]^4+8491/32I Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]Spbb[3,6]-5627/32I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spaa[3,6]Spbb[3,6]+11131/16I Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]-2293/4I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spaa[4,5]Spbb[4,5]-585/32I Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spaa[4,6]Spbb[4,6]-1759/16I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spaa[4,6]Spbb[4,6]-1193/4I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spbb[4,6]Spaa[5,6]+3811/8I Spbb[1,5]^2Spaa[1,6]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spbb[4,6]Spaa[5,6]+2439/16I Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,5]^2Spaa[3,6]^2Spbb[3,6]^2+8575/32I Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]Spbb[4,6]-5031/32I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,5]^2Spaa[3,6]Spbb[3,6]Spbb[4,6]Spaa[5,6]+22563/32I Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,5]^2Spaa[4,5]^2Spbb[4,5]^2+11843/32I Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]+5973/16I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]+2381/32I Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,5]^2Spaa[4,6]^2Spbb[4,6]^2+7449/32I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,5]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]+3349/16I Spbb[1,5]^2Spaa[1,6]Spbb[2,5]Spaa[3,5]^2Spbb[4,6]^2Spaa[5,6]^2+391/8I Spbb[1,4]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,5]Spaa[3,6]+539/16I Spbb[1,4]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]Spbb[4,5]Spaa[5,6]-1657/64I Spbb[1,4]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]Spbb[4,6]Spaa[5,6]+405/16I Spbb[1,4]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2+193/8I Spbb[1,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]Spaa[3,6]+135/4I Spbb[1,4]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,5]^2Spaa[3,6]-119/64I Spbb[1,2]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2Spbb[4,5]^2Spaa[5,6]-7941/4I Spbb[1,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]Spaa[5,6]+4657/32I Spbb[1,4]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2Spbb[4,5]Spaa[5,6]+19/2I Spbb[1,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^2Spbb[3,6]+735/16I Spbb[1,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,5]Spaa[3,6]^2-108767/32I Spbb[1,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,6]Spaa[5,6]+106441/32I Spbb[1,4]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spaa[3,6]Spbb[4,6]Spaa[5,6]-3293/32I Spbb[1,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[5,6]-23961/32I Spbb[1,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]-25047/16I Spbb[1,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]-8991/64I Spbb[1,2]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^2+16101/32I Spbb[1,4]Spbb[2,4]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2-192195/64I Spbb[1,4]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2+2273/8I Spbb[1,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[4,5]^2Spaa[5,6]^2-3/8I Spbb[1,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]Spaa[5,6]+1/16I Spbb[1,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]Spaa[5,6]-37/8I Spbb[1,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]+5/2I Spbb[1,2]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[4,5]Spbb[4,6]^2Spaa[5,6]^2+265/4I Spbb[1,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,5]Spaa[3,6]Spbb[4,6]^2Spaa[5,6]^2-2787/32I Spbb[1,4]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[4,6]^2Spaa[5,6]^2-665/32I Spbb[1,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2+761/32I Spbb[1,4]Spbb[2,4]Spaa[3,4]^2Spaa[4,5]Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^2+275/8I Spbb[1,4]Spbb[2,4]Spaa[3,4]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2-55/8I Spbb[1,2]Spaa[3,4]^2Spbb[4,5]^2Spbb[4,6]^2Spaa[5,6]^3-2029/32I Spbb[1,4]Spbb[2,5]Spaa[3,4]^2Spbb[4,5]Spbb[4,6]^2Spaa[5,6]^3+2375/16I Spbb[1,4]Spbb[2,6]Spaa[3,4]^2Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^3+1251I Spbb[1,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]-39291/32I Spbb[1,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^3Spbb[3,5]Spaa[3,6]-23/4I Spbb[1,5]Spbb[2,5]Spaa[3,4]Spbb[3,4]^3Spaa[3,5]^3Spaa[3,6]+32317/16I Spbb[1,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]Spaa[4,6]+1095/16I Spbb[1,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^3Spbb[4,5]Spaa[4,6]+3625/8I Spbb[1,2]Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^2Spaa[5,6]-319/4I Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]Spaa[5,6]-16015/16I Spbb[1,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]Spaa[5,6]+13603/32I Spbb[1,5]Spbb[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^3Spbb[4,5]Spaa[5,6]-45/32I Spbb[1,2]Spaa[3,4]Spbb[3,4]^3Spaa[3,5]^2Spaa[3,6]^2Spbb[5,6]+13933/32I Spbb[1,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]-257I Spbb[1,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]^2Spbb[3,6]-233/32I Spbb[1,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2-25/8I Spbb[1,5]Spbb[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,5]^2Spaa[3,6]^2+45041/32I Spbb[1,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]-42605/32I Spbb[1,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]+4163/32I Spbb[1,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]+9075/16I Spbb[1,2]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[5,6]Spbb[5,6]+38131/32I Spbb[1,2]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]+17545/32I Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spbb[4,6]Spaa[5,6]-74703/32I Spbb[1,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,6]Spaa[5,6]-21579/16I Spbb[1,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[5,6]+6967/4I Spbb[1,5]Spbb[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]Spbb[4,6]Spaa[5,6]-43841/64I Spbb[1,5]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[5,6]+25067/32I Spbb[1,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]+3623/16I Spbb[1,2]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^3Spaa[5,6]-10305/32I Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]-36383/32I Spbb[1,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^2Spaa[5,6]+25133/16I Spbb[1,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+23631/32I Spbb[1,2]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]+13507/16I Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+22315/16I Spbb[1,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]-28631/32I Spbb[1,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]^2Spaa[4,6]Spaa[5,6]-12763/32I Spbb[1,2]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]^2Spaa[5,6]^2Spbb[5,6]-8245/16I Spbb[1,2]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^2+11675/8I Spbb[1,4]Spbb[2,5]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2+12727/32I Spbb[1,4]Spbb[2,6]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2Spaa[5,6]^2-47183/32I Spbb[1,5]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]Spbb[4,6]Spaa[5,6]^2+991/2I Spbb[1,5]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]^2Spaa[5,6]^2-5/4I Spbb[1,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]^2+135/16I Spbb[1,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^3Spbb[3,6]-5/8I Spbb[1,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,5]Spaa[3,6]^3-9159/32I Spbb[1,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]+9169/32I Spbb[1,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-8965/16I Spbb[1,2]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]+9241/16I Spbb[1,2]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[4,6]^2Spaa[5,6]+2643/16I Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]Spaa[5,6]-20617/32I Spbb[1,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]Spaa[5,6]-2547/8I Spbb[1,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[4,6]Spaa[5,6]+12543/32I Spbb[1,5]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^2Spbb[4,6]Spaa[5,6]+6067/32I Spbb[1,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[5,6]+25199/32I Spbb[1,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2+9195/32I Spbb[1,2]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]+2815/16I Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]+1388I Spbb[1,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]-3243/8I Spbb[1,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+6237/16I Spbb[1,2]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-433/8I Spbb[1,2]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,5]Spbb[4,6]^2Spaa[5,6]^2+23037/32I Spbb[1,4]Spbb[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,6]^2Spaa[5,6]^2-14777/32I Spbb[1,4]Spbb[2,6]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2+2097/32I Spbb[1,5]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spbb[4,6]^2Spaa[5,6]^2-36975/64I Spbb[1,5]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2-1721/16I Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^3Spaa[5,6]-3341/16I Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]-511/32I Spbb[1,2]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^3Spbb[4,6]Spaa[5,6]^2-7107/32I Spbb[1,4]Spbb[2,5]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^2-743/16I Spbb[1,4]Spbb[2,6]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[5,6]^2-839/8I Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]-131/8I Spbb[1,2]Spaa[3,4]Spaa[3,5]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2-2289/16I Spbb[1,4]Spbb[2,6]Spaa[3,4]Spaa[3,5]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+3/2I Spbb[1,2]Spaa[3,4]Spaa[3,5]Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-1487/32I Spbb[1,5]Spbb[2,5]Spaa[3,4]Spaa[3,5]Spbb[4,5]Spbb[4,6]^2Spaa[5,6]^3+851/8I Spbb[1,5]Spbb[2,6]Spaa[3,4]Spaa[3,5]Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^3-31/16I Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[3,6]^3Spbb[3,6]^2Spbb[4,6]Spaa[5,6]-1/2I Spbb[1,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]Spaa[5,6]+5/8I Spbb[1,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spbb[4,6]Spaa[5,6]+7/4I Spbb[1,2]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^3Spaa[5,6]-175/8I Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]+135/16I Spbb[1,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]-587/32I Spbb[1,2]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]+509/16I Spbb[1,2]Spaa[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[4,6]^3Spaa[5,6]^2-373/32I Spbb[1,4]Spbb[2,5]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]^2Spaa[5,6]^2-1733/32I Spbb[1,4]Spbb[2,6]Spaa[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[4,6]^2Spaa[5,6]^2-3609/32I Spbb[1,5]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]^2Spaa[5,6]^2+4281/32I Spbb[1,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[4,5]Spbb[4,6]Spaa[5,6]^2-859/32I Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]+131/8I Spbb[1,2]Spaa[3,4]Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]^3Spaa[5,6]^2-1451/32I Spbb[1,4]Spbb[2,5]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]^3Spaa[5,6]^2-1681/32I Spbb[1,4]Spbb[2,6]Spaa[3,4]Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2-435/32I Spbb[1,2]Spaa[3,4]Spaa[3,6]Spbb[4,5]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]-145/8I Spbb[1,5]Spbb[2,5]Spaa[3,4]Spaa[3,6]Spbb[4,6]^3Spaa[5,6]^3-3623/16I Spbb[1,2]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]^2Spaa[3,6]Spbb[4,5]-4311/32I Spbb[1,4]Spbb[2,4]Spaa[3,5]^4Spbb[3,5]^3Spaa[3,6]+6005/16I Spbb[1,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]^2Spaa[3,6]-3715/16I Spbb[1,5]Spbb[2,5]Spbb[3,4]^2Spaa[3,5]^4Spbb[3,5]Spaa[3,6]-3623/8I Spbb[1,2]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]Spbb[4,5]^2Spaa[4,6]-12703/32I Spbb[1,4]Spbb[2,4]Spaa[3,5]^4Spbb[3,5]^2Spbb[4,5]Spaa[4,6]+50613/32I Spbb[1,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]Spbb[4,5]Spaa[4,6]-3715/16I Spbb[1,5]Spbb[2,5]Spbb[3,4]^2Spaa[3,5]^4Spbb[4,5]Spaa[4,6]+1933/16I Spbb[1,2]Spaa[3,5]^4Spbb[3,5]^2Spbb[4,5]^2Spaa[5,6]-7413/32I Spbb[1,4]Spbb[2,5]Spaa[3,5]^4Spbb[3,5]^2Spbb[4,5]Spaa[5,6]+10039/32I Spbb[1,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]Spbb[4,5]Spaa[5,6]+8495/64I Spbb[1,2]Spbb[3,4]^2Spaa[3,5]^3Spbb[3,5]Spaa[3,6]^2Spbb[5,6]-9215/64I Spbb[1,2]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]^2Spbb[4,6]-1165/32I Spbb[1,4]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]+16179/64I Spbb[1,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]^2Spbb[3,6]+1557/16I Spbb[1,4]Spbb[2,6]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]^2-10097/64I Spbb[1,5]Spbb[2,5]Spbb[3,4]^2Spaa[3,5]^3Spaa[3,6]^2Spbb[3,6]+157/32I Spbb[1,5]Spbb[2,6]Spbb[3,4]^2Spaa[3,5]^3Spbb[3,5]Spaa[3,6]^2-2337/32I Spbb[1,2]Spbb[3,4]^2Spaa[3,5]^3Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[5,6]-23707/32I Spbb[1,2]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]-11637/32I Spbb[1,4]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]+40143/32I Spbb[1,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]+19987/32I Spbb[1,4]Spbb[2,6]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]-25401/32I Spbb[1,5]Spbb[2,5]Spbb[3,4]^2Spaa[3,5]^3Spaa[3,6]Spaa[4,6]Spbb[4,6]+12035/64I Spbb[1,5]Spbb[2,6]Spbb[3,4]^2Spaa[3,5]^3Spaa[3,6]Spbb[4,5]Spaa[4,6]+1419/8I Spbb[1,2]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[5,6]Spbb[5,6]+499/32I Spbb[1,2]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]-6173/32I Spbb[1,4]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]Spbb[4,6]Spaa[5,6]+1251/32I Spbb[1,4]Spbb[2,6]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[5,6]-357/32I Spbb[1,5]Spbb[2,5]Spbb[3,4]^2Spaa[3,5]^3Spaa[3,6]Spaa[5,6]Spbb[5,6]+1095/4I Spbb[1,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]Spbb[4,6]Spaa[5,6]-4571/16I Spbb[1,5]Spbb[2,6]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[5,6]-3623/16I Spbb[1,2]Spbb[3,4]Spaa[3,5]^3Spaa[4,5]Spbb[4,5]^3Spaa[4,6]-12473/32I Spbb[1,4]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]+9767/8I Spbb[1,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spaa[4,5]Spbb[4,5]^2Spaa[4,6]+1933/8I Spbb[1,2]Spaa[3,5]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[5,6]-1437/2I Spbb[1,4]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]+10039/32I Spbb[1,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spaa[4,5]Spbb[4,5]^2Spaa[5,6]-38199/64I Spbb[1,2]Spbb[3,4]Spaa[3,5]^3Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]-19319/32I Spbb[1,4]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+99173/64I Spbb[1,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+18503/32I Spbb[1,4]Spbb[2,6]Spbb[3,4]Spaa[3,5]^3Spbb[4,5]^2Spaa[4,6]^2+12633/32I Spbb[1,2]Spbb[3,4]Spaa[3,5]^3Spbb[4,5]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]+4365/16I Spbb[1,2]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]-10327/16I Spbb[1,4]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]-2615/16I Spbb[1,4]Spbb[2,6]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]+51933/32I Spbb[1,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]-15591/32I Spbb[1,5]Spbb[2,6]Spbb[3,4]Spaa[3,5]^3Spbb[4,5]^2Spaa[4,6]Spaa[5,6]-453/32I Spbb[1,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spbb[4,5]Spaa[5,6]^2Spbb[5,6]+2669/8I Spbb[1,5]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2-45/8I Spbb[1,5]Spbb[2,6]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^2Spaa[5,6]^2+733/8I Spbb[1,2]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]^3Spbb[3,6]Spbb[5,6]+27/16I Spbb[1,4]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^3Spbb[3,6]^2+3093/16I Spbb[1,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]^3Spbb[3,6]^2-621/16I Spbb[1,4]Spbb[2,6]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^3Spbb[3,6]-3427/16I Spbb[1,5]Spbb[2,6]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]^3Spbb[3,6]+3367/16I Spbb[1,6]Spbb[2,6]Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^3+8901/32I Spbb[1,2]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]Spbb[5,6]-9215/32I Spbb[1,2]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2-1093/16I Spbb[1,4]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]+4125/32I Spbb[1,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]+1429/8I Spbb[1,4]Spbb[2,6]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-4733/32I Spbb[1,5]Spbb[2,6]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-2301/16I Spbb[1,6]Spbb[2,6]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]^2Spbb[4,5]Spaa[4,6]-2395/16I Spbb[1,2]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]^2Spaa[5,6]Spbb[5,6]^2+5891/32I Spbb[1,2]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]-27/4I Spbb[1,2]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[4,6]^2Spaa[5,6]-4843/32I Spbb[1,4]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]Spaa[5,6]+809/32I Spbb[1,4]Spbb[2,6]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[4,6]Spaa[5,6]-1643/32I Spbb[1,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]^2Spbb[3,6]Spbb[4,6]Spaa[5,6]+3383/64I Spbb[1,5]Spbb[2,6]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]^2Spaa[5,6]Spbb[5,6]-1493/64I Spbb[1,5]Spbb[2,6]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spbb[4,6]Spaa[5,6]-1067/16I Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[5,6]-16461/32I Spbb[1,2]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2-7939/32I Spbb[1,4]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2+7389/16I Spbb[1,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2+14171/16I Spbb[1,4]Spbb[2,6]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+195/2I Spbb[1,2]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]+155/8I Spbb[1,2]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]-10021/32I Spbb[1,4]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]+4489/32I Spbb[1,4]Spbb[2,6]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+13517/16I Spbb[1,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]+4993/64I Spbb[1,5]Spbb[2,6]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+9/2I Spbb[1,2]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]^2-45/16I Spbb[1,2]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+2651/8I Spbb[1,5]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,6]^2Spaa[5,6]^2-3751/32I Spbb[1,5]Spbb[2,6]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2-4081/32I Spbb[1,4]Spbb[2,4]Spaa[3,5]^2Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]+1933/16I Spbb[1,2]Spaa[3,5]^2Spaa[4,5]^2Spbb[4,5]^4Spaa[5,6]-15579/32I Spbb[1,4]Spbb[2,5]Spaa[3,5]^2Spaa[4,5]^2Spbb[4,5]^3Spaa[5,6]-8847/32I Spbb[1,4]Spbb[2,4]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]+8231/32I Spbb[1,2]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^3Spaa[4,6]Spbb[4,6]Spaa[5,6]-21325/32I Spbb[1,4]Spbb[2,5]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]-6481/32I Spbb[1,4]Spbb[2,6]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^3Spaa[4,6]Spaa[5,6]-217/16I Spbb[1,2]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^3Spaa[5,6]^2Spbb[5,6]-2619/16I Spbb[1,5]Spbb[2,5]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^2+127/16I Spbb[1,5]Spbb[2,6]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^3Spaa[5,6]^2-5469/32I Spbb[1,4]Spbb[2,4]Spaa[3,5]^2Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2+2351/16I Spbb[1,2]Spaa[3,5]^2Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]-6823/32I Spbb[1,4]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]-2151/8I Spbb[1,4]Spbb[2,6]Spaa[3,5]^2Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-109/16I Spbb[1,2]Spaa[3,5]^2Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-3131/32I Spbb[1,5]Spbb[2,6]Spaa[3,5]^2Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-45/8I Spbb[1,2]Spaa[3,5]^2Spbb[4,5]^2Spaa[5,6]^3Spbb[5,6]^2+5/8I Spbb[1,4]Spbb[2,4]Spaa[3,5]Spaa[3,6]^4Spbb[3,6]^3-5/8I Spbb[1,6]Spbb[2,6]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^4Spbb[3,6]+47/16I Spbb[1,4]Spbb[2,4]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]^2Spaa[4,6]Spbb[4,6]+45/16I Spbb[1,4]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]Spaa[4,6]Spbb[4,6]-5/8I Spbb[1,6]Spbb[2,6]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]+83/16I Spbb[1,2]Spbb[3,4]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]+27/16I Spbb[1,2]Spaa[3,5]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]^2Spaa[5,6]+73/8I Spbb[1,4]Spbb[2,5]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]^2Spbb[4,6]Spaa[5,6]-169/8I Spbb[1,4]Spbb[2,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]Spaa[5,6]-1993/16I Spbb[1,5]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]Spaa[5,6]+203/4I Spbb[1,6]Spbb[2,6]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^3Spaa[5,6]Spbb[5,6]+521/4I Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^3Spbb[4,6]Spaa[5,6]-9215/64I Spbb[1,2]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^3-1055/32I Spbb[1,4]Spbb[2,4]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]^2Spbb[4,6]^2+4335/16I Spbb[1,4]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^2-8519/32I Spbb[1,2]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]Spbb[5,6]-171/16I Spbb[1,2]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^3Spaa[5,6]-535/8I Spbb[1,4]Spbb[2,5]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]-67/4I Spbb[1,4]Spbb[2,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]+11269/32I Spbb[1,5]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]-1151/16I Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]-7137/64I Spbb[1,2]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2-77/8I Spbb[1,2]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]-97/4I Spbb[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]^2Spaa[5,6]^2-703/32I Spbb[1,4]Spbb[2,4]Spaa[3,5]Spaa[3,6]Spaa[4,6]^3Spbb[4,6]^3+157/32I Spbb[1,2]Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]-1681/32I Spbb[1,4]Spbb[2,5]Spaa[3,5]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]+105/4I Spbb[1,4]Spbb[2,6]Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]-113/8I Spbb[1,2]Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]-493/16I Spbb[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]^3Spaa[5,6]^2+5/8I Spbb[1,2]Spaa[3,6]^4Spbb[3,6]^2Spbb[4,6]^2Spaa[5,6]-11/4I Spbb[1,4]Spbb[2,6]Spaa[3,6]^4Spbb[3,6]^2Spbb[4,6]Spaa[5,6]+5/4I Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]Spaa[5,6]+37/16I Spbb[1,2]Spaa[3,6]^3Spbb[3,6]Spaa[4,6]Spbb[4,6]^3Spaa[5,6]-77/8I Spbb[1,4]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]+9/16I Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^2Spaa[5,6]+37/16I Spbb[1,2]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]-307/16I Spbb[1,5]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]^2Spaa[5,6]^2-25/8I Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+91/8I Spbb[1,6]Spbb[2,6]Spbb[3,5]Spaa[3,6]^3Spbb[4,6]^2Spaa[5,6]^2-45/8I Spbb[1,2]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^4Spaa[5,6]+21/2I Spbb[1,4]Spbb[2,6]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]-45/4I Spbb[1,2]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^3Spaa[5,6]^2Spbb[5,6]+21/2I Spbb[1,5]Spbb[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^3Spaa[5,6]^2-45/16I Spbb[1,6]Spbb[2,6]Spaa[3,6]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2-45/8I Spbb[1,2]Spaa[3,6]^2Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]^2)/(Spaa[1,2]Spbb[5,6](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(-597/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[3,5]Spaa[3,6]-323/4I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,5]Spaa[3,6]-211/2I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]Spaa[3,6]-883/4I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]+5147/4I Spbb[1,4]^2Spaa[1,5]Spbb[2,6]Spaa[3,6]^2-4391/8I Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,5]-3305/8I Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,5]^2-26825/8I Spbb[1,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]+3375/8I Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[4,5]Spaa[5,6]+357/4I Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[3,6]Spbb[4,6]Spaa[5,6]+3623/4I Spbb[1,2]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spbb[4,5]+563I Spbb[1,4]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]-1556I Spbb[1,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]+4051/8I Spbb[1,4]Spbb[2,4]Spaa[3,5]^2Spbb[4,5]Spaa[4,6]-1867/4I Spbb[1,2]Spaa[3,5]^2Spbb[4,5]^2Spaa[5,6]+7261/8I Spbb[1,4]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]Spaa[5,6]+9215/16I Spbb[1,2]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spbb[4,6]+1171/8I Spbb[1,4]Spbb[2,4]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]-1075/8I Spbb[1,4]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2+783/8I Spbb[1,4]Spbb[2,4]Spaa[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]-567/8I Spbb[1,2]Spaa[3,5]Spaa[3,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]+563/8I Spbb[1,4]Spbb[2,5]Spaa[3,5]Spaa[3,6]Spbb[4,6]Spaa[5,6]-873/4I Spbb[1,4]Spbb[2,6]Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[5,6]+111/4I Spbb[1,2]Spaa[3,6]^2Spbb[4,6]^2Spaa[5,6]-17/2I Spbb[1,4]Spbb[2,6]Spaa[3,6]^2Spbb[4,6]Spaa[5,6])/(Spaa[1,2]Spbb[5,6](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))

==> anc/AllOneLoop6Gluons/6g_ppmpmm_G/triangle_17_.m <==
0

==> anc/AllOneLoop6Gluons/6g_ppmpmm_G/triangle_18_.m <==
(-1/2I Spbb[1,5]Spab[3,Sp[1]+Sp[6],5]^3Spab[4,Sp[2]+Sp[3],1]^2(s[2,3,4]-s[2,3,5]))/(Spbb[1,6]Spaa[2,3]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5]^4)+
(-1/4I Spbb[1,5]Spbb[2,5]Spaa[4,6]Spab[3,Sp[1]+Sp[6],5]^2Spab[4,Sp[2]+Sp[3],1]Spab[5,Sp[1]+Sp[6],4](s[2,3,4]-s[2,3,5]))/(Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5]^3(1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(Spbb[1,5]Spab[3,Sp[1]+Sp[6],5]^2Spab[4,Sp[2]+Sp[3],1](-3/2I Spbb[1,2]Spaa[2,3]Spaa[2,4]Spbb[2,4]+3/2I Spbb[1,2]Spaa[2,3]Spaa[2,5]Spbb[2,5]-3/2I Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[3,4]+3/2I Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,4]+3/2I Spbb[1,3]Spaa[2,3]Spbb[2,5]Spaa[3,5]-3/2I Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[3,5]+1/2I Spbb[1,4]Spaa[2,3]Spbb[2,5]Spaa[4,5]+3/2I Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,4]-1I Spbb[1,2]Spaa[2,5]Spaa[3,4]Spbb[4,5]+3/2I Spbb[1,4]Spaa[3,4]^2Spbb[3,4]-1I Spbb[1,3]Spaa[3,4]Spaa[3,5]Spbb[4,5]))/(Spbb[1,6]Spaa[2,3]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5]^3)+
(Spbb[1,5]Spab[3,Sp[1]+Sp[6],5]Spab[5,Sp[1]+Sp[6],4](s[2,3,4]-s[2,3,5])(-1/8I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,6]-1/8I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[3,6]-1/8I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]-1/8I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,6]+1/4I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,4]Spbb[3,4]Spaa[3,6]-3/8I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,4]Spbb[2,4]Spaa[3,6]+1/8I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,6]^2Spbb[2,6]-1/16I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]+1/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,5]Spbb[2,4]Spaa[2,6]Spaa[3,4]-3/16I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]+7/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]+3/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,6]-5/16I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spbb[2,4]Spaa[3,4]Spaa[3,6]-3/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[3,6]^2Spbb[3,6]+5/16I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spbb[2,6]Spaa[3,6]^2-1/4I Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spaa[1,6]Spaa[2,6]Spaa[3,4]Spbb[3,6]+1/4I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,4]-1/4I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[3,4]Spaa[3,6]Spbb[3,6]+1/4I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[1,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]+1/8I Spbb[1,2]Spaa[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[3,6]-1/8I Spbb[1,2]Spaa[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,6]Spaa[3,4]+3/8I Spbb[1,2]Spaa[1,3]Spbb[1,5]Spbb[2,3]Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]-3/8I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spaa[3,6]-3/8I Spbb[1,2]Spaa[1,3]Spbb[1,5]Spbb[2,3]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]+3/8I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2-1/8I Spbb[1,2]Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]Spaa[3,6]-1/4I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,6]+1/16I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[2,4]Spbb[2,4]Spaa[3,6]-1/8I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spbb[2,4]Spaa[2,6]Spaa[3,4]-1/16I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,6]-5/16I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[3,6]^2Spbb[3,6]+5/16I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spbb[2,6]Spaa[3,6]^2-1/8I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]-1/8I Spbb[1,2]Spaa[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]+1/4I Spbb[1,2]^2Spaa[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,6]Spaa[3,4]Spbb[4,6]-1/8I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,4]+3/16I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[3,4]Spaa[3,6]Spbb[3,6]-1/4I Spbb[1,2]Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]-1/16I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]-5/16I Spbb[1,2]Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,6]^2Spbb[3,6]+5/16I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]^2-1/8I Spbb[1,2]Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,6]Spaa[4,6]Spbb[4,6]-1/8I Spbb[1,2]Spaa[1,4]Spbb[1,5]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,6]-1/4I Spbb[1,2]Spaa[1,4]Spbb[1,5]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]+1/8I Spbb[1,2]Spaa[1,4]Spbb[1,5]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]-3/8I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]-1/8I Spbb[1,2]Spaa[1,4]Spbb[1,5]Spaa[2,4]Spbb[2,4]Spaa[3,6]^2Spbb[3,6]+1/4I Spbb[1,2]Spaa[1,4]Spbb[1,5]Spaa[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2-3/8I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,6]^2+1/16I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,6]Spaa[4,6]+1/8I Spbb[1,2]Spaa[1,4]Spbb[1,5]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]+1/8I Spbb[1,2]Spaa[1,4]Spbb[1,5]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]+1/8I Spbb[1,2]Spaa[1,4]Spbb[1,5]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spaa[3,6]Spbb[3,6]-1/16I Spbb[1,2]Spaa[1,4]Spbb[1,5]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]-1/16I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]-1/8I Spbb[1,2]Spaa[1,4]Spbb[1,5]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spaa[4,6]Spbb[4,6]-1/16I Spbb[1,2]Spaa[1,4]Spbb[1,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]+5/16I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2+1/8I Spbb[1,2]Spaa[1,4]Spbb[1,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]Spbb[4,6]+1/4I Spbb[1,2]Spaa[1,4]Spbb[1,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]-3/8I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+3/16I Spbb[1,2]Spaa[1,4]Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]-5/16I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spbb[2,4]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]-1/8I Spbb[1,2]Spaa[1,4]Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]+1/16I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]-3/16I Spbb[1,2]Spaa[1,4]Spbb[1,5]Spaa[3,6]^3Spbb[3,6]^2+5/16I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]-3/16I Spbb[1,2]Spaa[1,4]Spbb[1,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]+5/16I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-5/16I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]-1/8I Spbb[1,2]Spbb[1,5]Spaa[1,6]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,4]-1/2I Spbb[1,2]Spbb[1,5]Spaa[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,6]+1/16I Spbb[1,2]Spbb[1,5]Spaa[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]+7/16I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]^2-3/16I Spbb[1,2]Spbb[1,5]Spaa[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]Spbb[3,6]-1/16I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[2,6]Spbb[2,6]^2Spaa[3,4]Spaa[3,6]-1/4I Spbb[1,2]Spbb[1,5]Spaa[1,6]Spaa[3,4]^3Spbb[3,4]^2+1/4I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]-5/16I Spbb[1,2]Spbb[1,5]Spaa[1,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[3,6]-1/16I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[2,4]Spaa[3,4]^2Spaa[3,6]Spbb[3,6]+3/8I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]-1/16I Spbb[1,2]Spbb[1,5]Spaa[1,6]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]^2-1/16I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]+1/16I Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^3Spaa[3,4]Spaa[3,6]+1/16I Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spbb[2,4]Spaa[3,4]Spaa[3,6]+1/8I Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spbb[2,6]Spaa[3,6]^2+1/16I Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]^2-1/8I Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]+1/8I Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+1/16I Spbb[1,5]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,4]Spaa[3,6]+1/16I Spbb[1,5]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,4]Spaa[4,6]-1/8I Spbb[1,5]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spaa[3,6]Spaa[4,6]-1/4I Spbb[1,5]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]Spaa[4,6]-1/4I Spbb[1,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spaa[3,6]Spbb[4,5]-1/8I Spbb[1,5]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]-1/4I Spbb[1,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[4,5]Spaa[4,6]-1/8I Spbb[1,5]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[4,6]+1/8I Spbb[1,5]Spbb[2,3]Spaa[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-1/8I Spbb[1,5]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]-1/8I Spbb[1,5]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]+1/8I Spbb[1,5]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,4]Spaa[4,6]+1/4I Spbb[1,3]Spbb[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]^3Spbb[4,5]+1/4I Spbb[1,5]Spbb[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]^3Spbb[3,4]-1/8I Spbb[1,5]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+1/16I Spbb[1,5]Spbb[2,3]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]-1/4I Spbb[1,3]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]Spbb[4,5]Spaa[4,6]-3/16I Spbb[1,5]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[4,6]))/(Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5]^2(1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(Spbb[1,5]Spab[3,Sp[1]+Sp[6],5](s[2,3,4]-s[2,3,5])(+1/2I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[3,6]-1I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,6]-1/2I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,6]-1I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,6]Spbb[2,6]Spaa[4,6]-1I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,6]Spaa[3,6]Spaa[4,6]-1I Spbb[1,2]^2Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]-1I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,6]+1/2I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]-1/2I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[3,6]^2Spbb[3,6]+1I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[2,6]Spaa[3,6]^2-1I Spbb[1,2]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[4,6]-1I Spbb[1,3]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spaa[3,6]Spaa[4,6]))/(Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5]^2(1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(Spbb[1,5]Spab[3,Sp[1]+Sp[6],5](-1/2I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]-1/2I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[3,4]+2I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spaa[4,5]-3/2I Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]^2+3/2I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spaa[3,4]+3/2I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spaa[3,4]+3/2I Spbb[1,2]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]-3/2I Spbb[1,2]^2Spaa[2,3]^2Spaa[2,5]Spbb[2,5]+3/2I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]Spaa[3,4]+2I Spbb[1,2]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spaa[3,4]-3/2I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,5]Spaa[3,5]+3/2I Spbb[1,2]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]Spaa[3,5]-5I Spbb[1,2]Spbb[1,4]Spaa[2,3]^2Spbb[2,5]Spaa[4,5]-7/2I Spbb[1,2]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]+2I Spbb[1,2]^2Spaa[2,3]Spaa[2,5]Spaa[3,4]Spbb[4,5]-1/2I Spbb[1,2]Spbb[1,4]Spaa[2,3]Spaa[2,5]Spbb[2,5]Spaa[3,4]-7/2I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,4]^2-1/2I Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[3,4]^2+2I Spbb[1,2]Spbb[1,3]Spaa[2,3]Spaa[3,4]Spaa[3,5]Spbb[4,5]-1/2I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,5]Spaa[3,4]Spaa[3,5]+7/2I Spbb[1,4]^2Spaa[2,3]Spbb[2,5]Spaa[3,4]Spaa[4,5]+3/2I Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,4]^2-3/2I Spbb[1,2]Spbb[1,4]Spaa[2,5]Spaa[3,4]^2Spbb[4,5]+3/2I Spbb[1,4]^2Spaa[3,4]^3Spbb[3,4]-3/2I Spbb[1,3]Spbb[1,4]Spaa[3,4]^2Spaa[3,5]Spbb[4,5]))/(Spbb[1,6]Spaa[2,3]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5]^2)+
(Spbb[1,5]Spab[5,Sp[1]+Sp[6],4](+5/16I Spaa[1,2]^3Spbb[1,2]^4Spaa[1,3]Spbb[1,5]Spaa[3,6]-5/16I Spaa[1,2]^3Spbb[1,2]^4Spaa[2,3]Spbb[2,5]Spaa[3,6]+1/4I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,5]Spbb[2,6]Spaa[3,6]^2-13/8I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]^2Spbb[1,5]Spaa[2,6]-21/16I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spaa[3,6]+3/8I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[3,6]+9/16I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,6]+1/4I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spaa[2,3]Spbb[2,5]Spaa[2,6]-11/16I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,5]Spaa[3,6]-5/4I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]-25/16I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,5]Spaa[3,6]^2Spbb[3,6]+11/16I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,6]Spaa[3,6]^2-5/8I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[3,6]+3/16I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,5]Spbb[1,5]^2Spbb[2,6]Spaa[3,6]^2+3/8I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]^2-5/8I Spaa[1,2]^2Spbb[1,2]^3Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]+5/16I Spaa[1,2]^2Spbb[1,2]^3Spaa[2,3]Spbb[2,5]Spaa[3,6]^2Spbb[3,6]-15/16I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spaa[2,3]Spbb[2,5]Spbb[2,6]Spaa[3,6]^2+1/4I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2-3/2I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]+15/8I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,5]Spbb[2,6]^2Spaa[3,6]^3-21/16I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]Spbb[1,5]Spaa[2,6]-13/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,5]Spaa[3,6]-19/16I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spaa[1,5]Spbb[1,5]^2Spaa[2,6]-29/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[3,6]-2I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,5]^2Spaa[1,6]Spaa[2,5]-27/8I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]-55/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,6]-1/16I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spbb[2,5]Spaa[2,6]-15/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,5]Spaa[3,6]-1I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[3,6]+5/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,5]^2Spbb[2,3]Spaa[2,5]Spaa[3,6]-7/4I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,5]Spaa[2,6]^2Spbb[2,6]+3/4I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]-89/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]-11/4I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spaa[3,6]^2Spbb[3,6]-5/16I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]Spbb[2,6]Spaa[3,6]^2+11/16I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[2,6]-1/2I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[3,6]-7/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]-13/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[3,6]^2Spbb[3,6]-29/16I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[2,6]Spaa[3,6]^2-19/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,5]^2Spaa[1,6]Spaa[2,5]Spbb[2,6]Spaa[3,6]-45/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]-19/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,6]^2Spbb[3,6]-15/8I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]^2+19/16I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spaa[2,3]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]+3/8I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]+1/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]+1I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,5]Spaa[3,6]^2Spbb[3,6]-27/16I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,5]Spbb[2,6]Spaa[3,6]^2-3/2I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,5]^2Spbb[2,3]Spaa[2,5]Spbb[2,6]Spaa[3,6]^2-25/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]+19/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]-67/16I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2-23/16I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]+1/8I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spbb[2,6]^2Spaa[3,6]^3-5/4I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]+5/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[3,6]^2Spbb[3,6]-5/4I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spbb[2,6]Spaa[3,6]^2+3/16I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2-23/16I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[2,6]Spaa[3,6]^3Spbb[3,6]+5/4I Spaa[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[2,6]^2Spaa[3,6]^3-3/8I Spaa[1,2]Spbb[1,2]Spbb[1,5]^2Spaa[1,6]Spaa[2,5]Spbb[2,6]^2Spaa[3,6]^2-1I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]+1I Spaa[1,2]Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,6]^2Spaa[3,6]^3-5/16I Spaa[1,2]Spbb[1,2]^2Spaa[2,3]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]+9/16I Spaa[1,2]Spbb[1,2]^2Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]-19/16I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2+9/16I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,5]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]-7/8I Spaa[1,2]Spbb[1,3]^2Spaa[2,3]Spbb[2,5]Spbb[2,6]^2Spaa[3,6]^3-5/4I Spaa[1,2]Spbb[1,5]^2Spbb[2,3]Spaa[2,5]Spbb[2,6]^2Spaa[3,6]^3+1/8I Spaa[1,2]Spbb[1,2]Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2+1/8I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^3Spbb[3,6]+1/8I Spaa[1,2]Spbb[1,3]^2Spbb[2,6]^2Spaa[3,6]^4Spbb[5,6]+5/16I Spbb[1,2]^2Spaa[1,3]^4Spbb[1,3]^2Spbb[1,5]Spaa[2,6]+45/16I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,6]-2I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,5]^2Spaa[1,6]Spaa[2,5]+5/8I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]-5/16I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spaa[2,3]Spbb[2,5]Spaa[2,6]+1I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,6]-9/16I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spaa[2,3]Spbb[2,5]Spaa[3,6]+1I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[5,6]-7/8I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,5]^2Spbb[2,3]Spaa[2,5]Spaa[2,6]-9/16I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,5]^2Spbb[2,3]Spaa[2,5]Spaa[3,6]-1/2I Spbb[1,2]^3Spaa[1,3]^3Spbb[1,5]Spaa[2,6]^2Spbb[3,6]+11/16I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,5]Spaa[2,6]^2Spbb[2,6]+23/16I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]-9/8I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]+3/8I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,5]^2Spaa[2,6]Spbb[3,6]Spaa[5,6]+13/8I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,5]^2Spaa[2,6]Spbb[2,6]Spaa[5,6]+9/16I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[2,6]-1I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[3,6]-25/16I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,5]Spbb[1,5]^2Spaa[2,6]^2Spbb[2,6]+7/16I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,5]Spbb[1,5]^2Spaa[2,6]Spaa[3,6]Spbb[3,6]-13/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]-3/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,5]^2Spaa[1,6]Spaa[2,5]Spbb[2,6]Spaa[3,6]-7/4I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]-9/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]+1/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spaa[3,6]-1/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,5]^2Spaa[2,3]Spbb[2,3]^2Spaa[2,5]Spaa[3,6]+1/4I Spbb[1,2]^3Spaa[1,3]^2Spaa[2,3]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]+3/8I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]-11/16I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]+11/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]+1I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[3,6]Spaa[5,6]-9/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[5,6]+1/8I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]Spaa[3,6]-9/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,5]Spaa[3,6]^2Spbb[3,6]-1/8I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]Spaa[2,3]Spbb[2,5]Spbb[2,6]Spaa[3,6]Spaa[5,6]+15/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,5]^2Spbb[2,3]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]-1/8I Spaa[1,3]^2Spbb[1,5]^3Spbb[2,3]^2Spaa[2,5]Spaa[3,5]Spaa[3,6]-9/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,5]^2Spbb[2,3]Spaa[2,5]Spaa[3,6]^2Spbb[3,6]-1/8I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,5]Spaa[2,6]^3Spbb[2,6]^2-9/8I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spbb[3,6]+1I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]-3/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,5]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[5,6]+5/4I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]^2Spaa[2,6]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]+1/8I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spaa[2,3]^2Spbb[2,5]^2Spaa[3,6]+33/16I Spbb[1,2]^2Spaa[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]-9/16I Spbb[1,2]^2Spaa[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]+17/8I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]+1/8I Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]Spaa[3,6]+1/8I Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spbb[2,6]Spaa[3,6]^2-13/16I Spbb[1,2]Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]+7/16I Spbb[1,2]Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]-5/2I Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2+5/4I Spaa[1,3]Spbb[1,3]Spbb[1,5]^2Spaa[1,6]Spaa[2,5]Spbb[2,6]^2Spaa[3,6]^2-1I Spbb[1,2]Spaa[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]-1I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2+1/8I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]-1/8I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]+1/8I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spaa[3,6]^2Spbb[3,6]+1/8I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,5]^2Spbb[2,6]Spaa[3,6]Spaa[5,6]-1/8I Spaa[1,3]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]^2Spaa[2,5]Spbb[2,6]Spaa[3,6]^2+15/16I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]^2-1/16I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spbb[3,6]+15/8I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]+11/8I Spbb[1,2]Spaa[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]^2Spaa[5,6]-1/8I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]+1I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2+11/8I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]+1/8I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]Spaa[3,6]^2Spbb[5,6]+1/8I Spaa[1,3]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]+5/4I Spaa[1,3]Spbb[1,5]^2Spbb[2,3]Spaa[2,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2-1/8I Spaa[1,3]Spbb[1,5]^2Spbb[2,3]^2Spaa[2,5]Spaa[3,5]Spaa[3,6]^2Spbb[5,6]-5/8I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]+5/8I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]-5/4I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2))/(Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(Spbb[1,5]Spab[5,Sp[1]+Sp[6],4](s[2,3,4]-s[2,3,5])(+3/32I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,5]Spaa[3,6]-27/32I Spaa[1,2]^2Spbb[1,2]^3Spaa[2,3]Spbb[2,5]Spaa[3,6]+1/16I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]Spbb[2,6]Spaa[3,6]^2-103/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,5]Spaa[2,6]-111/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spaa[3,6]+35/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[3,6]+15/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,6]+33/32I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spaa[2,3]Spbb[2,5]Spaa[2,6]+7/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,5]Spaa[3,6]-1/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[3,6]-45/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]+1/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spaa[3,6]^2Spbb[3,6]-19/8I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,6]Spaa[3,6]^2-19/32I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[3,6]+1/16I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[2,6]Spaa[3,6]^2-3/4I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,5]Spaa[3,6]^2+1/16I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]^2-31/32I Spaa[1,2]Spbb[1,2]^2Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]+17/32I Spaa[1,2]Spbb[1,2]^2Spaa[2,3]Spbb[2,5]Spaa[3,6]^2Spbb[3,6]-11/8I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,5]Spbb[2,6]Spaa[3,6]^2-1/16I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2+1/4I Spaa[1,2]Spbb[1,2]Spbb[1,6]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2-7/8I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]+7/16I Spaa[1,2]Spbb[1,3]Spbb[1,5]Spbb[2,6]^2Spaa[3,6]^3-29/32I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,5]Spaa[2,6]-5/4I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,5]Spaa[3,6]+33/16I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,5]^2Spaa[5,6]-7/2I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,5]Spbb[1,5]^2Spaa[2,6]-105/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[3,6]+3/16I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,5]^2Spaa[1,6]Spaa[2,5]-13/4I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]-7/2I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,6]+15/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spbb[2,5]Spaa[2,6]-1I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,6]+7/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,5]Spaa[3,6]-5/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[5,6]-3/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[5,6]+9/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,5]^2Spbb[2,3]Spaa[2,5]Spaa[3,6]-99/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,5]Spaa[2,6]^2Spbb[2,6]-91/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]-1/2I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]-43/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,5]^2Spaa[2,6]Spbb[2,6]Spaa[5,6]+2I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]^2Spbb[2,3]Spaa[3,5]Spaa[3,6]+1/2I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]^2Spbb[2,5]Spaa[3,5]Spaa[5,6]-17/16I Spaa[1,3]^2Spbb[1,5]^3Spbb[2,3]Spaa[3,5]Spaa[5,6]-5/4I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spaa[3,6]^2Spbb[3,6]-7/16I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]^2Spbb[2,6]Spaa[3,6]Spaa[5,6]+3/16I Spbb[1,2]Spaa[1,3]Spaa[1,5]^2Spbb[1,5]^3Spaa[3,6]+3/16I Spbb[1,2]Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[3,6]+13/16I Spbb[1,2]^2Spaa[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[2,6]+85/32I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[3,6]-15/16I Spbb[1,2]Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[3,6]-1/8I Spbb[1,2]Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[2,5]Spaa[5,6]-15/32I Spbb[1,2]Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]+9/8I Spbb[1,2]Spaa[1,3]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,5]Spaa[2,6]Spaa[3,6]-1/4I Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[2,5]Spaa[3,5]Spaa[3,6]+21/8I Spaa[1,3]Spaa[1,5]Spbb[1,5]^3Spbb[2,3]Spaa[3,5]Spaa[3,6]-39/32I Spbb[1,2]Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[3,6]^2Spbb[3,6]+7/16I Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[2,6]Spaa[3,6]^2+1/16I Spaa[1,3]Spaa[1,5]Spbb[1,5]^3Spbb[2,6]Spaa[3,6]Spaa[5,6]+3/4I Spbb[1,2]Spaa[1,3]Spbb[1,5]^2Spaa[1,6]Spaa[2,5]Spbb[2,6]Spaa[3,6]+1/16I Spbb[1,2]Spaa[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]-1I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]^2+1/16I Spaa[1,3]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]Spaa[5,6]+1/8I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spaa[2,6]-1/8I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spaa[3,6]-1/8I Spbb[1,2]Spaa[1,3]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,6]-1/8I Spbb[1,2]Spaa[1,3]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spaa[5,6]+55/32I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]+19/32I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]+33/16I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]+3/2I Spbb[1,2]Spaa[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[5,6]-1/8I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,5]^2Spaa[3,5]Spaa[3,6]+1/4I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]Spaa[3,6]-1/4I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,5]^2Spaa[3,5]Spaa[5,6]+1/8I Spaa[1,3]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]Spaa[5,6]+1I Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,5]Spbb[2,6]Spaa[3,6]^2+3/2I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spbb[2,6]Spaa[3,6]Spaa[5,6]-1I Spbb[1,2]Spaa[1,3]Spbb[1,5]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]-1/4I Spbb[1,2]Spaa[1,3]Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]-3/16I Spbb[1,2]Spaa[1,3]Spbb[1,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]-9/16I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2-3/8I Spaa[1,3]Spbb[1,5]^2Spaa[2,6]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]-1/8I Spaa[1,3]Spbb[1,5]^2Spbb[2,3]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]+1/4I Spaa[1,3]Spbb[1,5]^2Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]+2I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,3]Spaa[3,5]Spaa[3,6]^2Spbb[5,6]+7/8I Spaa[1,3]Spbb[1,5]^2Spbb[2,5]Spaa[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]+7/8I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,3]Spbb[2,5]Spaa[3,6]+1/8I Spaa[1,5]^2Spbb[1,5]^3Spbb[2,6]Spaa[3,6]^2-3/16I Spaa[1,5]^2Spbb[1,5]^2Spbb[1,6]Spbb[2,5]Spaa[3,6]^2+1/16I Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]^2-3/16I Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,5]Spaa[3,6]^2+1/8I Spbb[1,2]^2Spaa[1,5]Spaa[2,3]^2Spbb[2,5]^2Spaa[2,6]-1/8I Spbb[1,2]Spbb[1,3]Spaa[1,5]Spaa[2,3]^2Spbb[2,5]^2Spaa[3,6]+1/8I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spaa[3,6]-27/32I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]-1/4I Spbb[1,2]Spaa[1,5]Spbb[1,6]Spaa[2,3]Spbb[2,5]^2Spaa[2,6]Spaa[3,6]+1/2I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,5]^2Spaa[3,5]Spaa[3,6]-1/8I Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]Spaa[3,6]+9/32I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[3,6]^2Spbb[3,6]+1/4I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spbb[2,6]Spaa[3,6]^2+3/4I Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spbb[2,5]Spbb[2,6]Spaa[3,6]Spaa[5,6]-1/8I Spaa[1,5]Spbb[1,5]^2Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2+1/2I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2-1/4I Spaa[1,5]Spbb[1,5]^2Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]+1/4I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]^2Spbb[5,6]+25/16I Spaa[1,5]Spbb[1,5]^2Spbb[2,3]Spaa[3,5]Spaa[3,6]^2Spbb[5,6]-7/8I Spaa[1,5]Spbb[1,5]^2Spbb[2,5]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]-1/16I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,6]Spaa[3,6]^2+1/2I Spbb[1,5]^2Spaa[1,6]Spaa[2,5]Spbb[2,6]^2Spaa[3,6]^2+1/4I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2+1/8I Spbb[1,2]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]+1/8I Spbb[1,2]Spaa[2,3]^2Spbb[2,5]^2Spaa[2,6]Spbb[2,6]Spaa[5,6]-1/8I Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spbb[2,6]Spaa[3,6]^2-1/8I Spbb[1,3]Spaa[2,3]^2Spbb[2,5]^2Spbb[2,6]Spaa[3,6]Spaa[5,6]-1/8I Spbb[1,2]Spaa[2,3]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]+1/8I Spbb[1,2]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]-1/4I Spbb[1,3]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2-1/4I Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]+1/4I Spbb[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]+1/4I Spbb[1,5]Spaa[2,3]Spbb[2,5]^2Spaa[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]))/(Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(Spbb[1,5]Spab[5,Sp[1]+Sp[6],4](+1I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spaa[3,6]-1/2I Spaa[1,2]Spbb[1,2]^2Spaa[2,3]Spbb[2,5]Spaa[3,6]+5/8I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spbb[2,6]Spaa[3,6]^2+21/8I Spaa[1,2]Spbb[1,2]Spbb[1,6]Spbb[2,5]Spaa[3,6]^2-57/8I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,5]Spaa[2,6]-91/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spaa[3,6]-7I Spbb[1,2]Spaa[1,3]^2Spbb[1,5]^2Spaa[5,6]-31/8I Spbb[1,2]Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[3,6]-17/4I Spbb[1,2]Spaa[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,6]+21/8I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spbb[2,5]Spaa[2,6]+53/8I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,5]Spaa[3,6]-53/8I Spbb[1,2]Spaa[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[3,6]+5I Spbb[1,2]Spaa[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[5,6]-41/8I Spbb[1,2]Spaa[1,3]Spbb[1,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]-31/8I Spbb[1,2]Spaa[1,3]Spbb[1,6]Spbb[2,5]Spaa[2,6]Spaa[3,6]-17/2I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]+39/8I Spaa[1,3]Spbb[1,5]^2Spbb[2,3]Spaa[3,5]Spaa[3,6]-5/2I Spaa[1,3]Spbb[1,5]^2Spbb[2,5]Spaa[3,5]Spaa[5,6]-4I Spbb[1,2]Spaa[1,3]Spbb[1,5]Spaa[3,6]^2Spbb[3,6]-13/4I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,6]Spaa[3,6]^2-9/4I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spbb[2,5]Spaa[3,6]^2-7I Spaa[1,3]Spbb[1,5]^2Spbb[2,6]Spaa[3,6]Spaa[5,6]-21/4I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[3,6]-1/2I Spaa[1,5]Spbb[1,5]^2Spbb[2,5]Spaa[3,5]Spaa[3,6]+1I Spaa[1,5]Spbb[1,5]^2Spbb[2,6]Spaa[3,6]^2+3I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,5]Spaa[3,6]^2+2I Spaa[1,6]Spbb[1,6]^2Spbb[2,5]Spaa[3,6]^2+1/2I Spbb[1,2]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spaa[3,6]+1/2I Spbb[1,2]Spaa[2,3]^2Spbb[2,5]^2Spaa[5,6]+5/8I Spbb[1,2]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]+1I Spbb[1,3]Spaa[2,3]Spbb[2,5]^2Spaa[3,5]Spaa[3,6]-1/2I Spbb[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]Spaa[3,6]-9/8I Spbb[1,2]Spaa[2,3]Spbb[2,5]Spaa[3,6]^2Spbb[3,6]+13/4I Spbb[1,3]Spaa[2,3]Spbb[2,5]Spbb[2,6]Spaa[3,6]^2-29/8I Spbb[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,6]Spaa[3,6]^2-7/8I Spbb[1,5]Spaa[2,3]Spbb[2,5]Spbb[2,6]Spaa[3,6]Spaa[5,6]-7/8I Spbb[1,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2+7/4I Spbb[1,6]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2-1I Spbb[1,5]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]+1I Spbb[1,3]Spbb[2,5]Spaa[3,5]Spaa[3,6]^2Spbb[5,6]+7/8I Spbb[1,5]Spbb[2,3]Spaa[3,5]Spaa[3,6]^2Spbb[5,6]-2I Spbb[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]-11/8I Spbb[1,3]Spbb[2,6]Spaa[3,6]^3Spbb[5,6]+1/2I Spbb[1,5]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]-5/8I Spbb[1,6]Spbb[2,5]Spaa[3,6]^3Spbb[3,6]))/(Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(Spbb[1,5](s[2,3,4]-s[2,3,5])(-3/4I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[3,6]-7/8I Spaa[1,2]Spbb[1,2]^2Spaa[2,3]Spbb[2,4]Spaa[3,6]+1/4I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[2,6]Spaa[3,6]^2+3/4I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[2,6]+3/4I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[4,6]-3/4I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[3,6]+3/4I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,6]-1/8I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[3,6]+9/8I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,6]-1/4I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[4,6]-1/4I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]+1/8I Spbb[1,2]Spaa[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]+1I Spaa[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spaa[4,6]+1/8I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[3,6]^2Spbb[3,6]-1/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,6]Spaa[3,6]^2+1/8I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spbb[2,4]Spaa[3,6]^2-1/4I Spaa[1,3]Spbb[1,4]^2Spbb[2,6]Spaa[3,6]Spaa[4,6]-1I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spaa[3,6]+1/4I Spaa[1,4]Spbb[1,4]^2Spbb[2,6]Spaa[3,6]^2-1/8I Spbb[1,2]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]+7/8I Spbb[1,2]Spaa[2,3]Spbb[2,4]Spaa[3,6]^2Spbb[3,6]-1I Spbb[1,3]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spaa[3,6]^2+9/8I Spbb[1,4]Spaa[2,3]Spbb[2,3]Spbb[2,6]Spaa[3,6]^2-1/4I Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spaa[3,6]Spaa[4,6]-7/8I Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2+7/8I Spbb[1,3]Spbb[2,6]Spaa[3,6]^3Spbb[4,6]-7/8I Spbb[1,4]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]))/(Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(-1/2I Spaa[1,2]Spbb[1,2]^4Spbb[1,5]Spaa[2,3]^3+3/2I Spaa[1,2]Spbb[1,2]^3Spbb[1,4]Spbb[1,5]Spaa[2,3]^2Spaa[3,4]-3/2I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,3]Spaa[3,4]^2+1/2I Spaa[1,2]Spbb[1,2]Spbb[1,4]^3Spbb[1,5]Spaa[3,4]^3-1/2I Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[2,3]^3-1/2I Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[2,3]^2Spaa[2,4]+1I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spaa[2,3]^2Spaa[3,4]+1I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spbb[1,5]Spaa[2,3]Spaa[2,4]Spaa[3,4]-1/2I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[1,5]Spaa[2,3]Spaa[3,4]^2-1/2I Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spbb[1,5]Spaa[2,4]Spaa[3,4]^2-1/2I Spbb[1,2]^3Spaa[1,5]Spbb[1,5]^2Spaa[2,3]^3+1I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,3]^2Spaa[3,4]-1/2I Spbb[1,2]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^2Spaa[2,3]Spaa[3,4]^2-1/2I Spbb[1,2]^3Spbb[1,5]Spaa[2,3]^4Spbb[2,3]-5/2I Spbb[1,2]^4Spaa[2,3]^3Spaa[2,4]Spbb[4,5]-5/2I Spbb[1,2]^3Spbb[1,3]Spaa[2,3]^3Spaa[3,4]Spbb[4,5]-9/2I Spbb[1,2]^3Spbb[1,5]Spaa[2,3]^3Spaa[3,4]Spbb[3,4]+9/2I Spbb[1,2]^2Spbb[1,3]Spbb[1,5]Spaa[2,3]^3Spbb[2,4]Spaa[3,4]+1/2I Spbb[1,2]^2Spbb[1,5]^2Spaa[2,3]^3Spbb[2,4]Spaa[4,5]-1/2I Spbb[1,2]^3Spbb[1,4]Spaa[2,3]^2Spaa[2,4]Spaa[3,4]Spbb[4,5]+7/2I Spbb[1,2]^3Spbb[1,5]Spaa[2,3]^2Spaa[2,4]Spaa[3,5]Spbb[4,5]-1/2I Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spaa[3,4]^2Spbb[4,5]+5/2I Spbb[1,2]^2Spbb[1,4]Spbb[1,5]Spaa[2,3]^2Spaa[3,4]^2Spbb[3,4]-5/2I Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spaa[2,3]^2Spbb[2,4]Spaa[3,4]^2+7/2I Spbb[1,2]^2Spbb[1,3]Spbb[1,5]Spaa[2,3]^2Spaa[3,4]Spaa[3,5]Spbb[4,5]-1I Spbb[1,2]Spbb[1,4]Spbb[1,5]^2Spaa[2,3]^2Spbb[2,4]Spaa[3,4]Spaa[4,5]+7/2I Spbb[1,2]^2Spbb[1,4]^2Spaa[2,3]Spaa[2,4]Spaa[3,4]^2Spbb[4,5]-2I Spbb[1,2]^2Spbb[1,4]Spbb[1,5]Spaa[2,3]Spaa[2,4]Spaa[3,4]Spaa[3,5]Spbb[4,5]+7/2I Spbb[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[2,3]Spaa[3,4]^3Spbb[4,5]+3/2I Spbb[1,2]Spbb[1,4]^2Spbb[1,5]Spaa[2,3]Spaa[3,4]^3Spbb[3,4]-3/2I Spbb[1,3]Spbb[1,4]^2Spbb[1,5]Spaa[2,3]Spbb[2,4]Spaa[3,4]^3-2I Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spaa[3,4]^2Spaa[3,5]Spbb[4,5]+1/2I Spbb[1,4]^2Spbb[1,5]^2Spaa[2,3]Spbb[2,4]Spaa[3,4]^2Spaa[4,5]-1/2I Spbb[1,2]Spbb[1,4]^3Spaa[2,4]Spaa[3,4]^3Spbb[4,5]-3/2I Spbb[1,2]Spbb[1,4]^2Spbb[1,5]Spaa[2,4]Spaa[3,4]^2Spaa[3,5]Spbb[4,5]-1/2I Spbb[1,3]Spbb[1,4]^3Spaa[3,4]^4Spbb[4,5]-3/2I Spbb[1,3]Spbb[1,4]^2Spbb[1,5]Spaa[3,4]^3Spaa[3,5]Spbb[4,5])/(Spbb[1,6]Spaa[2,3]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[2]+Sp[3],1]Spab[4,Sp[1]+Sp[6],5])+
(Spbb[1,5](-935/32I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]Spaa[3,6]-5137/64I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]+1311/64I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[1,5]Spbb[2,6]Spaa[3,6]^2-1I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]+551/32I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]+1/2I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]+2867/32I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[2,4]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]-791/32I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spbb[2,4]Spaa[3,5]Spaa[3,6]-207/16I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[2,4]Spaa[3,4]Spaa[3,6]-20I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]+3005/32I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[2,6]Spaa[3,6]^2+21/16I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,5]+5/4I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[2,5]Spaa[3,5]^2+1713/32I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]+5081/32I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]+5341/32I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]+10511/64I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]+18483/64I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2-99/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,5]^2Spbb[2,5]Spaa[3,4]Spaa[3,6]-1463/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]-25/64I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,6]Spaa[3,6]^2+119/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spbb[2,4]Spaa[3,4]^2+199/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,4]Spaa[3,5]+1/4I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,5]^2-755/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+7143/64I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]+153/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]-18887/64I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]-17595/64I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-5013/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]-475/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]+1293/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]+1243/64I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[2,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2-6207/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2-2627/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]-11703/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3+35/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]-123/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]+3/4I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2+249/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spaa[3,6]Spbb[3,6]+27/4I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]-1/2I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3+167/2I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,5]^2Spaa[3,6]Spbb[3,6]-2735/64I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spaa[3,6]+625/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]-49/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]+75I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]-173/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^2+571/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]+45/4I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,5]Spbb[3,4]^2Spaa[3,5]^3Spaa[3,6]+1155/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]-1815/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]^2Spbb[3,6]+203/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,6]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2-517/16I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,6]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]^2+529/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]^2+1119/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]-629/16I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spbb[2,6]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^3-1003/32I Spaa[1,4]^3Spbb[1,4]^4Spbb[2,4]Spaa[3,5]Spaa[3,6]+113/8I Spaa[1,4]^2Spbb[1,4]^4Spaa[1,5]Spbb[2,4]Spaa[3,4]Spaa[3,6]+2457/64I Spaa[1,4]^2Spbb[1,4]^4Spaa[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]+361/16I Spaa[1,4]^2Spbb[1,4]^4Spaa[1,5]Spbb[2,6]Spaa[3,6]^2+793/32I Spaa[1,4]^2Spbb[1,4]^4Spaa[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,5]+133/32I Spaa[1,4]^2Spbb[1,4]^4Spaa[1,6]Spbb[2,5]Spaa[3,5]^2+753/16I Spaa[1,4]^2Spbb[1,4]^3Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]+2467/16I Spaa[1,4]^2Spbb[1,4]^3Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]+909/16I Spaa[1,4]^2Spbb[1,4]^3Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]+101/8I Spaa[1,4]^2Spbb[1,4]^3Spbb[2,4]Spaa[3,5]^2Spbb[4,5]Spaa[4,6]+37/2I Spaa[1,4]^2Spbb[1,4]^3Spbb[2,4]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]+271/16I Spaa[1,4]^2Spbb[1,4]^3Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2+1405/32I Spaa[1,4]Spbb[1,4]^4Spaa[1,5]^2Spbb[2,5]Spaa[3,4]Spaa[3,6]+2697/32I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]^2Spbb[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]-10267/64I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]^2Spbb[1,5]Spbb[2,6]Spaa[3,6]^2+51/4I Spaa[1,4]Spbb[1,4]^4Spaa[1,5]Spaa[1,6]Spbb[2,4]Spaa[3,4]^2+1771/32I Spaa[1,4]Spbb[1,4]^4Spaa[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,4]Spaa[3,5]+45/4I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,5]^2-1015/16I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+9199/64I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]+6965/64I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]+235/16I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[4,5]Spaa[4,6]-19193/32I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[2,4]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]+6043/32I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-6987/64I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]+5783/32I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]+395/64I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]Spaa[4,6]+6239/32I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]+2911/32I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[2,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2-29397/64I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2+3049/64I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]+411/32I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[2,6]Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]-8739/64I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3+17/16I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]-453/16I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]-1547/32I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2+125/8I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spaa[3,6]Spbb[3,6]-115/16I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]+1021/16I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spaa[4,6]Spbb[4,6]+8I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]-143/8I Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3+719/32I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[2,5]Spaa[3,5]^2Spaa[3,6]Spbb[3,6]+117/16I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[2,5]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]-961/32I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[2,5]Spaa[3,5]^2Spaa[4,6]Spbb[4,6]+3423/64I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spaa[3,6]+9611/32I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]+2051/32I Spaa[1,4]Spbb[1,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]+1047/16I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]Spaa[4,6]+4035/16I Spaa[1,4]Spbb[1,4]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^2+549/4I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]+5469/32I Spaa[1,4]Spbb[1,4]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]-445/4I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[2,5]Spbb[3,4]^2Spaa[3,5]^3Spaa[3,6]+185I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]Spaa[4,6]+435/16I Spaa[1,4]Spbb[1,4]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spbb[4,5]Spaa[4,6]+18585/64I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]+847/8I Spaa[1,4]Spbb[1,4]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]^2Spbb[3,6]+20575/64I Spaa[1,4]Spbb[1,4]^2Spbb[2,6]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2-10565/32I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[2,6]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]^2+3333/16I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]+1429/32I Spaa[1,4]Spbb[1,4]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]+1873/32I Spaa[1,4]Spbb[1,4]^2Spbb[2,6]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]+191/4I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]-338I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spbb[2,6]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^3+893/32I Spbb[1,4]^3Spaa[1,5]^3Spbb[1,5]Spbb[2,5]Spaa[3,4]Spaa[3,6]+819/64I Spbb[1,4]^2Spaa[1,5]^3Spbb[1,5]^2Spbb[2,5]Spaa[3,5]Spaa[3,6]-683/32I Spbb[1,4]^2Spaa[1,5]^3Spbb[1,5]^2Spbb[2,6]Spaa[3,6]^2+37/8I Spbb[1,4]^4Spaa[1,5]^2Spaa[1,6]Spbb[2,5]Spaa[3,4]^2+233/16I Spbb[1,4]^3Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,4]Spaa[3,5]-29/32I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]Spbb[2,5]Spaa[3,5]^2+165/16I Spbb[1,4]^3Spaa[1,5]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,5]Spaa[3,6]-1307/32I Spbb[1,4]^3Spaa[1,5]^2Spbb[2,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+6I Spbb[1,4]^3Spaa[1,5]^2Spbb[2,4]Spaa[3,4]^2Spbb[4,5]Spaa[4,6]-693/32I Spbb[1,4]^3Spaa[1,5]^2Spbb[2,5]Spaa[3,4]^2Spbb[4,5]Spaa[5,6]+1433/32I Spbb[1,4]^3Spaa[1,5]^2Spbb[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]+887/16I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]-2537/32I Spbb[1,4]^3Spaa[1,5]^2Spbb[2,5]Spaa[3,4]Spaa[3,5]Spbb[4,5]Spaa[4,6]+7/32I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,5]Spaa[3,4]Spaa[3,5]Spbb[4,5]Spaa[5,6]-449/16I Spbb[1,4]^3Spaa[1,5]^2Spbb[2,5]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]-2449/32I Spbb[1,4]^3Spaa[1,5]^2Spbb[2,6]Spaa[3,4]Spbb[3,5]Spaa[3,6]^2-997/64I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+2791/64I Spbb[1,4]^3Spaa[1,5]^2Spbb[2,5]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]+2673/32I Spbb[1,4]^3Spaa[1,5]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]Spbb[4,5]Spaa[4,6]+12155/64I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,5]Spaa[3,4]Spaa[3,6]Spbb[4,6]Spaa[5,6]-1661/8I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,6]Spaa[3,4]Spaa[3,6]Spbb[4,5]Spaa[5,6]-1673/16I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]-213/2I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]+1991/32I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,5]Spaa[3,5]^2Spbb[4,5]Spaa[5,6]+3129/32I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]+421/64I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2-20199/64I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2+3537/64I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]+2439/32I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,5]Spaa[3,5]Spaa[3,6]Spbb[4,6]Spaa[5,6]+223/4I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,6]Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[5,6]-4655/16I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3+945/16I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,6]Spaa[3,6]^2Spbb[4,6]Spaa[5,6]-3/64I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[1,6]Spbb[2,6]Spaa[3,6]^2Spbb[4,5]Spaa[5,6]+109/8I Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]-927/16I Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spbb[2,4]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]+3065/32I Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]+6479/64I Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,4]^2Spbb[4,6]Spaa[5,6]+2641/64I Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]+2035/16I Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2-1557/32I Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,4]Spaa[3,5]Spaa[3,6]Spbb[3,6]+667/4I Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]-1225/64I Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,4]Spaa[3,5]Spaa[4,6]Spbb[4,6]+2207/32I Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,4]Spaa[3,5]Spbb[4,6]Spaa[5,6]+2513/32I Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]+2159/32I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3+1409/16I Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,5]^2Spaa[3,6]Spbb[3,6]+3255/32I Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]-2481/32I Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,5]^2Spaa[4,6]Spbb[4,6]-21/16I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[2,5]Spaa[3,5]^2Spbb[4,6]Spaa[5,6]-5471/64I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]+339/16I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]Spbb[4,5]Spaa[5,6]+3035/16I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]-641/16I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[4,5]Spaa[4,6]-5881/64I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]Spaa[5,6]-8961/64I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[4,5]Spaa[5,6]-83/64I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]^2Spbb[3,5]Spaa[3,6]Spbb[4,6]Spaa[5,6]+2587/64I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[4,6]Spaa[5,6]-6295/64I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,4]^2Spbb[4,5]Spbb[4,6]Spaa[5,6]^2+65/16I Spbb[1,4]^2Spaa[1,5]Spbb[2,6]Spaa[3,4]^2Spbb[4,5]^2Spaa[5,6]^2+8669/64I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]-227/16I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]-115/64I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]Spaa[4,6]+1743/32I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]Spaa[5,6]-127/8I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]Spaa[5,6]-1581/8I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]-1599/16I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,6]Spaa[5,6]-17/2I Spbb[1,4]^2Spaa[1,5]Spbb[2,6]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[5,6]+641/16I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spbb[4,6]Spaa[5,6]-4941/64I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]-53/16I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,4]Spaa[3,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2+37/8I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,6]Spaa[3,4]Spaa[3,5]Spbb[4,5]^2Spaa[5,6]^2+4699/32I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]Spaa[5,6]-911/32I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]+85I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,4]Spaa[3,6]Spbb[4,6]^2Spaa[5,6]^2-5975/64I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]-1827/16I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]-731/16I Spaa[1,5]Spbb[1,5]^2Spbb[2,5]Spbb[3,4]^2Spaa[3,5]^3Spaa[3,6]-5975/64I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]Spaa[4,6]-907/16I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]Spaa[5,6]+1769/32I Spaa[1,5]Spbb[1,5]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spbb[4,5]Spaa[5,6]+6401/64I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]-1801/32I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]-1583/16I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,6]Spaa[5,6]-277/32I Spaa[1,5]Spbb[1,5]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spbb[4,6]Spaa[5,6]-1113/16I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^2Spaa[5,6]+1961/32I Spaa[1,5]Spbb[1,5]^2Spbb[2,5]Spaa[3,5]^2Spbb[4,5]Spbb[4,6]Spaa[5,6]^2-13/8I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]^2+1243/16I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]Spaa[5,6]-1/8I Spbb[1,4]Spaa[1,5]Spbb[1,6]Spbb[2,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[5,6]+409/32I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]+1917/32I Spaa[1,5]Spbb[1,5]^2Spbb[2,5]Spaa[3,5]Spaa[3,6]Spbb[4,6]^2Spaa[5,6]^2+2I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,6]Spaa[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[5,6]^2-321/16I Spbb[1,4]^3Spaa[1,6]^2Spbb[2,4]Spaa[3,4]^2Spaa[3,5]Spbb[3,6]-487/32I Spbb[1,4]^3Spaa[1,6]^2Spbb[2,5]Spaa[3,4]Spaa[3,5]^2Spbb[3,6]-1485/16I Spbb[1,4]^3Spaa[1,6]^2Spbb[2,5]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,6]-33/8I Spbb[1,4]^2Spbb[1,5]Spaa[1,6]^2Spbb[2,5]Spaa[3,5]^3Spbb[3,6]-71/8I Spbb[1,4]^2Spbb[1,5]Spaa[1,6]^2Spbb[2,5]Spaa[3,5]^2Spaa[4,5]Spbb[4,6]+35/64I Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]+101/8I Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]Spbb[4,6]Spaa[5,6]+385/32I Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]-2547/64I Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2+89/4I Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spaa[3,6]Spbb[3,6]-359/16I Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]Spbb[4,6]Spaa[5,6]-699/16I Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[4,6]Spaa[5,6]+543/16I Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[3,4]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]+21/8I Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,4]^2Spbb[4,6]^2Spaa[5,6]^2+105/32I Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]+1435/32I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^3+833/16I Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spbb[3,6]+549/4I Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]-755/32I Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,6]Spaa[5,6]+313/16I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,6]Spaa[5,6]-17/32I Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,4]Spaa[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,6]Spaa[5,6]+717/8I Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]-415/32I Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,4]Spaa[3,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]-1053/32I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,4]Spaa[3,5]Spbb[4,6]^2Spaa[5,6]^2+27/4I Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,5]^4Spbb[3,5]^2-9/16I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]+1777/32I Spbb[1,5]^2Spaa[1,6]Spbb[2,5]Spbb[3,4]^2Spaa[3,5]^4+2345/32I Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]Spbb[3,6]-11I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spaa[3,6]Spbb[3,6]+27/4I Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]-203/16I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spaa[4,5]Spbb[4,5]+755/32I Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spaa[4,6]Spbb[4,6]+649/32I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spbb[4,6]Spaa[5,6]+1777/32I Spbb[1,5]^2Spaa[1,6]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spbb[4,6]Spaa[5,6]+997/32I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]+467/16I Spbb[1,4]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]Spbb[4,5]Spaa[5,6]-1453/64I Spbb[1,4]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]Spbb[4,6]Spaa[5,6]+387/16I Spbb[1,4]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2-107/64I Spbb[1,2]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2Spbb[4,5]^2Spaa[5,6]+467/16I Spbb[1,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]Spaa[5,6]+177/8I Spbb[1,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,6]Spaa[5,6]+467/16I Spbb[1,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]+1/4I Spbb[1,2]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^2+145/8I Spbb[1,4]Spbb[2,4]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2+83/32I Spbb[1,4]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2-99/16I Spbb[1,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[4,5]^2Spaa[5,6]^2+1/4I Spbb[1,2]Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^2Spaa[5,6]+145/8I Spbb[1,4]Spbb[2,6]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2Spaa[5,6]^2+3/4I Spbb[1,2]Spaa[3,4]Spaa[3,5]Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+23/8I Spbb[1,2]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-21/4I Spbb[1,2]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^3Spaa[5,6]^2Spbb[5,6]-47/32I Spbb[1,2]Spaa[3,5]^2Spbb[4,5]^2Spaa[5,6]^3Spbb[5,6]^2))/(Spbb[5,6]Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(+7/4I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[3,6]+73/4I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,6]-48I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spaa[3,6]-73/4I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[3,6]^2-7I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^2Spaa[2,6]-21/4I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[3,6]-21/4I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^3Spaa[4,6]+7/4I Spbb[1,2]Spaa[1,3]Spbb[1,4]^3Spaa[1,6]Spaa[3,4]+7/4I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[3,6]-155/8I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]+151/2I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,6]+413/4I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,6]-501/8I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]Spaa[3,4]+65/8I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]-84I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spaa[3,6]-447/4I Spaa[1,3]Spbb[1,4]^3Spbb[2,4]Spaa[3,4]Spaa[4,6]-347/4I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[3,6]^2-229/2I Spaa[1,3]Spbb[1,4]^2Spbb[1,6]Spbb[2,4]Spaa[3,6]Spaa[4,6]-119/4I Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spaa[3,4]^2-119/4I Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,6]+45/8I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,6]+45/8I Spbb[1,2]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,6]+45/8I Spbb[1,2]Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,6])/(Spbb[5,6]Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(-1/2I Spaa[2,6]Spab[2,Sp[1]+Sp[6],4]^3Spab[6,Sp[1]+Sp[2],3]^2(s[6,1,2]-s[6,1,3]))/(Spaa[1,2]Spaa[1,6]Spbb[4,5]Spab[2,Sp[1]+Sp[6],3]^4Spab[2,Sp[1]+Sp[6],5])+
(+1/4I Spbb[1,3]Spaa[2,5]Spaa[2,6]Spab[2,Sp[1]+Sp[6],4]^2Spab[3,Sp[1]+Sp[6],2]Spab[6,Sp[1]+Sp[2],3](s[6,1,2]-s[6,1,3]))/(Spaa[1,2]Spab[2,Sp[1]+Sp[6],3]^3Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(Spaa[2,6]Spab[2,Sp[1]+Sp[6],4]^2Spab[6,Sp[1]+Sp[2],3](+3/2I Spaa[3,5]Spbb[3,5]Spbb[4,5]Spaa[5,6]-3/2I Spaa[2,5]Spbb[2,5]Spbb[4,5]Spaa[5,6]+3/2I Spbb[3,4]Spaa[3,5]Spbb[4,5]Spaa[4,6]-3/2I Spbb[3,4]Spaa[3,6]Spaa[4,5]Spbb[4,5]-3/2I Spbb[2,4]Spaa[2,5]Spbb[4,5]Spaa[4,6]+3/2I Spbb[2,4]Spaa[2,6]Spaa[4,5]Spbb[4,5]-1/2I Spbb[2,3]Spaa[2,5]Spaa[3,6]Spbb[4,5]-3/2I Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]+1I Spaa[2,3]Spbb[2,5]Spbb[3,4]Spaa[5,6]-3/2I Spaa[3,4]Spbb[3,4]^2Spaa[3,6]+1I Spaa[2,3]Spbb[2,4]Spbb[3,4]Spaa[4,6]))/(Spaa[1,2]Spaa[1,6]Spbb[4,5]Spab[2,Sp[1]+Sp[6],3]^3Spab[2,Sp[1]+Sp[6],5])+
(Spaa[2,6]Spab[2,Sp[1]+Sp[6],4]Spab[3,Sp[1]+Sp[6],2](s[6,1,2]-s[6,1,3])(-1/8I Spbb[1,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]^2Spbb[4,6]Spaa[5,6]^2-1/8I Spbb[1,4]Spaa[2,6]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]-1/8I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[3,6]Spbb[4,6]Spaa[5,6]^2-1/8I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]+1/4I Spbb[1,4]Spaa[2,6]Spaa[3,4]Spbb[3,5]Spbb[3,6]Spbb[4,6]Spaa[5,6]^2-3/8I Spbb[1,4]Spaa[2,6]Spaa[3,5]Spbb[3,5]Spbb[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]+1/8I Spaa[1,5]Spbb[1,5]^2Spaa[2,6]Spbb[3,6]Spbb[4,6]Spaa[5,6]^2-1/16I Spbb[1,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,6]Spbb[4,6]Spaa[5,6]^2+1/16I Spbb[1,5]Spaa[2,6]Spbb[3,4]Spaa[3,5]Spbb[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]-3/16I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,6]Spbb[3,6]Spbb[4,6]Spaa[5,6]^2+7/16I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,6]Spbb[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]+3/16I Spbb[1,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]-5/16I Spbb[1,4]Spaa[2,6]Spbb[3,4]Spaa[3,5]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]-3/16I Spaa[1,4]Spbb[1,4]^2Spaa[2,6]Spbb[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]+5/16I Spbb[1,4]^2Spaa[1,5]Spaa[2,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]-1/4I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,6]Spbb[3,4]Spbb[4,6]Spaa[5,6]^2+1/4I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[2,6]Spbb[3,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]-1/4I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[2,6]Spbb[3,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]+1/4I Spbb[1,4]Spaa[1,5]Spbb[1,6]Spaa[2,6]Spbb[3,4]Spaa[4,6]^2Spbb[4,6]+1/8I Spbb[1,4]Spaa[2,6]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]Spbb[4,6]Spaa[5,6]-1/8I Spbb[1,5]Spaa[2,6]Spbb[3,4]Spaa[4,5]^2Spbb[4,5]Spbb[4,6]Spaa[5,6]+3/8I Spbb[1,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[4,5]Spbb[4,6]Spaa[5,6]-3/8I Spbb[1,4]Spaa[2,6]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spaa[4,6]Spbb[4,6]-3/8I Spbb[1,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[4,5]Spbb[4,6]Spaa[5,6]+3/8I Spbb[1,5]Spaa[2,6]Spbb[3,4]^2Spaa[3,5]Spaa[4,5]Spaa[4,6]Spbb[4,6]-1/8I Spbb[1,4]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^3Spaa[5,6]-1/4I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,6]Spbb[3,6]^2Spaa[5,6]+1/16I Spbb[1,4]Spaa[2,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[5,6]-1/8I Spbb[1,5]Spaa[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[5,6]-1/16I Spbb[1,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]^2Spaa[5,6]-5/16I Spaa[1,4]Spbb[1,4]^2Spaa[2,6]Spaa[3,6]Spbb[3,6]^2Spaa[5,6]+5/16I Spbb[1,4]^2Spaa[1,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]-1/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,6]Spaa[3,6]Spbb[3,6]^2Spaa[5,6]-1/8I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spbb[3,6]Spaa[5,6]+1/4I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[2,6]Spbb[3,4]Spbb[3,6]Spaa[5,6]^2-1/8I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[2,6]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spaa[5,6]+3/16I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[2,6]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spaa[5,6]-1/4I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,6]Spaa[5,6]-1/16I Spbb[1,4]Spaa[1,5]Spbb[1,6]Spaa[2,6]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]-5/16I Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[3,6]Spaa[5,6]+5/16I Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[3,6]Spaa[4,6]-1/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[3,6]Spaa[5,6]-1/8I Spbb[1,4]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]^2Spbb[3,6]Spaa[5,6]-1/4I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]Spbb[3,6]Spaa[5,6]+1/8I Spbb[1,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spbb[3,6]Spaa[5,6]-3/8I Spbb[1,4]Spaa[2,6]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[3,6]Spaa[4,6]-1/8I Spaa[1,4]Spbb[1,4]^2Spaa[2,6]Spaa[3,5]Spbb[3,5]Spbb[3,6]Spaa[5,6]+1/4I Spbb[1,4]^2Spaa[1,5]Spaa[2,6]Spaa[3,4]Spbb[3,5]Spbb[3,6]Spaa[5,6]-3/8I Spbb[1,4]^2Spaa[1,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]Spbb[3,6]Spaa[4,6]+1/16I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]+1/8I Spaa[1,5]Spbb[1,5]^2Spaa[2,6]Spbb[3,4]Spaa[3,5]Spbb[3,6]Spaa[5,6]+1/8I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,6]Spbb[3,6]Spaa[5,6]+1/8I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,6]Spbb[3,4]Spaa[3,5]Spbb[3,6]Spaa[5,6]-1/16I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,6]Spaa[5,6]-1/16I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,6]Spbb[3,4]Spaa[3,5]Spbb[3,6]Spaa[4,6]-1/8I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[2,6]Spbb[3,4]Spaa[3,5]Spbb[3,6]Spaa[5,6]-1/16I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,6]Spbb[3,6]Spaa[5,6]+5/16I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[2,6]Spbb[3,6]Spaa[4,6]+1/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,6]Spbb[3,6]Spaa[5,6]+1/4I Spbb[1,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spbb[3,6]Spaa[5,6]-3/8I Spbb[1,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spbb[3,6]Spaa[4,6]+3/16I Spaa[1,4]Spbb[1,4]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,6]Spaa[5,6]-5/16I Spaa[1,4]Spbb[1,4]^2Spaa[2,6]Spbb[3,4]Spaa[3,5]Spbb[3,6]Spaa[4,6]-1/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,6]Spaa[5,6]+1/16I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]-3/16I Spaa[1,4]^2Spbb[1,4]^3Spaa[2,6]Spbb[3,6]Spaa[5,6]+5/16I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spaa[2,6]Spbb[3,6]Spaa[4,6]-3/16I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,6]Spbb[3,6]Spaa[5,6]+5/16I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spaa[2,6]Spaa[3,6]Spbb[3,6]-5/16I Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spaa[2,6]Spaa[3,4]Spbb[3,6]-1/8I Spaa[1,5]^2Spbb[1,5]^2Spbb[1,6]Spaa[2,6]Spbb[3,4]Spaa[5,6]-1/2I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spaa[2,6]Spbb[3,4]^2Spaa[3,5]Spaa[5,6]+1/16I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[5,6]+7/16I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[2,6]Spbb[3,4]^2Spaa[3,5]Spaa[4,6]-3/16I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[2,6]Spbb[3,4]Spaa[5,6]-1/16I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[1,6]Spaa[2,6]Spbb[3,4]Spaa[4,6]-1/4I Spbb[1,6]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[5,6]+1/4I Spbb[1,6]Spaa[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,5]Spaa[4,6]-5/16I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[5,6]-1/16I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[2,6]Spbb[3,4]^2Spaa[3,5]Spaa[4,6]+3/8I Spbb[1,4]Spaa[1,5]Spbb[1,6]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[4,6]-1/16I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,6]Spaa[2,6]Spbb[3,4]Spaa[5,6]-1/16I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,6]Spaa[2,6]Spbb[3,4]Spaa[4,6]+1/16I Spbb[1,4]Spaa[2,6]Spbb[3,4]Spaa[4,5]^3Spbb[4,5]^2+1/16I Spbb[1,4]Spaa[2,6]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]+1/8I Spbb[1,4]^2Spaa[1,5]Spaa[2,6]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]+1/16I Spbb[1,5]Spaa[2,6]Spbb[3,4]^2Spaa[3,5]Spaa[4,5]^2Spbb[4,5]-1/8I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,6]Spbb[3,4]Spaa[4,5]^2Spbb[4,5]+1/8I Spbb[1,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[4,5]^2Spbb[4,5]+1/16I Spbb[1,4]Spaa[2,6]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]+1/16I Spbb[1,3]Spaa[2,6]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2-1/8I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]^2-1/4I Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]-1/4I Spbb[1,4]Spaa[2,3]Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]Spaa[4,6]-1/8I Spbb[1,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]-1/4I Spbb[1,3]Spaa[2,3]Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]Spaa[4,6]-1/8I Spbb[1,3]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]+1/8I Spbb[1,4]^2Spaa[1,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[4,5]-1/8I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]-1/8I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]+1/8I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,6]Spbb[3,4]Spaa[3,5]+1/4I Spbb[1,5]Spaa[2,3]Spbb[3,4]^3Spaa[3,5]Spaa[4,5]Spaa[4,6]+1/4I Spbb[1,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,5]Spaa[4,5]-1/8I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[4,5]+1/16I Spbb[1,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[4,5]-1/4I Spbb[1,3]Spaa[2,3]Spaa[3,4]Spbb[3,4]^3Spaa[3,5]Spaa[4,6]-3/16I Spbb[1,3]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,5]))/(Spaa[1,2]Spab[2,Sp[1]+Sp[6],3]^2Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(Spaa[2,6]Spab[2,Sp[1]+Sp[6],4](s[6,1,2]-s[6,1,3])(+1/2I Spbb[1,4]Spaa[3,6]Spbb[3,6]Spaa[5,6]^2Spbb[5,6]-1I Spbb[1,5]Spaa[3,6]Spbb[3,6]Spbb[4,6]Spaa[5,6]^2-1/2I Spbb[1,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]-1I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[3,6]Spbb[4,6]Spaa[5,6]-1I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]-1I Spbb[1,5]Spaa[3,5]Spbb[3,6]Spbb[4,5]Spaa[5,6]^2-1I Spbb[1,4]Spaa[3,5]Spbb[3,6]Spbb[4,5]Spaa[4,6]Spaa[5,6]+1/2I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]-1/2I Spaa[1,4]Spbb[1,4]^2Spaa[3,6]Spbb[3,6]Spaa[5,6]+1I Spbb[1,4]^2Spaa[1,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]-1I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[3,5]Spbb[4,5]Spaa[5,6]-1I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[3,5]Spbb[4,5]Spaa[4,6]))/(Spaa[1,2]Spab[2,Sp[1]+Sp[6],3]^2Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(Spaa[2,6]Spab[2,Sp[1]+Sp[6],4](-1/2I Spbb[3,5]Spaa[3,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2-1/2I Spbb[3,4]Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+2I Spbb[2,3]Spaa[2,6]Spaa[3,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]-3/2I Spaa[3,6]Spbb[3,6]Spbb[4,5]^2Spaa[5,6]^2+3/2I Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spbb[4,5]Spaa[5,6]+3/2I Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]Spbb[4,5]Spaa[5,6]+3/2I Spaa[3,5]Spbb[3,5]Spbb[4,5]^2Spaa[5,6]^2-3/2I Spaa[2,5]Spbb[2,5]Spbb[4,5]^2Spaa[5,6]^2+3/2I Spbb[3,4]Spaa[3,5]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]+2I Spbb[3,4]Spaa[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]-3/2I Spbb[2,4]Spaa[2,5]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]+3/2I Spbb[2,4]Spaa[2,6]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]-5I Spbb[2,3]Spaa[2,5]Spaa[3,6]Spbb[4,5]^2Spaa[5,6]-7/2I Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[5,6]+2I Spaa[2,3]Spbb[2,5]Spbb[3,4]Spbb[4,5]Spaa[5,6]^2-1/2I Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,6]Spbb[4,5]Spaa[5,6]-7/2I Spbb[3,4]^2Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]-1/2I Spbb[3,4]^2Spaa[3,6]^2Spaa[4,5]Spbb[4,5]+2I Spaa[2,3]Spbb[2,4]Spbb[3,4]Spbb[4,5]Spaa[4,6]Spaa[5,6]-1/2I Spbb[2,4]Spaa[2,5]Spbb[3,4]Spaa[3,6]Spbb[4,5]Spaa[4,6]+7/2I Spbb[2,3]Spaa[2,5]Spbb[3,4]Spaa[3,6]^2Spbb[4,5]+3/2I Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]^2-3/2I Spaa[2,3]Spbb[2,5]Spbb[3,4]^2Spaa[3,6]Spaa[5,6]+3/2I Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^2-3/2I Spaa[2,3]Spbb[2,4]Spbb[3,4]^2Spaa[3,6]Spaa[4,6]))/(Spaa[1,2]Spaa[1,6]Spbb[4,5]Spab[2,Sp[1]+Sp[6],3]^2Spab[2,Sp[1]+Sp[6],5])+
(Spaa[2,6]Spab[3,Sp[1]+Sp[6],2](+5/16I Spbb[1,4]Spaa[2,6]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]^3-5/16I Spbb[1,4]Spaa[2,5]Spbb[4,5]Spaa[5,6]^4Spbb[5,6]^3+1/4I Spbb[1,4]^2Spaa[1,5]Spaa[2,6]Spaa[5,6]^3Spbb[5,6]^3-13/8I Spbb[1,5]Spaa[2,6]Spbb[4,6]^2Spaa[5,6]^4Spbb[5,6]^2-21/16I Spbb[1,4]Spaa[2,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]^2+3/8I Spbb[1,4]Spaa[2,6]^2Spbb[2,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2+9/16I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2+1/4I Spbb[1,5]Spaa[2,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]^2-11/16I Spbb[1,4]Spaa[2,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2-5/4I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2-25/16I Spaa[1,4]Spbb[1,4]^2Spaa[2,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2+11/16I Spbb[1,4]^2Spaa[1,5]Spaa[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2-5/8I Spbb[1,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]^2+3/16I Spbb[1,4]^2Spaa[1,5]Spaa[2,6]^2Spbb[2,6]Spaa[5,6]^2Spbb[5,6]^2+3/8I Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[5,6]^2Spbb[5,6]^2-5/8I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]^2+5/16I Spaa[1,4]Spbb[1,4]^2Spaa[2,5]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]^2-15/16I Spbb[1,4]^2Spaa[1,5]Spaa[2,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2+1/4I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[2,6]Spaa[5,6]^2Spbb[5,6]^2-3/2I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spaa[2,6]Spaa[5,6]^2Spbb[5,6]^2+15/8I Spbb[1,4]^3Spaa[1,5]^2Spaa[2,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2-21/16I Spbb[1,5]Spaa[2,6]Spaa[4,6]Spbb[4,6]^3Spaa[5,6]^3Spbb[5,6]-13/8I Spbb[1,4]Spaa[2,6]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]^2Spbb[5,6]-19/16I Spbb[1,5]Spaa[2,6]^2Spbb[2,6]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]-29/8I Spbb[1,4]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]-2I Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]-27/8I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]-55/16I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]-1/16I Spbb[1,5]Spaa[2,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]-15/16I Spbb[1,4]Spaa[2,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]-1I Spbb[1,4]Spaa[2,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]+5/16I Spbb[1,4]Spbb[2,5]Spaa[2,6]^2Spaa[4,5]Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]-7/4I Spaa[1,5]Spbb[1,5]^2Spaa[2,6]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]+3/4I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,6]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]-89/16I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]-11/4I Spaa[1,4]Spbb[1,4]^2Spaa[2,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]-5/16I Spbb[1,4]^2Spaa[1,5]Spaa[2,6]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]Spbb[5,6]+11/16I Spbb[1,5]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-1/2I Spbb[1,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-7/16I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,6]^2Spbb[2,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-13/8I Spaa[1,4]Spbb[1,4]^2Spaa[2,6]^2Spbb[2,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-29/16I Spbb[1,4]^2Spaa[1,5]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]-19/8I Spbb[1,4]Spaa[1,5]Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-45/16I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-19/16I Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-15/8I Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]+19/16I Spaa[1,5]Spbb[1,5]^2Spaa[2,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+3/8I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+1/16I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+1I Spaa[1,4]Spbb[1,4]^2Spaa[2,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-27/16I Spbb[1,4]^2Spaa[1,5]Spaa[2,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]-3/2I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[2,6]^2Spaa[4,5]Spbb[4,6]Spaa[5,6]Spbb[5,6]-25/16I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+19/16I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-67/16I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]-23/16I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spaa[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]+1/8I Spbb[1,4]^3Spaa[1,5]^2Spaa[2,6]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]-5/4I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]+5/8I Spaa[1,4]Spbb[1,4]^2Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]-5/4I Spbb[1,4]^2Spaa[1,5]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]+3/16I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[2,6]^2Spbb[2,6]Spaa[5,6]Spbb[5,6]-23/16I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spaa[2,6]^2Spbb[2,6]Spaa[5,6]Spbb[5,6]+5/4I Spbb[1,4]^3Spaa[1,5]^2Spaa[2,6]^2Spbb[2,6]Spaa[4,6]Spbb[5,6]-3/8I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spaa[5,6]Spbb[5,6]-1I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[5,6]Spbb[5,6]+1I Spbb[1,4]^3Spaa[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[4,6]Spbb[5,6]-5/16I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,5]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]+9/16I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]-19/16I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[2,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]+9/16I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spaa[2,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]-7/8I Spbb[1,4]^3Spaa[1,5]^2Spaa[2,5]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]-5/4I Spbb[1,4]^3Spaa[1,5]^2Spbb[2,5]Spaa[2,6]^2Spaa[4,5]Spbb[5,6]+1/8I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]Spaa[2,5]Spaa[5,6]Spbb[5,6]+1/8I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]^2Spbb[1,5]Spaa[2,6]Spaa[5,6]Spbb[5,6]+1/8I Spaa[1,2]Spbb[1,4]^4Spaa[1,5]^2Spaa[4,6]^2Spbb[5,6]+5/16I Spbb[1,5]Spaa[2,6]Spaa[4,6]^2Spbb[4,6]^4Spaa[5,6]^2+45/16I Spbb[1,5]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]Spbb[4,6]^3Spaa[5,6]^2-2I Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spaa[4,6]Spbb[4,6]^3Spaa[5,6]^2+5/8I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[4,6]Spbb[4,6]^3Spaa[5,6]^2-5/16I Spbb[1,5]Spaa[2,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]^2+1I Spbb[1,5]Spaa[2,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]^3Spaa[5,6]^2-9/16I Spbb[1,4]Spaa[2,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^3Spaa[5,6]+1I Spbb[1,2]Spaa[2,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]^3Spaa[5,6]-7/8I Spbb[1,5]Spbb[2,5]Spaa[2,6]^2Spaa[4,5]Spbb[4,6]^3Spaa[5,6]^2-9/16I Spbb[1,4]Spbb[2,5]Spaa[2,6]^2Spaa[4,5]Spaa[4,6]Spbb[4,6]^3Spaa[5,6]-1/2I Spaa[1,4]Spbb[1,5]^2Spaa[2,6]Spbb[4,6]^3Spaa[5,6]^3+11/16I Spaa[1,5]Spbb[1,5]^2Spaa[2,6]Spaa[4,6]Spbb[4,6]^3Spaa[5,6]^2+23/16I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,6]Spaa[4,6]Spbb[4,6]^3Spaa[5,6]^2-9/8I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,6]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]+3/8I Spbb[1,2]Spaa[1,4]Spbb[1,5]Spaa[2,6]^2Spbb[4,6]^3Spaa[5,6]^2+13/8I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[2,6]^2Spaa[4,6]Spbb[4,6]^3Spaa[5,6]+9/16I Spbb[1,5]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2-1I Spbb[1,4]Spaa[2,6]^2Spbb[2,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]-25/16I Spaa[1,5]Spbb[1,5]^2Spaa[2,6]^2Spbb[2,6]Spbb[4,6]^2Spaa[5,6]^2+7/16I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,6]^2Spbb[2,6]Spbb[4,6]^2Spaa[5,6]^2-13/16I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]-3/8I Spbb[1,4]Spaa[1,5]Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]-7/4I Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[4,6]^2Spaa[5,6]^2-9/8I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]+1/8I Spbb[1,4]Spaa[2,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]-1/8I Spbb[1,4]Spbb[2,5]Spaa[2,6]^2Spaa[4,5]^2Spbb[4,5]Spbb[4,6]^2Spaa[5,6]+1/4I Spaa[1,4]Spbb[1,5]^2Spaa[2,5]Spbb[4,5]Spbb[4,6]^2Spaa[5,6]^3+3/8I Spaa[1,5]Spbb[1,5]^2Spaa[2,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2-11/16I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2+11/16I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]+1I Spbb[1,2]Spaa[1,4]Spbb[1,5]Spaa[2,5]Spaa[2,6]Spbb[4,5]Spbb[4,6]^2Spaa[5,6]^2-9/8I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[2,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]+1/8I Spbb[1,4]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2-9/16I Spaa[1,4]Spbb[1,4]^2Spaa[2,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]-1/8I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,5]Spaa[2,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2+15/16I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[2,6]^2Spaa[4,5]Spbb[4,6]^2Spaa[5,6]-1/8I Spbb[1,4]Spbb[2,4]Spbb[2,5]Spaa[2,6]^3Spaa[4,5]^2Spbb[4,6]^2-9/16I Spaa[1,4]Spbb[1,4]^2Spbb[2,5]Spaa[2,6]^2Spaa[4,5]Spbb[4,6]^2Spaa[5,6]-1/8I Spaa[1,5]^2Spbb[1,5]^3Spaa[2,6]Spbb[4,6]^2Spaa[5,6]^2-9/8I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,6]Spbb[4,6]^2Spaa[5,6]^2+1I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]-3/8I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,6]^2Spbb[4,6]^2Spaa[5,6]+5/4I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,6]^2Spaa[4,6]Spbb[4,6]^2+1/8I Spbb[1,4]Spaa[2,5]^2Spbb[2,6]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+33/16I Spaa[1,5]Spbb[1,5]^2Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2-9/16I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2+17/8I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+1/8I Spbb[1,4]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]+1/8I Spbb[1,4]^2Spaa[1,5]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-13/16I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,6]^2Spbb[2,6]Spbb[4,6]Spaa[5,6]+7/16I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,6]^2Spbb[2,6]Spbb[4,6]Spaa[5,6]-5/2I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]Spbb[4,6]+5/4I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spaa[4,6]Spbb[4,6]-1I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[4,6]Spaa[5,6]-1I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[4,6]Spbb[4,6]+1/8I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,5]Spaa[4,5]Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^2-1/8I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]+1/8I Spaa[1,4]Spbb[1,4]^2Spaa[2,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]+1/8I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,5]^2Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]-1/8I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[2,6]^2Spaa[4,5]^2Spbb[4,5]Spbb[4,6]+15/16I Spaa[1,5]^2Spbb[1,5]^3Spaa[2,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2-1/16I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2+15/8I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+11/8I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,5]Spaa[2,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]-1/8I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+1I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[2,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+11/8I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,5]Spaa[2,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]+1/8I Spaa[1,2]Spbb[1,4]^2Spbb[2,4]Spaa[2,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+1/8I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spaa[4,5]Spbb[4,5]Spbb[4,6]+5/4I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,5]Spaa[2,6]^2Spaa[4,5]Spbb[4,6]-1/8I Spaa[1,2]Spbb[1,4]^2Spbb[2,4]Spbb[2,5]Spaa[2,6]^2Spaa[4,5]^2Spbb[4,6]-5/8I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[4,5]Spaa[5,6]+5/8I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[4,5]Spaa[5,6]-5/4I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[4,5]Spaa[4,6]))/(Spaa[1,2]Spab[2,Sp[1]+Sp[6],3]Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(Spaa[2,6]Spab[3,Sp[1]+Sp[6],2](s[6,1,2]-s[6,1,3])(+3/32I Spbb[1,4]Spaa[2,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2-27/32I Spbb[1,4]Spaa[2,5]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]^2+1/16I Spbb[1,4]^2Spaa[1,5]Spaa[2,6]Spaa[5,6]^2Spbb[5,6]^2-103/32I Spbb[1,5]Spaa[2,6]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]-111/32I Spbb[1,4]Spaa[2,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]+35/32I Spbb[1,4]Spaa[2,6]^2Spbb[2,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+15/16I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+33/32I Spbb[1,5]Spaa[2,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+7/32I Spbb[1,4]Spaa[2,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-1/8I Spbb[1,4]Spaa[2,6]Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-45/32I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+1/32I Spaa[1,4]Spbb[1,4]^2Spaa[2,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-19/8I Spbb[1,4]^2Spaa[1,5]Spaa[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]-19/32I Spbb[1,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]+1/16I Spbb[1,4]^2Spaa[1,5]Spaa[2,6]^2Spbb[2,6]Spaa[5,6]Spbb[5,6]-3/4I Spbb[1,4]^2Spaa[1,6]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[5,6]Spbb[5,6]+1/16I Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[5,6]Spbb[5,6]-31/32I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]+17/32I Spaa[1,4]Spbb[1,4]^2Spaa[2,5]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]-11/8I Spbb[1,4]^2Spaa[1,5]Spaa[2,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]-1/16I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[2,6]Spaa[5,6]Spbb[5,6]+1/4I Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[2,5]Spaa[5,6]Spbb[5,6]-7/8I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spaa[2,6]Spaa[5,6]Spbb[5,6]+7/16I Spbb[1,4]^3Spaa[1,5]^2Spaa[2,6]Spaa[4,6]Spbb[5,6]-29/32I Spbb[1,5]Spaa[2,6]Spaa[4,6]Spbb[4,6]^3Spaa[5,6]^2-5/4I Spbb[1,4]Spaa[2,6]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]+33/16I Spbb[1,2]Spaa[2,6]^2Spaa[4,6]Spbb[4,6]^3Spaa[5,6]-7/2I Spbb[1,5]Spaa[2,6]^2Spbb[2,6]Spbb[4,6]^2Spaa[5,6]^2-105/32I Spbb[1,4]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]+3/16I Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spbb[4,6]^2Spaa[5,6]^2-13/4I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[4,6]^2Spaa[5,6]^2-7/2I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]+15/32I Spbb[1,5]Spaa[2,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2-1I Spbb[1,5]Spaa[2,6]Spaa[4,5]Spbb[4,5]Spbb[4,6]^2Spaa[5,6]^2+7/16I Spbb[1,4]Spaa[2,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]-5/8I Spbb[1,2]Spaa[2,5]Spaa[2,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]-3/16I Spbb[1,2]Spaa[2,6]^2Spaa[4,5]Spbb[4,5]Spbb[4,6]^2Spaa[5,6]+9/16I Spbb[1,4]Spbb[2,5]Spaa[2,6]^2Spaa[4,5]Spbb[4,6]^2Spaa[5,6]-99/32I Spaa[1,5]Spbb[1,5]^2Spaa[2,6]Spbb[4,6]^2Spaa[5,6]^2-91/32I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,6]Spbb[4,6]^2Spaa[5,6]^2-1/2I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]-43/16I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[2,6]^2Spbb[4,6]^2Spaa[5,6]+2I Spbb[1,4]Spbb[2,4]Spaa[2,6]^2Spaa[4,5]Spaa[4,6]Spbb[4,6]^2+1/2I Spbb[1,2]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spaa[4,6]Spbb[4,6]^2-17/16I Spbb[1,2]Spbb[2,4]Spaa[2,6]^3Spaa[4,5]Spbb[4,6]^2-5/4I Spaa[1,4]Spbb[1,4]^2Spaa[2,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]-7/16I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,6]^2Spaa[4,6]Spbb[4,6]^2+3/16I Spbb[1,4]Spaa[2,6]^3Spbb[2,6]^2Spbb[4,6]Spaa[5,6]+3/16I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spbb[4,6]Spaa[5,6]+13/16I Spbb[1,5]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2+85/32I Spbb[1,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]-15/16I Spbb[1,4]Spaa[2,6]^2Spbb[2,6]Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]-1/8I Spbb[1,2]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]-15/32I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,6]^2Spbb[2,6]Spbb[4,6]Spaa[5,6]+9/8I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[4,6]Spaa[5,6]-1/4I Spbb[1,4]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]Spbb[4,6]+21/8I Spbb[1,4]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]Spaa[4,5]Spbb[4,6]-39/32I Spaa[1,4]Spbb[1,4]^2Spaa[2,6]^2Spbb[2,6]Spbb[4,6]Spaa[5,6]+7/16I Spbb[1,4]^2Spaa[1,5]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]Spbb[4,6]+1/16I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,6]^3Spbb[2,6]Spbb[4,6]+3/4I Spbb[1,4]Spaa[1,5]Spbb[1,6]Spbb[2,5]Spaa[2,6]^2Spbb[4,6]Spaa[5,6]+1/16I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[4,6]Spaa[5,6]-1I Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[4,6]Spbb[4,6]+1/16I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[4,6]+1/8I Spbb[1,5]Spaa[2,5]Spaa[4,5]Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^2-1/8I Spbb[1,4]Spaa[2,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]-1/8I Spbb[1,4]Spaa[2,6]Spaa[4,5]^2Spbb[4,5]^2Spbb[4,6]Spaa[5,6]-1/8I Spbb[1,2]Spaa[2,5]Spaa[2,6]Spaa[4,5]Spbb[4,5]^2Spbb[4,6]Spaa[5,6]+55/32I Spaa[1,5]Spbb[1,5]^2Spaa[2,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2+19/32I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2+33/16I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+3/2I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[2,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]-1/8I Spbb[1,4]Spbb[2,4]Spaa[2,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+1/4I Spbb[1,4]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]-1/4I Spbb[1,2]Spbb[2,4]Spaa[2,5]^2Spaa[2,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]+1/8I Spbb[1,2]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spaa[4,5]Spbb[4,5]Spbb[4,6]+1I Spbb[1,4]^2Spaa[1,5]Spaa[2,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+3/2I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,5]Spaa[2,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]-1I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,6]Spbb[4,6]Spaa[5,6]-1/4I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,5]Spbb[4,6]Spaa[5,6]-3/16I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,6]Spbb[4,6]Spaa[5,6]-9/16I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[2,6]Spaa[4,6]Spbb[4,6]-3/8I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,6]^2Spbb[4,6]-1/8I Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[2,6]^2Spaa[4,5]Spbb[4,6]+1/4I Spbb[1,2]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]^2Spbb[4,6]+2I Spaa[1,2]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]Spaa[4,5]Spaa[4,6]Spbb[4,6]+7/8I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[4,6]+7/8I Spbb[1,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]^2Spbb[4,5]Spaa[5,6]+1/8I Spbb[1,4]^2Spaa[1,5]Spaa[2,6]^3Spbb[2,6]^2-3/16I Spbb[1,4]^2Spaa[1,6]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]^2+1/16I Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]-3/16I Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,5]Spaa[2,6]Spbb[2,6]+1/8I Spbb[1,5]Spaa[2,5]^2Spbb[2,6]Spbb[4,5]^2Spaa[5,6]^2-1/8I Spbb[1,4]Spaa[2,5]^2Spbb[2,6]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]+1/8I Spbb[1,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]-27/32I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[4,5]Spaa[5,6]-1/4I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,5]^2Spbb[2,6]Spbb[4,5]Spaa[5,6]+1/2I Spbb[1,4]Spbb[2,4]Spaa[2,5]^2Spaa[2,6]Spbb[2,6]Spbb[4,5]Spaa[4,6]-1/8I Spbb[1,4]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[4,5]Spbb[4,5]+9/32I Spaa[1,4]Spbb[1,4]^2Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[4,5]Spaa[5,6]+1/4I Spbb[1,4]^2Spaa[1,5]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[4,5]Spaa[4,6]+3/4I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[4,5]-1/8I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[2,6]^2Spbb[2,6]+1/2I Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[2,5]Spaa[2,6]Spbb[2,6]-1/4I Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]^2Spbb[2,6]+1/4I Spaa[1,2]Spbb[1,4]^2Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[4,6]+25/16I Spaa[1,2]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[4,5]-7/8I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]-1/16I Spbb[1,4]^2Spaa[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]+1/2I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,6]Spbb[2,5]Spaa[2,6]^2+1/4I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]+1/8I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]+1/8I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[2,5]^2Spbb[4,5]^2Spaa[5,6]-1/8I Spbb[1,4]^2Spaa[1,5]Spaa[2,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]-1/8I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,5]^2Spbb[4,5]^2Spaa[4,6]-1/8I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,5]Spbb[4,5]Spaa[5,6]+1/8I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[4,5]Spaa[5,6]-1/4I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[2,5]Spbb[4,5]Spaa[4,6]-1/4I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,5]Spaa[2,6]Spbb[4,5]+1/4I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[2,5]Spaa[2,6]Spaa[4,5]Spbb[4,5]+1/4I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[2,4]Spaa[2,5]^2Spaa[2,6]Spbb[4,5]))/(Spaa[1,2]Spab[2,Sp[1]+Sp[6],3]Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(Spaa[2,6]Spab[3,Sp[1]+Sp[6],2](+1I Spbb[1,4]Spaa[2,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-1/2I Spbb[1,4]Spaa[2,5]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]+5/8I Spbb[1,4]^2Spaa[1,5]Spaa[2,6]Spaa[5,6]Spbb[5,6]+21/8I Spbb[1,4]^2Spaa[1,6]Spaa[2,5]Spaa[5,6]Spbb[5,6]-57/8I Spbb[1,5]Spaa[2,6]Spbb[4,6]^2Spaa[5,6]^2-91/8I Spbb[1,4]Spaa[2,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]-7I Spbb[1,2]Spaa[2,6]^2Spbb[4,6]^2Spaa[5,6]-31/8I Spbb[1,4]Spaa[2,6]^2Spbb[2,6]Spbb[4,6]Spaa[5,6]-17/4I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[4,6]Spaa[5,6]+21/8I Spbb[1,5]Spaa[2,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2+53/8I Spbb[1,4]Spaa[2,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]-53/8I Spbb[1,4]Spaa[2,6]Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]+5I Spbb[1,2]Spaa[2,5]Spaa[2,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]-41/8I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,6]Spbb[4,6]Spaa[5,6]-31/8I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,5]Spbb[4,6]Spaa[5,6]-17/2I Spbb[1,4]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spaa[4,6]Spbb[4,6]+39/8I Spbb[1,4]Spbb[2,4]Spaa[2,6]^2Spaa[4,5]Spbb[4,6]-5/2I Spbb[1,2]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[4,6]-4I Spaa[1,4]Spbb[1,4]^2Spaa[2,6]Spbb[4,6]Spaa[5,6]-13/4I Spbb[1,4]^2Spaa[1,5]Spaa[2,6]Spaa[4,6]Spbb[4,6]-9/4I Spbb[1,4]^2Spaa[1,6]Spaa[2,5]Spaa[4,6]Spbb[4,6]-7I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,6]^2Spbb[4,6]-21/4I Spbb[1,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[4,5]Spaa[5,6]-1/2I Spbb[1,4]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]+1I Spbb[1,4]^2Spaa[1,5]Spaa[2,6]^2Spbb[2,6]+3I Spbb[1,4]^2Spaa[1,6]Spaa[2,5]Spaa[2,6]Spbb[2,6]+2I Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,5]+1/2I Spbb[1,4]Spaa[2,5]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]+1/2I Spbb[1,2]Spaa[2,5]^2Spbb[4,5]^2Spaa[5,6]+5/8I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[4,5]Spaa[5,6]+1I Spbb[1,4]Spbb[2,4]Spaa[2,5]^2Spbb[4,5]Spaa[4,6]-1/2I Spbb[1,4]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spaa[4,5]Spbb[4,5]-9/8I Spaa[1,4]Spbb[1,4]^2Spaa[2,5]Spbb[4,5]Spaa[5,6]+13/4I Spbb[1,4]^2Spaa[1,5]Spaa[2,5]Spbb[4,5]Spaa[4,6]-29/8I Spbb[1,4]^2Spaa[1,5]Spaa[2,6]Spaa[4,5]Spbb[4,5]-7/8I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,5]Spaa[2,6]Spbb[4,5]-7/8I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[2,6]+7/4I Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[2,5]-1I Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]+1I Spaa[1,2]Spbb[1,4]^2Spbb[2,4]Spaa[2,5]Spaa[4,6]+7/8I Spaa[1,2]Spbb[1,4]^2Spbb[2,4]Spaa[2,6]Spaa[4,5]-2I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[2,5]Spaa[2,6]-11/8I Spaa[1,2]Spbb[1,4]^3Spaa[1,5]Spaa[4,6]+1/2I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spaa[2,6]-5/8I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spaa[2,5]))/(Spaa[1,2]Spab[2,Sp[1]+Sp[6],3]Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(Spaa[2,6](s[6,1,2]-s[6,1,3])(-3/4I Spbb[1,4]Spaa[3,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-7/8I Spbb[1,4]Spaa[3,5]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]+1/4I Spbb[1,4]^2Spaa[1,5]Spaa[3,6]Spaa[5,6]Spbb[5,6]+3/4I Spbb[1,5]Spaa[3,6]Spbb[4,6]^2Spaa[5,6]^2+3/4I Spbb[1,3]Spaa[3,6]^2Spbb[4,6]^2Spaa[5,6]-3/4I Spbb[1,4]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]Spaa[5,6]+3/4I Spbb[1,5]Spaa[3,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2-1/8I Spbb[1,4]Spaa[3,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+9/8I Spbb[1,4]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]-1/4I Spbb[1,3]Spaa[3,5]Spaa[3,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]-1/4I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,6]Spbb[4,6]Spaa[5,6]+1/8I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[3,5]Spbb[4,6]Spaa[5,6]+1I Spbb[1,3]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spbb[4,6]+1/8I Spaa[1,4]Spbb[1,4]^2Spaa[3,6]Spbb[4,6]Spaa[5,6]-1/8I Spbb[1,4]^2Spaa[1,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]+1/8I Spbb[1,4]^2Spaa[1,6]Spaa[3,5]Spaa[4,6]Spbb[4,6]-1/4I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[3,6]^2Spbb[4,6]-1I Spbb[1,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]+1/4I Spbb[1,4]^2Spaa[1,5]Spaa[3,6]^2Spbb[3,6]-1/8I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,5]Spbb[4,5]Spaa[5,6]+7/8I Spaa[1,4]Spbb[1,4]^2Spaa[3,5]Spbb[4,5]Spaa[5,6]-1I Spbb[1,4]^2Spaa[1,5]Spaa[3,5]Spbb[4,5]Spaa[4,6]+9/8I Spbb[1,4]^2Spaa[1,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]-1/4I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[3,5]Spaa[3,6]Spbb[4,5]-7/8I Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[3,5]+7/8I Spaa[1,3]Spbb[1,4]^3Spaa[1,5]Spaa[4,6]-7/8I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spaa[3,6]))/(Spaa[1,2]Spab[2,Sp[1]+Sp[6],3]Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(+1/2I Spaa[2,6]Spbb[4,5]^3Spaa[5,6]^4Spbb[5,6]-3/2I Spaa[2,6]Spbb[3,4]Spaa[3,6]Spbb[4,5]^2Spaa[5,6]^3Spbb[5,6]+3/2I Spaa[2,6]Spbb[3,4]^2Spaa[3,6]^2Spbb[4,5]Spaa[5,6]^2Spbb[5,6]-1/2I Spaa[2,6]Spbb[3,4]^3Spaa[3,6]^3Spaa[5,6]Spbb[5,6]+1/2I Spaa[2,6]Spbb[4,5]^3Spaa[4,6]Spbb[4,6]Spaa[5,6]^3+1/2I Spaa[2,6]Spbb[3,5]Spaa[3,6]Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^3-1I Spaa[2,6]Spbb[3,4]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-1I Spaa[2,6]Spbb[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[4,5]Spbb[4,6]Spaa[5,6]^2+1/2I Spaa[2,6]Spbb[3,4]^2Spaa[3,6]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+1/2I Spaa[2,6]Spbb[3,4]^2Spbb[3,5]Spaa[3,6]^3Spbb[4,6]Spaa[5,6]+1/2I Spaa[2,6]^2Spbb[2,6]Spbb[4,5]^3Spaa[5,6]^3-1I Spaa[2,6]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]Spbb[4,5]^2Spaa[5,6]^2+1/2I Spaa[2,6]^2Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^2Spbb[4,5]Spaa[5,6]+1/2I Spaa[2,6]Spaa[4,5]Spbb[4,5]^4Spaa[5,6]^3+5/2I Spaa[2,3]Spbb[3,5]Spbb[4,5]^3Spaa[5,6]^4+5/2I Spaa[2,3]Spbb[3,4]Spbb[4,5]^3Spaa[4,6]Spaa[5,6]^3+9/2I Spaa[2,6]Spaa[3,4]Spbb[3,4]Spbb[4,5]^3Spaa[5,6]^3-9/2I Spaa[2,6]Spbb[3,4]Spaa[3,5]Spbb[4,5]^3Spaa[4,6]Spaa[5,6]^2-1/2I Spbb[2,3]Spaa[2,6]^2Spaa[3,5]Spbb[4,5]^3Spaa[5,6]^2+1/2I Spaa[2,3]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[5,6]^3-7/2I Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[3,5]Spbb[4,5]^2Spaa[5,6]^3+1/2I Spaa[2,3]Spbb[3,4]^2Spaa[3,6]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]^2-5/2I Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]Spbb[4,5]^2Spaa[5,6]^2+5/2I Spaa[2,6]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]-7/2I Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[3,4]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]^2+1I Spbb[2,3]Spaa[2,6]^2Spbb[3,4]Spaa[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[5,6]-7/2I Spaa[2,3]Spbb[3,4]^2Spbb[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[5,6]^2+2I Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[5,6]^2-7/2I Spaa[2,3]Spbb[3,4]^3Spaa[3,6]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]-3/2I Spaa[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,6]^2Spbb[4,5]Spaa[5,6]+3/2I Spaa[2,6]Spbb[3,4]^3Spaa[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[4,6]+2I Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[3,4]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]Spaa[5,6]-1/2I Spbb[2,3]Spaa[2,6]^2Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^2Spbb[4,5]+1/2I Spaa[2,3]Spbb[3,4]^3Spbb[3,5]Spaa[3,6]^3Spaa[5,6]+3/2I Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[3,4]^2Spbb[3,5]Spaa[3,6]^2Spaa[5,6]+1/2I Spaa[2,3]Spbb[3,4]^4Spaa[3,6]^3Spaa[4,6]+3/2I Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[3,4]^3Spaa[3,6]^2Spaa[4,6])/(Spaa[1,2]Spaa[1,6]Spbb[4,5]Spab[2,Sp[1]+Sp[6],3]Spab[2,Sp[1]+Sp[6],5]Spab[6,Sp[1]+Sp[2],3])+
(Spaa[2,6](-935/32I Spbb[1,4]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^2-5137/64I Spbb[1,4]Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^2+1311/64I Spbb[1,4]^2Spaa[1,5]Spbb[2,6]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^2-1I Spbb[1,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2+551/32I Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2+1/2I Spbb[1,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2+2867/32I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,5]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2-791/32I Spbb[1,4]Spbb[2,4]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]^2Spaa[4,6]Spbb[4,6]-207/16I Spbb[1,4]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]Spaa[4,6]Spbb[4,6]-20I Spbb[1,4]Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]Spaa[4,6]Spbb[4,6]+3005/32I Spbb[1,4]^2Spaa[1,5]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]Spaa[4,6]Spbb[4,6]+21/16I Spbb[1,6]Spbb[2,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]Spaa[4,6]Spbb[4,6]+5/4I Spbb[1,6]Spbb[2,4]^2Spaa[2,5]Spaa[3,6]^3Spbb[3,6]Spaa[4,6]Spbb[4,6]+1713/32I Spbb[1,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]+5081/32I Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]+5341/32I Spbb[1,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]+10511/64I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]+18483/64I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]-99/32I Spbb[1,4]Spaa[2,5]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]-1463/16I Spbb[1,4]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-25/64I Spbb[1,4]^2Spaa[1,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+119/8I Spbb[1,6]Spbb[2,6]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]+199/32I Spbb[1,6]Spbb[2,4]Spaa[2,5]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]+1/4I Spbb[1,6]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-755/8I Spbb[1,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+7143/64I Spbb[1,4]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+153/32I Spbb[1,4]Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-18887/64I Spaa[1,4]Spbb[1,4]^2Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-17595/64I Spbb[1,4]^2Spaa[1,5]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-5013/32I Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spbb[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-475/8I Spbb[1,4]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]+1293/16I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+1243/64I Spbb[1,4]^2Spaa[1,5]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-6207/16I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]-2627/32I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-11703/32I Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]+35/16I Spbb[1,6]Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-123/32I Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+3/4I Spbb[1,6]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+249/32I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spbb[2,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+27/4I Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-1/2I Spbb[1,6]Spbb[2,4]^3Spaa[2,5]Spaa[2,6]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]+167/2I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spbb[2,4]^2Spaa[2,5]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-2735/64I Spbb[1,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]+625/32I Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]-49/16I Spbb[1,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]+75I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]-173/8I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]+571/32I Spbb[1,4]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]+45/4I Spbb[1,4]Spbb[2,4]^3Spaa[2,5]Spaa[2,6]Spaa[3,4]^2Spaa[4,6]Spbb[4,6]+1155/16I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]-1815/32I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]+203/8I Spbb[1,4]^2Spaa[1,5]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]-517/16I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spaa[4,6]Spbb[4,6]+529/8I Spaa[1,4]^2Spbb[1,4]^3Spbb[2,4]Spaa[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]+1119/32I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[2,4]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]-629/16I Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spbb[2,4]Spaa[3,4]^2Spaa[4,6]Spbb[4,6]-1003/32I Spbb[1,4]Spbb[2,4]Spaa[3,5]Spaa[3,6]^4Spbb[3,6]^3+113/8I Spbb[1,4]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^4Spbb[3,6]^2+2457/64I Spbb[1,4]Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,6]^4Spbb[3,6]^2+361/16I Spbb[1,4]^2Spaa[1,5]Spbb[2,6]Spaa[3,6]^4Spbb[3,6]^2+793/32I Spbb[1,6]Spbb[2,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]^4Spbb[3,6]^2+133/32I Spbb[1,6]Spbb[2,4]^2Spaa[2,5]Spaa[3,6]^4Spbb[3,6]^2+753/16I Spbb[1,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]^2+2467/16I Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]Spaa[3,6]^3Spbb[3,6]^2+909/16I Spbb[1,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spaa[3,6]^3Spbb[3,6]^2+101/8I Spbb[1,3]Spaa[2,3]Spbb[2,4]^2Spaa[3,5]Spaa[3,6]^3Spbb[3,6]^2+37/2I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]^2+271/16I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]Spaa[3,6]^3Spbb[3,6]^2+1405/32I Spbb[1,4]Spaa[2,5]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^4Spbb[3,6]+2697/32I Spbb[1,4]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^3Spbb[3,6]-10267/64I Spbb[1,4]^2Spaa[1,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^3Spbb[3,6]+51/4I Spbb[1,6]Spbb[2,6]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^4Spbb[3,6]+1771/32I Spbb[1,6]Spbb[2,4]Spaa[2,5]Spbb[2,6]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]+45/4I Spbb[1,6]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]-1015/16I Spbb[1,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^3Spbb[3,6]+9199/64I Spbb[1,4]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]+6965/64I Spbb[1,4]Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]+235/16I Spbb[1,3]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]-19193/32I Spaa[1,4]Spbb[1,4]^2Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]+6043/32I Spbb[1,4]^2Spaa[1,5]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]-6987/64I Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]+5783/32I Spbb[1,4]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]+395/64I Spbb[1,3]Spaa[2,3]Spbb[2,4]^2Spaa[2,5]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]+6239/32I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]+2911/32I Spbb[1,4]^2Spaa[1,5]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]-29397/64I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]+3049/64I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]+411/32I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]-8739/64I Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]+17/16I Spbb[1,6]Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^3Spbb[3,6]-453/16I Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]-1547/32I Spbb[1,6]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]+125/8I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spbb[2,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]-115/16I Spbb[1,6]Spaa[2,3]Spbb[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]+1021/16I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spbb[2,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]+8I Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spaa[3,6]^3Spbb[3,6]-143/8I Spbb[1,6]Spbb[2,4]^3Spaa[2,5]Spaa[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]+719/32I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spbb[2,4]^2Spaa[2,5]Spaa[3,6]^3Spbb[3,6]+117/16I Spbb[1,6]Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[3,6]^3Spbb[3,6]-961/32I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spbb[2,4]^2Spaa[2,5]Spaa[3,6]^3Spbb[3,6]+3423/64I Spbb[1,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^2Spbb[3,6]+9611/32I Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]+2051/32I Spbb[1,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+1047/16I Spbb[1,3]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]+4035/16I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+549/4I Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^3Spaa[3,5]Spaa[3,6]^2Spbb[3,6]+5469/32I Spbb[1,4]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]-445/4I Spbb[1,4]Spbb[2,4]^3Spaa[2,5]Spaa[2,6]Spaa[3,4]^2Spaa[3,6]Spbb[3,6]+185I Spbb[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[3,5]Spaa[3,6]^2Spbb[3,6]+435/16I Spbb[1,3]Spaa[2,3]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]+18585/64I Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]^2Spaa[3,5]Spaa[3,6]^2Spbb[3,6]+847/8I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]+20575/64I Spbb[1,4]^2Spaa[1,5]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]^2Spbb[3,6]-10565/32I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]^2Spaa[2,6]Spaa[3,4]^2Spaa[3,6]Spbb[3,6]+3333/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]Spaa[3,6]^2Spbb[3,6]+1429/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]+1873/32I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]Spaa[3,6]^2Spbb[3,6]+191/4I Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spaa[3,5]Spaa[3,6]^2Spbb[3,6]-338I Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spbb[2,4]Spaa[3,4]^2Spaa[3,6]Spbb[3,6]+893/32I Spbb[1,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]^3Spbb[3,4]Spaa[3,6]^3+819/64I Spbb[1,4]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]^3Spaa[3,6]^2-683/32I Spbb[1,4]^2Spaa[1,5]Spaa[2,6]^2Spbb[2,6]^3Spaa[3,6]^2+37/8I Spbb[1,6]Spaa[2,5]Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^4+233/16I Spbb[1,6]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3-29/32I Spbb[1,6]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2+165/16I Spbb[1,4]Spaa[2,4]Spbb[2,6]^2Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^3-1307/32I Spbb[1,4]Spaa[2,5]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3+6I Spbb[1,3]Spaa[2,3]Spbb[2,6]^2Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^3-693/32I Spbb[1,2]Spaa[2,3]Spaa[2,5]Spbb[2,6]^2Spbb[3,4]^2Spaa[3,6]^3+1433/32I Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3+887/16I Spbb[1,4]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-2537/32I Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3+7/32I Spbb[1,2]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^2-449/16I Spaa[1,4]Spbb[1,4]^2Spaa[2,5]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3-2449/32I Spbb[1,4]^2Spaa[1,5]Spaa[2,4]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3-997/64I Spbb[1,4]^2Spaa[1,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+2791/64I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,5]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3+2673/32I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3+12155/64I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^2-1661/8I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^2-1673/16I Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2-213/2I Spbb[1,4]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,4]Spaa[3,6]+1991/32I Spbb[1,2]Spaa[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]+3129/32I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2+421/64I Spbb[1,4]^2Spaa[1,5]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2-20199/64I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,4]Spaa[3,6]+3537/64I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2+2439/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]+223/4I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]-4655/16I Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spaa[2,6]Spbb[2,6]^2Spaa[3,4]Spaa[3,6]+945/16I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,5]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]-3/64I Spbb[1,2]Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spaa[2,3]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]+109/8I Spbb[1,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,5]Spaa[3,6]^3-927/16I Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^3+3065/32I Spbb[1,6]Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3+6479/64I Spbb[1,2]Spaa[1,3]Spbb[1,6]Spaa[2,5]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^3+2641/64I Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3+2035/16I Spbb[1,6]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-1557/32I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,5]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3+667/4I Spbb[1,6]Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3-1225/64I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,5]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3+2207/32I Spbb[1,2]Spaa[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2+2513/32I Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2+2159/32I Spbb[1,6]Spbb[2,4]^3Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]+1409/16I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2+3255/32I Spbb[1,6]Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2-2481/32I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2-21/16I Spbb[1,2]Spaa[1,3]Spbb[1,6]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]-5471/64I Spbb[1,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,5]Spaa[3,6]^2+339/16I Spbb[1,2]Spaa[2,3]Spbb[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,5]Spaa[3,6]^2+3035/16I Spbb[1,4]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^2-641/16I Spbb[1,3]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^2-5881/64I Spbb[1,2]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^2-8961/64I Spbb[1,2]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2-83/64I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,6]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^2+2587/64I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,5]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2-6295/64I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spaa[2,5]Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^2+65/16I Spbb[1,2]^2Spaa[1,5]Spaa[2,3]^2Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^2+8669/64I Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^2Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2-227/16I Spbb[1,4]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]-115/64I Spbb[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2+1743/32I Spbb[1,2]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2-127/8I Spbb[1,2]Spaa[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]-1581/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2-1599/16I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2-17/2I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2+641/16I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]-4941/64I Spbb[1,2]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2-53/16I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]+37/8I Spbb[1,2]^2Spaa[1,5]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]+4699/32I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,5]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2-911/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,5]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2+85I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]-5975/64I Spbb[1,4]Spaa[2,4]^2Spbb[2,4]^3Spaa[2,5]Spbb[2,6]Spaa[3,6]^2-1827/16I Spbb[1,4]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]-731/16I Spbb[1,4]Spbb[2,4]^3Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]^2-5975/64I Spbb[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spbb[2,6]Spaa[3,6]^2-907/16I Spbb[1,2]Spaa[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]+1769/32I Spbb[1,2]Spaa[2,3]Spbb[2,4]^3Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]+6401/64I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spbb[2,6]Spaa[3,6]^2-1801/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]-1583/16I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]-277/32I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]-1113/16I Spbb[1,2]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]+1961/32I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]^2Spbb[2,6]-13/8I Spaa[1,4]^2Spbb[1,4]^3Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[3,6]^2+1243/16I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]-1/8I Spbb[1,2]Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,6]Spaa[3,6]+409/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]+1917/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]+2I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]-321/16I Spaa[1,4]Spbb[1,6]^2Spbb[2,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^3-487/32I Spaa[1,4]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,5]Spbb[3,4]Spaa[3,6]^3-1485/16I Spaa[1,3]Spbb[1,6]^2Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[3,4]Spaa[3,6]^3-33/8I Spaa[1,4]Spbb[1,6]^2Spbb[2,4]^3Spaa[2,5]Spaa[2,6]Spaa[3,6]^2-71/8I Spaa[1,3]Spbb[1,6]^2Spbb[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spaa[3,6]^2+35/64I Spbb[1,6]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,5]Spaa[3,6]^2+101/8I Spbb[1,2]Spaa[1,3]Spbb[1,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,5]Spaa[3,6]^2+385/32I Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^2-2547/64I Spbb[1,6]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2+89/4I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^2-359/16I Spbb[1,2]Spaa[1,3]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^2-699/16I Spbb[1,2]Spaa[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2+543/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,6]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^2+21/8I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,6]Spaa[2,5]Spbb[3,4]^2Spaa[3,6]^2+105/32I Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+1435/32I Spbb[1,6]Spbb[2,4]^3Spaa[2,5]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]+833/16I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+549/4I Spbb[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,5]Spaa[3,6]^2-755/32I Spbb[1,2]Spaa[1,3]Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spbb[3,4]Spaa[3,6]^2+313/16I Spbb[1,2]Spaa[1,3]Spbb[1,6]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]-17/32I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,5]Spbb[3,4]Spaa[3,6]^2+717/8I Spbb[1,2]Spaa[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[3,4]Spaa[3,6]^2-415/32I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,5]Spbb[3,4]Spaa[3,6]^2-1053/32I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,6]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[3,4]Spaa[3,6]+27/4I Spbb[1,6]Spaa[2,4]^2Spbb[2,4]^4Spaa[2,5]Spaa[3,6]^2-9/16I Spbb[1,6]Spaa[2,4]Spbb[2,4]^4Spaa[2,5]Spaa[2,6]Spaa[3,4]Spaa[3,6]+1777/32I Spbb[1,6]Spbb[2,4]^4Spaa[2,5]Spaa[2,6]^2Spaa[3,4]^2+2345/32I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spaa[3,6]^2-11I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spbb[2,4]^3Spaa[2,5]Spaa[2,6]Spaa[3,4]Spaa[3,6]+27/4I Spbb[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spaa[3,6]^2-203/16I Spbb[1,6]Spaa[2,3]Spbb[2,3]Spbb[2,4]^3Spaa[2,5]Spaa[2,6]Spaa[3,4]Spaa[3,6]+755/32I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spaa[3,6]^2+649/32I Spbb[1,2]Spaa[1,3]Spbb[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spaa[2,6]Spaa[3,6]+1777/32I Spbb[1,2]Spaa[1,3]Spbb[1,6]Spbb[2,4]^3Spaa[2,5]Spaa[2,6]^2Spaa[3,4]+997/32I Spbb[1,2]Spaa[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spaa[3,6]+467/16I Spbb[1,2]Spaa[2,3]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,5]Spaa[3,6]-1453/64I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,5]Spaa[3,6]+387/16I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spaa[3,4]Spbb[3,4]^3Spaa[3,5]Spaa[3,6]-107/64I Spbb[1,2]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[5,6]+467/16I Spbb[1,2]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]+177/8I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]+467/16I Spbb[1,2]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]+1/4I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[5,6]+145/8I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]+83/32I Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]-99/16I Spbb[1,2]^2Spaa[1,5]Spaa[2,3]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]+1/4I Spbb[1,2]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^3Spaa[3,4]Spbb[3,4]Spaa[5,6]+145/8I Spbb[1,2]^2Spaa[1,5]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,6]+3/4I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^2Spbb[2,4]Spbb[3,4]Spaa[5,6]+23/8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[5,6]-21/4I Spaa[1,2]Spbb[1,2]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[5,6]-47/32I Spaa[1,2]^2Spbb[1,2]^3Spaa[2,3]^2Spbb[2,4]^2Spaa[5,6]))/(Spaa[1,2]Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(+7/4I Spbb[1,4]Spaa[3,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+73/4I Spbb[1,4]Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]-48I Spbb[1,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spaa[5,6]Spbb[5,6]-73/4I Spbb[1,4]^2Spaa[1,6]Spaa[3,5]Spaa[3,6]Spaa[5,6]Spbb[5,6]-7I Spbb[1,5]Spaa[3,6]^2Spbb[4,6]^2Spaa[5,6]^2-21/4I Spbb[1,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]-21/4I Spbb[1,3]Spaa[3,6]^3Spbb[4,6]^2Spaa[5,6]+7/4I Spbb[1,6]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]Spaa[5,6]+7/4I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,6]^2Spbb[4,6]Spaa[5,6]-155/8I Spbb[1,5]Spaa[3,5]Spaa[3,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2+151/2I Spbb[1,4]Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+413/4I Spbb[1,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[4,6]Spaa[5,6]-501/8I Spbb[1,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spbb[4,6]Spaa[5,6]+65/8I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[3,5]Spaa[3,6]Spbb[4,6]Spaa[5,6]-84I Spbb[1,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-447/4I Spbb[1,3]Spbb[3,4]Spaa[3,5]Spaa[3,6]^3Spbb[4,6]-347/4I Spbb[1,4]^2Spaa[1,6]Spaa[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]-229/2I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[3,5]Spaa[3,6]^2Spbb[4,6]-119/4I Spbb[1,6]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^3-119/4I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2+45/8I Spbb[1,4]Spaa[3,5]^2Spbb[4,5]^2Spaa[4,6]Spaa[5,6]+45/8I Spbb[1,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[5,6]+45/8I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[3,5]^2Spbb[4,5]Spaa[5,6])/(Spaa[1,2]Spab[2,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(-1/2I Spaa[1,3]^3Spbb[4,6]^3s[1,2,3]^2(s[4,5,6]-s[4,5,1]))/(Spaa[1,2]Spaa[2,3]Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6]^4)+
(Spaa[1,3]Spbb[4,6]s[1,2,3]^2(s[4,5,6]-s[4,5,1])(+1/4I Spbb[1,2]Spaa[1,3]Spaa[1,5]Spbb[4,6]-1/4I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[2,6]-1/4I Spaa[1,3]Spbb[2,3]Spaa[3,5]Spbb[4,6]-1/4I Spaa[1,5]Spbb[2,6]Spaa[3,5]Spbb[4,5]))/(Spaa[1,2]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6]^3(1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(Spaa[1,3]^2Spbb[4,6]^2s[1,2,3](+3/2I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]+3/2I Spaa[1,2]Spbb[1,2]Spaa[2,3]Spbb[2,4]+1/2I Spaa[1,2]Spbb[1,4]Spbb[2,4]Spaa[3,4]+3/2I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]-3/2I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2-3/2I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]-3/2I Spbb[1,2]Spaa[1,3]Spaa[2,3]Spbb[3,4]+3I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]-3/2I Spaa[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]-1I Spaa[1,3]Spbb[1,5]Spbb[2,4]Spaa[2,5]-1I Spaa[1,3]Spbb[1,4]Spaa[3,4]Spbb[3,4]-1I Spaa[1,3]Spbb[1,5]Spbb[3,4]Spaa[3,5]-3/2I Spaa[1,3]Spbb[1,4]Spaa[4,5]Spbb[4,5]-1/2I Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,4]+3/2I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]+1I Spaa[2,3]Spbb[2,3]Spaa[3,5]Spbb[4,5]-3/2I Spaa[2,3]Spbb[2,4]Spaa[4,5]Spbb[4,5]))/(Spaa[1,2]Spaa[2,3]Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6]^3)+
(-3/16I Spaa[1,3]^2Spaa[1,5]Spbb[2,6]Spbb[4,6]^2Spab[6,Sp[2]+Sp[3],1]^2s[1,2,3](s[4,5,6]-s[4,5,1]))/(Spaa[1,2]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6]^2(1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(Spaa[1,3]Spbb[4,6]Spab[6,Sp[2]+Sp[3],1]s[1,2,3](+3/4I Spbb[1,2]Spaa[1,3]Spaa[1,5]Spbb[4,6]+1/4I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[2,6]-3/4I Spaa[1,3]Spbb[2,3]Spaa[3,5]Spbb[4,6]+1/4I Spaa[1,5]Spbb[2,6]Spaa[3,5]Spbb[4,5]))/(Spaa[1,2]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6]^2(1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(Spaa[1,3]Spbb[4,6]s[1,2,3](s[4,5,6]-s[4,5,1])(+3/4I Spaa[1,2]Spbb[1,2]Spbb[2,4]Spaa[3,5]-1/4I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,5]+3/4I Spbb[1,2]Spaa[1,3]Spbb[3,4]Spaa[3,5]+1/4I Spaa[1,3]Spbb[1,4]Spbb[2,3]Spaa[3,5]+3/4I Spbb[1,2]Spaa[1,5]Spaa[2,3]Spbb[2,4]-3/4I Spbb[1,4]Spaa[1,5]Spbb[2,4]Spaa[3,4]-1/4I Spbb[1,2]Spaa[1,5]Spaa[3,5]Spbb[4,5]-3/4I Spbb[1,4]Spaa[1,5]Spbb[2,5]Spaa[3,5]+1/4I Spbb[2,3]Spaa[3,5]^2Spbb[4,5]))/(Spaa[1,2]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6]^2(1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(Spaa[1,3]Spbb[4,6](+3/2I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2+5I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]+1I Spaa[1,2]Spaa[1,3]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]+3/2I Spaa[1,2]Spbb[1,2]Spaa[2,3]^2Spbb[2,4]^2+3/2I Spaa[1,2]Spbb[1,4]Spaa[2,3]Spbb[2,4]^2Spaa[3,4]+3/2I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2-3/2I Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3-3/2I Spaa[1,3]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]-3/2I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[3,4]+13/2I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]-3I Spaa[1,3]^2Spbb[1,4]^2Spaa[2,4]Spbb[2,4]-2I Spaa[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[2,4]Spaa[2,5]-2I Spaa[1,3]^2Spbb[1,4]^2Spaa[3,4]Spbb[3,4]-2I Spaa[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[3,4]Spaa[3,5]-3/2I Spaa[1,3]^2Spbb[1,4]^2Spaa[4,5]Spbb[4,5]-1I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,4]-5I Spbb[1,2]Spaa[1,3]Spaa[2,3]^2Spbb[2,4]Spbb[3,4]+13/2I Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2-3/2I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]^2+2I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[3,5]Spbb[4,5]-2I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]+2I Spaa[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,4]Spbb[3,4]Spaa[3,5]-3I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[4,5]Spbb[4,5]-3/2I Spaa[1,5]Spbb[1,5]Spaa[2,3]^2Spbb[2,4]^2+3/2I Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2-3/2I Spaa[2,3]^2Spbb[2,4]^2Spaa[4,5]Spbb[4,5]))/(Spaa[1,2]Spaa[2,3]Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6]^2)+
(+5/128I Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[2,3]Spaa[4,5]Spbb[4,5]Spab[3,Sp[1]+Sp[6],2]Spab[5,Sp[1]+Sp[6],4]Spab[6,Sp[2]+Sp[3],1](s[4,5,6]-s[4,5,1])(s[6,1,2]-s[6,1,3])(s[2,3,4]-s[2,3,5]))/(Spab[1,Sp[2]+Sp[3],6]Spab[2,Sp[1]+Sp[6],3]Spab[4,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^3)+
(Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[2,3]Spaa[4,5]Spbb[4,5]Spab[3,Sp[1]+Sp[6],2]Spab[5,Sp[1]+Sp[6],4]Spab[6,Sp[2]+Sp[3],1](+5/32I (s[4,5,6]-s[4,5,1])-5/32I (s[6,1,2]-s[6,1,3])-5/32I (s[2,3,4]-s[2,3,5])))/(Spab[1,Sp[2]+Sp[3],6]Spab[2,Sp[1]+Sp[6],3]Spab[4,Sp[1]+Sp[6],5](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(Spaa[1,3]Spbb[4,6]Spab[6,Sp[2]+Sp[3],1]^2s[1,2,3](-1/8I Spbb[1,2]Spaa[1,3]Spaa[1,5]Spbb[4,6]-9/8I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[2,6]-5/8I Spaa[1,3]Spbb[2,4]Spaa[2,5]Spbb[2,6]-1/2I Spaa[1,3]Spbb[2,3]Spaa[3,5]Spbb[4,6]-5/8I Spaa[1,3]Spbb[2,6]Spbb[3,4]Spaa[3,5]-1/2I Spaa[1,5]Spbb[2,6]Spaa[3,5]Spbb[4,5]))/(Spaa[1,2]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(Spaa[1,3]Spbb[4,6]Spab[6,Sp[2]+Sp[3],1](s[4,5,6]-s[4,5,1])(-5/8I Spaa[1,2]^2Spbb[1,2]^2Spbb[2,4]Spaa[3,5]-9/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,5]-5/4I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[3,4]Spaa[3,5]-5/8I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[2,3]Spaa[3,5]-9/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spaa[2,3]Spbb[2,4]+1/16I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[2,4]Spaa[3,4]-1/16I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spaa[3,5]Spbb[4,5]+1/16I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[2,5]Spaa[3,5]-5/8I Spaa[1,2]Spbb[1,2]Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,5]-9/16I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]-5/8I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[3,4]Spaa[3,5]-9/16I Spbb[1,2]^2Spaa[1,3]Spaa[1,5]Spaa[2,3]Spbb[3,4]-9/8I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,3]+1/16I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,5]Spaa[3,4]Spbb[3,4]+1/16I Spbb[1,2]Spaa[1,3]Spaa[1,5]Spbb[1,5]Spbb[3,4]Spaa[3,5]-5/8I Spbb[1,2]Spaa[1,3]Spaa[2,3]Spbb[2,3]Spbb[3,4]Spaa[3,5]-9/16I Spbb[1,2]Spaa[1,5]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]-1/16I Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]-1/16I Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]+1/16I Spbb[1,4]Spaa[1,5]Spbb[2,3]Spaa[3,4]Spaa[3,5]Spbb[4,5]+1/16I Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[3,5]^2Spbb[4,5]))/(Spaa[1,2]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(Spaa[1,3]Spbb[4,6](s[4,5,6]-s[4,5,1])(-1/4I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[3,6]+1/2I Spbb[1,4]Spbb[2,3]Spaa[3,5]Spaa[3,6]+1/4I Spbb[1,4]Spbb[2,5]Spaa[3,5]Spaa[5,6]-1/4I Spbb[1,5]Spbb[2,4]Spaa[3,5]Spaa[5,6]-1/4I Spbb[1,6]Spbb[2,4]Spaa[3,6]Spaa[5,6]))/(Spaa[1,2]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(Spaa[1,3]Spbb[4,6](-1/4I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,6]Spaa[3,5]-1/4I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,3]Spaa[3,5]Spaa[3,6]-1/4I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[3,5]-1/4I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]-3/4I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]-1/4I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]+1/4I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]Spaa[5,6]-1/4I Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[3,5]Spaa[5,6]-3/4I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[2,6]Spaa[3,6]^2-1/4I Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[3,5]-1/4I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,5]+1/4I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[3,5]^2Spbb[3,5]-1/4I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[2,5]Spaa[3,5]^2-1/4I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[3,5]Spaa[3,6]Spbb[3,6]-1/4I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[3,5]Spaa[5,6]Spbb[5,6]+1/4I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[2,6]Spaa[3,5]Spaa[5,6]-1/4I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[3,5]Spaa[5,6]-1/4I Spbb[1,4]Spbb[2,3]Spbb[2,5]Spaa[2,6]Spaa[3,5]^2-1/4I Spbb[1,4]Spbb[2,3]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]+1/4I Spbb[1,3]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]Spaa[5,6]-1/4I Spbb[1,4]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]+1/4I Spbb[1,5]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]))/(Spaa[1,2]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(Spaa[1,3]Spbb[4,6](s[4,5,6]-s[4,5,1])(+1I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[3,6]-1/2I Spbb[1,4]Spbb[2,3]Spaa[3,5]Spaa[3,6]+1/2I Spbb[1,4]Spbb[2,5]Spaa[3,5]Spaa[5,6]-1/2I Spbb[1,5]Spbb[2,4]Spaa[3,5]Spaa[5,6]-1/2I Spbb[1,6]Spbb[2,4]Spaa[3,6]Spaa[5,6]))/(Spaa[1,2]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))+
(-3/2I Spaa[1,3]^3Spbb[1,4]^3-11/2I Spaa[1,3]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,4]-1I Spaa[1,3]^2Spbb[1,4]^2Spaa[3,5]Spbb[4,5]-9/2I Spaa[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^2-3I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,5]Spbb[4,5]-1/2I Spaa[2,3]^3Spbb[2,4]^3)/(Spaa[1,2]Spaa[2,3]Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6])+
(-1/2I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spbb[2,4]Spaa[3,5]+1I Spaa[1,2]Spbb[1,2]Spbb[2,4]^2Spaa[3,5]Spaa[4,5]+1/2I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,5]^2+1/2I Spbb[1,2]^2Spaa[1,3]Spaa[1,5]Spbb[2,4]Spaa[2,5]-1I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[2,4]Spaa[4,5]-1I Spbb[1,2]Spaa[1,3]Spbb[2,4]^2Spaa[2,5]Spaa[4,5]+1/2I Spaa[1,3]Spbb[1,4]Spbb[2,4]^2Spaa[4,5]^2+1/2I Spaa[2,4]Spbb[2,4]^3Spaa[3,5]Spaa[4,5]-1/2I Spbb[2,4]^3Spaa[2,5]Spaa[3,4]Spaa[4,5])/(Spaa[1,2]Spbb[2,3]Spaa[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6])+
(-1/2I Spaa[1,2]Spbb[1,2]^3Spaa[1,4]Spaa[1,5]Spbb[2,4]Spaa[2,5]-1I Spaa[1,2]Spbb[1,2]^3Spaa[1,5]^2Spaa[2,5]Spbb[2,5]-1/2I Spbb[1,2]^3Spaa[1,3]Spaa[1,4]Spaa[1,5]Spaa[2,5]Spbb[3,4]-1/2I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[2,3]Spaa[2,5]-1I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,5]^2Spaa[2,5]Spbb[2,5]+1/2I Spbb[1,2]^2Spaa[1,3]Spaa[1,5]^2Spbb[1,5]Spbb[2,3]Spaa[2,5]-1I Spbb[1,2]^2Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[2,4]Spaa[2,5]-1/2I Spbb[1,2]^2Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[3,4]Spaa[3,5]-1/2I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spbb[2,3]Spaa[3,5]-1/2I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[4,5]+1/2I Spbb[1,2]^2Spaa[1,4]^2Spbb[2,4]^2Spaa[2,5]^2+1/2I Spbb[1,2]^2Spaa[1,4]^2Spbb[2,4]Spaa[2,5]Spbb[3,4]Spaa[3,5]+1/2I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,5]+1I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spbb[2,4]^2Spaa[2,5]Spaa[4,5]+1/2I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spbb[2,4]Spbb[3,4]Spaa[3,5]Spaa[4,5]+1/2I Spaa[1,4]^2Spbb[1,4]^2Spbb[2,3]Spbb[2,4]Spaa[3,5]Spaa[4,5]+1/2I Spaa[1,4]^2Spbb[1,4]^2Spbb[2,4]^2Spaa[4,5]^2+1/2I Spbb[1,2]^3Spaa[1,4]Spaa[1,5]^2Spaa[2,3]Spbb[3,4]+1/2I Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spaa[2,4]Spbb[2,4]-2I Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spaa[2,5]Spbb[2,5]-1/2I Spbb[1,2]^2Spaa[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[2,4]Spaa[2,5]+1/2I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]^2Spbb[2,3]Spaa[3,4]-1I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[2,5]Spaa[3,5]-1I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]^2Spbb[2,5]Spaa[4,5]-1/2I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[2,4]Spaa[4,5]-1/2I Spbb[1,2]^2Spaa[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]-1I Spbb[1,2]^2Spaa[1,4]Spaa[1,5]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]-1I Spbb[1,2]^2Spaa[1,4]Spaa[1,5]Spaa[2,4]Spbb[2,4]Spbb[3,4]Spaa[3,5]-1/2I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,5]-1I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spaa[2,4]Spbb[2,4]^2Spaa[4,5]-1/2I Spbb[1,2]^2Spaa[1,4]Spaa[1,5]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]-1/2I Spbb[1,2]^2Spaa[1,4]Spaa[1,5]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]-1/2I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[3,5]-1/2I Spbb[1,2]Spaa[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,5]-1I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[4,5]+1I Spbb[1,2]Spaa[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,4]^2Spaa[2,5]Spaa[4,5]-1/2I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[2,3]Spbb[2,4]Spaa[3,4]Spaa[4,5]-1/2I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spaa[4,5]-1/2I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[2,3]Spbb[2,5]Spaa[3,5]Spaa[4,5]+1/2I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,3]Spbb[2,4]Spaa[3,5]Spaa[4,5]-1/2I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spbb[2,5]Spaa[4,5]^2+1I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,4]^2Spaa[4,5]^2+1/2I Spbb[1,2]Spaa[1,4]Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spaa[3,5]+1/2I Spbb[1,2]Spaa[1,4]Spaa[2,4]Spbb[2,4]^3Spaa[2,5]Spaa[4,5]+1/2I Spbb[1,2]Spaa[1,4]Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spaa[3,5]Spaa[4,5]+1/2I Spaa[1,4]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]Spaa[4,5]+1/2I Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[2,4]^3Spaa[4,5]^2-1/2I Spbb[1,2]Spaa[1,4]Spbb[2,3]Spbb[2,4]^2Spaa[2,5]^2Spaa[3,4]-1/2I Spaa[1,4]Spbb[1,4]Spbb[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spaa[4,5]+1/2I Spaa[1,4]Spbb[1,4]Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[4,5]^2-1/2I Spaa[1,4]Spbb[1,5]Spbb[2,4]^3Spaa[2,5]Spaa[4,5]^2+1/2I Spaa[1,4]Spbb[1,4]Spbb[2,4]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]^2+1/2I Spaa[1,4]Spbb[1,4]Spbb[2,4]^2Spaa[4,5]^3Spbb[4,5]+1/2I Spbb[1,2]^2Spbb[1,3]Spaa[1,5]^3Spaa[2,3]Spbb[2,5]-1/2I Spbb[1,2]^2Spaa[1,5]^3Spbb[1,5]Spaa[2,3]Spbb[2,3]+1I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^3Spaa[2,4]Spbb[2,5]+1/2I Spbb[1,2]^2Spaa[1,5]^3Spbb[1,5]Spaa[2,4]Spbb[2,4]-1/2I Spbb[1,2]^2Spaa[1,5]^3Spbb[1,5]Spaa[2,5]Spbb[2,5]+1/2I Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,5]^3Spbb[2,5]Spaa[3,4]+1/2I Spbb[1,2]Spbb[1,4]Spaa[1,5]^3Spbb[1,5]Spbb[2,3]Spaa[3,4]-1I Spbb[1,2]Spbb[1,4]Spaa[1,5]^3Spbb[1,5]Spbb[2,5]Spaa[4,5]-1/2I Spbb[1,2]^2Spaa[1,5]^2Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]-1/2I Spbb[1,2]^2Spaa[1,5]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[2,5]-1/2I Spbb[1,2]^2Spaa[1,5]^2Spaa[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]-3/2I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[3,5]+1/2I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,5]-1/2I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[4,5]-3/2I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]Spaa[2,4]Spbb[2,4]^2Spaa[4,5]-1/2I Spbb[1,2]^2Spaa[1,5]^2Spaa[2,5]^2Spbb[2,5]^2+3/2I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[3,4]+1/2I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,4]-1/2I Spbb[1,2]Spbb[1,3]Spaa[1,5]^2Spaa[2,5]Spbb[2,5]^2Spaa[3,5]+1/2I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[3,5]-3/2I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spaa[2,5]Spbb[2,5]^2Spaa[4,5]-1/2I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[4,5]+1I Spbb[1,4]^2Spaa[1,5]^2Spbb[2,3]Spbb[2,5]Spaa[3,4]Spaa[4,5]-1I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[2,3]Spbb[2,4]Spaa[3,4]Spaa[4,5]-1I Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[2,5]^2Spaa[3,5]Spaa[4,5]+1I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[2,3]Spbb[2,5]Spaa[3,5]Spaa[4,5]-1I Spbb[1,4]^2Spaa[1,5]^2Spbb[2,5]^2Spaa[4,5]^2+1I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[2,4]Spbb[2,5]Spaa[4,5]^2-1I Spbb[1,2]Spaa[1,5]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]-1/2I Spbb[1,2]Spaa[1,5]Spaa[2,4]Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[4,5]-1/2I Spbb[1,2]Spaa[1,5]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spaa[4,5]-1/2I Spbb[1,4]Spaa[1,5]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]Spaa[4,5]+1/2I Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,5]Spaa[4,5]-1I Spbb[1,4]Spaa[1,5]Spaa[2,4]Spbb[2,4]^2Spbb[2,5]Spaa[4,5]^2+3/2I Spaa[1,5]Spbb[1,5]Spaa[2,4]Spbb[2,4]^3Spaa[4,5]^2+1I Spbb[1,2]Spaa[1,5]Spbb[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,4]-1I Spbb[1,2]Spaa[1,5]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]^2Spaa[4,5]+1I Spbb[1,4]Spaa[1,5]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,4]Spaa[4,5]-1I Spaa[1,5]Spbb[1,5]Spbb[2,3]Spbb[2,4]^2Spaa[2,5]Spaa[3,4]Spaa[4,5]-1I Spbb[1,2]Spaa[1,5]Spaa[2,5]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]Spaa[4,5]-1I Spbb[1,4]Spaa[1,5]Spbb[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]Spaa[4,5]+1I Spaa[1,5]Spbb[1,5]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[4,5]-1I Spbb[1,4]Spaa[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]^2Spaa[4,5]^2+1I Spaa[1,5]Spbb[1,5]Spbb[2,4]^2Spaa[2,5]Spbb[2,5]Spaa[4,5]^2-1/2I Spbb[1,4]Spaa[1,5]Spbb[2,4]^2Spaa[3,4]Spbb[3,5]Spaa[4,5]^2+1/2I Spaa[2,4]Spbb[2,4]^3Spaa[3,5]Spbb[3,5]Spaa[4,5]^2+1/2I Spaa[2,4]Spbb[2,4]^3Spaa[4,5]^3Spbb[4,5]-1/2I Spbb[2,4]^3Spaa[2,5]Spaa[3,4]Spbb[3,5]Spaa[4,5]^2)/(Spaa[1,2]Spbb[2,3]Spaa[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[6],3]Spab[4,Sp[1]+Sp[5],6])+
(+2I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,6]^3Spaa[5,6]+4I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[5,6]-2I Spaa[1,2]Spbb[1,4]^2Spaa[1,6]^2Spbb[2,4]Spaa[4,6]Spaa[5,6]-5I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spbb[4,5]Spaa[5,6]^2-2I Spaa[1,2]Spbb[1,4]^2Spaa[1,6]^2Spbb[2,5]Spaa[5,6]^2+2I Spaa[1,2]Spbb[1,2]Spaa[1,6]Spbb[2,4]^2Spaa[2,6]^2Spaa[5,6]-4I Spaa[1,2]Spbb[1,4]Spaa[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[4,6]Spaa[5,6]-5I Spaa[1,2]Spbb[1,2]Spaa[1,6]Spbb[2,4]Spaa[2,6]Spbb[4,5]Spaa[5,6]^2-4I Spaa[1,2]Spbb[1,4]Spaa[1,6]Spbb[2,4]Spbb[2,5]Spaa[2,6]Spaa[5,6]^2+5I Spaa[1,2]Spbb[1,4]Spaa[1,6]Spbb[2,4]Spbb[4,5]Spaa[4,6]Spaa[5,6]^2+5I Spaa[1,2]Spbb[1,4]Spaa[1,6]Spbb[2,5]Spbb[4,5]Spaa[5,6]^3-2I Spaa[1,2]Spbb[2,4]^3Spaa[2,6]^2Spaa[4,6]Spaa[5,6]-2I Spaa[1,2]Spbb[2,4]^2Spbb[2,5]Spaa[2,6]^2Spaa[5,6]^2+5I Spaa[1,2]Spbb[2,4]^2Spaa[2,6]Spbb[4,5]Spaa[4,6]Spaa[5,6]^2+5I Spaa[1,2]Spbb[2,4]Spbb[2,5]Spaa[2,6]Spbb[4,5]Spaa[5,6]^3+1/2I Spbb[1,2]Spbb[1,4]^2Spaa[1,6]^4Spaa[2,5]+2I Spbb[1,4]^2Spaa[1,6]^4Spbb[1,6]Spaa[5,6]+1/2I Spbb[1,4]^2Spaa[1,6]^3Spaa[2,4]Spbb[2,4]Spaa[5,6]+1I Spbb[1,2]Spbb[1,4]Spaa[1,6]^3Spbb[2,4]Spaa[2,5]Spaa[2,6]-1/2I Spbb[1,4]^2Spaa[1,6]^3Spbb[2,4]Spaa[2,5]Spaa[4,6]+2I Spbb[1,2]Spbb[1,4]Spaa[1,6]^3Spaa[2,6]Spbb[4,6]Spaa[5,6]+6I Spbb[1,4]Spaa[1,6]^3Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[5,6]+2I Spbb[1,4]^2Spaa[1,6]^3Spaa[4,6]Spbb[4,6]Spaa[5,6]+2I Spbb[1,4]Spbb[1,5]Spaa[1,6]^3Spbb[4,6]Spaa[5,6]^2-7I Spbb[1,4]Spaa[1,6]^3Spbb[1,6]Spbb[4,5]Spaa[5,6]^2+1I Spbb[1,4]Spaa[1,6]^2Spaa[2,4]Spbb[2,4]^2Spaa[2,6]Spaa[5,6]+1/2I Spbb[1,2]Spaa[1,6]^2Spbb[2,4]^2Spaa[2,5]Spaa[2,6]^2-1I Spbb[1,4]Spaa[1,6]^2Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spaa[4,6]+4I Spbb[1,2]Spaa[1,6]^2Spbb[2,4]Spaa[2,6]^2Spbb[4,6]Spaa[5,6]+6I Spaa[1,6]^2Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^2Spaa[5,6]+4I Spbb[1,4]Spaa[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]-9I Spbb[1,2]Spaa[1,6]^2Spaa[2,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2+4I Spbb[1,4]Spaa[1,6]^2Spbb[2,5]Spaa[2,6]Spbb[4,6]Spaa[5,6]^2-14I Spaa[1,6]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[4,5]Spaa[5,6]^2-5I Spbb[1,4]Spaa[1,6]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-5I Spbb[1,5]Spaa[1,6]^2Spbb[4,5]Spbb[4,6]Spaa[5,6]^3+5I Spaa[1,6]^2Spbb[1,6]Spbb[4,5]^2Spaa[5,6]^3+1/2I Spaa[1,6]Spaa[2,4]Spbb[2,4]^3Spaa[2,6]^2Spaa[5,6]-1/2I Spaa[1,6]Spbb[2,4]^3Spaa[2,5]Spaa[2,6]^2Spaa[4,6]+2I Spaa[1,6]Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]Spaa[5,6]+2I Spaa[1,6]Spbb[2,4]^2Spaa[2,6]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]+7I Spaa[1,6]Spbb[2,4]^2Spaa[2,6]^2Spaa[5,6]^2Spbb[5,6]-5I Spaa[1,6]Spbb[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[4,6]Spaa[5,6]^2-5I Spaa[1,6]Spbb[2,4]Spaa[2,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-5I Spaa[1,6]Spbb[2,4]Spaa[2,6]Spbb[4,5]Spaa[5,6]^3Spbb[5,6])/(Spaa[1,2]Spaa[1,6]Spab[1,Sp[2]+Sp[6],3]Spab[2,Sp[1]+Sp[6],5]Spab[6,Sp[1]+Sp[2],3])+
(+1/2I Spaa[1,2]Spbb[1,2]^3Spbb[1,6]^2Spaa[2,3]Spaa[3,6]-1I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spbb[1,6]^2Spaa[3,4]Spaa[3,6]-1/2I Spbb[1,2]^3Spaa[1,3]Spbb[1,6]^2Spaa[2,3]Spaa[2,6]-1I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spbb[1,6]^2Spaa[2,3]Spaa[4,6]+1I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spbb[1,6]^2Spaa[2,4]Spaa[3,6]-1/2I Spbb[1,2]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]^2Spaa[3,4]^2-1/2I Spbb[1,2]^4Spaa[2,3]^3Spbb[3,6]+1/2I Spbb[1,2]^3Spbb[1,3]Spaa[2,3]^3Spbb[2,6]+3I Spbb[1,2]^4Spaa[2,3]^2Spaa[2,4]Spbb[4,6]+3I Spbb[1,2]^3Spbb[1,6]Spaa[2,3]^2Spaa[2,4]Spbb[2,4]+3I Spbb[1,2]^3Spbb[1,3]Spaa[2,3]^2Spaa[3,4]Spbb[4,6]+9/2I Spbb[1,2]^3Spbb[1,6]Spaa[2,3]^2Spaa[3,4]Spbb[3,4]-3/2I Spbb[1,2]^2Spbb[1,3]Spbb[1,6]Spaa[2,3]^2Spbb[2,4]Spaa[3,4]+1/2I Spbb[1,2]^2Spbb[1,6]^2Spaa[2,3]^2Spbb[2,4]Spaa[4,6]-1I Spbb[1,2]^3Spbb[1,4]Spaa[2,3]Spaa[2,4]Spaa[3,4]Spbb[4,6]-1I Spbb[1,2]^2Spbb[1,4]Spbb[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]-1I Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[3,4]^2Spbb[4,6]-5/2I Spbb[1,2]^2Spbb[1,4]Spbb[1,6]Spaa[2,3]Spaa[3,4]^2Spbb[3,4]+3/2I Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spaa[2,3]Spbb[2,4]Spaa[3,4]^2-1I Spbb[1,2]Spbb[1,4]Spbb[1,6]^2Spaa[2,3]Spbb[2,4]Spaa[3,4]Spaa[4,6]-2I Spbb[1,2]^2Spbb[1,4]^2Spaa[2,4]Spaa[3,4]^2Spbb[4,6]-2I Spbb[1,2]Spbb[1,4]^2Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[3,4]^2-2I Spbb[1,2]Spbb[1,3]Spbb[1,4]^2Spaa[3,4]^3Spbb[4,6]-3/2I Spbb[1,2]Spbb[1,4]^2Spbb[1,6]Spaa[3,4]^3Spbb[3,4]-1/2I Spbb[1,3]Spbb[1,4]^2Spbb[1,6]Spbb[2,4]Spaa[3,4]^3+1/2I Spbb[1,4]^2Spbb[1,6]^2Spbb[2,4]Spaa[3,4]^2Spaa[4,6])/(Spbb[1,6]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[2]+Sp[3],1]Spab[4,Sp[1]+Sp[5],6])+
(-967/32I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]Spaa[3,6]-5105/64I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]+1311/64I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]^2Spaa[1,5]Spbb[2,6]Spaa[3,6]^2+2867/32I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[2,4]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]+297/32I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spbb[2,4]Spaa[3,5]Spaa[3,6]-79/4I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[2,4]Spaa[3,4]Spaa[3,6]+753/16I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]+2927/32I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[2,6]Spaa[3,6]^2+19/16I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,5]+19/16I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[2,5]Spaa[3,5]^2-231/32I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]+297/16I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]+991/32I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]+10355/64I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]+18639/64I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2-497/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,5]^2Spbb[2,5]Spaa[3,4]Spaa[3,6]-247/4I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]-253/64I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,6]Spaa[3,6]^2+129/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spbb[2,4]Spaa[3,4]^2+171/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,4]Spaa[3,5]-15/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,5]^2-1505/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]-917/2I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]+2931/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]-19323/64I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]-17455/64I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-2475/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]-217/4I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]+213/2I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]-925/64I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[2,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2-1533/4I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2-2667/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,5]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]-11683/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3+23/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]+9/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]+37/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2+281/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spaa[3,6]Spbb[3,6]+9/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]+7/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3+2105/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,5]^2Spaa[3,6]Spbb[3,6]-503/64I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spaa[3,6]+267/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]-151/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]+83I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]-365/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^2+297/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]-1I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]+17/2I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,5]Spbb[3,4]^2Spaa[3,5]^3Spaa[3,6]+4911/64I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]-677/16I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]^2Spbb[3,6]-543/16I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,6]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]^2+519/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]^2+1179/32I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]-639/16I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spbb[2,6]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^3+277/32I Spaa[1,4]^3Spbb[1,4]^4Spbb[2,4]Spaa[3,5]Spaa[3,6]+681/32I Spaa[1,4]^2Spbb[1,4]^4Spaa[1,5]Spbb[2,4]Spaa[3,4]Spaa[3,6]+10017/64I Spaa[1,4]^2Spbb[1,4]^4Spaa[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]-2761/16I Spaa[1,4]^2Spbb[1,4]^4Spaa[1,5]Spbb[2,6]Spaa[3,6]^2+5403/32I Spaa[1,4]^2Spbb[1,4]^4Spaa[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,5]+2265/32I Spaa[1,4]^2Spbb[1,4]^4Spaa[1,6]Spbb[2,5]Spaa[3,5]^2+63645/64I Spaa[1,4]^2Spbb[1,4]^3Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]-217/8I Spaa[1,4]^2Spbb[1,4]^3Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]+4667/32I Spaa[1,4]^2Spbb[1,4]^3Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]-34I Spaa[1,4]^2Spbb[1,4]^3Spbb[2,4]Spaa[3,5]^2Spbb[4,5]Spaa[4,6]+1789/32I Spaa[1,4]^2Spbb[1,4]^3Spbb[2,4]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]-745/32I Spaa[1,4]^2Spbb[1,4]^3Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2+1893/32I Spaa[1,4]^2Spbb[1,4]^3Spbb[2,4]Spaa[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]+1497/32I Spaa[1,4]Spbb[1,4]^4Spaa[1,5]^2Spbb[2,5]Spaa[3,4]Spaa[3,6]+6001/32I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]^2Spbb[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]-35415/64I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]^2Spbb[1,5]Spbb[2,6]Spaa[3,6]^2+259/16I Spaa[1,4]Spbb[1,4]^4Spaa[1,5]Spaa[1,6]Spbb[2,4]Spaa[3,4]^2+10947/32I Spaa[1,4]Spbb[1,4]^4Spaa[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,4]Spaa[3,5]+1117/8I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,5]^2-1099/16I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]-4157/8I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]+143355/64I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]-1693/8I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[4,5]Spaa[4,6]-19795/32I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[2,4]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]+6221/32I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+119/32I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[2,4]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]-1101/32I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]+13165/64I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]+213/2I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]Spaa[4,6]-2417/16I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]-1131/4I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[2,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2+15939/64I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2-13883/64I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]-575/2I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[2,6]Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]-35/4I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]-8423/64I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3-390I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+3/16I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]+2723/8I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]-1645/4I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2-185/4I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spaa[3,6]Spbb[3,6]+8595/16I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]+11761/32I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spaa[4,6]Spbb[4,6]+577/4I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]-159I Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3-7553/32I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[2,5]Spaa[3,5]^2Spaa[3,6]Spbb[3,6]+9557/32I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[2,5]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]-1611/32I Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[2,5]Spaa[3,5]^2Spaa[4,6]Spbb[4,6]+1639/64I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spaa[3,6]+106113/64I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]-102801/64I Spaa[1,4]Spbb[1,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]+108419/64I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]Spaa[4,6]-6453/128I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]+31573/128I Spaa[1,4]Spbb[1,4]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^2+61591/32I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]-3161/32I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]+11677/16I Spaa[1,4]Spbb[1,4]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]-21989/32I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[2,5]Spbb[3,4]^2Spaa[3,5]^3Spaa[3,6]-9011/32I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]Spaa[4,6]+849I Spaa[1,4]Spbb[1,4]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spbb[4,5]Spaa[4,6]+27581/64I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]-29861/64I Spaa[1,4]Spbb[1,4]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]^2Spbb[3,6]+30395/64I Spaa[1,4]Spbb[1,4]^2Spbb[2,6]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2-9615/32I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[2,6]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]^2+18929/64I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]-13693/128I Spaa[1,4]Spbb[1,4]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]+35325/64I Spaa[1,4]Spbb[1,4]^2Spbb[2,6]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]-5553/32I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]-411/16I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-121/16I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]^2+171/16I Spaa[1,4]Spbb[1,4]^2Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]-2729/8I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spbb[2,6]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^3-45/2I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]-2827/128I Spaa[1,4]Spbb[1,4]^2Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+63/16I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,5]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2+51/2I Spbb[1,4]^3Spaa[1,5]^3Spbb[1,5]Spbb[2,5]Spaa[3,4]Spaa[3,6]+2539/64I Spbb[1,4]^2Spaa[1,5]^3Spbb[1,5]^2Spbb[2,5]Spaa[3,5]Spaa[3,6]-7017/32I Spbb[1,4]^2Spaa[1,5]^3Spbb[1,5]^2Spbb[2,6]Spaa[3,6]^2+259/16I Spbb[1,4]^4Spaa[1,5]^2Spaa[1,6]Spbb[2,5]Spaa[3,4]^2+693/4I Spbb[1,4]^3Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,4]Spaa[3,5]+2203/32I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]Spbb[2,5]Spaa[3,5]^2-253/8I Spbb[1,4]^3Spaa[1,5]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,5]Spaa[3,6]-393/32I Spbb[1,4]^3Spaa[1,5]^2Spbb[2,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]-101/8I Spbb[1,4]^3Spaa[1,5]^2Spbb[2,4]Spaa[3,4]^2Spbb[4,5]Spaa[4,6]-645/16I Spbb[1,4]^3Spaa[1,5]^2Spbb[2,5]Spaa[3,4]^2Spbb[4,5]Spaa[5,6]-26457/64I Spbb[1,4]^3Spaa[1,5]^2Spbb[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]+65341/64I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]-12747/32I Spbb[1,4]^3Spaa[1,5]^2Spbb[2,5]Spaa[3,4]Spaa[3,5]Spbb[4,5]Spaa[4,6]-705/16I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,5]Spaa[3,4]Spaa[3,5]Spbb[4,5]Spaa[5,6]+11819/16I Spbb[1,4]^3Spaa[1,5]^2Spbb[2,5]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]-3295/32I Spbb[1,4]^3Spaa[1,5]^2Spbb[2,6]Spaa[3,4]Spbb[3,5]Spaa[3,6]^2-49849/64I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+52727/64I Spbb[1,4]^3Spaa[1,5]^2Spbb[2,5]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]+1799/32I Spbb[1,4]^3Spaa[1,5]^2Spbb[2,6]Spaa[3,4]Spaa[3,6]Spbb[4,5]Spaa[4,6]+62117/64I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,5]Spaa[3,4]Spaa[3,6]Spbb[4,6]Spaa[5,6]-7381/32I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,6]Spaa[3,4]Spaa[3,6]Spbb[4,5]Spaa[5,6]+4319/32I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]-1275/8I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]+14739/64I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]Spaa[4,6]+3105/16I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,5]Spaa[3,5]^2Spbb[4,5]Spaa[5,6]+507/4I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]-2783/64I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2-19925/64I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2-16559/64I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]-11427/32I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,6]Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]+1435/16I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,5]Spaa[3,5]Spaa[3,6]Spbb[4,6]Spaa[5,6]+101/2I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,6]Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[5,6]-1337/64I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]+461/64I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,6]Spbb[2,6]Spbb[3,5]Spaa[3,6]^3-4539/16I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3-50909/64I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+25257/64I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,6]Spbb[2,6]Spaa[3,6]^2Spbb[4,5]Spaa[4,6]-22185/64I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,6]Spaa[3,6]^2Spbb[4,6]Spaa[5,6]+12761/32I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[1,6]Spbb[2,6]Spaa[3,6]^2Spbb[4,5]Spaa[5,6]+16I Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]-5213/8I Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spbb[2,4]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]+22023/32I Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]+105/16I Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spbb[2,4]Spaa[3,4]^2Spaa[3,6]Spbb[3,6]+193/16I Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spbb[2,4]Spaa[3,4]^2Spaa[4,5]Spbb[4,5]-351/32I Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spbb[2,4]Spaa[3,4]^2Spaa[4,6]Spbb[4,6]+56387/64I Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,4]^2Spbb[4,6]Spaa[5,6]-678I Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]+54095/64I Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2-33861/64I Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,4]Spaa[3,5]Spaa[3,6]Spbb[3,6]+30091/32I Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]-7211/64I Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,4]Spaa[3,5]Spaa[4,6]Spbb[4,6]+4415/8I Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,4]Spaa[3,5]Spbb[4,6]Spaa[5,6]-6831/32I Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]+11211/32I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3+1787/16I Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,5]^2Spaa[3,6]Spbb[3,6]+8203/32I Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]+10451/64I Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,5]^2Spaa[4,6]Spbb[4,6]+2267/8I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[2,5]Spaa[3,5]^2Spbb[4,6]Spaa[5,6]-5387/64I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]+325/16I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]Spbb[4,5]Spaa[5,6]-127419/32I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]+238283/64I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spaa[3,6]-108093/64I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[4,5]Spaa[4,6]+36735/64I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]Spaa[5,6]-217463/64I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[4,5]Spaa[5,6]-55/4I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+183/16I Spbb[1,4]^2Spaa[1,5]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2-163/16I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]+6461/64I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]^2Spbb[3,5]Spaa[3,6]Spbb[4,6]Spaa[5,6]-5021/64I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[4,6]Spaa[5,6]+12097/16I Spbb[1,4]^2Spaa[1,5]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[4,5]Spaa[5,6]-307/32I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]^2Spaa[4,5]Spbb[4,5]^2Spaa[5,6]+1655/16I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]-49645/64I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,4]^2Spbb[4,5]Spbb[4,6]Spaa[5,6]^2+845/32I Spbb[1,4]^2Spaa[1,5]Spbb[2,6]Spaa[3,4]^2Spbb[4,5]^2Spaa[5,6]^2+35357/64I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]-40153/16I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]+104121/64I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]+19909/64I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]Spaa[4,6]+162513/64I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]Spaa[4,6]+33045/32I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]Spaa[5,6]-25507/32I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]Spaa[5,6]-14857/64I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]+23451/64I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]-20701/32I Spbb[1,4]^2Spaa[1,5]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2+1761/64I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^2-45353/64I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]+593021/128I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]-73913/64I Spbb[1,4]^2Spaa[1,5]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]+27833/32I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,6]Spaa[5,6]-13451/64I Spbb[1,4]^2Spaa[1,5]Spbb[2,6]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[5,6]+169095/128I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spbb[4,6]Spaa[5,6]-29447/64I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[5,6]-12211/32I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]-30839/64I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]-17737/32I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+1185/2I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,4]Spaa[3,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+559/2I Spbb[1,4]^2Spaa[1,5]Spbb[2,6]Spaa[3,4]Spaa[3,5]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]-1327/32I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,4]Spaa[3,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2+287/16I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,6]Spaa[3,4]Spaa[3,5]Spbb[4,5]^2Spaa[5,6]^2-13/16I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]Spaa[3,6]^3Spbb[3,6]^2-37/8I Spbb[1,4]^2Spaa[1,5]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]+15/16I Spbb[1,4]Spaa[1,5]Spbb[1,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3-87/4I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]+13I Spbb[1,4]^2Spaa[1,5]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+3905/16I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]Spaa[5,6]+20283/32I Spbb[1,4]^2Spaa[1,5]Spbb[2,6]Spaa[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[4,6]Spaa[5,6]-4591/4I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]Spaa[5,6]+2315/2I Spbb[1,4]Spaa[1,5]Spbb[1,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[4,5]Spaa[5,6]-705/32I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2+307/8I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]+20315/32I Spbb[1,4]^2Spaa[1,5]Spbb[2,6]Spaa[3,4]Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+353/2I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,4]Spaa[3,6]Spbb[4,6]^2Spaa[5,6]^2+2071/8I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,6]Spaa[3,4]Spaa[3,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2-11977/32I Spbb[1,4]Spaa[1,5]Spbb[1,6]Spbb[2,6]Spaa[3,4]Spaa[3,6]Spbb[4,5]^2Spaa[5,6]^2-2921/64I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]-5099/32I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]-585/32I Spaa[1,5]Spbb[1,5]^2Spbb[2,5]Spbb[3,4]^2Spaa[3,5]^3Spaa[3,6]-11195/32I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]Spaa[4,6]+8287/8I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spbb[4,5]Spaa[4,6]+7377/32I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]Spaa[5,6]+863/8I Spaa[1,5]Spbb[1,5]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spbb[4,5]Spaa[5,6]-33/64I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]-543/8I Spbb[1,4]^2Spaa[1,5]Spbb[2,6]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]^2+1655/128I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]^2Spbb[3,6]+1917/32I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,6]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2+3333/128I Spaa[1,5]Spbb[1,5]^2Spbb[2,6]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]^2+7617/64I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]-16813/32I Spbb[1,4]^2Spaa[1,5]Spbb[2,6]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]+25351/128I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]+16737/64I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,6]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]+2161/16I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,6]Spaa[5,6]-333/32I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,6]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[5,6]+1403/16I Spaa[1,5]Spbb[1,5]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spbb[4,6]Spaa[5,6]-1393/16I Spaa[1,5]Spbb[1,5]^2Spbb[2,6]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[5,6]-20933/64I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]-3557/32I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^2Spaa[5,6]-19251/64I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-14323/32I Spbb[1,4]^2Spaa[1,5]Spbb[2,6]Spaa[3,5]^2Spbb[4,5]^2Spaa[4,6]^2+2019/16I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]-501/32I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,6]Spaa[3,5]^2Spbb[4,5]^2Spaa[4,6]Spaa[5,6]+249/2I Spaa[1,5]Spbb[1,5]^2Spbb[2,5]Spaa[3,5]^2Spbb[4,5]Spbb[4,6]Spaa[5,6]^2-11/32I Spaa[1,5]Spbb[1,5]^2Spbb[2,6]Spaa[3,5]^2Spbb[4,5]^2Spaa[5,6]^2+3921/64I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]^2-5225/64I Spbb[1,4]^2Spaa[1,5]Spbb[2,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]+4345/16I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]-4083/16I Spbb[1,4]Spaa[1,5]Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^3-9/4I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,6]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^3+35/64I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]-55139/64I Spbb[1,4]^2Spaa[1,5]Spbb[2,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+18303/16I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-69475/64I Spbb[1,4]Spaa[1,5]Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[4,6]+9871/64I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]Spaa[5,6]-9609/64I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[4,6]Spaa[5,6]+8I Spbb[1,4]Spaa[1,5]Spbb[1,6]Spbb[2,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[5,6]+47195/128I Spaa[1,5]Spbb[1,5]^2Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spbb[4,6]Spaa[5,6]-20963/64I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[5,6]+271/32I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2-1427/2I Spbb[1,4]^2Spaa[1,5]Spbb[2,6]Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+1941/32I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]-14907/32I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,6]Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+3153/8I Spbb[1,4]Spaa[1,5]Spbb[1,6]Spbb[2,6]Spaa[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]+211/2I Spaa[1,5]Spbb[1,5]^2Spbb[2,5]Spaa[3,5]Spaa[3,6]Spbb[4,6]^2Spaa[5,6]^2-131/2I Spaa[1,5]Spbb[1,5]^2Spbb[2,6]Spaa[3,5]Spaa[3,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2+7/2I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,6]Spaa[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[5,6]^2-27/8I Spbb[1,4]^2Spaa[1,5]Spbb[2,6]Spaa[3,6]^4Spbb[3,6]^2+25/8I Spbb[1,4]Spaa[1,5]Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]-5/8I Spaa[1,5]Spbb[1,6]^2Spbb[2,6]Spbb[3,4]^2Spaa[3,6]^4-103/8I Spbb[1,4]^2Spaa[1,5]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]Spaa[4,6]Spbb[4,6]+49/16I Spbb[1,4]Spaa[1,5]Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]-125/4I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]Spaa[5,6]+237/16I Spbb[1,4]Spaa[1,5]Spbb[1,6]Spbb[2,6]Spbb[3,5]Spaa[3,6]^3Spbb[4,6]Spaa[5,6]+17/8I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]Spaa[5,6]+25/16I Spaa[1,5]Spbb[1,6]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]^3Spbb[4,5]Spaa[5,6]-765/4I Spbb[1,4]^2Spaa[1,5]Spbb[2,6]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^2-6445/16I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]+801/2I Spbb[1,4]Spaa[1,5]Spbb[1,6]Spbb[2,6]Spaa[3,6]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]-3387/16I Spaa[1,5]Spbb[1,5]^2Spbb[2,6]Spaa[3,6]^2Spbb[4,6]^2Spaa[5,6]^2+1627/4I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,6]Spaa[3,6]^2Spbb[4,5]Spbb[4,6]Spaa[5,6]^2-1547/8I Spaa[1,5]Spbb[1,6]^2Spbb[2,6]Spaa[3,6]^2Spbb[4,5]^2Spaa[5,6]^2-333/16I Spbb[1,4]^3Spaa[1,6]^2Spbb[2,4]Spaa[3,4]^2Spaa[3,5]Spbb[3,6]+413/32I Spbb[1,4]^3Spaa[1,6]^2Spbb[2,4]Spaa[3,4]^2Spaa[4,5]Spbb[4,6]-37/4I Spbb[1,4]^3Spaa[1,6]^2Spbb[2,5]Spaa[3,4]Spaa[3,5]^2Spbb[3,6]-14587/32I Spbb[1,4]^3Spaa[1,6]^2Spbb[2,5]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,6]-143/16I Spbb[1,4]^2Spbb[1,5]Spaa[1,6]^2Spbb[2,5]Spaa[3,5]^3Spbb[3,6]-2043/16I Spbb[1,4]^2Spbb[1,5]Spaa[1,6]^2Spbb[2,5]Spaa[3,5]^2Spaa[4,5]Spbb[4,6]-13/64I Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]+103/16I Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]Spbb[4,6]Spaa[5,6]+1267/32I Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]-3977/64I Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2+443/8I Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spaa[3,6]Spbb[3,6]+105713/64I Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]+117/16I Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spaa[4,6]Spbb[4,6]-66803/64I Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]Spbb[4,6]Spaa[5,6]+393685/128I Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[4,6]Spaa[5,6]-99/16I Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[3,4]^2Spaa[3,6]Spbb[3,6]Spbb[4,6]Spaa[5,6]-281/2I Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[3,4]^2Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]+37/16I Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[3,4]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]+84I Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,4]^2Spbb[4,6]^2Spaa[5,6]^2+5491/32I Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,5]^3Spbb[3,5]^2-1589/4I Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]+4399/16I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^3+1243/8I Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]-2875/32I Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spbb[3,6]+16833/32I Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]+427/8I Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]+47833/64I Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,6]Spbb[4,6]-367285/128I Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spaa[4,6]Spbb[4,6]-17137/32I Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,6]Spaa[5,6]+10693/16I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,6]Spaa[5,6]+93/16I Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]^2-367/16I Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]Spbb[4,6]-17163/64I Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,4]Spaa[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,6]Spaa[5,6]+8673/16I Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^2+27831/32I Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]+24239/32I Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]+1411/8I Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spaa[4,6]^2Spbb[4,6]^2+5391/32I Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,4]Spaa[3,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]+5191/32I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,4]Spaa[3,5]Spbb[4,6]^2Spaa[5,6]^2+2353/32I Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,5]^4Spbb[3,5]^2-3269/16I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]+3003/16I Spbb[1,5]^2Spaa[1,6]Spbb[2,5]Spbb[3,4]^2Spaa[3,5]^4+5971/32I Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]Spbb[3,6]-3959/32I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spaa[3,6]Spbb[3,6]+7339/16I Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]-3089/8I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spaa[4,5]Spbb[4,5]+75/32I Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spaa[4,6]Spbb[4,6]-1141/16I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spaa[4,6]Spbb[4,6]-1603/8I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spbb[4,6]Spaa[5,6]+2647/8I Spbb[1,5]^2Spaa[1,6]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spbb[4,6]Spaa[5,6]+619/64I Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,5]^2Spaa[3,6]^2Spbb[3,6]^2+7797/64I Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]Spbb[4,6]-3483/32I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,5]^2Spaa[3,6]Spbb[3,6]Spbb[4,6]Spaa[5,6]+14871/32I Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,5]^2Spaa[4,5]^2Spbb[4,5]^2+6899/32I Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]+3783/16I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]+2573/32I Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,5]^2Spaa[4,6]^2Spbb[4,6]^2+5037/32I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,5]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]+2287/16I Spbb[1,5]^2Spaa[1,6]Spbb[2,5]Spaa[3,5]^2Spbb[4,6]^2Spaa[5,6]^2+271/8I Spbb[1,4]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,5]Spaa[3,6]+467/16I Spbb[1,4]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,5]Spbb[4,5]Spaa[5,6]-1453/64I Spbb[1,4]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^2Spaa[3,6]Spbb[4,6]Spaa[5,6]+333/16I Spbb[1,4]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2+115/8I Spbb[1,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]Spaa[3,6]+27I Spbb[1,4]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,5]^2Spaa[3,6]-107/64I Spbb[1,2]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2Spbb[4,5]^2Spaa[5,6]-71691/32I Spbb[1,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]Spaa[5,6]+40565/64I Spbb[1,4]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2Spbb[4,5]Spaa[5,6]+8I Spbb[1,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^2Spbb[3,6]+507/16I Spbb[1,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^3Spaa[3,5]Spaa[3,6]^2-252017/64I Spbb[1,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,6]Spaa[5,6]+248277/64I Spbb[1,4]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spaa[3,6]Spbb[4,6]Spaa[5,6]+3727/64I Spbb[1,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[5,6]-60333/64I Spbb[1,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]-62217/32I Spbb[1,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]-3445/128I Spbb[1,2]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^2+20097/32I Spbb[1,4]Spbb[2,4]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2-481683/128I Spbb[1,4]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2+20505/64I Spbb[1,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[4,5]^2Spaa[5,6]^2-3/8I Spbb[1,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]Spaa[5,6]+1/16I Spbb[1,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2Spbb[4,6]Spaa[5,6]-37/8I Spbb[1,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]+5/2I Spbb[1,2]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[4,5]Spbb[4,6]^2Spaa[5,6]^2+25I Spbb[1,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,5]Spaa[3,6]Spbb[4,6]^2Spaa[5,6]^2-1287/32I Spbb[1,4]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[4,6]^2Spaa[5,6]^2-653/32I Spbb[1,4]Spbb[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2+413/32I Spbb[1,4]Spbb[2,4]Spaa[3,4]^2Spaa[4,5]Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^2+143/8I Spbb[1,4]Spbb[2,4]Spaa[3,4]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2-67/8I Spbb[1,2]Spaa[3,4]^2Spbb[4,5]^2Spbb[4,6]^2Spaa[5,6]^3-2065/32I Spbb[1,4]Spbb[2,5]Spaa[3,4]^2Spbb[4,5]Spbb[4,6]^2Spaa[5,6]^3+1835/16I Spbb[1,4]Spbb[2,6]Spaa[3,4]^2Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^3+83643/64I Spbb[1,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]-82641/64I Spbb[1,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^3Spbb[3,5]Spaa[3,6]-11/4I Spbb[1,5]Spbb[2,5]Spaa[3,4]Spbb[3,4]^3Spaa[3,5]^3Spaa[3,6]+72653/32I Spbb[1,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]Spaa[4,6]-25983/64I Spbb[1,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^3Spbb[4,5]Spaa[4,6]+2599/8I Spbb[1,2]Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^2Spaa[5,6]-239/2I Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]Spaa[5,6]-8467/16I Spbb[1,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]Spaa[5,6]+9511/32I Spbb[1,5]Spbb[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^3Spbb[4,5]Spaa[5,6]+111/32I Spbb[1,2]Spaa[3,4]Spbb[3,4]^3Spaa[3,5]^2Spaa[3,6]^2Spbb[5,6]+67I Spbb[1,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]-2319/64I Spbb[1,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]^2Spbb[3,6]-197/32I Spbb[1,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2-13/8I Spbb[1,5]Spbb[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,5]^2Spaa[3,6]^2+107999/64I Spbb[1,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]-104087/64I Spbb[1,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]-2467/64I Spbb[1,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]+19031/32I Spbb[1,2]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[5,6]Spbb[5,6]+45309/64I Spbb[1,2]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]+12277/32I Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spbb[4,6]Spaa[5,6]-109319/64I Spbb[1,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,6]Spaa[5,6]-68981/64I Spbb[1,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[5,6]+82713/64I Spbb[1,5]Spbb[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]Spbb[4,6]Spaa[5,6]-78109/128I Spbb[1,5]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[5,6]+62257/64I Spbb[1,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]+2597/16I Spbb[1,2]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^3Spaa[5,6]-11457/32I Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]-19331/32I Spbb[1,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^2Spaa[5,6]+62389/32I Spbb[1,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+24517/64I Spbb[1,2]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]+6775/16I Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+2908I Spbb[1,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]-7279/8I Spbb[1,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]^2Spaa[4,6]Spaa[5,6]-7687/32I Spbb[1,2]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]^2Spaa[5,6]^2Spbb[5,6]-5437/16I Spbb[1,2]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^2+4549/4I Spbb[1,4]Spbb[2,5]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2+8083/32I Spbb[1,4]Spbb[2,6]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2Spaa[5,6]^2-31763/32I Spbb[1,5]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]Spbb[4,6]Spaa[5,6]^2+1259/4I Spbb[1,5]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[4,5]^2Spaa[5,6]^2-5/4I Spbb[1,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]^2+123/16I Spbb[1,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^3Spbb[3,6]-5/8I Spbb[1,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^3Spaa[3,5]Spaa[3,6]^3-3781/64I Spbb[1,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]+3801/64I Spbb[1,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-3465/32I Spbb[1,2]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]+3945/32I Spbb[1,2]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[4,6]^2Spaa[5,6]+2055/16I Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]Spaa[5,6]-21033/64I Spbb[1,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]Spaa[5,6]+1373/32I Spbb[1,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[4,6]Spaa[5,6]-22879/64I Spbb[1,5]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^2Spbb[4,6]Spaa[5,6]+30929/64I Spbb[1,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[5,6]+62521/64I Spbb[1,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2+3853/64I Spbb[1,2]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]+2539/16I Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]+56851/32I Spbb[1,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]-19/32I Spbb[1,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+35799/64I Spbb[1,2]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-301/8I Spbb[1,2]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,5]Spbb[4,6]^2Spaa[5,6]^2+31777/64I Spbb[1,4]Spbb[2,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,6]^2Spaa[5,6]^2-15449/64I Spbb[1,4]Spbb[2,6]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2+15247/32I Spbb[1,5]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spbb[4,6]^2Spaa[5,6]^2-80059/128I Spbb[1,5]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2-2333/16I Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^3Spaa[5,6]-4445/16I Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]-331/32I Spbb[1,2]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^3Spbb[4,6]Spaa[5,6]^2-9423/32I Spbb[1,4]Spbb[2,5]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^2-575/16I Spbb[1,4]Spbb[2,6]Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[5,6]^2-1013/8I Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]-71/8I Spbb[1,2]Spaa[3,4]Spaa[3,5]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2-2361/16I Spbb[1,4]Spbb[2,6]Spaa[3,4]Spaa[3,5]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+3/4I Spbb[1,2]Spaa[3,4]Spaa[3,5]Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-803/32I Spbb[1,5]Spbb[2,5]Spaa[3,4]Spaa[3,5]Spbb[4,5]Spbb[4,6]^2Spaa[5,6]^3+569/8I Spbb[1,5]Spbb[2,6]Spaa[3,4]Spaa[3,5]Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^3-31/16I Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[3,6]^3Spbb[3,6]^2Spbb[4,6]Spaa[5,6]-1/2I Spbb[1,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]Spaa[5,6]+5/8I Spbb[1,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spbb[4,6]Spaa[5,6]+7/4I Spbb[1,2]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^3Spaa[5,6]-145/8I Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]+87/16I Spbb[1,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]-599/32I Spbb[1,2]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]+413/16I Spbb[1,2]Spaa[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[4,6]^3Spaa[5,6]^2-457/32I Spbb[1,4]Spbb[2,5]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]^2Spaa[5,6]^2-1265/32I Spbb[1,4]Spbb[2,6]Spaa[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[4,6]^2Spaa[5,6]^2-2709/32I Spbb[1,5]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[4,6]^2Spaa[5,6]^2+3237/32I Spbb[1,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[4,5]Spbb[4,6]Spaa[5,6]^2-487/32I Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]+107/8I Spbb[1,2]Spaa[3,4]Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]^3Spaa[5,6]^2-887/32I Spbb[1,4]Spbb[2,5]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]^3Spaa[5,6]^2-1069/32I Spbb[1,4]Spbb[2,6]Spaa[3,4]Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2-135/32I Spbb[1,2]Spaa[3,4]Spaa[3,6]Spbb[4,5]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]-97/8I Spbb[1,5]Spbb[2,5]Spaa[3,4]Spaa[3,6]Spbb[4,6]^3Spaa[5,6]^3-2597/16I Spbb[1,2]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]^2Spaa[3,6]Spbb[4,5]-2967/32I Spbb[1,4]Spbb[2,4]Spaa[3,5]^4Spbb[3,5]^3Spaa[3,6]+4211/16I Spbb[1,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]^2Spaa[3,6]-2641/16I Spbb[1,5]Spbb[2,5]Spbb[3,4]^2Spaa[3,5]^4Spbb[3,5]Spaa[3,6]-2597/8I Spbb[1,2]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]Spbb[4,5]^2Spaa[4,6]-8527/32I Spbb[1,4]Spbb[2,4]Spaa[3,5]^4Spbb[3,5]^2Spbb[4,5]Spaa[4,6]+34269/32I Spbb[1,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]Spbb[4,5]Spaa[4,6]-2641/16I Spbb[1,5]Spbb[2,5]Spbb[3,4]^2Spaa[3,5]^4Spbb[4,5]Spaa[4,6]+1273/16I Spbb[1,2]Spaa[3,5]^4Spbb[3,5]^2Spbb[4,5]^2Spaa[5,6]-4881/32I Spbb[1,4]Spbb[2,5]Spaa[3,5]^4Spbb[3,5]^2Spbb[4,5]Spaa[5,6]+6775/32I Spbb[1,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]Spbb[4,5]Spaa[5,6]+2453/128I Spbb[1,2]Spbb[3,4]^2Spaa[3,5]^3Spbb[3,5]Spaa[3,6]^2Spbb[5,6]-3893/128I Spbb[1,2]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]^2Spbb[4,6]-889/32I Spbb[1,4]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]+2907/128I Spbb[1,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]^2Spbb[3,6]+879/16I Spbb[1,4]Spbb[2,6]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]^2-5513/128I Spbb[1,5]Spbb[2,5]Spbb[3,4]^2Spaa[3,5]^3Spaa[3,6]^2Spbb[3,6]+265/32I Spbb[1,5]Spbb[2,6]Spbb[3,4]^2Spaa[3,5]^3Spbb[3,5]Spaa[3,6]^2+7463/64I Spbb[1,2]Spbb[3,4]^2Spaa[3,5]^3Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[5,6]-24669/64I Spbb[1,2]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]-8313/32I Spbb[1,4]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]+9377/16I Spbb[1,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]+37111/64I Spbb[1,4]Spbb[2,6]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]-2017/8I Spbb[1,5]Spbb[2,5]Spbb[3,4]^2Spaa[3,5]^3Spaa[3,6]Spaa[4,6]Spbb[4,6]-13733/128I Spbb[1,5]Spbb[2,6]Spbb[3,4]^2Spaa[3,5]^3Spaa[3,6]Spbb[4,5]Spaa[4,6]+483/4I Spbb[1,2]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[5,6]Spbb[5,6]+343/32I Spbb[1,2]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]-4205/32I Spbb[1,4]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]Spbb[4,6]Spaa[5,6]+951/32I Spbb[1,4]Spbb[2,6]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[5,6]-345/32I Spbb[1,5]Spbb[2,5]Spbb[3,4]^2Spaa[3,5]^3Spaa[3,6]Spaa[5,6]Spbb[5,6]+189I Spbb[1,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]Spbb[4,6]Spaa[5,6]-3287/16I Spbb[1,5]Spbb[2,6]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[5,6]-2597/16I Spbb[1,2]Spbb[3,4]Spaa[3,5]^3Spaa[4,5]Spbb[4,5]^3Spaa[4,6]-8153/32I Spbb[1,4]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]+817I Spbb[1,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spaa[4,5]Spbb[4,5]^2Spaa[4,6]+1273/8I Spbb[1,2]Spaa[3,5]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[5,6]-1899/4I Spbb[1,4]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]+6775/32I Spbb[1,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spaa[4,5]Spbb[4,5]^2Spaa[5,6]-45445/128I Spbb[1,2]Spbb[3,4]Spaa[3,5]^3Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]-13211/32I Spbb[1,4]Spbb[2,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+107695/128I Spbb[1,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+35967/64I Spbb[1,4]Spbb[2,6]Spbb[3,4]Spaa[3,5]^3Spbb[4,5]^2Spaa[4,6]^2+7725/32I Spbb[1,2]Spbb[3,4]Spaa[3,5]^3Spbb[4,5]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]+2889/16I Spbb[1,2]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]-7135/16I Spbb[1,4]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]-1595/16I Spbb[1,4]Spbb[2,6]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]+35373/32I Spbb[1,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]-10023/32I Spbb[1,5]Spbb[2,6]Spbb[3,4]Spaa[3,5]^3Spbb[4,5]^2Spaa[4,6]Spaa[5,6]-297/32I Spbb[1,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spbb[4,5]Spaa[5,6]^2Spbb[5,6]+226I Spbb[1,5]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2-33/8I Spbb[1,5]Spbb[2,6]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]^2Spaa[5,6]^2+547/8I Spbb[1,2]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]^3Spbb[3,6]Spbb[5,6]+27/16I Spbb[1,4]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^3Spbb[3,6]^2+2229/16I Spbb[1,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]^3Spbb[3,6]^2-8261/64I Spbb[1,4]Spbb[2,6]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^3Spbb[3,6]-971/64I Spbb[1,5]Spbb[2,6]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]^3Spbb[3,6]+827/64I Spbb[1,6]Spbb[2,6]Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^3+3505/64I Spbb[1,2]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]Spbb[5,6]-3893/64I Spbb[1,2]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2-817/16I Spbb[1,4]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]+15347/64I Spbb[1,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]-4669/32I Spbb[1,4]Spbb[2,6]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+12905/32I Spbb[1,5]Spbb[2,6]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-29847/64I Spbb[1,6]Spbb[2,6]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]^2Spbb[4,5]Spaa[4,6]-443/64I Spbb[1,2]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]^2Spaa[5,6]Spbb[5,6]^2+2069/64I Spbb[1,2]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]-21/4I Spbb[1,2]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[4,6]^2Spaa[5,6]-453/64I Spbb[1,4]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]Spaa[5,6]-4879/64I Spbb[1,4]Spbb[2,6]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[4,6]Spaa[5,6]+289/32I Spbb[1,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]^2Spbb[3,6]Spbb[4,6]Spaa[5,6]+1541/128I Spbb[1,5]Spbb[2,6]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]^2Spaa[5,6]Spbb[5,6]+11297/128I Spbb[1,5]Spbb[2,6]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spbb[4,6]Spaa[5,6]-8197/64I Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[5,6]-14281/64I Spbb[1,2]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2-5875/32I Spbb[1,4]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2+5337/16I Spbb[1,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2+11117/32I Spbb[1,4]Spbb[2,6]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+507/4I Spbb[1,2]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]+101/8I Spbb[1,2]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]-9825/64I Spbb[1,4]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]+1977/64I Spbb[1,4]Spbb[2,6]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+33051/64I Spbb[1,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]-9639/128I Spbb[1,5]Spbb[2,6]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]-9I Spbb[1,2]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]^2-33/16I Spbb[1,2]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+1811/8I Spbb[1,5]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,6]^2Spaa[5,6]^2-2527/32I Spbb[1,5]Spbb[2,6]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2-2593/32I Spbb[1,4]Spbb[2,4]Spaa[3,5]^2Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]+1273/16I Spbb[1,2]Spaa[3,5]^2Spaa[4,5]^2Spbb[4,5]^4Spaa[5,6]-10311/32I Spbb[1,4]Spbb[2,5]Spaa[3,5]^2Spaa[4,5]^2Spbb[4,5]^3Spaa[5,6]-5787/32I Spbb[1,4]Spbb[2,4]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]+5435/32I Spbb[1,2]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^3Spaa[4,6]Spbb[4,6]Spaa[5,6]-13693/32I Spbb[1,4]Spbb[2,5]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]-4141/32I Spbb[1,4]Spbb[2,6]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^3Spaa[4,6]Spaa[5,6]-169/16I Spbb[1,2]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^3Spaa[5,6]^2Spbb[5,6]-1653/16I Spbb[1,5]Spbb[2,5]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^2+103/16I Spbb[1,5]Spbb[2,6]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^3Spaa[5,6]^2-3813/32I Spbb[1,4]Spbb[2,4]Spaa[3,5]^2Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2+1559/16I Spbb[1,2]Spaa[3,5]^2Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]-5671/32I Spbb[1,4]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]-285/2I Spbb[1,4]Spbb[2,6]Spaa[3,5]^2Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-85/16I Spbb[1,2]Spaa[3,5]^2Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-2027/32I Spbb[1,5]Spbb[2,6]Spaa[3,5]^2Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-33/8I Spbb[1,2]Spaa[3,5]^2Spbb[4,5]^2Spaa[5,6]^3Spbb[5,6]^2+5/8I Spbb[1,4]Spbb[2,4]Spaa[3,5]Spaa[3,6]^4Spbb[3,6]^3-5/8I Spbb[1,6]Spbb[2,6]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^4Spbb[3,6]+47/16I Spbb[1,4]Spbb[2,4]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]^2Spaa[4,6]Spbb[4,6]+33/16I Spbb[1,4]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]Spaa[4,6]Spbb[4,6]-5/8I Spbb[1,6]Spbb[2,6]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]+71/16I Spbb[1,2]Spbb[3,4]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]+27/16I Spbb[1,2]Spaa[3,5]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]^2Spaa[5,6]+67/8I Spbb[1,4]Spbb[2,5]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]^2Spbb[4,6]Spaa[5,6]-151/8I Spbb[1,4]Spbb[2,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]Spaa[5,6]-769/16I Spbb[1,5]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]Spaa[5,6]-3921/64I Spbb[1,6]Spbb[2,6]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^3Spaa[5,6]Spbb[5,6]+209/4I Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^3Spbb[4,6]Spaa[5,6]-3893/128I Spbb[1,2]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^3-779/32I Spbb[1,4]Spbb[2,4]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]^2Spbb[4,6]^2+3403/64I Spbb[1,4]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^2-2597/64I Spbb[1,2]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]Spbb[5,6]-123/16I Spbb[1,2]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^3Spaa[5,6]-367/8I Spbb[1,4]Spbb[2,5]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]-67/4I Spbb[1,4]Spbb[2,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]+8529/64I Spbb[1,5]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]-1259/16I Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]-841/128I Spbb[1,2]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2-47/8I Spbb[1,2]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]-73/4I Spbb[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]^2Spaa[5,6]^2-619/32I Spbb[1,4]Spbb[2,4]Spaa[3,5]Spaa[3,6]Spaa[4,6]^3Spbb[4,6]^3+97/32I Spbb[1,2]Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]-1333/32I Spbb[1,4]Spbb[2,5]Spaa[3,5]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]+15I Spbb[1,4]Spbb[2,6]Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]-113/8I Spbb[1,2]Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]-361/16I Spbb[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]^3Spaa[5,6]^2+5/8I Spbb[1,2]Spaa[3,6]^4Spbb[3,6]^2Spbb[4,6]^2Spaa[5,6]-11/4I Spbb[1,4]Spbb[2,6]Spaa[3,6]^4Spbb[3,6]^2Spbb[4,6]Spaa[5,6]+5/4I Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]Spaa[5,6]+37/16I Spbb[1,2]Spaa[3,6]^3Spbb[3,6]Spaa[4,6]Spbb[4,6]^3Spaa[5,6]-71/8I Spbb[1,4]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]+9/16I Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^2Spaa[5,6]+37/16I Spbb[1,2]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]-259/16I Spbb[1,5]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]^2Spaa[5,6]^2-31/8I Spbb[1,6]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+79/8I Spbb[1,6]Spbb[2,6]Spbb[3,5]Spaa[3,6]^3Spbb[4,6]^2Spaa[5,6]^2-33/8I Spbb[1,2]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^4Spaa[5,6]+15/2I Spbb[1,4]Spbb[2,6]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]-33/4I Spbb[1,2]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^3Spaa[5,6]^2Spbb[5,6]+15/2I Spbb[1,5]Spbb[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^3Spaa[5,6]^2-33/16I Spbb[1,6]Spbb[2,6]Spaa[3,6]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2-33/8I Spbb[1,2]Spaa[3,6]^2Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]^2)/(Spaa[1,2]Spbb[5,6](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3])^2)+
(-297/8I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[3,5]Spaa[3,6]-137/4I Spaa[1,4]Spbb[1,4]^2Spbb[2,4]Spaa[3,5]Spaa[3,6]-357/8I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[3,4]Spaa[3,6]-499/4I Spbb[1,4]^2Spaa[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]+6235/8I Spbb[1,4]^2Spaa[1,5]Spbb[2,6]Spaa[3,6]^2-5371/8I Spbb[1,4]^2Spaa[1,6]Spbb[2,4]Spaa[3,4]Spaa[3,5]-2233/8I Spbb[1,4]^2Spaa[1,6]Spbb[2,5]Spaa[3,5]^2-64139/16I Spbb[1,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]+4767/8I Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spbb[4,5]Spaa[5,6]+251/4I Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[3,6]Spbb[4,6]Spaa[5,6]+5149/8I Spbb[1,2]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spbb[4,5]+3013/8I Spbb[1,4]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]-8107/8I Spbb[1,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]+2639/8I Spbb[1,4]Spbb[2,4]Spaa[3,5]^2Spbb[4,5]Spaa[4,6]-1273/4I Spbb[1,2]Spaa[3,5]^2Spbb[4,5]^2Spaa[5,6]+1229/2I Spbb[1,4]Spbb[2,5]Spaa[3,5]^2Spbb[4,5]Spaa[5,6]+3713/32I Spbb[1,2]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spbb[4,6]+251/2I Spbb[1,4]Spbb[2,4]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]-691/8I Spbb[1,4]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2+767/8I Spbb[1,4]Spbb[2,4]Spaa[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]-55I Spbb[1,2]Spaa[3,5]Spaa[3,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]+85I Spbb[1,4]Spbb[2,5]Spaa[3,5]Spaa[3,6]Spbb[4,6]Spaa[5,6]-285/2I Spbb[1,4]Spbb[2,6]Spaa[3,5]Spaa[3,6]Spbb[4,5]Spaa[5,6]+137/8I Spbb[1,2]Spaa[3,6]^2Spbb[4,6]^2Spaa[5,6]+11I Spbb[1,4]Spbb[2,6]Spaa[3,6]^2Spbb[4,6]Spaa[5,6])/(Spaa[1,2]Spbb[5,6](1/4*(s[6,2]+s[6,3]+s[1,2]+s[1,3])^2-s[6,1]*s[2,3]))

==> anc/AllOneLoop6Gluons/6g_ppmpmm_G/triangle_1_.m <==
0

==> anc/AllOneLoop6Gluons/6g_ppmpmm_G/triangle_24_.m <==
(+1/2I Spbb[3,4]^3Spab[2,Sp[1]+Sp[6],5]^3Spab[3,Sp[4]+Sp[5],3]Spab[6,Sp[1]+Sp[2],3]^3)/(Spaa[1,2]Spaa[1,6]Spbb[3,5]^4Spbb[4,5]Spab[2,Sp[1]+Sp[6],3]^4s[3,4,5])+
(+2I Spbb[3,4]^2Spab[2,Sp[1]+Sp[6],5]^2Spab[3,Sp[4]+Sp[5],3]Spab[6,Sp[1]+Sp[2],3]^3)/(Spaa[1,2]Spaa[1,6]Spbb[3,5]^4Spab[2,Sp[1]+Sp[6],3]^3s[3,4,5])+
(+3I Spbb[3,4]Spbb[4,5]Spab[2,Sp[1]+Sp[6],5]Spab[3,Sp[4]+Sp[5],3]Spab[6,Sp[1]+Sp[2],3]^3)/(Spaa[1,2]Spaa[1,6]Spbb[3,5]^4Spab[2,Sp[1]+Sp[6],3]^2s[3,4,5])+
(+2I Spbb[4,5]^2Spab[3,Sp[4]+Sp[5],3]Spab[6,Sp[1]+Sp[2],3]^3)/(Spaa[1,2]Spaa[1,6]Spbb[3,5]^4Spab[2,Sp[1]+Sp[6],3]s[3,4,5])

==> anc/AllOneLoop6Gluons/6g_ppmpmm_G/triangle_25_.m <==
(+1/2I Spaa[2,3]^3Spab[2,Sp[3]+Sp[4],2]Spab[4,Sp[2]+Sp[3],1]^3)/(Spbb[1,6]Spaa[2,4]^4Spaa[3,4]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]s[2,3,4])

==> anc/AllOneLoop6Gluons/6g_ppmpmm_G/triangle_27_.m <==
0

==> anc/AllOneLoop6Gluons/6g_ppmpmm_G/triangle_29_.m <==
0

==> anc/AllOneLoop6Gluons/6g_ppmpmm_G/triangle_2_.m <==
0

==> anc/AllOneLoop6Gluons/6g_ppmpmm_G/triangle_30_.m <==
(+1/2I Spbb[3,4]^3Spab[2,Sp[1]+Sp[6],5]^3Spab[3,Sp[4]+Sp[5],3]Spab[6,Sp[1]+Sp[2],3]^3)/(Spaa[1,2]Spaa[1,6]Spbb[3,5]^4Spbb[4,5]Spab[2,Sp[1]+Sp[6],3]^4s[3,4,5])+
(-2I Spbb[3,4]^3Spab[2,Sp[1]+Sp[6],5]^2Spab[3,Sp[4]+Sp[5],3]Spab[6,Sp[1]+Sp[2],3]^2Spab[6,Sp[1]+Sp[2],5])/(Spaa[1,2]Spaa[1,6]Spbb[3,5]^4Spbb[4,5]Spab[2,Sp[1]+Sp[6],3]^3s[3,4,5])+
(+3I Spbb[3,4]^3Spab[2,Sp[1]+Sp[6],5]Spab[3,Sp[4]+Sp[5],3]Spab[6,Sp[1]+Sp[2],3]Spab[6,Sp[1]+Sp[2],5]^2)/(Spaa[1,2]Spaa[1,6]Spbb[3,5]^4Spbb[4,5]Spab[2,Sp[1]+Sp[6],3]^2s[3,4,5])+
(-2I Spbb[3,4]^3Spab[3,Sp[4]+Sp[5],3]Spab[6,Sp[1]+Sp[2],5]^3)/(Spaa[1,2]Spaa[1,6]Spbb[3,5]^4Spbb[4,5]Spab[2,Sp[1]+Sp[6],3]s[3,4,5])

==> anc/AllOneLoop6Gluons/6g_ppmpmm_G/triangle_31_.m <==
(-1/2I Spaa[3,4]^2Spab[2,Sp[3]+Sp[4],1]^3Spab[2,Sp[3]+Sp[4],2])/(Spbb[1,6]Spaa[2,4]^4Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]s[2,3,4])+
(-1/2I Spaa[3,4]Spab[2,Sp[3]+Sp[4],1]^2Spab[2,Sp[3]+Sp[4],2]Spab[3,Sp[2]+Sp[4],1])/(Spbb[1,6]Spaa[2,4]^3Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]s[2,3,4])+
(-1/2I Spab[2,Sp[3]+Sp[4],1]Spab[2,Sp[3]+Sp[4],2]Spab[3,Sp[2]+Sp[4],1]^2)/(Spbb[1,6]Spaa[2,4]^2Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]s[2,3,4])+
(-1/2I Spab[2,Sp[3]+Sp[4],2]Spab[3,Sp[2]+Sp[4],1]^3)/(Spbb[1,6]Spaa[2,4]Spaa[3,4]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]s[2,3,4])

==> anc/AllOneLoop6Gluons/6g_ppmpmm_G/triangle_3_.m <==
(+1/2I Spaa[1,3]^3Spbb[4,6]^3Spab[1,Sp[2]+Sp[3],1]s[1,2,3]^2)/(Spaa[1,2]Spaa[2,3]Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6]^4)+
(+1/2I Spaa[1,3]^2Spbb[4,6]^2Spab[1,Sp[2]+Sp[3],1]Spab[3,Sp[1]+Sp[2],4]s[1,2,3])/(Spaa[1,2]Spaa[2,3]Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6]^3)+
(+1/2I Spaa[1,3]Spbb[4,6]Spab[1,Sp[2]+Sp[3],1]Spab[3,Sp[1]+Sp[2],4]^2)/(Spaa[1,2]Spaa[2,3]Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6]^2)+
(+1/2I Spab[1,Sp[2]+Sp[3],1]Spab[3,Sp[1]+Sp[2],4]^3)/(Spaa[1,2]Spaa[2,3]Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6]s[1,2,3])

==> anc/AllOneLoop6Gluons/6g_ppmpmm_G/triangle_41_.m <==
(+1/2I Spbb[1,5]^4Spaa[3,4]^3Spaa[4,5]Spbb[4,5]s[2,3,4]^3)/(Spbb[1,6]Spaa[2,3]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[2]+Sp[3],1]Spab[4,Sp[1]+Sp[6],5]^4)+
(-2I Spbb[1,5]^3Spaa[3,4]^2Spaa[4,5]Spbb[4,5]Spab[3,Sp[2]+Sp[4],1]s[2,3,4]^2)/(Spbb[1,6]Spaa[2,3]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[2]+Sp[3],1]Spab[4,Sp[1]+Sp[6],5]^3)+
(+3I Spbb[1,5]^2Spaa[3,4]Spaa[4,5]Spbb[4,5]Spab[3,Sp[2]+Sp[4],1]^2s[2,3,4])/(Spbb[1,6]Spaa[2,3]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[2]+Sp[3],1]Spab[4,Sp[1]+Sp[6],5]^2)+
(-2I Spbb[1,5]Spaa[4,5]Spbb[4,5]Spab[3,Sp[2]+Sp[4],1]^3)/(Spbb[1,6]Spaa[2,3]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[2]+Sp[3],1]Spab[4,Sp[1]+Sp[6],5])+
(-1/2I Spbb[3,4]^3Spaa[4,5]Spab[6,Sp[1]+Sp[2],5]^4)/(Spaa[1,2]Spaa[1,6]Spbb[3,5]^4Spab[2,Sp[1]+Sp[6],5]Spab[6,Sp[1]+Sp[2],3]s[3,4,5])+
(+2I Spbb[3,4]^2Spaa[4,5]Spab[6,Sp[1]+Sp[2],4]Spab[6,Sp[1]+Sp[2],5]^3)/(Spaa[1,2]Spaa[1,6]Spbb[3,5]^3Spab[2,Sp[1]+Sp[6],5]Spab[6,Sp[1]+Sp[2],3]s[3,4,5])+
(-3I Spbb[3,4]Spaa[4,5]Spab[6,Sp[1]+Sp[2],4]^2Spab[6,Sp[1]+Sp[2],5]^2)/(Spaa[1,2]Spaa[1,6]Spbb[3,5]^2Spab[2,Sp[1]+Sp[6],5]Spab[6,Sp[1]+Sp[2],3]s[3,4,5])+
(+2I Spaa[4,5]Spab[6,Sp[1]+Sp[2],4]^3Spab[6,Sp[1]+Sp[2],5])/(Spaa[1,2]Spaa[1,6]Spbb[3,5]Spab[2,Sp[1]+Sp[6],5]Spab[6,Sp[1]+Sp[2],3]s[3,4,5])+
(-1/2I Spbb[1,2]^3Spbb[4,5]Spaa[5,6]^3)/(Spbb[2,3]Spab[4,Sp[2]+Sp[3],1]Spab[6,Sp[1]+Sp[2],3]s[1,2,3])

==> anc/AllOneLoop6Gluons/6g_ppmpmm_G/triangle_42_.m <==
(-1/2I Spaa[3,4]Spbb[4,5]^3Spab[6,Sp[1]+Sp[2],3]^3)/(Spaa[1,2]Spaa[1,6]Spbb[3,5]^4Spab[2,Sp[1]+Sp[6],5]s[3,4,5])+
(+1/2I Spaa[2,3]^3Spbb[3,4]Spab[4,Sp[2]+Sp[3],1]^3)/(Spbb[1,6]Spaa[2,4]^4Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]s[2,3,4])

==> anc/AllOneLoop6Gluons/6g_ppmpmm_G/triangle_44_.m <==
0

==> anc/AllOneLoop6Gluons/6g_ppmpmm_G/triangle_48_.m <==
0

==> anc/AllOneLoop6Gluons/6g_ppmpmm_G/triangle_49_.m <==
(+1/2I Spaa[4,5]Spbb[4,5]Spaa[3,4]^3Spbb[1,5]^4s[2,3,4]^3)/(Spaa[2,3]Spbb[1,6]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[4,Sp[2]+Sp[3],1]Spab[4,Sp[1]+Sp[6],5]^4)+
(-1/2I Spbb[3,4]^3Spaa[4,5]Spab[6,Sp[1]+Sp[2],5]^4)/(Spaa[1,2]Spaa[1,6]Spbb[3,5]^4Spab[2,Sp[1]+Sp[6],5]Spab[6,Sp[1]+Sp[2],3]s[3,4,5])+
(+1/2I Spaa[5,6]^3Spbb[1,2]^3Spbb[4,5])/(s[1,2,3]Spab[4,Sp[2]+Sp[3],1]Spbb[2,3]Spab[6,Sp[1]+Sp[2],3])

==> anc/AllOneLoop6Gluons/6g_ppmpmm_G/triangle_4_.m <==
0

==> anc/AllOneLoop6Gluons/6g_ppmpmm_G/triangle_50_.m <==
(-1/2I Spbb[4,5]^3Spaa[3,4]Spab[6,Sp[1]+Sp[2],3]^3)/(Spaa[1,2]Spaa[1,6]Spbb[3,5]^4Spab[2,Sp[1]+Sp[6],5]s[3,4,5])+
(+2I Spbb[4,5]^2Spaa[3,4]Spab[6,Sp[1]+Sp[2],3]^2Spab[6,Sp[1]+Sp[2],4])/(Spaa[1,2]Spaa[1,6]Spbb[3,5]^3Spab[2,Sp[1]+Sp[6],5]s[3,4,5])+
(-3I Spbb[4,5]Spaa[3,4]Spab[6,Sp[1]+Sp[2],3]Spab[6,Sp[1]+Sp[2],4]^2)/(Spaa[1,2]Spaa[1,6]Spbb[3,5]^2Spab[2,Sp[1]+Sp[6],5]s[3,4,5])+
(+2I Spaa[3,4]Spab[6,Sp[1]+Sp[2],4]^3)/(Spaa[1,2]Spaa[1,6]Spbb[3,5]Spab[2,Sp[1]+Sp[6],5]s[3,4,5])+
(+1/2I Spaa[2,3]^3Spbb[3,4]Spab[4,Sp[2]+Sp[3],1]^3)/(Spbb[1,6]Spaa[2,4]^4Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]s[2,3,4])+
(-2I Spaa[2,3]^2Spbb[3,4]Spab[3,Sp[2]+Sp[4],1]Spab[4,Sp[2]+Sp[3],1]^2)/(Spbb[1,6]Spaa[2,4]^3Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]s[2,3,4])+
(+3I Spaa[2,3]Spbb[3,4]Spab[3,Sp[2]+Sp[4],1]^2Spab[4,Sp[2]+Sp[3],1])/(Spbb[1,6]Spaa[2,4]^2Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]s[2,3,4])+
(-2I Spbb[3,4]Spab[3,Sp[2]+Sp[4],1]^3)/(Spbb[1,6]Spaa[2,4]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]s[2,3,4])

==> anc/AllOneLoop6Gluons/6g_ppmpmm_G/triangle_5_.m <==
(-1/2I Spab[1,Sp[2]+Sp[3],1]Spab[1,Sp[2]+Sp[3],4]^3Spab[3,Sp[1]+Sp[2],6]^3)/(Spaa[1,2]Spaa[2,3]Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],6]^4s[1,2,3])

==> anc/AllOneLoop6Gluons/6g_ppmpmm_G/triangle_6_.m <==
0

==> anc/AllOneLoop6Gluons/6g_ppmpmm_G/triangle_7_.m <==
0

==> anc/AllOneLoop6Gluons/6g_ppmpmm_G/triangle_8_.m <==
(+1/2I Spaa[1,3]^4Spaa[1,6]Spbb[1,6]Spbb[4,6]^4s[1,2,3]^3)/(Spaa[1,2]Spaa[2,3]Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],4]Spab[1,Sp[2]+Sp[3],6]^4Spab[3,Sp[1]+Sp[2],6])+
(+1/2I Spbb[1,6]Spbb[2,4]^4Spaa[5,6]^3)/(Spbb[2,3]Spbb[3,4]Spab[1,Sp[2]+Sp[3],4]Spab[5,Sp[1]+Sp[6],2]s[2,3,4])+
(-1/2I Spbb[1,2]^3Spaa[1,6]Spaa[3,5]^4)/(Spaa[3,4]Spaa[4,5]Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2]s[3,4,5])

==> anc/AllOneLoop6Gluons/6g_ppmpmm_G/triangle_9_.m <==
0

==> anc/AllOneLoop6Gluons/6g_ppmppm_G/AllCutInfo <==
Format:
 I: Internal Line Label
 Number: External Line Label
each followed by:
 p: Positive Helicity Label
 n: Negative Helicity Label

box(1): Im1pIpIm2pImIp3mIpIm4p5p6mIp
box(3): Im1pIpIm2p3mIpIm4pIpIm5p6mIp
box(4): Ip1pImIp2p3mImIp4pImIp5p6mIm
box(5): Im1pIpIm2p3m4pIpIm5pIpIm6mIp
box(8): Im1p2pImIp3mIpIm4p5pImIp6mIp
triangle(1): Im1pIpIm2pImIp3m4p5p6mIp
triangle(3): Im1pIpIm2p3mIpIm4p5p6mIp
triangle(4): Ip1pImIp2p3mImIp4p5p6mIm
triangle(5): Im1pIpIm2p3m4pIpIm5p6mIp
triangle(6): Ip1pImIp2p3m4pImIp5p6mIm
triangle(7): Im1pIpIm2p3m4p5pIpIm6mIp
triangle(8): Im1pImIp2p3m4p5pImIp6mIp
triangle(9): Ip1pImIp2p3m4p5pImIp6mIm
triangle(11): Im1p2pImIp3mIpIm4p5p6mIp
bubble(1): Im6m1pIpIm2p3m4p5pIp
bubble(2): Im1p2pImIp3m4p5p6mIp
bubble(3): Ip6m1pImIp2p3m4p5pIm
bubble(4): Im1p2p3mIpIm4p5p6mIp
bubble(5): Im6m1p2pIpIm3m4p5pIp
bubble(6): Im5p6m1pIpIm2p3m4pIp


==> anc/AllOneLoop6Gluons/6g_ppmppm_G/BenchmarkCheck.m <==
<< Spinors`;
On[Assert];
SetDirectory[NotebookDirectory[]];

DeclareSpinorMomentum[Sp[1], {{5.64112881713923583211*^-1+0I}, {-1.16142076352257195694+0I}}, {{5.64112881713923583211*^-1+0I, -1.16142076352257195694+0I}}]
DeclareSpinorMomentum[Sp[2], {{-4.64873538844630674696*^-20+1.85335672282795580206I}, {1.32099548452455967161-9.21202622323894240551*^-2I}}, {{-4.64873538844630674696*^-20+1.85335672282795580206I, -1.32099548452455967161-9.21202622323894239941*^-2I}}]
DeclareSpinorMomentum[Sp[3], {{9.84073342336265994776+24.5012162241276681106I}, {-8.26035705611370068419-37.076931065516607406I}}, {{-2.75038888418595501176*^-20+1.09652438845330411411I, 1.07867705577722402265*^-1+5.75982580979608616803*^-1I}}]
DeclareSpinorMomentum[Sp[4], {{-4.74492790697931048834*^-19+3.55417310336507049707I}, {6.33058642492599197397*^-2-4.78310974327741620683I}}, {{-4.74492790697931048834*^-19+3.55417310336507049707I, -6.33058642492599210204*^-2-4.78310974327741620683I}}]
DeclareSpinorMomentum[Sp[5], {{-2.81377738301297896336*^-20+1.12179610014139426362I}, {-7.79999145914050329739*^-1+5.27471949899611383022*^-3I}}, {{-2.81377738301297896336*^-20+1.12179610014139426362I, 7.79999145914050329739*^-1+5.27471949899611379126*^-3I}}]
DeclareSpinorMomentum[Sp[6], {{-5.61725829372124862027-22.8391814807276962475I}, {3.7790251619804524207+29.7585583367651368182I}}, {{-4.81833706135731732177*^-20+1.9209734775853276002I, 3.04012526364544427029*^-1-7.66730115871076791243*^-2I}}]

Assert[N[Import["tree.m"], 5] == N[(9.37859664389+12.9623868815I), 5]]
Assert[N[Import["box(1).m"], 5] == N[(-4256.12887346+3796.82085291I), 5]]
Assert[N[Import["box(3).m"], 5] == N[(-6934.49328454-5659.29425171I), 5]]
Assert[N[Import["box(4).m"], 5] == N[(51771.5167526+75579.8112276I), 5]]
Assert[N[Import["box(5).m"], 5] == N[(-474297.366261-4335.97107694I), 5]]
Assert[N[Import["box(8).m"], 5] == N[(-207420.275907-87972.0840106I), 5]]
Assert[N[Import["triangle(3).m"], 5] == N[(-101.96689207-107.214100873I), 5]]
Assert[N[Import["triangle(4).m"], 5] == N[(-632.743831168+373.746129779I), 5]]
Assert[N[Import["triangle(5).m"], 5] == N[(-4238.51817299-8407.80997061I), 5]]
Assert[N[Import["triangle(6).m"], 5] == N[(5879.75891564-28518.2102654I), 5]]
Assert[N[Import["triangle(7).m"], 5] == N[(4112.72928715+9281.13341362I), 5]]
Assert[N[Import["triangle(9).m"], 5] == N[(-6657.06526878+30094.603536I), 5]]
Assert[N[Import["bubble(1).m"], 5] == N[(-2258.57218995+599.999378482I), 5]]
Assert[N[Import["bubble(3).m"], 5] == N[(-1982.84136654+1728.95283087I), 5]]
Assert[N[Import["bubble(4).m"], 5] == N[(13.8498540036+5.27628314692I), 5]]
Assert[N[Import["bubble(5).m"], 5] == N[(-4388.2409255-18544.1327545I), 5]]
Assert[N[Import["bubble(6).m"], 5] == N[(-764.323651491+3069.17476404I), 5]]
Assert[N[Import["rational.m"], 5] == N[(-951.981964887-58.9680761785I), 5]]


==> anc/AllOneLoop6Gluons/6g_ppmppm_G/box_1_.m <==
(+1/2I Spbb[1,2]Spbb[2,3]Spaa[3,6]^4)/(Spaa[1,6]Spaa[3,4]Spaa[4,5]Spaa[5,6])

==> anc/AllOneLoop6Gluons/6g_ppmppm_G/box_3_.m <==
(+1/2I Spaa[1,3]^4Spaa[4,6]^4Spab[1,Sp[2]+Sp[3],4]Spab[4,Sp[2]+Sp[3],1])/(Spaa[1,2]Spaa[1,4]^4Spaa[1,6]Spaa[2,3]Spaa[3,4]Spaa[4,5]Spaa[5,6])

==> anc/AllOneLoop6Gluons/6g_ppmppm_G/box_4_.m <==
(+1/2I Spaa[1,6]^3Spaa[3,4]^3Spab[1,Sp[2]+Sp[3],4]Spab[4,Sp[2]+Sp[3],1])/(Spaa[1,2]Spaa[1,4]^4Spaa[2,3]Spaa[4,5]Spaa[5,6])

==> anc/AllOneLoop6Gluons/6g_ppmppm_G/box_5_.m <==
(+1/2I Spaa[1,3]^4Spbb[1,6]Spaa[5,6]^4Spbb[5,6])/(Spaa[1,2]Spaa[1,5]^4Spaa[2,3]Spaa[3,4]Spaa[4,5])

==> anc/AllOneLoop6Gluons/6g_ppmppm_G/box_8_.m <==
(+1/2I Spaa[3,6]^4Spab[3,Sp[1]+Sp[2],6]Spab[6,Sp[1]+Sp[2],3])/(Spaa[1,2]Spaa[1,6]Spaa[2,3]Spaa[3,4]Spaa[4,5]Spaa[5,6])

==> anc/AllOneLoop6Gluons/6g_ppmppm_G/bubble_1_.m <==
(+1/3I Spbb[1,2]^3Spaa[1,6]^2Spaa[2,3]^3)/(Spaa[1,2]Spaa[2,5]Spaa[3,4]Spaa[4,5]Spab[2,Sp[1]+Sp[6],2]^3)+
(+1/2I Spbb[1,2]^2Spaa[1,6]Spaa[2,3]^3Spaa[5,6])/(Spaa[1,2]Spaa[2,5]^2Spaa[3,4]Spaa[4,5]Spab[2,Sp[1]+Sp[6],2]^2)+
(+1I Spbb[1,2]Spaa[2,3]^3Spaa[5,6]^2)/(Spaa[1,2]Spaa[2,5]^3Spaa[3,4]Spaa[4,5]Spab[2,Sp[1]+Sp[6],2])+
(-1/3I Spbb[1,5]^3Spaa[1,6]^2Spaa[3,5]^4)/(Spaa[1,5]Spaa[2,3]Spaa[2,5]Spaa[3,4]Spaa[4,5]Spab[5,Sp[1]+Sp[6],5]^3)+
(Spaa[3,5]^3Spbb[1,5]^2Spaa[1,6]Spaa[5,6](+3/2I Spaa[1,2]Spaa[3,5]+1I Spaa[2,3]Spaa[1,5]))/(Spab[5,Sp[1]+Sp[6],5]^2Spaa[4,5]Spaa[3,4]Spaa[2,5]^2Spaa[2,3]Spaa[1,5]^2)+
(Spbb[1,5]Spaa[1,6]Spaa[3,5]^3Spaa[5,6](-3I Spbb[1,5]Spaa[1,3]-1I Spaa[2,3]Spbb[2,5]+1I Spbb[4,5]Spaa[3,4]))/(Spab[5,Sp[1]+Sp[6],5]^2Spaa[4,5]Spaa[3,4]Spaa[2,5]Spaa[2,3]Spaa[1,5]^2)+
(-1I Spaa[1,3]^2Spbb[1,5]Spaa[3,5]^2Spaa[5,6]^2)/(Spaa[1,5]^3Spaa[2,3]Spaa[2,5]Spaa[3,4]Spaa[4,5]Spab[5,Sp[1]+Sp[6],5])+
(+1I Spbb[1,5]Spaa[1,6]Spaa[3,5]^3Spaa[5,6])/(Spaa[1,5]^2Spaa[2,5]^2Spaa[3,4]Spaa[4,5]Spab[5,Sp[1]+Sp[6],5])+
(-2I Spaa[1,3]Spbb[1,5]Spaa[3,5]^2Spaa[3,6]Spaa[5,6])/(Spaa[1,5]^2Spaa[2,3]Spaa[2,5]Spaa[3,4]Spaa[4,5]Spab[5,Sp[1]+Sp[6],5])+
(+1I Spbb[1,5]Spaa[2,6]Spaa[3,5]^3Spaa[5,6])/(Spaa[1,5]Spaa[2,5]^3Spaa[3,4]Spaa[4,5]Spab[5,Sp[1]+Sp[6],5])+
(-3I Spbb[1,5]Spaa[3,5]^2Spaa[3,6]Spaa[5,6])/(Spaa[1,5]Spaa[2,5]^2Spaa[3,4]Spaa[4,5]Spab[5,Sp[1]+Sp[6],5])

==> anc/AllOneLoop6Gluons/6g_ppmppm_G/bubble_2_.m <==
0

==> anc/AllOneLoop6Gluons/6g_ppmppm_G/bubble_3_.m <==
(Spbb[1,2]Spaa[2,3](+6I Spaa[3,5]^2Spaa[1,2]^2Spbb[1,2]^2Spaa[2,6]^2+8I Spbb[1,2]^2Spaa[2,6]^2Spaa[2,3]Spaa[3,5]Spaa[1,2]Spaa[1,5]-6I Spaa[2,5]Spbb[1,2]^2Spaa[2,6]Spaa[2,3]Spaa[3,5]Spaa[1,6]Spaa[1,2]+12I Spbb[2,6]Spbb[1,2]Spaa[2,6]^3Spaa[3,5]^2Spaa[1,2]+3I Spaa[2,3]^2Spbb[1,2]^2Spaa[2,6]^2Spaa[1,5]^2-9/2I Spaa[2,5]Spbb[1,2]^2Spaa[2,6]Spaa[2,3]^2Spaa[1,6]Spaa[1,5]+6I Spbb[2,6]Spbb[1,2]Spaa[2,6]^2Spaa[2,3]^2Spaa[5,6]Spaa[1,5]+16I Spbb[2,6]Spbb[1,2]Spaa[2,6]^3Spaa[2,3]Spaa[3,5]Spaa[1,5]+11/6I Spaa[2,3]^2Spbb[1,2]^2Spaa[2,5]^2Spaa[1,6]^2-9/2I Spbb[2,6]Spaa[2,5]Spbb[1,2]Spaa[2,6]Spaa[2,3]^2Spaa[1,6]Spaa[5,6]-14I Spbb[2,6]Spaa[2,5]Spbb[1,2]Spaa[2,6]^2Spaa[2,3]Spaa[3,5]Spaa[1,6]+3I Spaa[2,3]^2Spaa[5,6]^2Spbb[2,6]^2Spaa[2,6]^2+8I Spbb[2,6]^2Spaa[2,6]^3Spaa[2,3]Spaa[3,5]Spaa[5,6]+6I Spaa[3,5]^2Spbb[2,6]^2Spaa[2,6]^4))/(Spab[2,Sp[1]+Sp[6],2]^3Spaa[4,5]Spaa[3,4]Spaa[2,5]^3Spaa[1,2])+
(Spbb[1,5]Spaa[3,5]^4(-11/6I Spaa[1,2]^2Spbb[1,5]^2Spaa[5,6]^2Spaa[1,5]^2-5/2I Spaa[1,2]^2Spbb[1,5]Spaa[5,6]^3Spbb[5,6]Spaa[1,5]-1I Spaa[1,2]^2Spaa[5,6]^4Spbb[5,6]^2+31/6I Spbb[1,5]^2Spaa[1,2]Spaa[2,6]Spaa[5,6]Spaa[1,5]^3+15/2I Spbb[5,6]Spaa[2,6]Spaa[1,2]Spbb[1,5]Spaa[5,6]^2Spaa[1,5]^2+3I Spaa[1,2]Spaa[2,6]Spaa[5,6]^3Spbb[5,6]^2Spaa[1,5]-13/3I Spbb[1,5]^2Spaa[2,6]^2Spaa[1,5]^4-7I Spbb[1,5]Spaa[5,6]Spaa[2,6]^2Spbb[5,6]Spaa[1,5]^3-3I Spaa[5,6]^2Spaa[2,6]^2Spbb[5,6]^2Spaa[1,5]^2))/(Spab[5,Sp[1]+Sp[6],5]^3Spaa[4,5]Spaa[3,4]Spaa[2,5]^3Spaa[2,3]Spaa[1,5]^3)

==> anc/AllOneLoop6Gluons/6g_ppmppm_G/bubble_4_.m <==
(Spbb[1,2]Spaa[1,6](-1I Spbb[1,3]^2Spaa[1,3]^4Spaa[4,6]^2-5/2I Spaa[1,3]^3Spbb[1,2]Spbb[1,3]Spaa[2,6]Spaa[1,4]Spaa[4,6]-2I Spaa[3,6]Spbb[1,3]^2Spaa[1,4]Spaa[1,3]^3Spaa[4,6]+2I Spaa[2,4]Spaa[1,3]^3Spbb[1,2]Spbb[1,3]Spaa[1,6]Spaa[4,6]-6I Spbb[1,2]^2Spaa[1,4]^2Spaa[1,3]^2Spaa[2,6]^2-19/2I Spaa[1,3]^2Spaa[1,4]^2Spbb[1,2]Spbb[1,3]Spaa[2,6]Spaa[3,6]-3I Spaa[3,6]^2Spaa[1,4]^2Spaa[1,3]^2Spbb[1,3]^2+4I Spaa[2,4]Spaa[1,3]^2Spbb[1,2]^2Spaa[2,6]Spaa[1,6]Spaa[1,4]+7/2I Spaa[2,4]Spaa[1,3]^2Spaa[3,6]Spbb[1,2]Spbb[1,3]Spaa[1,6]Spaa[1,4]-1I Spaa[2,4]^2Spbb[1,2]^2Spaa[1,3]^2Spaa[1,6]^2+6I Spaa[1,3]Spbb[1,2]^2Spaa[2,6]Spaa[2,3]Spaa[1,6]Spaa[1,4]^2+9/2I Spaa[1,3]Spaa[1,4]^2Spbb[1,2]Spbb[1,3]Spaa[2,3]Spaa[1,6]Spaa[3,6]-3/2I Spaa[2,4]Spaa[1,3]Spbb[1,2]^2Spaa[2,3]Spaa[1,6]^2Spaa[1,4]-11/6I Spaa[2,3]^2Spbb[1,2]^2Spaa[1,4]^2Spaa[1,6]^2))/(Spab[1,Sp[2]+Sp[3],1]^3Spaa[5,6]Spaa[4,5]Spaa[1,4]^3Spaa[1,2])+
(Spaa[3,6](+1I Spaa[1,3]^2Spaa[4,6]^2+3/2I Spaa[3,6]Spaa[1,4]Spaa[1,3]Spaa[4,6]+11/6I Spaa[3,6]^2Spaa[1,4]^2))/(Spaa[5,6]Spaa[4,5]Spaa[2,3]Spaa[1,4]^3Spaa[1,2])+
(Spaa[3,4]Spbb[4,5](-11/6I Spbb[1,4]^2Spaa[1,4]^2Spaa[1,3]^2Spaa[4,6]^2-5/2I Spaa[2,4]Spaa[1,3]^2Spbb[1,4]Spbb[2,4]Spaa[1,4]Spaa[4,6]^2-5/2I Spaa[1,3]^2Spaa[3,4]Spbb[3,4]Spbb[1,4]Spaa[1,4]Spaa[4,6]^2-1I Spaa[2,4]^2Spbb[2,4]^2Spaa[1,3]^2Spaa[4,6]^2-2I Spaa[2,4]Spaa[1,3]^2Spaa[3,4]Spbb[3,4]Spbb[2,4]Spaa[4,6]^2-1I Spbb[3,4]^2Spaa[1,3]^2Spaa[3,4]^2Spaa[4,6]^2-7/3I Spbb[1,4]^2Spaa[3,6]Spaa[1,4]^3Spaa[1,3]Spaa[4,6]-5I Spaa[2,4]Spaa[1,3]Spaa[3,6]Spbb[1,4]Spbb[2,4]Spaa[1,4]^2Spaa[4,6]+7/6I Spaa[1,3]Spaa[2,6]Spaa[3,4]Spbb[1,4]Spbb[2,4]Spaa[1,4]^2Spaa[4,6]-23/6I Spaa[1,3]Spaa[1,4]^2Spbb[3,4]Spaa[3,4]Spbb[1,4]Spaa[3,6]Spaa[4,6]-2I Spaa[2,4]^2Spaa[1,3]Spaa[3,6]Spbb[2,4]^2Spaa[1,4]Spaa[4,6]+1/2I Spaa[2,4]Spaa[1,3]Spaa[2,6]Spaa[3,4]Spbb[2,4]^2Spaa[1,4]Spaa[4,6]-7/2I Spaa[2,4]Spaa[1,3]Spaa[3,6]Spbb[3,4]Spaa[3,4]Spbb[2,4]Spaa[1,4]Spaa[4,6]+1/2I Spaa[1,3]Spbb[3,4]Spaa[2,6]Spaa[3,4]^2Spbb[2,4]Spaa[1,4]Spaa[4,6]-3/2I Spaa[1,3]Spaa[1,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spaa[4,6]-11/6I Spbb[1,4]^2Spaa[3,6]^2Spaa[1,4]^4-9/2I Spbb[1,4]Spaa[2,4]Spaa[1,4]^3Spaa[3,6]^2Spbb[2,4]+5/6I Spaa[1,4]^3Spaa[2,6]Spaa[3,4]Spbb[1,4]Spbb[2,4]Spaa[3,6]-11/3I Spbb[1,4]Spaa[3,6]^2Spaa[1,4]^3Spbb[3,4]Spaa[3,4]-3I Spaa[2,4]^2Spaa[1,4]^2Spaa[3,6]^2Spbb[2,4]^2+3/2I Spaa[2,4]Spaa[3,6]Spaa[2,6]Spaa[3,4]Spbb[2,4]^2Spaa[1,4]^2-9/2I Spaa[2,4]Spaa[3,4]Spaa[3,6]^2Spbb[3,4]Spbb[2,4]Spaa[1,4]^2-1/3I Spbb[2,4]^2Spaa[1,4]^2Spaa[3,4]^2Spaa[2,6]^2+5/6I Spaa[3,4]^2Spaa[1,4]^2Spaa[2,6]Spbb[3,4]Spbb[2,4]Spaa[3,6]-11/6I Spaa[3,6]^2Spaa[1,4]^2Spbb[3,4]^2Spaa[3,4]^2))/(Spab[4,Sp[5]+Sp[6],4]^3Spaa[4,5]Spaa[2,3]Spaa[1,4]^3Spaa[1,2])

==> anc/AllOneLoop6Gluons/6g_ppmppm_G/bubble_5_.m <==
(Spbb[1,2]Spaa[2,3]^3Spaa[1,6](-11/6I Spaa[1,2]^2Spaa[5,6]^2Spbb[1,2]^2+7/6I Spbb[1,2]^2Spaa[2,6]Spaa[1,2]Spaa[5,6]Spaa[1,5]-5/2I Spbb[2,6]Spbb[1,2]Spaa[2,6]Spaa[1,2]Spaa[5,6]^2-1/3I Spbb[1,2]^2Spaa[2,6]^2Spaa[1,5]^2+1/2I Spbb[2,6]Spbb[1,2]Spaa[2,6]^2Spaa[5,6]Spaa[1,5]-1I Spbb[2,6]^2Spaa[2,6]^2Spaa[5,6]^2))/(Spab[2,Sp[1]+Sp[6],2]^3Spaa[4,5]Spaa[3,4]Spaa[2,5]^3Spaa[1,6]Spaa[1,2])+
(Spaa[3,5]Spab[6,Sp[1]+Sp[2],5](-1I Spaa[2,3]^2Spaa[5,6]^2Spbb[1,5]^2Spaa[1,5]^2-1I Spaa[2,5]Spaa[2,3]Spaa[5,6]Spbb[1,5]^2Spaa[3,6]Spaa[1,5]^2-1I Spbb[1,5]^2Spaa[3,6]^2Spaa[2,5]^2Spaa[1,5]^2+1/2I Spaa[2,5]Spaa[2,3]Spaa[3,5]Spaa[1,6]Spaa[5,6]Spbb[1,5]^2Spaa[1,5]+1I Spaa[2,5]^2Spaa[3,5]Spaa[1,6]Spbb[1,5]^2Spaa[3,6]Spaa[1,5]-5/2I Spaa[2,5]Spbb[2,5]Spaa[2,3]^2Spaa[5,6]^2Spbb[1,5]Spaa[1,5]-2I Spaa[2,3]^2Spaa[5,6]^3Spbb[1,5]Spbb[5,6]Spaa[1,5]-5/2I Spbb[2,5]Spaa[2,5]^2Spaa[2,3]Spaa[5,6]Spbb[1,5]Spaa[3,6]Spaa[1,5]-2I Spaa[2,5]Spbb[5,6]Spaa[2,3]Spaa[5,6]^2Spbb[1,5]Spaa[3,6]Spaa[1,5]-1I Spbb[1,5]Spaa[3,6]^2Spbb[2,5]Spaa[2,5]^3Spaa[1,5]-2I Spaa[2,5]^2Spbb[5,6]Spaa[5,6]Spbb[1,5]Spaa[3,6]^2Spaa[1,5]-1/3I Spaa[3,5]^2Spbb[1,5]^2Spaa[2,5]^2Spaa[1,6]^2+7/6I Spbb[2,5]Spaa[2,5]^2Spaa[2,3]Spaa[3,5]Spaa[1,6]Spaa[5,6]Spbb[1,5]+1/2I Spaa[2,5]Spbb[5,6]Spaa[2,3]Spaa[3,5]Spaa[1,6]Spaa[5,6]^2Spbb[1,5]+1/3I Spaa[2,5]^3Spbb[2,5]Spaa[3,5]Spaa[1,6]Spbb[1,5]Spaa[3,6]+1I Spaa[2,5]^2Spbb[5,6]Spaa[3,5]Spaa[1,6]Spaa[5,6]Spbb[1,5]Spaa[3,6]-11/6I Spaa[2,3]^2Spaa[5,6]^2Spbb[2,5]^2Spaa[2,5]^2-5/2I Spaa[2,3]^2Spbb[5,6]Spaa[5,6]^3Spbb[2,5]Spaa[2,5]-1I Spaa[2,3]^2Spaa[5,6]^4Spbb[5,6]^2-5/6I Spaa[2,3]Spaa[5,6]Spaa[3,6]Spbb[2,5]^2Spaa[2,5]^3-5/2I Spaa[2,5]^2Spbb[2,5]Spbb[5,6]Spaa[2,3]Spaa[5,6]^2Spaa[3,6]-1I Spaa[2,3]Spaa[5,6]^3Spaa[3,6]Spbb[5,6]^2Spaa[2,5]-1/3I Spaa[3,6]^2Spbb[2,5]^2Spaa[2,5]^4-1I Spbb[5,6]Spaa[5,6]Spaa[3,6]^2Spbb[2,5]Spaa[2,5]^3-1I Spaa[5,6]^2Spaa[3,6]^2Spbb[5,6]^2Spaa[2,5]^2))/(Spab[5,Sp[3]+Sp[4],5]^3Spaa[4,5]Spaa[3,4]Spaa[2,5]^3Spaa[1,6]Spaa[1,2])

==> anc/AllOneLoop6Gluons/6g_ppmppm_G/bubble_6_.m <==
(Spaa[5,6]Spbb[1,5]Spaa[1,3]^4(+13/3I Spaa[5,6]^2Spbb[1,5]^2Spaa[1,4]^2Spaa[1,5]^2+7I Spaa[1,6]Spaa[5,6]^2Spbb[1,5]Spaa[1,4]^2Spbb[1,6]Spaa[1,5]+3I Spaa[1,6]^2Spaa[5,6]^2Spaa[1,4]^2Spbb[1,6]^2+7/2I Spaa[1,6]Spaa[4,5]Spaa[5,6]Spbb[1,5]^2Spaa[1,4]Spaa[1,5]^2+13/2I Spaa[1,6]^2Spaa[4,5]Spaa[5,6]Spbb[1,5]Spaa[1,4]Spbb[1,6]Spaa[1,5]+3I Spaa[1,6]^3Spaa[4,5]Spaa[5,6]Spaa[1,4]Spbb[1,6]^2+1I Spaa[1,6]^2Spaa[4,5]^2Spbb[1,5]^2Spaa[1,5]^2+2I Spaa[1,6]^3Spaa[4,5]^2Spbb[1,5]Spbb[1,6]Spaa[1,5]+1I Spaa[1,6]^4Spaa[4,5]^2Spbb[1,6]^2))/(Spab[1,Sp[5]+Sp[6],1]^3Spaa[1,5]^3Spaa[1,4]^3Spaa[5,6]Spaa[3,4]Spaa[2,3]Spaa[1,2])+
(Spaa[3,5]^2Spbb[1,5](+2I Spaa[1,3]Spbb[5,6]Spaa[3,5]Spaa[1,2]^2Spbb[1,5]Spaa[5,6]^4Spaa[1,5]+2I Spaa[1,3]Spbb[5,6]^2Spaa[3,5]Spaa[1,2]^2Spaa[5,6]^5+11/6I Spaa[3,5]^2Spaa[1,6]Spaa[1,2]^2Spbb[1,5]^2Spaa[5,6]^2Spaa[1,5]^2+9/2I Spbb[5,6]Spaa[3,5]^2Spaa[1,6]Spaa[1,2]^2Spbb[1,5]Spaa[5,6]^3Spaa[1,5]+3I Spbb[5,6]^2Spaa[3,5]^2Spaa[1,6]Spaa[1,2]^2Spaa[5,6]^4-6I Spaa[1,3]Spaa[2,3]Spaa[1,2]Spbb[1,5]^2Spaa[5,6]^3Spaa[1,5]^3-2I Spaa[1,3]Spaa[2,6]Spaa[3,5]Spaa[1,2]Spbb[1,5]^2Spaa[5,6]^2Spaa[1,5]^3-12I Spaa[1,3]Spbb[5,6]Spaa[2,3]Spaa[1,2]Spbb[1,5]Spaa[5,6]^4Spaa[1,5]^2-8I Spaa[1,3]Spbb[5,6]Spaa[2,6]Spaa[3,5]Spaa[1,2]Spbb[1,5]Spaa[5,6]^3Spaa[1,5]^2-6I Spaa[1,3]Spbb[5,6]^2Spaa[2,3]Spaa[1,2]Spaa[5,6]^5Spaa[1,5]-6I Spaa[1,3]Spbb[5,6]^2Spaa[2,6]Spaa[3,5]Spaa[1,2]Spaa[5,6]^4Spaa[1,5]-7/6I Spaa[2,6]Spaa[3,5]^2Spaa[1,6]Spaa[1,2]Spbb[1,5]^2Spaa[5,6]Spaa[1,5]^3-7/2I Spbb[5,6]Spaa[2,6]Spaa[3,5]^2Spaa[1,6]Spaa[1,2]Spbb[1,5]Spaa[5,6]^2Spaa[1,5]^2-3I Spbb[5,6]^2Spaa[2,6]Spaa[3,5]^2Spaa[1,6]Spaa[1,2]Spaa[5,6]^3Spaa[1,5]+6I Spaa[1,3]Spaa[2,6]Spaa[2,3]Spaa[5,6]^2Spbb[1,5]^2Spaa[1,5]^4+2I Spaa[1,3]Spaa[2,6]^2Spaa[3,5]Spaa[5,6]Spbb[1,5]^2Spaa[1,5]^4+12I Spaa[1,3]Spbb[5,6]Spaa[2,6]Spaa[2,3]Spaa[5,6]^3Spbb[1,5]Spaa[1,5]^3+6I Spaa[1,3]Spbb[5,6]Spaa[2,6]^2Spaa[3,5]Spaa[5,6]^2Spbb[1,5]Spaa[1,5]^3+6I Spaa[1,3]Spbb[5,6]^2Spaa[2,6]Spaa[2,3]Spaa[5,6]^4Spaa[1,5]^2+4I Spaa[1,3]Spbb[5,6]^2Spaa[2,6]^2Spaa[3,5]Spaa[5,6]^3Spaa[1,5]^2+1/3I Spaa[3,5]^2Spbb[1,5]^2Spaa[2,6]^2Spaa[1,6]Spaa[1,5]^4+1I Spbb[5,6]Spaa[2,6]^2Spaa[3,5]^2Spaa[1,6]Spaa[5,6]Spbb[1,5]Spaa[1,5]^3+1I Spbb[5,6]^2Spaa[2,6]^2Spaa[3,5]^2Spaa[1,6]Spaa[5,6]^2Spaa[1,5]^2))/(Spaa[1,5]^3Spaa[2,5]^3Spab[5,Sp[1]+Sp[6],5]^3Spaa[4,5]Spaa[3,4]Spaa[2,3]Spaa[1,6])+
(Spaa[2,3]Spaa[4,6]^4(+1I Spaa[2,4]^2Spaa[3,4]^2Spbb[2,4]^3Spaa[1,2]^2+2I Spaa[2,4]Spbb[3,4]Spaa[3,4]^3Spbb[2,4]^2Spaa[1,2]^2+1I Spaa[3,4]^4Spbb[3,4]^2Spbb[2,4]Spaa[1,2]^2+5/2I Spaa[2,4]^2Spaa[2,3]Spaa[3,4]Spbb[2,4]^3Spaa[1,2]Spaa[1,4]+7/2I Spaa[2,4]Spbb[3,4]Spaa[2,3]Spaa[3,4]^2Spbb[2,4]^2Spaa[1,2]Spaa[1,4]-1I Spaa[1,3]Spaa[2,3]Spaa[3,4]^3Spbb[3,4]^3Spaa[1,4]+10/3I Spaa[2,3]^2Spaa[2,4]^2Spaa[1,4]^2Spbb[2,4]^3+4I Spaa[2,4]Spbb[3,4]Spaa[2,3]^2Spaa[3,4]Spbb[2,4]^2Spaa[1,4]^2))/(Spaa[1,4]^3Spab[4,Sp[2]+Sp[3],4]^3Spaa[5,6]Spaa[4,5]Spaa[2,4]^3Spaa[2,3]Spaa[1,6])+
(Spaa[4,6](+11/6I Spaa[1,2]^2Spaa[3,6]Spaa[4,6]^2Spaa[3,4]^2+31/6I Spaa[2,3]Spaa[1,2]Spaa[1,3]Spaa[3,4]Spaa[4,6]^3+6I Spaa[2,3]Spaa[1,2]Spaa[3,4]^2Spaa[1,6]Spaa[4,6]^2+5/6I Spaa[1,2]Spaa[4,6]Spaa[3,4]^3Spaa[1,6]Spaa[2,6]+10/3I Spaa[2,3]^2Spaa[1,4]Spaa[1,3]Spaa[4,6]^3+6I Spaa[2,3]^2Spaa[1,4]Spaa[3,4]Spaa[1,6]Spaa[4,6]^2+2I Spaa[1,6]Spaa[2,6]Spaa[2,3]Spaa[3,4]^2Spaa[1,4]Spaa[4,6]+1/3I Spaa[1,4]Spaa[3,4]^3Spaa[1,6]Spaa[2,6]^2))/(Spaa[1,4]^3Spaa[5,6]Spaa[4,5]Spaa[2,4]^3Spaa[2,3]Spaa[1,6])+
(Spaa[2,6]Spaa[2,3]^3Spab[6,Sp[1]+Sp[5],2](+1I Spbb[1,2]^2Spaa[1,4]^2Spaa[2,5]^2Spaa[2,6]^2+1I Spaa[2,4]Spaa[2,5]Spbb[1,2]^2Spaa[2,6]^2Spaa[1,4]Spaa[1,5]-7/2I Spaa[2,4]Spaa[2,5]^2Spbb[1,2]^2Spaa[2,6]Spaa[1,6]Spaa[1,4]+2I Spaa[2,5]^3Spbb[2,5]Spbb[1,2]Spaa[2,6]Spaa[1,4]Spaa[4,6]+2I Spbb[2,6]Spaa[2,5]^2Spbb[1,2]Spaa[2,6]^2Spaa[1,4]Spaa[4,6]+1I Spaa[2,4]^2Spbb[1,2]^2Spaa[2,6]^2Spaa[1,5]^2-7/2I Spaa[2,4]^2Spaa[2,5]Spbb[1,2]^2Spaa[2,6]Spaa[1,6]Spaa[1,5]+5/2I Spaa[2,4]^2Spbb[2,5]Spaa[2,5]Spbb[1,2]Spaa[2,6]Spaa[5,6]Spaa[1,5]+2I Spaa[2,4]^2Spbb[2,6]Spbb[1,2]Spaa[2,6]^2Spaa[5,6]Spaa[1,5]+5/2I Spaa[2,4]Spbb[2,5]Spaa[2,5]^2Spbb[1,2]Spaa[2,6]Spaa[4,6]Spaa[1,5]+2I Spaa[2,4]Spbb[2,6]Spaa[2,5]Spbb[1,2]Spaa[2,6]^2Spaa[4,6]Spaa[1,5]+13/3I Spaa[2,4]^2Spbb[1,2]^2Spaa[2,5]^2Spaa[1,6]^2-11/3I Spaa[2,4]^2Spaa[2,5]^2Spbb[2,5]Spbb[1,2]Spaa[1,6]Spaa[5,6]-5/2I Spaa[2,4]^2Spbb[2,6]Spaa[2,5]Spbb[1,2]Spaa[2,6]Spaa[1,6]Spaa[5,6]-5I Spaa[2,4]Spaa[2,5]^3Spbb[2,5]Spbb[1,2]Spaa[1,6]Spaa[4,6]-9/2I Spaa[2,4]Spbb[2,6]Spaa[2,5]^2Spbb[1,2]Spaa[2,6]Spaa[1,6]Spaa[4,6]+11/6I Spaa[2,4]^2Spaa[5,6]^2Spbb[2,5]^2Spaa[2,5]^2+5/2I Spaa[2,4]^2Spbb[2,6]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[5,6]^2+1I Spaa[2,4]^2Spaa[5,6]^2Spbb[2,6]^2Spaa[2,6]^2+3/2I Spaa[2,4]Spaa[5,6]Spbb[2,5]^2Spaa[4,6]Spaa[2,5]^3+5/2I Spaa[2,4]Spbb[2,6]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spaa[5,6]Spaa[4,6]+1I Spaa[2,4]Spbb[2,6]^2Spaa[2,5]Spaa[2,6]^2Spaa[5,6]Spaa[4,6]+1I Spbb[2,5]^2Spaa[4,6]^2Spaa[2,5]^4+2I Spbb[2,5]Spbb[2,6]Spaa[4,6]^2Spaa[2,5]^3Spaa[2,6]+1I Spbb[2,6]^2Spaa[4,6]^2Spaa[2,5]^2Spaa[2,6]^2))/(Spab[2,Sp[3]+Sp[4],2]^3Spaa[5,6]Spaa[3,4]Spaa[2,5]^3Spaa[2,4]^3Spaa[1,6]Spaa[1,2])

==> anc/AllOneLoop6Gluons/6g_ppmppm_G/rational.m <==
(+2/3I Spbb[1,2]^3Spaa[1,6]^3Spaa[2,3])/(Spaa[1,2]Spaa[1,4]Spaa[4,5]Spaa[5,6]Spbb[2,3]Spab[1,Sp[2]+Sp[3],1]^2)+
(-1I Spbb[1,2]^2Spaa[1,6]^2Spaa[1,3]Spaa[4,6])/(Spaa[1,2]Spaa[1,4]^2Spaa[4,5]Spaa[5,6]Spbb[2,3]Spab[1,Sp[2]+Sp[3],1])+
(-1/3I Spbb[1,2]^3Spaa[1,6]^3Spaa[2,3])/(Spaa[1,2]Spaa[1,4]Spaa[4,5]Spaa[5,6]Spbb[2,3]Spab[1,Sp[2]+Sp[3],1]s[1,2,3])+
(-1I Spbb[1,2]^2Spaa[1,6]^2Spaa[3,6])/(Spaa[1,2]Spaa[1,4]Spaa[4,5]Spaa[5,6]Spbb[2,3]Spab[1,Sp[2]+Sp[3],1])+
(-2/3I Spaa[5,6]Spbb[1,5]^3Spaa[1,3]^4)/(Spaa[1,2]Spaa[1,4]Spaa[1,5]Spaa[2,3]Spaa[3,4]Spbb[5,6]Spab[1,Sp[5]+Sp[6],1]^2)+
(-1I Spaa[1,6]Spaa[1,3]^3Spbb[1,5]^2Spaa[3,4])/(Spaa[1,2]Spaa[1,4]^2Spaa[1,5]Spaa[2,3]Spaa[3,4]Spbb[5,6]Spab[1,Sp[5]+Sp[6],1])+
(-1I Spaa[1,6]Spaa[1,3]^3Spbb[1,5]^2Spaa[3,5])/(Spaa[1,2]Spaa[1,4]Spaa[1,5]^2Spaa[2,3]Spaa[3,4]Spbb[5,6]Spab[1,Sp[5]+Sp[6],1])+
(+1/3I Spaa[5,6]Spbb[1,5]^3Spaa[1,3]^4)/(Spaa[1,2]Spaa[1,4]Spaa[1,5]Spaa[2,3]Spaa[3,4]Spbb[5,6]Spab[1,Sp[5]+Sp[6],1]s[2,3,4])+
(+1/2I Spaa[1,2]Spaa[4,5]Spbb[2,5]^2Spaa[1,3]Spaa[4,6])/(Spaa[1,2]Spaa[1,4]^2Spaa[1,5]Spaa[2,4]Spaa[4,5]Spbb[2,3]Spbb[5,6])+
(-1/2I Spaa[1,2]Spaa[4,5]Spaa[3,6]^2Spaa[1,3]Spaa[4,6])/(Spaa[1,2]Spaa[1,4]^2Spaa[1,5]Spaa[2,3]Spaa[2,4]Spaa[4,5]Spaa[5,6])+
(-1/2I Spaa[3,5]Spaa[4,5]Spaa[2,5]Spaa[1,3]^3Spbb[1,5]^2)/(Spaa[1,2]Spaa[1,4]Spaa[1,5]^2Spaa[2,3]Spaa[2,5]Spaa[3,4]Spaa[4,5]Spbb[1,6]Spbb[5,6])+
(-1/6I Spbb[1,2]Spaa[1,4]^2Spaa[1,6]Spaa[2,3]Spaa[2,5]^2Spbb[4,5]^3)/(Spaa[1,2]^2Spaa[1,4]Spaa[1,5]Spaa[2,4]Spaa[2,5]Spbb[3,4]Spbb[5,6]s[1,2,3]s[3,4,5])+
(+2/3I Spaa[3,4]^3Spbb[4,5]^3Spaa[5,6])/(Spaa[1,2]Spaa[1,4]Spaa[2,3]Spaa[4,5]Spbb[5,6]Spab[4,Sp[5]+Sp[6],4]^2)+
(-1I Spaa[1,3]Spaa[3,4]^2Spbb[4,5]^2Spaa[4,6])/(Spaa[1,2]Spaa[1,4]^2Spaa[2,3]Spaa[4,5]Spbb[5,6]Spab[4,Sp[5]+Sp[6],4])+
(-1/3I Spaa[3,4]^3Spbb[4,5]^3Spaa[5,6])/(Spaa[1,2]Spaa[1,4]Spaa[2,3]Spaa[4,5]Spbb[5,6]Spab[4,Sp[5]+Sp[6],4]s[1,2,3])+
(-1I Spaa[3,4]^2Spaa[3,6]Spbb[4,5]^2)/(Spaa[1,2]Spaa[1,4]Spaa[2,3]Spaa[4,5]Spbb[5,6]Spab[4,Sp[5]+Sp[6],4])+
(-2/3I Spaa[2,3]Spbb[2,4]^3Spaa[4,6]^4)/(Spaa[1,4]Spaa[1,6]Spbb[2,3]Spaa[2,4]Spaa[4,5]Spaa[5,6]Spab[4,Sp[2]+Sp[3],4]^2)+
(-1I Spaa[1,6]Spbb[2,4]^2Spaa[3,4]Spaa[4,6]^3)/(Spaa[1,4]^2Spaa[1,6]Spbb[2,3]Spaa[2,4]Spaa[4,5]Spaa[5,6]Spab[4,Sp[2]+Sp[3],4])+
(-1I Spbb[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[4,6]^3)/(Spaa[1,4]Spaa[1,6]Spbb[2,3]Spaa[2,4]^2Spaa[4,5]Spaa[5,6]Spab[4,Sp[2]+Sp[3],4])+
(+1/3I Spaa[2,3]Spbb[2,4]^3Spaa[4,6]^4)/(Spaa[1,4]Spaa[1,6]Spbb[2,3]Spaa[2,4]Spaa[4,5]Spaa[5,6]Spab[4,Sp[2]+Sp[3],4]s[2,3,4])+
(+1/2I Spaa[1,2]Spaa[1,3]Spbb[2,5]^2Spaa[4,5]Spaa[4,6])/(Spaa[1,2]Spaa[1,4]^2Spaa[1,5]Spbb[2,3]Spaa[2,4]Spaa[4,5]Spbb[5,6])+
(-1/2I Spaa[1,2]Spaa[1,3]Spaa[3,6]^2Spaa[4,5]Spaa[4,6])/(Spaa[1,2]Spaa[1,4]^2Spaa[1,5]Spaa[2,3]Spaa[2,4]Spaa[4,5]Spaa[5,6])+
(-1/2I Spaa[1,2]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spaa[4,6]^3)/(Spaa[1,2]Spaa[1,4]Spaa[1,6]Spbb[2,3]Spaa[2,4]^2Spaa[2,5]Spbb[3,4]Spaa[4,5]Spaa[5,6])+
(-1/6I Spbb[1,2]^3Spaa[1,4]^2Spaa[2,5]^2Spaa[3,4]Spbb[4,5]Spaa[5,6])/(Spaa[1,4]Spaa[1,5]Spbb[1,6]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spaa[4,5]^2s[1,2,3]s[3,4,5])+
(+2/3I Spaa[3,4]Spbb[4,5]^3Spaa[5,6]^3)/(Spaa[1,2]Spaa[1,6]Spaa[2,5]Spbb[3,4]Spaa[4,5]Spab[5,Sp[3]+Sp[4],5]^2)+
(-1I Spaa[2,6]Spaa[3,5]Spbb[4,5]^2Spaa[5,6]^2)/(Spaa[1,2]Spaa[1,6]Spaa[2,5]^2Spbb[3,4]Spaa[4,5]Spab[5,Sp[3]+Sp[4],5])+
(-1/3I Spaa[3,4]Spbb[4,5]^3Spaa[5,6]^3)/(Spaa[1,2]Spaa[1,6]Spaa[2,5]Spbb[3,4]Spaa[4,5]Spab[5,Sp[3]+Sp[4],5]s[3,4,5])+
(-1I Spaa[3,6]Spbb[4,5]^2Spaa[5,6]^2)/(Spaa[1,2]Spaa[1,6]Spaa[2,5]Spbb[3,4]Spaa[4,5]Spab[5,Sp[3]+Sp[4],5])+
(-2/3I Spbb[1,5]^3Spaa[1,6]Spaa[3,5]^4)/(Spaa[1,5]Spbb[1,6]Spaa[2,3]Spaa[2,5]Spaa[3,4]Spaa[4,5]Spab[5,Sp[1]+Sp[6],5]^2)+
(-1I Spbb[1,5]^2Spaa[2,3]Spaa[3,5]^3Spaa[5,6])/(Spaa[1,5]Spbb[1,6]Spaa[2,3]Spaa[2,5]^2Spaa[3,4]Spaa[4,5]Spab[5,Sp[1]+Sp[6],5])+
(-1I Spaa[1,3]Spbb[1,5]^2Spaa[3,5]^3Spaa[5,6])/(Spaa[1,5]^2Spbb[1,6]Spaa[2,3]Spaa[2,5]Spaa[3,4]Spaa[4,5]Spab[5,Sp[1]+Sp[6],5])+
(+1/3I Spbb[1,5]^3Spaa[1,6]Spaa[3,5]^4)/(Spaa[1,5]Spbb[1,6]Spaa[2,3]Spaa[2,5]Spaa[3,4]Spaa[4,5]Spab[5,Sp[1]+Sp[6],5]s[2,3,4])+
(+1/2I Spaa[1,2]Spbb[1,4]^2Spaa[2,6]Spaa[3,5]Spaa[4,5])/(Spaa[1,2]Spaa[1,5]Spbb[1,6]Spaa[2,4]Spaa[2,5]^2Spbb[3,4]Spaa[4,5])+
(-1/2I Spaa[1,2]Spaa[2,6]Spaa[3,5]Spaa[3,6]^2Spaa[4,5])/(Spaa[1,2]Spaa[1,5]Spaa[1,6]Spaa[2,4]Spaa[2,5]^2Spaa[3,4]Spaa[4,5])+
(-1/2I Spaa[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[3,5]^3)/(Spaa[1,2]Spaa[1,4]Spaa[1,5]^2Spbb[1,6]Spaa[2,3]Spaa[2,5]Spaa[3,4]Spaa[4,5]Spbb[5,6])+
(-1/6I Spbb[1,2]^3Spaa[1,4]^2Spaa[2,5]^2Spaa[3,4]Spbb[4,5]Spaa[5,6])/(Spaa[1,4]Spaa[1,5]Spbb[1,6]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spaa[4,5]^2s[1,2,3]s[3,4,5])+
(+2/3I Spbb[1,2]^3Spaa[1,6]Spaa[2,3]^3)/(Spaa[1,2]Spbb[1,6]Spaa[2,5]Spaa[3,4]Spaa[4,5]Spab[2,Sp[1]+Sp[6],2]^2)+
(-1I Spbb[1,2]^2Spaa[2,3]^2Spaa[2,6]Spaa[3,5])/(Spaa[1,2]Spbb[1,6]Spaa[2,5]^2Spaa[3,4]Spaa[4,5]Spab[2,Sp[1]+Sp[6],2])+
(-1/3I Spbb[1,2]^3Spaa[1,6]Spaa[2,3]^3)/(Spaa[1,2]Spbb[1,6]Spaa[2,5]Spaa[3,4]Spaa[4,5]Spab[2,Sp[1]+Sp[6],2]s[3,4,5])+
(-1I Spbb[1,2]^2Spaa[2,3]^2Spaa[3,6])/(Spaa[1,2]Spbb[1,6]Spaa[2,5]Spaa[3,4]Spaa[4,5]Spab[2,Sp[1]+Sp[6],2])+
(-2/3I Spbb[2,4]^3Spaa[2,6]^4Spaa[3,4])/(Spaa[1,2]Spaa[1,6]Spaa[2,4]Spaa[2,5]Spbb[3,4]Spaa[5,6]Spab[2,Sp[3]+Sp[4],2]^2)+
(-1I Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^3Spaa[5,6])/(Spaa[1,2]Spaa[1,6]Spaa[2,4]Spaa[2,5]^2Spbb[3,4]Spaa[5,6]Spab[2,Sp[3]+Sp[4],2])+
(-1I Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^3Spaa[4,6])/(Spaa[1,2]Spaa[1,6]Spaa[2,4]^2Spaa[2,5]Spbb[3,4]Spaa[5,6]Spab[2,Sp[3]+Sp[4],2])+
(+1/3I Spbb[2,4]^3Spaa[2,6]^4Spaa[3,4])/(Spaa[1,2]Spaa[1,6]Spaa[2,4]Spaa[2,5]Spbb[3,4]Spaa[5,6]Spab[2,Sp[3]+Sp[4],2]s[2,3,4])+
(+1/2I Spaa[1,2]Spbb[1,4]^2Spaa[2,6]Spaa[3,5]Spaa[4,5])/(Spaa[1,2]Spaa[1,5]Spbb[1,6]Spaa[2,4]Spaa[2,5]^2Spbb[3,4]Spaa[4,5])+
(-1/2I Spaa[1,2]Spaa[2,6]Spaa[3,5]Spaa[3,6]^2Spaa[4,5])/(Spaa[1,2]Spaa[1,5]Spaa[1,6]Spaa[2,4]Spaa[2,5]^2Spaa[3,4]Spaa[4,5])+
(-1/2I Spaa[1,4]Spbb[2,4]^2Spaa[2,6]^3Spaa[4,5]Spaa[4,6])/(Spaa[1,2]Spaa[1,4]Spaa[1,6]Spbb[2,3]Spaa[2,4]^2Spaa[2,5]Spbb[3,4]Spaa[4,5]Spaa[5,6])+
(-1/6I Spbb[1,2]Spaa[1,4]^2Spaa[1,6]Spaa[2,3]Spaa[2,5]^2Spbb[4,5]^3)/(Spaa[1,2]^2Spaa[1,4]Spaa[1,5]Spaa[2,4]Spaa[2,5]Spbb[3,4]Spbb[5,6]s[1,2,3]s[3,4,5])+
(-5/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,6]^3Spbb[1,6]^3Spaa[3,6]-1/3I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,6]-1/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]-1/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]^2Spbb[3,6]+10/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,6]Spaa[3,6]^2-1/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]+4/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,6]Spbb[1,6]Spaa[3,6]^3Spbb[3,6]^2+2/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]-7/3I Spaa[1,2]^2Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spbb[2,6]^2Spaa[3,6]^3-1/3I Spaa[1,2]^2Spbb[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spbb[2,6]^2Spaa[3,6]^3+1/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^3Spbb[3,6]-1/3I Spaa[1,2]^2Spbb[1,3]^2Spaa[2,6]Spbb[2,6]^3Spaa[3,6]^3+1/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[2,6]Spaa[3,6]^4Spbb[3,6]^2-1/3I Spaa[1,2]^2Spbb[1,3]^2Spbb[2,6]^2Spaa[3,6]^4Spbb[3,6]+1/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,6]^3Spbb[1,6]^2Spaa[2,4]+1/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spaa[2,6]Spbb[2,6]+8/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spaa[3,6]Spbb[3,6]+1/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]^2Spbb[2,6]+8/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spaa[3,6]Spbb[3,6]+5I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]^2Spbb[3,6]-1/3I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[2,6]Spaa[3,6]^2+8/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]Spaa[3,6]^2Spbb[3,6]^2-8/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]-4/3I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,4]Spbb[2,6]^2Spaa[3,6]^2+2/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spbb[3,6]-1/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^2+2I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[3,6]^3Spbb[3,6]^2-3I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]+4/3I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,6]Spaa[3,6]^3Spbb[4,6]-1/3I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]-1/3I Spaa[1,2]Spbb[1,2]Spaa[1,6]^4Spbb[1,6]^4Spaa[3,6]-1I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,6]^3Spbb[1,6]^2Spaa[2,4]Spbb[2,6]Spaa[3,6]+2I Spaa[1,2]Spbb[1,2]Spaa[1,6]^3Spbb[1,6]^3Spaa[2,6]Spbb[2,6]Spaa[3,6]+5/3I Spaa[1,2]Spbb[1,2]Spaa[1,6]^3Spbb[1,6]^3Spaa[3,6]^2Spbb[3,6]+1/3I Spaa[1,2]Spbb[1,3]Spaa[1,6]^3Spbb[1,6]^3Spbb[2,6]Spaa[3,6]^2+7/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]-2/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]+1I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,6]^2Spaa[3,6]^2-1/3I Spaa[1,2]Spbb[1,2]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]+2I Spaa[1,2]Spbb[1,2]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]-2I Spaa[1,2]Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2+7/3I Spaa[1,2]Spbb[1,2]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]^3Spbb[3,6]^2-2I Spaa[1,2]Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,6]Spaa[3,6]^3Spbb[3,6]+2I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2Spbb[3,6]-7/3I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]Spaa[2,6]Spbb[2,6]^3Spaa[3,6]^2-1/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]^2+2/3I Spaa[1,2]Spbb[1,3]^2Spaa[1,6]Spaa[2,4]Spbb[2,6]^2Spaa[3,6]^3Spbb[4,6]-1/3I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]Spbb[2,6]^2Spaa[3,6]^3Spbb[3,6]-1/3I Spaa[1,2]Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2Spbb[3,6]+1/3I Spaa[1,2]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]^3Spaa[3,6]^2+1/3I Spaa[1,2]Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[3,6]^4Spbb[3,6]^3-1/3I Spaa[1,2]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]^4Spbb[3,6]^2-1/3I Spaa[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spbb[2,6]Spaa[3,6]^3Spbb[4,6]+1/3I Spaa[1,2]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^3Spbb[3,6]-2/3I Spaa[1,2]Spbb[1,3]Spbb[2,3]Spaa[2,4]Spbb[2,6]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]+2/3I Spaa[1,2]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spbb[2,6]Spaa[3,6]^4Spbb[3,6]^2+1I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[4,6]-11/3I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[3,6]Spaa[4,6]+4/3I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[4,6]+1/3I Spaa[1,3]^3Spbb[1,3]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[4,6]-1/3I Spaa[1,3]^3Spbb[1,3]^3Spaa[1,6]Spbb[1,6]Spaa[3,6]Spaa[4,6]Spbb[4,6]+10/3I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]+1/3I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[4,6]^2Spbb[4,6]-1/3I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[3,6]Spaa[4,6]^2+8/3I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,4]Spaa[2,6]^2Spbb[3,6]^2Spaa[4,6]-8/3I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,6]Spaa[4,6]-1/3I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[3,6]Spaa[4,6]+2/3I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]-7/3I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spaa[2,6]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]+7/3I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]+2/3I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]-1/3I Spbb[1,2]Spaa[1,3]^3Spbb[1,4]^2Spaa[2,6]Spbb[3,6]^2Spaa[4,6]^2+1/3I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[2,6]Spbb[2,6]Spaa[4,6]^2Spbb[4,6]+1/3I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[4,6]^2Spbb[4,6]-1/3I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[3,6]Spaa[4,6]^2-1I Spaa[1,3]^3Spbb[1,3]^3Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]+1I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]-1/3I Spaa[1,3]^3Spbb[1,3]^3Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2+1I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]-2/3I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2-2/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]^3Spbb[1,6]^2Spaa[2,4]+2/3I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]^3Spbb[1,6]^3Spaa[4,6]+8/3I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spaa[2,6]Spbb[3,6]+1I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spbb[2,6]Spaa[4,6]+1/3I Spaa[1,3]^2Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[2,6]Spaa[4,6]-1/3I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]^2Spbb[3,6]-5/3I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]-1I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]+1/3I Spaa[1,3]^2Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[3,6]Spaa[4,6]^2-2I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]Spaa[3,6]^2Spbb[3,6]^2+2/3I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,6]^2Spbb[4,6]-1/3I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]^3Spbb[2,6]Spbb[3,6]-1I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^2+1/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spbb[3,6]Spaa[4,6]-3I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]^2Spaa[4,6]+1I Spaa[1,3]^2Spbb[1,3]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]-5/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^2+2I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]-5/3I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]Spbb[4,6]+1I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]+1/3I Spaa[1,3]^2Spbb[1,3]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[4,6]^2Spbb[4,6]-1/3I Spaa[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spbb[3,6]Spaa[4,6]^2-1I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[3,6]^3Spbb[3,6]^2-1/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[3,6]^2Spaa[4,6]^2+1/3I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[4,6]^2Spbb[4,6]+1/3I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]-1/3I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2-4/3I Spaa[1,3]^2Spbb[1,3]^2Spbb[2,3]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[4,6]+3I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,6]Spaa[4,6]-3I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,6]^3Spbb[2,6]^3Spaa[4,6]+1/3I Spaa[1,3]^2Spbb[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^2Spaa[4,6]+1I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]+7/3I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]-10/3I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]+8/3I Spaa[1,3]^2Spbb[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]-2/3I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[4,6]^2Spbb[4,6]+1/3I Spaa[1,3]^2Spbb[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]^2Spbb[4,6]+2/3I Spaa[1,3]^2Spbb[1,4]^2Spaa[2,6]^2Spbb[2,6]^2Spbb[3,6]Spaa[4,6]^2-2/3I Spaa[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,6]Spaa[4,6]^2+1/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^3Spaa[4,6]+2/3I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]-1I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]+4/3I Spaa[1,3]^2Spbb[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]+1I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2-2I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]+1I Spaa[1,3]^2Spbb[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]+1I Spaa[1,3]^2Spbb[1,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2-1I Spaa[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2-2/3I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]^4Spbb[1,6]^3Spaa[2,4]-1/3I Spaa[1,3]Spbb[1,4]Spaa[1,6]^4Spbb[1,6]^4Spaa[4,6]-2/3I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]^3Spbb[1,6]^2Spaa[2,4]Spaa[2,6]Spbb[2,6]-1/3I Spaa[1,3]Spbb[1,4]^2Spaa[1,6]^3Spbb[1,6]^2Spaa[2,4]Spbb[2,6]Spaa[4,6]+1/3I Spbb[1,2]Spaa[1,3]Spaa[1,6]^3Spbb[1,6]^3Spaa[2,6]Spaa[3,6]Spbb[3,6]+8/3I Spaa[1,3]Spbb[1,3]Spaa[1,6]^3Spbb[1,6]^3Spaa[3,6]^2Spbb[3,6]-1/3I Spaa[1,3]Spbb[1,4]Spaa[1,6]^3Spbb[1,6]^3Spaa[3,6]Spbb[3,6]Spaa[4,6]-1/3I Spaa[1,3]Spbb[1,4]Spaa[1,6]^3Spbb[1,6]^3Spaa[4,6]^2Spbb[4,6]+8/3I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]^2+1/3I Spaa[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[4,6]-2I Spbb[1,2]Spaa[1,3]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spbb[3,6]+1/3I Spaa[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[4,6]-2I Spbb[1,2]Spaa[1,3]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^2-2I Spaa[1,3]Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]Spbb[4,6]+1/3I Spaa[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]+1/3I Spaa[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spbb[2,6]Spaa[4,6]^2Spbb[4,6]+2/3I Spaa[1,3]Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]^3Spbb[3,6]^2-1/3I Spaa[1,3]Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2-4/3I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]^2+1I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spaa[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2Spbb[4,6]-1I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]Spaa[3,6]^3Spbb[3,6]^3+1I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]+1/3I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2-1/3I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]+1/3I Spbb[1,2]Spaa[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,6]Spbb[3,6]+2/3I Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]-1/3I Spbb[1,2]Spaa[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,6]^3Spbb[3,6]^3+1/3I Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2-1/3I Spaa[1,3]Spbb[1,3]Spbb[2,3]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2Spbb[4,6]-1/3I Spaa[1,3]Spbb[1,3]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2+1/3I Spaa[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]-1/3I Spaa[1,3]Spbb[1,3]Spbb[2,3]Spaa[2,4]Spaa[3,6]^4Spbb[3,6]^2Spbb[4,6]+1/3I Spaa[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[3,6]^4Spbb[3,6]^3-1/3I Spaa[1,3]Spbb[1,3]Spbb[2,3]Spaa[2,4]Spaa[3,6]^3Spbb[3,6]Spaa[4,6]Spbb[4,6]^2+1/3I Spaa[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[3,6]^3Spbb[3,6]^2Spaa[4,6]Spbb[4,6])/(Spaa[1,2]Spaa[1,4]Spaa[1,5]Spbb[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[3,4]Spaa[4,5]Spaa[5,6]Spbb[5,6]s[1,2,3])+
(-1/3I Spaa[1,2]^4Spbb[1,2]^4Spaa[2,3]Spbb[2,3]Spaa[3,6]-1/3I Spaa[1,2]^4Spbb[1,2]^4Spaa[3,6]^2Spbb[3,6]-5/3I Spaa[1,2]^4Spbb[1,2]^3Spbb[1,3]Spbb[2,6]Spaa[3,6]^2+1/3I Spaa[1,2]^3Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]^2Spaa[3,6]-2/3I Spaa[1,2]^3Spbb[1,2]^4Spaa[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]+7/3I Spaa[1,2]^3Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[3,6]-1/3I Spaa[1,2]^3Spbb[1,2]^4Spaa[1,3]Spaa[2,6]^2Spbb[2,6]-1/3I Spaa[1,2]^3Spbb[1,2]^4Spaa[1,3]Spaa[2,6]Spaa[3,6]Spbb[3,6]+2I Spaa[1,2]^3Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]+14/3I Spaa[1,2]^3Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[3,6]^2Spbb[3,6]-25/3I Spaa[1,2]^3Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spbb[2,6]Spaa[3,6]^2-2I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]^2-1/3I Spaa[1,2]^3Spbb[1,2]^3Spaa[2,3]^2Spbb[2,3]^2Spaa[3,6]-1I Spaa[1,2]^3Spbb[1,2]^3Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]-4/3I Spaa[1,2]^3Spbb[1,2]^3Spaa[2,3]Spbb[2,3]Spaa[3,6]^2Spbb[3,6]-1/3I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,6]Spaa[3,6]^2-1/3I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,4]Spbb[2,3]Spaa[2,4]Spbb[2,6]Spaa[3,6]^2-2/3I Spaa[1,2]^3Spbb[1,2]^3Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]-4/3I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,3]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2-1I Spaa[1,2]^3Spbb[1,2]^3Spaa[3,6]^3Spbb[3,6]^2+2/3I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,3]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]-5/3I Spaa[1,2]^3Spbb[1,2]Spbb[1,3]^2Spbb[2,6]^2Spaa[3,6]^3+2/3I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]^2Spaa[2,6]+1I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^3Spaa[3,6]+1/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[3,6]-1/3I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]+13/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spaa[3,6]+1I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]^2Spaa[2,6]^2Spbb[3,6]-4/3I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,6]^2Spbb[2,6]-4I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,6]Spaa[3,6]Spbb[3,6]+6I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]+13/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[3,6]^2Spbb[3,6]-17/3I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[2,6]Spaa[3,6]^2-1/3I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]+5/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]+2I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[3,6]^2Spbb[3,6]-11/3I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]^2+1/3I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]-1/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,6]-2/3I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]+1I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[3,6]Spbb[3,6]+1/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]+4/3I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spbb[2,6]Spaa[3,6]^2-1/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]-1/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[3,6]^2Spbb[3,6]+3I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spbb[2,6]Spaa[3,6]^2-1/3I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spaa[2,6]^3Spbb[2,6]^2+2/3I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spbb[3,6]+2/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]+5/3I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^2-2I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]+1/3I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2+4/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[3,6]^3Spbb[3,6]^2-8/3I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[2,6]Spaa[3,6]^3Spbb[3,6]-1/3I Spaa[1,2]^2Spaa[1,3]Spbb[1,3]^3Spbb[2,6]^2Spaa[3,6]^3+2I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]Spbb[2,6]^2Spaa[3,6]^2-1/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]-1/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^2Spbb[2,6]Spaa[3,6]^2-1/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spbb[2,6]Spaa[3,6]^2-2/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]-1I Spaa[1,2]^2Spbb[1,2]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]-1I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2-1I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]-1/3I Spaa[1,2]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spbb[2,6]^2Spaa[3,6]^3-2/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2-1I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]-1/3I Spaa[1,2]^2Spbb[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spbb[2,6]^2Spaa[3,6]^3+4/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^4Spbb[1,3]^3Spaa[2,6]+1I Spaa[1,2]Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^4Spaa[3,6]+2/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,4]+2/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]+2/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spaa[1,6]Spbb[1,6]Spaa[3,6]+4/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]+2/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spaa[2,3]Spbb[2,3]Spaa[3,6]+1/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,6]+1/3I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]Spaa[2,6]^2Spbb[3,6]+1I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spaa[2,6]^2Spbb[2,6]-7/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spaa[2,6]Spaa[3,6]Spbb[3,6]+8/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spaa[2,6]Spbb[2,6]Spaa[3,6]+2/3I Spaa[1,2]Spaa[1,3]^3Spbb[1,3]^4Spbb[2,6]Spaa[3,6]^2-1/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,6]+1/3I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[3,6]-1/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]-5/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,6]Spbb[3,6]+5/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]+2/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[3,6]^2Spbb[3,6]-2/3I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]^2+2/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]-2/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[3,6]+1/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[2,6]-1I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[3,6]-1I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[3,6]+4/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]+11/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[3,6]Spbb[3,6]-4/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]+3I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spaa[3,6]^2Spbb[3,6]-1I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]Spbb[2,3]Spbb[2,6]Spaa[3,6]^2+2/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]-7/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]+2/3I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[2,3]Spaa[2,4]Spbb[2,6]Spaa[3,6]^2-2/3I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^2+4/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spbb[3,6]-2/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]+1I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^2-2/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]-1/3I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2+4/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[3,6]^3Spbb[3,6]^2-4/3I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[2,6]Spaa[3,6]^3Spbb[3,6]+1/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]^2-5/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]+5/3I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,4]Spbb[2,6]^2Spaa[3,6]^2+1/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]^2Spbb[2,6]-1/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]Spaa[3,6]Spbb[3,6]+2/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]+2/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,6]^2Spbb[3,6]-2/3I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,3]^2Spbb[2,6]Spaa[3,6]^2+2/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]+2/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[3,6]^2Spbb[3,6]-2/3I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spbb[2,6]Spaa[3,6]^2-1I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^2+2I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]-1I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2+2/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]+1I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]+1/3I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2-1/3I Spaa[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spbb[2,6]Spaa[3,6]^3Spbb[4,6]+1/3I Spaa[1,2]Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]+2/3I Spbb[1,2]Spaa[1,3]^5Spbb[1,3]^4Spaa[2,6]+1/3I Spaa[1,3]^5Spbb[1,3]^5Spaa[3,6]-2/3I Spaa[1,3]^5Spbb[1,3]^4Spbb[1,4]Spaa[4,6]+4/3I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]Spaa[1,6]Spaa[2,4]+2/3I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^3Spaa[1,6]Spbb[1,6]Spaa[2,6]+1/3I Spaa[1,3]^4Spbb[1,3]^4Spaa[1,6]Spbb[1,6]Spaa[3,6]-1I Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[4,6]+1I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^3Spaa[2,3]Spbb[2,3]Spaa[2,6]-1I Spaa[1,3]^4Spbb[1,3]^4Spaa[2,3]Spbb[2,3]Spaa[3,6]-1/3I Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[4,6]+2/3I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^2Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,6]+1/3I Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[3,6]-1/3I Spaa[1,3]^4Spbb[1,3]^2Spbb[1,4]^2Spbb[2,3]Spaa[2,4]Spaa[4,6]+4/3I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^3Spaa[2,6]^2Spbb[2,6]+5/3I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^3Spaa[2,6]Spaa[3,6]Spbb[3,6]-5/3I Spaa[1,3]^4Spbb[1,3]^4Spaa[2,6]Spbb[2,6]Spaa[3,6]+1/3I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^2Spbb[1,4]Spaa[2,6]Spbb[3,6]Spaa[4,6]-1/3I Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]Spaa[2,6]Spbb[2,6]Spaa[4,6]+1/3I Spaa[1,3]^4Spbb[1,3]^4Spaa[3,6]^2Spbb[3,6]-1/3I Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]-1I Spaa[1,3]^4Spbb[1,3]^2Spbb[1,4]^2Spbb[3,6]Spaa[4,6]^2+1I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]-1/3I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[4,6]+1/3I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[2,3]Spaa[2,4]^2+1I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spbb[3,6]Spaa[4,6]+1/3I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[3,6]+1/3I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]-1/3I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,6]Spbb[3,6]-2/3I Spaa[1,3]^3Spbb[1,3]^3Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]-1/3I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[3,6]Spaa[4,6]-1/3I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]-2/3I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[3,6]Spaa[4,6]^2+2/3I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]-1/3I Spaa[1,3]^3Spbb[1,3]^3Spaa[2,3]^2Spbb[2,3]^2Spaa[3,6]+1I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[2,6]-1/3I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[3,6]+1/3I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[4,6]+2/3I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[3,6]+2/3I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]+2I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[3,6]Spbb[3,6]-1I Spaa[1,3]^3Spbb[1,3]^3Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]-1/3I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[3,6]Spaa[4,6]+4/3I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[3,6]Spaa[4,6]+1/3I Spaa[1,3]^3Spbb[1,3]^3Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[4,6]-1/3I Spaa[1,3]^3Spbb[1,3]^3Spaa[2,3]Spbb[2,3]Spaa[3,6]^2Spbb[3,6]-5/3I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,6]Spbb[3,6]Spaa[4,6]-2/3I Spbb[1,2]Spaa[1,3]^3Spbb[1,4]^2Spbb[2,3]Spaa[2,4]Spaa[2,6]Spbb[3,6]Spaa[4,6]+2/3I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spbb[2,3]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[4,6]+1/3I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[3,6]^2Spbb[3,6]-1/3I Spaa[1,3]^3Spbb[1,4]^3Spbb[2,3]Spaa[2,4]Spbb[3,6]Spaa[4,6]^2+1/3I Spbb[1,2]^3Spaa[1,3]^3Spaa[2,6]^3Spbb[3,6]^2+1/3I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spaa[2,6]^3Spbb[2,6]^2-5/3I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^2+2I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spbb[3,6]-2/3I Spaa[1,3]^3Spbb[1,3]^3Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]+1/3I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,6]Spaa[4,6]+1/3I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[4,6]-1I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^2-1I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]-2/3I Spbb[1,2]Spaa[1,3]^3Spbb[1,4]^2Spaa[2,6]Spbb[3,6]^2Spaa[4,6]^2+1/3I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[2,6]Spbb[2,6]Spbb[3,6]Spaa[4,6]^2-1/3I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2-1/3I Spaa[1,3]^3Spbb[1,4]^3Spbb[3,6]^2Spaa[4,6]^3+1/3I Spbb[1,2]^2Spaa[1,3]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]^2Spbb[3,6]+1/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]Spbb[3,6]Spaa[4,6]-1/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]Spbb[3,6]Spaa[4,6]-1/3I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[3,6]^2Spbb[3,6]+1/3I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]-2/3I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]+2/3I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spbb[3,6]Spaa[4,6]^2-1I Spaa[1,3]^2Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spbb[3,6]Spaa[4,6]^2+1/3I Spaa[1,3]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[4,6]-1/3I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[3,6]^2Spbb[3,6]+2/3I Spbb[1,2]^2Spaa[1,3]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^2+1/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,6]Spaa[4,6]+2I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^2-2/3I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]+1I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]-1/3I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]+1/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[3,6]^2Spaa[4,6]^2+1/3I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,6]Spaa[4,6]^2-1/3I Spaa[1,3]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,4]Spbb[3,6]Spaa[4,6]^2+2/3I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spaa[3,6]^3Spbb[3,6]^2+1/3I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]+2/3I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2-2/3I Spaa[1,3]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2+1/3I Spaa[1,3]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spbb[3,6]^2Spaa[4,6]^3-1/3I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]+1/3I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[3,6]^3Spbb[3,6]^2)/(Spaa[1,2]Spaa[1,4]Spaa[1,5]Spbb[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[3,4]Spaa[4,5]Spaa[5,6]Spbb[5,6]s[2,3,4])+
(+1/3I Spaa[1,2]^3Spbb[1,2]^3Spaa[2,3]Spbb[2,3]Spaa[3,6]+1/3I Spaa[1,2]^3Spbb[1,2]^3Spaa[3,6]^2Spbb[3,6]+5/3I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,3]Spbb[2,6]Spaa[3,6]^2-1/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[3,6]+2/3I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]-8/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[3,6]+1/3I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spaa[2,6]^2Spbb[2,6]+1/3I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spaa[2,6]Spaa[3,6]Spbb[3,6]-2I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]-5I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[3,6]^2Spbb[3,6]+20/3I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[2,6]Spaa[3,6]^2-1/2I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]+10/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]^2+1/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[3,6]+2/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]+4/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[2,3]Spbb[2,3]Spaa[3,6]^2Spbb[3,6]-1/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]+1/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2+1I Spaa[1,2]^2Spbb[1,2]^2Spaa[3,6]^3Spbb[3,6]^2-1I Spaa[1,2]^2Spbb[1,3]^2Spbb[2,6]^2Spaa[3,6]^3-2/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spaa[2,6]-2/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spaa[3,6]+1I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[3,6]-5/6I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]-2I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spaa[3,6]-1/2I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[3,6]-1I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spaa[2,6]^2Spbb[3,6]+1I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[2,6]^2Spbb[2,6]+4/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[2,6]Spaa[3,6]Spbb[3,6]-5/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]+1/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[3,6]^2Spbb[3,6]-2/3I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[2,6]Spaa[3,6]^2-1I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]+5/6I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]-17/6I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]-11/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[3,6]^2Spbb[3,6]+13/3I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]^2-1/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]-4/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[3,6]Spbb[3,6]+4/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]-2/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[3,6]^2Spbb[3,6]+2/3I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spbb[2,6]Spaa[3,6]^2+5/6I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spbb[3,6]-5/6I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]-5/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^2-1/6I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]+11/6I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2-7/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[3,6]^3Spbb[3,6]^2+7/3I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[2,6]Spaa[3,6]^3Spbb[3,6]-5/3I Spaa[1,2]Spbb[1,2]Spaa[1,6]^3Spbb[1,6]^3Spaa[3,6]-1/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,6]-1/3I Spaa[1,2]Spbb[1,2]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]+4/3I Spaa[1,2]Spbb[1,2]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]^2Spbb[3,6]+3I Spaa[1,2]Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,6]Spaa[3,6]^2-1I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]+1I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]Spbb[2,6]^2Spaa[3,6]^2-1I Spaa[1,2]Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]+1I Spaa[1,2]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2+1I Spaa[1,2]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]-1/2I Spaa[1,2]Spbb[1,2]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]+1/2I Spaa[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2-4/3I Spaa[1,2]Spbb[1,3]Spbb[2,3]Spaa[2,4]Spbb[2,6]Spaa[3,6]^3Spbb[4,6]+1I Spaa[1,2]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]-1I Spaa[1,2]Spbb[1,2]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2Spbb[3,6]+1I Spaa[1,2]Spbb[1,3]Spaa[2,6]^2Spbb[2,6]^3Spaa[3,6]^2-2/3I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^3Spaa[2,6]-1/3I Spaa[1,3]^4Spbb[1,3]^4Spaa[3,6]+2/3I Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]Spaa[4,6]-2/3I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,4]-2/3I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]+1I Spaa[1,3]^3Spbb[1,3]^3Spaa[1,6]Spbb[1,6]Spaa[3,6]+2/3I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[4,6]-7/6I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]+1I Spaa[1,3]^3Spbb[1,3]^3Spaa[2,3]Spbb[2,3]Spaa[3,6]-1/3I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[4,6]+2/3I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,6]+1/6I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[3,6]+1/3I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spbb[2,3]Spaa[2,4]Spaa[4,6]+7/6I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spaa[2,6]^2Spbb[3,6]-3/2I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spaa[2,6]^2Spbb[2,6]-5/2I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spaa[2,6]Spaa[3,6]Spbb[3,6]+23/6I Spaa[1,3]^3Spbb[1,3]^3Spaa[2,6]Spbb[2,6]Spaa[3,6]-2/3I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spaa[2,6]Spbb[3,6]Spaa[4,6]+1I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[2,6]Spbb[2,6]Spaa[4,6]-4/3I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[4,6]+4/3I Spaa[1,3]^3Spbb[1,3]^3Spaa[3,6]Spaa[4,6]Spbb[4,6]-4/3I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]-1/3I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[4,6]^2Spbb[4,6]+2/3I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spbb[3,6]Spaa[4,6]^2+2I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]+1I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[4,6]-1/2I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]Spaa[3,6]Spbb[3,6]+5/6I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,6]-1/3I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[3,6]+5/6I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]+1/6I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,6]Spbb[3,6]+19/6I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]-14/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[3,6]Spaa[4,6]+2I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[4,6]-4/3I Spaa[1,3]^2Spbb[1,3]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[4,6]+4/3I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[3,6]^2Spbb[3,6]+11/3I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[3,6]Spaa[4,6]Spbb[4,6]+1/3I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]-5/6I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]+1/3I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[3,6]+1/6I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[4,6]-5/6I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[4,6]-5/6I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[2,6]+5/6I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[3,6]-1I Spaa[1,3]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[4,6]+1/3I Spbb[1,2]^2Spaa[1,3]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[3,6]-5/6I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]-3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[3,6]Spbb[3,6]+11/6I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]+1/6I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[3,6]Spaa[4,6]-4/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[3,6]Spaa[4,6]-1/2I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[4,6]-1/6I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[4,6]-2/3I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,4]Spaa[4,6]-2/3I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spaa[3,6]^2Spbb[3,6]-1/6I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spaa[3,6]Spaa[4,6]Spbb[4,6]-1/3I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]+1/6I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,6]Spbb[3,6]Spaa[4,6]-7/3I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spaa[4,6]^2Spbb[4,6]+1I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[4,6]^2Spbb[4,6]+2I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[3,6]Spaa[4,6]^2-2I Spaa[1,3]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spbb[3,6]Spaa[4,6]^2+1/2I Spaa[1,3]^2Spbb[1,4]^2Spbb[2,3]^2Spaa[2,4]^2Spaa[3,6]-3/2I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spaa[3,6]Spbb[3,6]+2I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]-1/2I Spaa[1,3]^2Spbb[1,4]^2Spbb[2,3]Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]+1/2I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[3,6]^2Spbb[3,6]+2I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]-3/2I Spaa[1,3]^2Spbb[1,4]^2Spbb[2,3]Spaa[2,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]-1/2I Spbb[1,2]^2Spaa[1,3]^2Spaa[2,6]^3Spbb[2,6]Spbb[3,6]+1/2I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[2,6]^3Spbb[2,6]^2+2/3I Spbb[1,2]^2Spaa[1,3]^2Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^2-5/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spbb[3,6]+1I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]-3/2I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,6]Spaa[4,6]+3/2I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[4,6]-1I Spaa[1,3]^2Spbb[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]+5/6I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^2-5/6I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]-2I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[2,6]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]+3/2I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]Spbb[4,6]+1/2I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]-1/2I Spaa[1,3]^2Spbb[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]+2I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,6]Spbb[2,6]Spaa[4,6]^2Spbb[4,6]-7/3I Spaa[1,3]^2Spbb[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[4,6]^2Spbb[4,6]-2I Spaa[1,3]^2Spbb[1,4]^2Spaa[2,6]Spbb[2,6]Spbb[3,6]Spaa[4,6]^2+8/3I Spaa[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[3,6]Spaa[4,6]^2-1I Spaa[1,3]^2Spbb[1,3]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]+1I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]+5/3I Spaa[1,3]^2Spbb[1,3]^2Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2-3I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]+4/3I Spaa[1,3]^2Spbb[1,4]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2+1/3I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]^3Spbb[1,6]^2Spaa[2,4]+1/3I Spaa[1,3]Spbb[1,3]Spaa[1,6]^3Spbb[1,6]^3Spaa[3,6]+1I Spaa[1,3]Spbb[1,4]Spaa[1,6]^3Spbb[1,6]^3Spaa[4,6]+1/3I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spaa[2,6]Spbb[2,6]+10/3I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spaa[3,6]Spbb[3,6]-1/3I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,6]+5/6I Spbb[1,2]Spaa[1,3]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]^2Spbb[2,6]+1I Spbb[1,2]Spaa[1,3]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spaa[3,6]Spbb[3,6]+17/6I Spaa[1,3]Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]+1/3I Spaa[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spbb[2,6]Spaa[4,6]+1I Spaa[1,3]Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]-8/3I Spaa[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]+1/3I Spaa[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[4,6]^2Spbb[4,6]-1/2I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spbb[3,6]+1/2I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]+1I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]Spaa[3,6]^2Spbb[3,6]^2+2/3I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,6]^2Spbb[4,6]-3I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]+2I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,6]Spaa[4,6]Spbb[4,6]-2I Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]+1/2I Spbb[1,2]Spaa[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]^3Spbb[2,6]^2+1/2I Spbb[1,2]Spaa[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spbb[3,6]-5/6I Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]-13/6I Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]^2Spaa[4,6]-1/6I Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]+10/3I Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]Spbb[4,6]-5/2I Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]-1/3I Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[4,6]^2Spbb[4,6]-1I Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[3,6]^3Spbb[3,6]^2+5/3I Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]-5/3I Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]+7/3I Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2-7/3I Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]+1I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[3,6]^2Spbb[4,6]-1I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[3,6]^2Spbb[3,6]+1/2I Spbb[1,2]Spaa[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spbb[3,6]-1/2I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]-1/2I Spbb[1,2]Spaa[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,6]Spaa[4,6]+1/2I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[4,6]-1/2I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]Spbb[4,6]+1/2I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]+1/2I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[4,6]^2Spbb[4,6]-1/2I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,6]Spaa[4,6]^2+1/2I Spaa[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spbb[3,6]Spaa[4,6]^2-1I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]Spbb[4,6]+1I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]-1I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]^2Spbb[4,6]+1I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spbb[3,6]Spaa[4,6]^2-1I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2-1I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]+1I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]+1I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2-1I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[4,6]^3Spbb[4,6]^2+1I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]+2I Spaa[1,3]Spbb[1,3]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[4,6]-2I Spaa[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]+1I Spaa[1,3]Spbb[1,3]Spbb[2,3]Spaa[2,4]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]-1I Spaa[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[3,6]^3Spbb[3,6]^2+2I Spaa[1,3]Spbb[1,3]Spbb[2,3]Spaa[2,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2-2I Spaa[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]+1I Spbb[1,2]Spaa[1,3]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,6]Spbb[3,6]-1I Spaa[1,3]Spbb[1,3]Spaa[2,6]^3Spbb[2,6]^3Spaa[3,6]+1/2I Spaa[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^2Spaa[4,6]-3/2I Spaa[1,3]Spbb[1,3]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]+3/2I Spaa[1,3]Spbb[1,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]-1/2I Spaa[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]+1/2I Spaa[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]^2Spbb[4,6]+1/2I Spaa[1,3]Spbb[1,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]-1/2I Spaa[1,3]Spbb[1,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]-1/2I Spaa[1,3]Spbb[1,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2+1/2I Spaa[1,3]Spbb[1,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]-1/3I Spaa[1,6]^4Spbb[1,6]^4Spaa[3,6]-1I Spbb[1,4]Spaa[1,6]^3Spbb[1,6]^2Spaa[2,4]Spbb[2,6]Spaa[3,6]+5/2I Spaa[1,6]^3Spbb[1,6]^3Spaa[2,6]Spbb[2,6]Spaa[3,6]+2I Spaa[1,6]^3Spbb[1,6]^3Spaa[3,6]^2Spbb[3,6]+10/3I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]-2/3I Spbb[1,3]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,6]^2Spbb[4,6]-1/3I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]-1/3I Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]+1I Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]+1/3I Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]^3Spbb[3,6]^2-1/3I Spbb[1,3]Spaa[1,6]Spaa[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2Spbb[4,6]+4/3I Spbb[1,3]Spaa[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]-4/3I Spbb[1,4]Spaa[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]^2+2/3I Spbb[1,3]Spaa[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2-2/3I Spbb[1,4]Spaa[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]-1/2I Spaa[1,6]Spbb[1,6]Spaa[2,6]^3Spbb[2,6]^3Spaa[3,6]-1I Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]+1/2I Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]^2-1/2I Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2)/(Spaa[1,2]Spaa[1,4]Spaa[1,5]Spbb[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[3,4]Spaa[4,5]Spaa[5,6]Spbb[5,6])+
(-5/3I Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[5,6]^3Spbb[5,6]^3-1/3I Spaa[2,4]Spbb[2,5]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-1/3I Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2-1/3I Spaa[3,6]^2Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[5,6]^2Spbb[5,6]^2+10/3I Spbb[3,5]Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2-1/3I Spaa[3,6]^2Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]+4/3I Spaa[3,6]^3Spbb[3,6]^2Spaa[4,5]^2Spbb[4,5]^2Spaa[5,6]Spbb[5,6]+2/3I Spbb[3,5]Spaa[3,6]^3Spbb[3,6]Spaa[4,5]^2Spbb[4,5]Spbb[4,6]Spaa[5,6]Spbb[5,6]-7/3I Spbb[3,5]^2Spaa[3,6]^3Spaa[4,5]^2Spbb[4,6]^2Spaa[5,6]Spbb[5,6]-1/3I Spaa[2,4]Spbb[2,5]Spbb[3,4]Spbb[3,5]Spaa[3,6]^3Spaa[4,5]^2Spbb[4,6]^2+1/3I Spbb[3,5]Spaa[3,6]^3Spbb[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]^2-1/3I Spbb[3,5]^2Spaa[3,6]^3Spaa[4,5]^2Spaa[4,6]Spbb[4,6]^3+1/3I Spbb[3,5]Spaa[3,6]^4Spbb[3,6]^2Spaa[4,5]^2Spbb[4,5]Spbb[4,6]-1/3I Spbb[3,5]^2Spaa[3,6]^4Spbb[3,6]Spaa[4,5]^2Spbb[4,6]^2+1/3I Spaa[2,4]Spbb[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]^3Spbb[5,6]^2+1/3I Spaa[2,4]Spbb[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+8/3I Spaa[2,4]Spbb[2,5]Spaa[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]^2Spbb[5,6]+1/3I Spaa[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2+8/3I Spaa[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2+5I Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]^2-1/3I Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2+8/3I Spaa[2,4]Spbb[2,5]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,5]Spbb[4,5]^2Spaa[5,6]-8/3I Spaa[2,4]Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]-4/3I Spaa[2,4]Spbb[2,5]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]Spbb[4,6]^2Spaa[5,6]+2/3I Spaa[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]-1/3I Spaa[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]+2I Spaa[3,5]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]^2Spaa[4,5]Spbb[4,5]Spaa[5,6]Spbb[5,6]-3I Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]Spaa[4,5]Spbb[4,6]Spaa[5,6]Spbb[5,6]+4/3I Spaa[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^3Spaa[4,5]Spbb[4,6]-1/3I Spaa[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]Spaa[4,5]Spbb[4,6]-1/3I Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[5,6]^4Spbb[5,6]^4-1I Spaa[2,4]Spbb[2,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2+2I Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^3+5/3I Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]^3+1/3I Spbb[3,5]Spaa[3,6]^2Spaa[4,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^3+7/3I Spaa[2,4]Spbb[2,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]-2/3I Spaa[2,4]Spbb[2,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+1I Spaa[2,4]Spbb[2,5]Spbb[3,5]Spaa[3,6]^2Spaa[4,5]Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]-1/3I Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]^2+2I Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2-2I Spbb[3,5]Spaa[3,6]^2Spaa[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]^2+7/3I Spaa[3,6]^3Spbb[3,6]^2Spaa[4,5]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]^2-2I Spbb[3,5]Spaa[3,6]^3Spbb[3,6]Spaa[4,5]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2+2I Spaa[2,4]Spbb[2,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]-7/3I Spaa[2,4]Spbb[2,5]Spbb[3,5]Spaa[3,6]^2Spaa[4,5]Spaa[4,6]Spbb[4,6]^3Spaa[5,6]-1/3I Spaa[2,4]Spbb[2,5]Spaa[3,6]^3Spbb[3,6]^2Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]+2/3I Spaa[2,4]Spbb[2,6]Spbb[3,5]^2Spaa[3,6]^3Spaa[4,5]Spbb[4,6]^2Spaa[5,6]-1/3I Spaa[2,4]Spbb[2,5]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]Spaa[4,5]Spbb[4,6]^2Spaa[5,6]-1/3I Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]Spbb[5,6]+1/3I Spbb[3,5]Spaa[3,6]^2Spaa[4,5]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]Spbb[5,6]+1/3I Spaa[3,6]^4Spbb[3,6]^3Spaa[4,5]Spbb[4,5]Spaa[5,6]Spbb[5,6]-1/3I Spbb[3,5]Spaa[3,6]^4Spbb[3,6]^2Spaa[4,5]Spbb[4,6]Spaa[5,6]Spbb[5,6]-1/3I Spaa[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spbb[3,5]Spaa[3,6]^3Spaa[4,5]Spbb[4,6]+1/3I Spaa[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]Spaa[4,5]Spaa[4,6]Spbb[4,6]^2-2/3I Spaa[2,4]Spbb[2,6]Spbb[3,4]Spbb[3,5]Spaa[3,6]^4Spbb[3,6]Spaa[4,5]Spbb[4,6]+2/3I Spaa[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]^2Spaa[4,5]Spbb[4,6]+1I Spbb[2,5]Spaa[2,6]Spaa[3,5]^3Spbb[3,5]^2Spaa[5,6]^2Spbb[5,6]^2-11/3I Spbb[2,5]Spaa[2,6]Spaa[3,5]^3Spbb[3,5]Spbb[3,6]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]+4/3I Spbb[2,5]Spaa[2,6]Spaa[3,5]^3Spbb[3,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]+1/3I Spbb[2,4]Spaa[2,6]Spaa[3,5]^3Spbb[3,5]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]^2-1/3I Spaa[2,6]Spbb[2,6]Spaa[3,5]^3Spbb[3,5]^3Spaa[3,6]Spaa[5,6]Spbb[5,6]+10/3I Spbb[2,5]Spaa[2,6]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[5,6]Spbb[5,6]+1/3I Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]^3Spbb[3,5]^2Spaa[5,6]Spbb[5,6]-1/3I Spbb[2,5]^2Spaa[2,6]^2Spaa[3,5]^3Spbb[3,5]Spbb[3,6]Spaa[5,6]Spbb[5,6]+8/3I Spbb[2,5]Spaa[2,6]Spaa[3,5]^3Spbb[3,6]^2Spbb[4,5]^2Spaa[4,6]^2-8/3I Spbb[2,5]Spaa[2,6]Spaa[3,5]^3Spbb[3,5]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-1/3I Spbb[2,4]Spaa[2,6]Spaa[3,5]^3Spbb[3,5]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]+2/3I Spbb[2,4]Spaa[2,6]Spaa[3,5]^3Spbb[3,5]^2Spaa[4,6]^2Spbb[4,6]Spbb[5,6]-7/3I Spbb[2,5]Spaa[2,6]Spaa[3,5]^3Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]+7/3I Spbb[2,5]Spaa[2,6]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]Spbb[4,6]+2/3I Spbb[2,4]Spaa[2,6]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]Spbb[5,6]-1/3I Spbb[2,5]^2Spaa[2,6]^2Spaa[3,5]^3Spbb[3,6]^2Spbb[4,5]Spaa[4,6]+1/3I Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]^3Spbb[3,5]^2Spaa[4,6]Spbb[4,6]+1/3I Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]^3Spbb[3,5]^2Spaa[4,6]Spbb[5,6]-1/3I Spbb[2,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]^3Spbb[3,5]Spbb[3,6]Spaa[4,6]Spbb[5,6]-1I Spaa[2,6]Spbb[2,6]Spaa[3,5]^3Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]+1I Spbb[2,5]Spaa[2,6]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]^2-1/3I Spaa[2,6]^2Spbb[2,6]^2Spaa[3,5]^3Spbb[3,5]^3Spaa[3,6]+1I Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]Spbb[3,6]-2/3I Spbb[2,5]^2Spaa[2,6]^2Spaa[3,5]^3Spbb[3,5]Spaa[3,6]Spbb[3,6]^2-2/3I Spaa[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]^2+2/3I Spbb[2,5]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]^3Spbb[5,6]^3+8/3I Spaa[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[3,6]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+1I Spbb[2,5]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2+1/3I Spbb[2,4]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^3-1/3I Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^2Spbb[5,6]^2-5/3I Spaa[2,6]Spbb[2,6]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spaa[5,6]^2Spbb[5,6]^2-1I Spbb[2,5]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]^2Spbb[5,6]^2+1/3I Spbb[2,5]^2Spaa[2,6]^2Spaa[3,5]^2Spbb[3,6]Spaa[5,6]^2Spbb[5,6]^2-2I Spaa[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spbb[4,5]Spaa[5,6]+2/3I Spaa[2,4]Spbb[2,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]^2Spbb[4,6]Spaa[5,6]-1/3I Spaa[3,5]^2Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]Spaa[5,6]Spbb[5,6]-1I Spaa[3,5]^2Spaa[3,6]Spbb[3,6]^2Spbb[4,5]^2Spaa[4,6]^2Spaa[5,6]Spbb[5,6]+1/3I Spbb[2,5]Spaa[2,6]Spaa[3,5]^2Spbb[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]-3I Spbb[2,5]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]Spbb[5,6]+1I Spbb[2,4]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]^2-5/3I Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]+2I Spbb[2,5]Spaa[2,6]Spaa[3,5]^2Spaa[3,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]-5/3I Spaa[2,6]Spbb[2,6]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]+1I Spbb[2,5]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]+1/3I Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]^2Spbb[3,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2-1/3I Spbb[2,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]^2Spbb[3,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2-1I Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]^2Spaa[5,6]Spbb[5,6]-1/3I Spbb[2,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,4]Spaa[3,5]^2Spbb[3,6]^2Spbb[4,5]Spaa[4,6]+1/3I Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,6]Spbb[4,6]+1/3I Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spbb[3,6]-1/3I Spbb[2,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]^2-4/3I Spaa[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+3I Spbb[2,5]Spaa[2,6]Spaa[3,5]^2Spbb[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2-3I Spbb[2,5]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]Spaa[4,6]^3Spbb[4,6]^3+1/3I Spbb[2,4]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]Spaa[4,6]^3Spbb[4,6]^2Spbb[5,6]+1I Spbb[2,5]Spaa[2,6]Spaa[3,5]^2Spaa[3,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+7/3I Spaa[2,6]Spbb[2,6]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2-10/3I Spbb[2,5]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]^2+8/3I Spbb[2,4]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]-2/3I Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]^2Spbb[3,5]Spaa[4,6]^2Spbb[4,6]^2+1/3I Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]^2Spbb[3,5]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]+2/3I Spbb[2,5]^2Spaa[2,6]^2Spaa[3,5]^2Spbb[3,6]Spaa[4,6]^2Spbb[4,6]^2-2/3I Spbb[2,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]^2Spbb[3,6]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]+1/3I Spbb[2,5]Spaa[2,6]Spaa[3,5]^2Spaa[3,6]^2Spbb[3,6]^3Spbb[4,5]Spaa[4,6]+2/3I Spaa[2,6]Spbb[2,6]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]-1I Spbb[2,5]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]Spbb[4,6]+4/3I Spbb[2,4]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]Spbb[5,6]+1I Spaa[2,6]^2Spbb[2,6]^2Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]-2I Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]Spbb[4,6]+1I Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]Spbb[5,6]+1I Spbb[2,5]^2Spaa[2,6]^2Spaa[3,5]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,6]Spbb[4,6]-1I Spbb[2,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,6]Spbb[5,6]-2/3I Spaa[2,4]Spbb[2,5]Spaa[3,5]Spbb[4,5]Spaa[5,6]^4Spbb[5,6]^3-1/3I Spbb[2,5]Spaa[2,6]Spaa[3,5]Spaa[5,6]^4Spbb[5,6]^4-2/3I Spaa[2,4]Spbb[2,5]Spaa[3,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2-1/3I Spaa[2,4]Spbb[2,5]^2Spaa[2,6]Spaa[3,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2+1/3I Spaa[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]Spaa[5,6]^3Spbb[5,6]^3+8/3I Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^3Spbb[5,6]^3-1/3I Spbb[2,5]Spaa[2,6]Spaa[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]^3Spbb[5,6]^3-1/3I Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spaa[5,6]^3Spbb[5,6]^3+8/3I Spaa[2,4]Spbb[2,5]Spaa[3,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]+1/3I Spaa[2,4]Spbb[2,5]^2Spaa[2,6]Spaa[3,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]-2I Spaa[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2+1/3I Spbb[2,5]Spaa[2,6]Spaa[3,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]^2-2I Spaa[3,5]Spaa[3,6]^2Spbb[3,6]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2-2I Spaa[2,6]Spbb[2,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2+1/3I Spbb[2,5]Spaa[2,6]Spaa[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2+1/3I Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2+2/3I Spaa[3,5]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]^2Spaa[5,6]^2Spbb[5,6]^2-1/3I Spaa[2,6]^2Spbb[2,6]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]^2-4/3I Spaa[2,4]Spbb[2,5]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+1I Spaa[2,4]Spbb[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]-1I Spaa[2,4]Spbb[2,5]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]^3Spbb[4,5]Spaa[5,6]+1I Spaa[2,4]Spbb[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]Spbb[4,6]Spaa[5,6]+1/3I Spaa[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[4,6]Spaa[5,6]-1/3I Spaa[2,4]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]Spaa[5,6]+1/3I Spaa[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]Spbb[5,6]+2/3I Spaa[2,6]Spbb[2,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]Spbb[5,6]-1/3I Spaa[3,5]Spaa[3,6]^3Spbb[3,6]^3Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]+1/3I Spaa[2,6]^2Spbb[2,6]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]-1/3I Spaa[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^2-1/3I Spaa[2,4]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+1/3I Spaa[2,4]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]-1/3I Spaa[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^4Spbb[3,6]^2+1/3I Spaa[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]^4Spbb[3,6]^3-1/3I Spaa[2,4]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]+1/3I Spaa[2,4]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]^2)/(Spaa[1,2]Spaa[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,4]Spaa[4,5]Spbb[5,6]s[3,4,5])+
(-1/3I Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,5]^4Spbb[4,5]^4-1/3I Spaa[3,6]^2Spbb[3,6]Spaa[4,5]^4Spbb[4,5]^4-5/3I Spbb[3,5]Spaa[3,6]^2Spaa[4,5]^4Spbb[4,5]^3Spbb[4,6]+1/3I Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^3Spbb[4,5]^3-2/3I Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[4,5]^3Spbb[4,5]^4Spaa[4,6]+7/3I Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,5]^3Spbb[4,5]^3-1/3I Spaa[3,5]Spaa[4,5]^3Spbb[4,5]^4Spaa[4,6]^2Spbb[4,6]-1/3I Spaa[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]^3Spbb[4,5]^4Spaa[4,6]+2I Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,5]^3Spbb[4,5]^3Spaa[4,6]Spbb[4,6]+14/3I Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]^3Spbb[4,5]^3-25/3I Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]^3Spbb[4,5]^2Spbb[4,6]-2I Spbb[3,5]Spaa[3,6]^2Spaa[4,5]^3Spbb[4,5]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]-1/3I Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spaa[4,5]^3Spbb[4,5]^3-1I Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,5]^3Spbb[4,5]^3Spaa[4,6]Spbb[4,6]-4/3I Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]^3Spbb[4,5]^3-1/3I Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]^2Spaa[4,5]^3Spbb[4,5]^2Spbb[4,6]-1/3I Spaa[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,6]^2Spaa[4,5]^3Spbb[4,5]^2Spbb[4,6]-2/3I Spaa[3,6]^2Spbb[3,6]Spaa[4,5]^3Spbb[4,5]^3Spaa[4,6]Spbb[4,6]-4/3I Spbb[3,5]Spaa[3,6]^2Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]Spbb[4,6]^2-1I Spaa[3,6]^3Spbb[3,6]^2Spaa[4,5]^3Spbb[4,5]^3+2/3I Spbb[3,5]Spaa[3,6]^3Spbb[3,6]Spaa[4,5]^3Spbb[4,5]^2Spbb[4,6]-5/3I Spbb[3,5]^2Spaa[3,6]^3Spaa[4,5]^3Spbb[4,5]Spbb[4,6]^2+2/3I Spaa[3,5]^3Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]+1I Spaa[3,5]^3Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2+1/3I Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[5,6]Spbb[5,6]-1/3I Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]+13/3I Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2+1I Spaa[3,5]^2Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^4Spaa[4,6]^2-4/3I Spaa[3,5]^2Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^2Spbb[4,6]-4I Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]+6I Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]Spbb[4,6]+13/3I Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^2-17/3I Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]Spbb[4,6]-1/3I Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]+5/3I Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]+2I Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[5,6]Spbb[5,6]-11/3I Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]Spbb[4,6]Spaa[5,6]Spbb[5,6]+1/3I Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]-1/3I Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2-2/3I Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^2Spbb[4,6]+1I Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]+1/3I Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]Spbb[4,6]+4/3I Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]Spbb[4,6]-1/3I Spaa[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]Spbb[4,6]-1/3I Spaa[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^2+3I Spaa[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]Spbb[4,6]-1/3I Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^3Spbb[4,6]^2+2/3I Spaa[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^2Spbb[4,6]+2/3I Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]^2+5/3I Spaa[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]-2I Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]Spbb[4,6]+1/3I Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]^2+4/3I Spaa[3,5]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]^2Spaa[4,5]^2Spbb[4,5]^2-8/3I Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]Spaa[4,5]^2Spbb[4,5]Spbb[4,6]-1/3I Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^3Spaa[4,5]^2Spbb[4,6]^2+2I Spaa[2,4]Spbb[2,5]Spbb[3,5]Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]Spbb[4,6]^2Spaa[5,6]-1/3I Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]Spbb[4,6]-1/3I Spaa[3,4]^2Spbb[3,4]^2Spbb[3,5]Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]Spbb[4,6]-1/3I Spaa[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]Spbb[4,6]-2/3I Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]^2-1I Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]Spbb[4,6]-1I Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]^2-1I Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]Spaa[4,5]^2Spbb[4,5]Spbb[4,6]-1/3I Spaa[3,4]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]^3Spaa[4,5]^2Spbb[4,6]^2-2/3I Spaa[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]^2-1I Spaa[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]Spaa[4,5]^2Spbb[4,5]Spbb[4,6]-1/3I Spaa[2,4]Spbb[2,5]Spbb[3,4]Spbb[3,5]Spaa[3,6]^3Spaa[4,5]^2Spbb[4,6]^2+4/3I Spaa[3,5]^4Spbb[3,5]^3Spaa[4,5]Spbb[4,5]^2Spaa[4,6]+1I Spaa[3,5]^4Spbb[3,5]^4Spaa[3,6]Spaa[4,5]Spbb[4,5]+2/3I Spaa[2,4]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^2Spaa[5,6]+2/3I Spaa[3,5]^3Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]+2/3I Spaa[3,5]^3Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[5,6]Spbb[5,6]+4/3I Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]+2/3I Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spbb[4,5]+1/3I Spaa[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]+1/3I Spaa[3,5]^3Spbb[3,5]Spbb[3,6]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^2+1I Spaa[3,5]^3Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]-7/3I Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]+8/3I Spaa[3,5]^3Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]+2/3I Spaa[3,5]^3Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]Spbb[4,6]-1/3I Spaa[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]+1/3I Spaa[3,5]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^2Spaa[5,6]Spbb[5,6]-1/3I Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]-5/3I Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]+5/3I Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]+2/3I Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[5,6]Spbb[5,6]-2/3I Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]Spbb[4,6]Spaa[5,6]Spbb[5,6]+2/3I Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]-2/3I Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]+1/3I Spaa[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]-1I Spaa[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]-1I Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^2+4/3I Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]+11/3I Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]-4/3I Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]+3I Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]-1I Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]Spbb[4,6]+2/3I Spaa[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]-7/3I Spaa[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]+2/3I Spaa[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]Spbb[4,6]-2/3I Spaa[3,5]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^2+4/3I Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]-2/3I Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2+1I Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]-2/3I Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]-1/3I Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]Spaa[4,6]Spbb[4,6]^2+4/3I Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]^2Spaa[4,5]Spbb[4,5]-4/3I Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]^3Spbb[3,6]Spaa[4,5]Spbb[4,6]+1/3I Spaa[2,4]Spbb[2,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]-5/3I Spaa[2,4]Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]+5/3I Spaa[2,4]Spbb[2,5]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]Spbb[4,6]^2Spaa[5,6]+1/3I Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]-1/3I Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]+2/3I Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]+2/3I Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]-2/3I Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]Spbb[4,6]+2/3I Spaa[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]+2/3I Spaa[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]-2/3I Spaa[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spaa[4,5]Spbb[4,6]-1I Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]+2I Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]-1I Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]Spaa[4,6]Spbb[4,6]^2+2/3I Spaa[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2+1I Spaa[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]+1/3I Spaa[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spaa[4,5]Spaa[4,6]Spbb[4,6]^2-1/3I Spaa[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spbb[3,5]Spaa[3,6]^3Spaa[4,5]Spbb[4,6]+1/3I Spaa[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]Spaa[4,5]Spbb[4,6]+2/3I Spaa[3,5]^5Spbb[3,5]^4Spbb[4,5]Spaa[4,6]+1/3I Spaa[3,5]^5Spbb[3,5]^5Spaa[3,6]-2/3I Spbb[2,5]Spaa[2,6]Spaa[3,5]^5Spbb[3,5]^4+4/3I Spaa[2,4]Spbb[2,5]Spaa[3,5]^4Spbb[3,5]^3Spbb[4,5]Spaa[5,6]+2/3I Spaa[3,5]^4Spbb[3,5]^3Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]+1/3I Spaa[3,5]^4Spbb[3,5]^4Spaa[3,6]Spaa[5,6]Spbb[5,6]-1I Spbb[2,5]Spaa[2,6]Spaa[3,5]^4Spbb[3,5]^3Spaa[5,6]Spbb[5,6]+1I Spaa[3,4]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]^3Spbb[4,5]Spaa[4,6]-1I Spaa[3,4]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]^4Spaa[3,6]-1/3I Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]^3+2/3I Spaa[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]^2Spbb[4,5]Spaa[4,6]+1/3I Spaa[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]^3Spaa[3,6]-1/3I Spaa[2,4]Spbb[2,5]^2Spaa[2,6]Spbb[3,4]Spaa[3,5]^4Spbb[3,5]^2+4/3I Spaa[3,5]^4Spbb[3,5]^3Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+5/3I Spaa[3,5]^4Spbb[3,5]^3Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]-5/3I Spaa[3,5]^4Spbb[3,5]^4Spaa[3,6]Spaa[4,6]Spbb[4,6]+1/3I Spbb[2,5]Spaa[2,6]Spaa[3,5]^4Spbb[3,5]^2Spbb[3,6]Spbb[4,5]Spaa[4,6]-1/3I Spbb[2,5]Spaa[2,6]Spaa[3,5]^4Spbb[3,5]^3Spaa[4,6]Spbb[4,6]+1/3I Spaa[3,5]^4Spbb[3,5]^4Spaa[3,6]^2Spbb[3,6]-1/3I Spbb[2,5]Spaa[2,6]Spaa[3,5]^4Spbb[3,5]^3Spaa[3,6]Spbb[3,6]-1I Spbb[2,5]^2Spaa[2,6]^2Spaa[3,5]^4Spbb[3,5]^2Spbb[3,6]+1I Spaa[2,4]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]Spaa[5,6]^2Spbb[5,6]-1/3I Spbb[2,5]Spaa[2,6]Spaa[3,5]^3Spbb[3,5]^2Spaa[5,6]^2Spbb[5,6]^2+1/3I Spaa[2,4]^2Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]Spaa[5,6]+1I Spaa[2,4]Spbb[2,5]^2Spaa[2,6]Spaa[3,5]^3Spbb[3,5]Spbb[3,6]Spbb[4,5]Spaa[5,6]+1/3I Spaa[3,5]^3Spbb[3,5]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^2Spaa[5,6]Spbb[5,6]+1/3I Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]-1/3I Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]-2/3I Spaa[3,5]^3Spbb[3,5]^3Spaa[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]-1/3I Spbb[2,5]Spaa[2,6]Spaa[3,5]^3Spbb[3,5]Spbb[3,6]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]-1/3I Spbb[2,5]Spaa[2,6]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[5,6]Spbb[5,6]-2/3I Spbb[2,5]^2Spaa[2,6]^2Spaa[3,5]^3Spbb[3,5]Spbb[3,6]Spaa[5,6]Spbb[5,6]+2/3I Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]Spaa[4,6]-1/3I Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^3Spbb[3,5]^3Spaa[3,6]+1I Spaa[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^3Spbb[3,5]Spbb[4,5]Spaa[4,6]-1/3I Spaa[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]+1/3I Spaa[2,4]Spbb[2,5]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^3Spbb[3,5]+2/3I Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^2+2/3I Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+2I Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]-1I Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^3Spaa[3,6]Spaa[4,6]Spbb[4,6]-1/3I Spbb[2,4]Spaa[2,6]Spaa[3,4]Spaa[3,5]^3Spbb[3,5]^2Spbb[3,6]Spbb[4,5]Spaa[4,6]+4/3I Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spbb[3,6]Spbb[4,5]Spaa[4,6]+1/3I Spbb[2,4]Spaa[2,6]Spaa[3,4]Spaa[3,5]^3Spbb[3,5]^3Spaa[4,6]Spbb[4,6]-1/3I Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]-5/3I Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]Spbb[3,6]-2/3I Spaa[2,4]Spbb[2,5]^2Spaa[2,6]Spbb[3,4]Spaa[3,5]^3Spbb[3,6]Spbb[4,5]Spaa[4,6]+2/3I Spaa[2,4]Spbb[2,5]^2Spaa[2,6]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spaa[4,6]Spbb[4,6]+1/3I Spaa[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]-1/3I Spaa[2,4]Spbb[2,5]^3Spaa[2,6]^2Spbb[3,4]Spaa[3,5]^3Spbb[3,6]+1/3I Spaa[3,5]^3Spbb[3,6]^2Spbb[4,5]^3Spaa[4,6]^3+1/3I Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2-5/3I Spaa[3,5]^3Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]^2Spaa[4,6]^2+2I Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-2/3I Spaa[3,5]^3Spbb[3,5]^3Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2+1/3I Spbb[2,5]Spaa[2,6]Spaa[3,5]^3Spbb[3,5]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+1/3I Spbb[2,5]Spaa[2,6]Spaa[3,5]^3Spbb[3,5]^2Spaa[4,6]^2Spbb[4,6]^2-1I Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]^2Spbb[4,5]Spaa[4,6]-1I Spbb[2,5]Spaa[2,6]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]Spbb[4,6]-2/3I Spbb[2,5]^2Spaa[2,6]^2Spaa[3,5]^3Spbb[3,6]^2Spbb[4,5]Spaa[4,6]+1/3I Spbb[2,5]^2Spaa[2,6]^2Spaa[3,5]^3Spbb[3,5]Spbb[3,6]Spaa[4,6]Spbb[4,6]-1/3I Spbb[2,5]^2Spaa[2,6]^2Spaa[3,5]^3Spbb[3,5]Spaa[3,6]Spbb[3,6]^2-1/3I Spbb[2,5]^3Spaa[2,6]^3Spaa[3,5]^3Spbb[3,6]^2+1/3I Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^2+1/3I Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[3,6]Spbb[4,5]Spaa[4,6]-1/3I Spbb[2,5]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2Spbb[3,6]Spbb[4,5]Spaa[4,6]-1/3I Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]+1/3I Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spbb[3,6]-2/3I Spbb[2,5]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]+2/3I Spbb[2,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[3,6]-1I Spbb[2,5]^2Spaa[2,6]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2Spbb[3,6]+1/3I Spaa[2,4]Spbb[2,5]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2Spaa[4,6]Spbb[4,6]-1/3I Spaa[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]+2/3I Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spbb[3,6]^2Spbb[4,5]^2Spaa[4,6]^2+1/3I Spbb[2,4]Spaa[2,6]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+2I Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spbb[4,5]Spaa[4,6]-2/3I Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]+1I Spbb[2,4]Spaa[2,6]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]-1/3I Spbb[2,4]Spaa[2,6]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]Spbb[4,6]+1/3I Spbb[2,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,4]Spaa[3,5]^2Spbb[3,6]^2Spbb[4,5]Spaa[4,6]+1/3I Spbb[2,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[3,6]Spaa[4,6]Spbb[4,6]-1/3I Spaa[2,3]Spbb[2,3]Spbb[2,5]^2Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,6]+2/3I Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]^2+1/3I Spbb[2,4]Spaa[2,6]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]^2+2/3I Spbb[2,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]^2-2/3I Spbb[2,5]^2Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spbb[3,6]^2+1/3I Spbb[2,4]Spbb[2,5]^2Spaa[2,6]^3Spaa[3,4]Spaa[3,5]^2Spbb[3,6]^2-1/3I Spaa[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]+1/3I Spaa[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^3Spbb[3,6]^2)/(Spaa[1,2]Spaa[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,4]Spaa[4,5]Spbb[5,6]s[2,3,4])+
(+1/3I Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,5]^3Spbb[4,5]^3+1/3I Spaa[3,6]^2Spbb[3,6]Spaa[4,5]^3Spbb[4,5]^3+5/3I Spbb[3,5]Spaa[3,6]^2Spaa[4,5]^3Spbb[4,5]^2Spbb[4,6]-1/3I Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2+2/3I Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]-8/3I Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2+1/3I Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^2Spbb[4,6]+1/3I Spaa[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]-2I Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]Spbb[4,6]-5I Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^2+20/3I Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]Spbb[4,6]-1/2I Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]+10/3I Spbb[3,5]Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]Spbb[4,6]Spaa[5,6]Spbb[5,6]+1/3I Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2+2/3I Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]Spbb[4,6]+4/3I Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^2-1/3I Spaa[3,6]^2Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]Spbb[4,6]+1/3I Spbb[3,5]Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]^2+1I Spaa[3,6]^3Spbb[3,6]^2Spaa[4,5]^2Spbb[4,5]^2-1I Spbb[3,5]^2Spaa[3,6]^3Spaa[4,5]^2Spbb[4,6]^2-2/3I Spaa[3,5]^3Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]-2/3I Spaa[3,5]^3Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spbb[4,5]+1I Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[5,6]Spbb[5,6]-5/6I Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]-2I Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]-1/2I Spaa[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]-1I Spaa[3,5]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^2+1I Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]+4/3I Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]-5/3I Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]+1/3I Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]-2/3I Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]Spbb[4,6]-1I Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]^2+5/6I Spaa[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]-17/6I Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]-11/3I Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[5,6]Spbb[5,6]+13/3I Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]Spbb[4,6]Spaa[5,6]Spbb[5,6]-1/3I Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]-4/3I Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]+4/3I Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]-2/3I Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]+2/3I Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]Spbb[4,6]+5/6I Spaa[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]-5/6I Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2-5/3I Spaa[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]-1/6I Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]+11/6I Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]Spaa[4,6]Spbb[4,6]^2-7/3I Spaa[3,5]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]^2Spaa[4,5]Spbb[4,5]+7/3I Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]Spaa[4,5]Spbb[4,6]-5/3I Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]^3-1/3I Spaa[2,4]Spbb[2,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-1/3I Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2+4/3I Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]^2+3I Spbb[3,5]Spaa[3,6]^2Spaa[4,5]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2-1I Spaa[2,4]Spbb[2,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]+1I Spaa[2,4]Spbb[2,5]Spbb[3,5]Spaa[3,6]^2Spaa[4,5]Spbb[4,6]^2Spaa[5,6]-1I Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]Spbb[5,6]+1I Spbb[3,5]Spaa[3,6]^2Spaa[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]Spbb[5,6]+1I Spbb[3,5]Spaa[3,6]^3Spbb[3,6]Spaa[4,5]Spbb[4,6]Spaa[5,6]Spbb[5,6]-1/2I Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]+1/2I Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]^2Spaa[4,5]Spaa[4,6]Spbb[4,6]^2-4/3I Spaa[2,4]Spbb[2,6]Spbb[3,4]Spbb[3,5]Spaa[3,6]^3Spaa[4,5]Spbb[4,6]+1I Spaa[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]Spaa[4,5]Spbb[4,6]-1I Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2+1I Spbb[3,5]Spaa[3,6]^2Spaa[4,5]Spaa[4,6]^2Spbb[4,6]^3-2/3I Spaa[3,5]^4Spbb[3,5]^3Spbb[4,5]Spaa[4,6]-1/3I Spaa[3,5]^4Spbb[3,5]^4Spaa[3,6]+2/3I Spbb[2,5]Spaa[2,6]Spaa[3,5]^4Spbb[3,5]^3-2/3I Spaa[2,4]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]Spaa[5,6]-2/3I Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]+1I Spaa[3,5]^3Spbb[3,5]^3Spaa[3,6]Spaa[5,6]Spbb[5,6]+2/3I Spbb[2,5]Spaa[2,6]Spaa[3,5]^3Spbb[3,5]^2Spaa[5,6]Spbb[5,6]-7/6I Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]Spaa[4,6]+1I Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^3Spaa[3,6]-1/3I Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2+2/3I Spaa[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]Spbb[4,5]Spaa[4,6]+1/6I Spaa[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]+1/3I Spaa[2,4]Spbb[2,5]^2Spaa[2,6]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]+7/6I Spaa[3,5]^3Spbb[3,5]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^2-3/2I Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-5/2I Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]+23/6I Spaa[3,5]^3Spbb[3,5]^3Spaa[3,6]Spaa[4,6]Spbb[4,6]-2/3I Spbb[2,5]Spaa[2,6]Spaa[3,5]^3Spbb[3,5]Spbb[3,6]Spbb[4,5]Spaa[4,6]+1I Spbb[2,5]Spaa[2,6]Spaa[3,5]^3Spbb[3,5]^2Spaa[4,6]Spbb[4,6]-4/3I Spbb[2,4]Spaa[2,6]Spaa[3,5]^3Spbb[3,5]^2Spaa[4,6]Spbb[5,6]+4/3I Spaa[2,6]Spbb[2,6]Spaa[3,5]^3Spbb[3,5]^3Spaa[3,6]-4/3I Spbb[2,5]Spaa[2,6]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]Spbb[3,6]-1/3I Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]^3Spbb[3,5]^2+2/3I Spbb[2,5]^2Spaa[2,6]^2Spaa[3,5]^3Spbb[3,5]Spbb[3,6]+2I Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spaa[5,6]^2Spbb[5,6]^2+1I Spbb[2,5]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]^2Spbb[5,6]^2-1/2I Spaa[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[5,6]+5/6I Spaa[2,4]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spbb[4,6]Spaa[5,6]-1/3I Spaa[3,5]^2Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^2Spaa[5,6]Spbb[5,6]+5/6I Spaa[3,5]^2Spbb[3,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]+1/6I Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]+19/6I Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]-14/3I Spbb[2,5]Spaa[2,6]Spaa[3,5]^2Spbb[3,6]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]+2I Spbb[2,5]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]-4/3I Spbb[2,4]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2+4/3I Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[5,6]Spbb[5,6]+11/3I Spaa[2,6]Spbb[2,6]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spaa[5,6]Spbb[5,6]+1/3I Spbb[2,5]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]Spbb[5,6]-5/6I Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]Spbb[4,5]Spaa[4,6]+1/3I Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]+1/6I Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2-5/6I Spbb[2,5]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]-5/6I Spaa[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2Spbb[4,5]Spaa[4,6]+5/6I Spaa[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]Spaa[3,6]-1I Spaa[2,4]Spbb[2,5]^2Spaa[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]^2+1/3I Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^2-5/6I Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-3I Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]+11/6I Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]+1/6I Spbb[2,4]Spaa[2,6]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[3,6]Spbb[4,5]Spaa[4,6]-4/3I Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,6]Spbb[4,5]Spaa[4,6]-1/2I Spbb[2,4]Spaa[2,6]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,6]Spbb[4,6]-1/6I Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,6]Spbb[4,6]-2/3I Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]-2/3I Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]-1/6I Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]-1/3I Spbb[2,4]Spaa[2,6]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spbb[3,6]+1/6I Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]-7/3I Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2+1I Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]+2I Spbb[2,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[3,6]-2I Spbb[2,5]^2Spaa[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,6]+1/2I Spaa[2,4]^2Spbb[2,5]^2Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]-3/2I Spaa[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]+2I Spaa[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]-1/2I Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,5]^2Spaa[2,6]Spbb[3,4]Spaa[3,5]^2+1/2I Spaa[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]+2I Spaa[2,4]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]-3/2I Spaa[2,4]Spbb[2,5]^2Spaa[2,6]Spbb[3,4]Spaa[3,5]^2Spaa[3,6]Spbb[3,6]-1/2I Spaa[3,5]^2Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]+1/2I Spaa[3,5]^2Spbb[3,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2+2/3I Spaa[3,5]^2Spaa[3,6]Spbb[3,6]^2Spbb[4,5]^2Spaa[4,6]^2-5/3I Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+1I Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2-3/2I Spbb[2,5]Spaa[2,6]Spaa[3,5]^2Spbb[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+3/2I Spbb[2,5]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]Spaa[4,6]^2Spbb[4,6]^2-1I Spbb[2,4]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]+5/6I Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spbb[4,5]Spaa[4,6]-5/6I Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]-2I Spbb[2,5]Spaa[2,6]Spaa[3,5]^2Spaa[3,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]+3/2I Spaa[2,6]Spbb[2,6]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]+1/2I Spbb[2,5]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]Spbb[4,6]-1/2I Spbb[2,4]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]Spbb[5,6]+2I Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]^2Spbb[3,5]Spaa[4,6]Spbb[4,6]-7/3I Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]^2Spbb[3,5]Spaa[4,6]Spbb[5,6]-2I Spbb[2,5]^2Spaa[2,6]^2Spaa[3,5]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]+8/3I Spbb[2,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,5]^2Spbb[3,6]Spaa[4,6]Spbb[5,6]-1I Spaa[2,6]Spbb[2,6]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]+1I Spbb[2,5]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2+5/3I Spaa[2,6]^2Spbb[2,6]^2Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]-3I Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]+4/3I Spbb[2,5]^2Spaa[2,6]^2Spaa[3,5]^2Spaa[3,6]Spbb[3,6]^2+1/3I Spaa[2,4]Spbb[2,5]Spaa[3,5]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]^2+1/3I Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]^3Spbb[5,6]^3+1I Spbb[2,5]Spaa[2,6]Spaa[3,5]Spaa[5,6]^3Spbb[5,6]^3+1/3I Spaa[2,4]Spbb[2,5]Spaa[3,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+10/3I Spaa[2,4]Spbb[2,5]Spaa[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]-1/3I Spaa[2,4]Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+5/6I Spaa[3,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2+1I Spaa[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2+17/6I Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2+1/3I Spbb[2,5]Spaa[2,6]Spaa[3,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2+1I Spaa[2,6]Spbb[2,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]^2-8/3I Spbb[2,5]Spaa[2,6]Spaa[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]^2Spbb[5,6]^2+1/3I Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spaa[5,6]^2Spbb[5,6]^2-1/2I Spaa[2,4]Spbb[2,5]Spaa[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+1/2I Spaa[2,4]Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]+1I Spaa[2,4]Spbb[2,5]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]^2Spbb[4,5]Spaa[5,6]+2/3I Spaa[2,4]Spbb[2,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[4,6]Spaa[5,6]-3I Spaa[2,4]Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]Spaa[5,6]+2I Spaa[2,4]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,6]Spaa[5,6]-2I Spaa[2,4]Spbb[2,5]^2Spaa[2,6]Spaa[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,6]Spaa[5,6]+1/2I Spaa[3,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]Spbb[5,6]+1/2I Spaa[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]-5/6I Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]Spbb[5,6]-13/6I Spbb[2,5]Spaa[2,6]Spaa[3,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]Spbb[5,6]-1/6I Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]+10/3I Spaa[2,6]Spbb[2,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]-5/2I Spbb[2,5]Spaa[2,6]Spaa[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]-1/3I Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]-1I Spaa[3,5]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]^2Spaa[5,6]Spbb[5,6]+5/3I Spaa[2,6]Spbb[2,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]Spbb[5,6]-5/3I Spbb[2,5]Spaa[2,6]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[5,6]Spbb[5,6]+7/3I Spaa[2,6]^2Spbb[2,6]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]Spbb[5,6]-7/3I Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]Spbb[5,6]+1I Spaa[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]^2-1I Spaa[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^2Spbb[3,6]+1/2I Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-1/2I Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2-1/2I Spbb[2,4]Spaa[2,6]Spaa[3,4]Spaa[3,5]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+1/2I Spbb[2,4]Spaa[2,6]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,6]^2Spbb[4,6]^2-1/2I Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]+1/2I Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]Spbb[4,6]+1/2I Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,6]Spbb[4,6]-1/2I Spbb[2,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,4]Spaa[3,5]Spbb[3,6]Spaa[4,6]Spbb[4,6]+1/2I Spbb[2,4]^2Spaa[2,6]^2Spaa[3,4]Spaa[3,5]Spbb[3,6]Spaa[4,6]Spbb[5,6]-1I Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]+1I Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spbb[3,6]-1I Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spaa[3,5]Spbb[3,5]+1I Spaa[2,3]Spbb[2,3]Spbb[2,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,4]Spaa[3,5]Spbb[3,6]-1I Spaa[2,6]^2Spbb[2,6]^2Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]-1I Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]+1I Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spbb[3,6]+1I Spbb[2,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,4]Spaa[3,5]Spaa[3,6]Spbb[3,6]^2-1I Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]+1I Spbb[2,4]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[3,4]Spaa[3,5]Spbb[3,6]+2I Spaa[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-2I Spaa[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]+1I Spaa[2,4]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]-1I Spaa[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]^2+2I Spaa[2,4]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2-2I Spaa[2,4]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]+1I Spaa[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2-1I Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,6]^3Spbb[4,6]^3+1/2I Spbb[2,4]Spaa[2,6]Spaa[3,5]Spaa[4,6]^3Spbb[4,6]^2Spbb[5,6]-3/2I Spaa[2,6]Spbb[2,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2+3/2I Spbb[2,5]Spaa[2,6]Spaa[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]^2-1/2I Spbb[2,4]Spaa[2,6]Spaa[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]+1/2I Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]+1/2I Spaa[2,6]Spbb[2,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]-1/2I Spbb[2,5]Spaa[2,6]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]Spbb[4,6]-1/2I Spaa[2,6]^2Spbb[2,6]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]+1/2I Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]Spbb[4,6]-1/3I Spaa[3,6]Spaa[5,6]^4Spbb[5,6]^4-1I Spaa[2,4]Spbb[2,5]Spaa[3,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2+5/2I Spaa[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^3+2I Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^3Spbb[5,6]^3+10/3I Spaa[2,4]Spbb[2,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]-2/3I Spaa[2,4]Spbb[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-1/3I Spaa[2,4]Spbb[2,5]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-1/3I Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]^2+1I Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2+1/3I Spaa[3,6]^3Spbb[3,6]^2Spaa[5,6]^2Spbb[5,6]^2-1/3I Spaa[2,4]Spbb[2,6]Spbb[3,5]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]+4/3I Spaa[2,4]Spbb[2,6]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]Spbb[4,6]Spaa[5,6]-4/3I Spaa[2,4]Spbb[2,5]Spaa[3,6]^3Spbb[3,6]^2Spbb[4,6]Spaa[5,6]+2/3I Spaa[2,4]Spaa[2,6]Spbb[2,6]^2Spbb[3,5]Spaa[3,6]^2Spbb[4,6]Spaa[5,6]-2/3I Spaa[2,4]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]Spbb[4,6]Spaa[5,6]-1/2I Spaa[3,6]Spaa[4,6]^3Spbb[4,6]^3Spaa[5,6]Spbb[5,6]-1I Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]Spbb[5,6]+1/2I Spaa[3,6]^3Spbb[3,6]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]-1/2I Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6])/(Spaa[1,2]Spaa[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,4]Spaa[4,5]Spbb[5,6])+
(Spaa[1,4](+1/3I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,4]Spaa[3,4]Spbb[3,4]Spbb[4,5]+1/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[3,4]Spbb[3,4]Spbb[3,5]-1/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spbb[1,4]^2Spaa[3,4]Spbb[3,4]Spbb[4,5]+2I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[3,4]Spaa[3,5]Spbb[4,5]-2/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]+1I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spbb[1,4]^2Spaa[4,5]Spbb[4,5]^2-1/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]^3Spbb[2,5]Spaa[4,5]Spbb[4,5]+2/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]Spbb[4,5]-2/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]+2/3I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[4,5]Spbb[4,5]^2-1/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[4,5]Spbb[4,5]-1/3I Spaa[1,2]Spbb[1,2]^3Spaa[2,3]Spaa[3,4]Spbb[3,4]^2Spbb[4,5]+2/3I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spbb[3,5]+1/3I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spbb[4,5]+1/3I Spaa[1,2]Spbb[1,2]^3Spaa[2,5]Spaa[4,5]Spbb[4,5]^3-4/3I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[3,4]^2Spbb[3,4]^2Spbb[4,5]+4/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2-2/3I Spaa[1,2]Spbb[1,2]^2Spbb[1,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spbb[4,5]+2I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[1,5]Spbb[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]+2/3I Spaa[1,2]Spbb[1,4]^2Spbb[1,5]Spbb[2,3]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]-8/3I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[3,4]Spbb[3,4]Spaa[4,5]Spbb[4,5]^2-1I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spbb[2,4]Spaa[3,4]Spbb[3,5]Spaa[4,5]Spbb[4,5]+10/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[4,5]Spbb[4,5]+1/3I Spaa[1,2]Spbb[1,4]^3Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,5]Spaa[4,5]-2/3I Spaa[1,2]Spbb[1,4]^3Spbb[2,5]^2Spaa[3,4]Spbb[3,4]Spaa[4,5]+2/3I Spaa[1,2]Spbb[1,2]Spbb[1,5]^2Spbb[2,5]Spbb[3,4]^2Spaa[3,5]^2+2/3I Spaa[1,2]Spbb[1,4]Spbb[1,5]^2Spbb[2,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2-2/3I Spaa[1,2]Spbb[1,2]^2Spbb[1,5]Spbb[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2+4/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[1,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]-1/3I Spaa[1,2]Spbb[1,4]^2Spbb[1,5]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]Spaa[4,5]-2/3I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[4,5]^2Spbb[4,5]^3+1I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spbb[2,5]Spaa[4,5]^2Spbb[4,5]^2-1/3I Spaa[1,2]Spbb[1,4]^3Spbb[2,5]^2Spaa[4,5]^2Spbb[4,5]+1/3I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[3,4]Spbb[3,5]-2/3I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[3,4]Spbb[3,4]Spbb[3,5]-4/3I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spbb[3,4]^2Spaa[3,5]+2/3I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[3,4]Spbb[3,4]^2+1/3I Spbb[1,2]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spbb[3,4]Spbb[4,5]-2/3I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^3Spaa[3,4]Spbb[3,4]Spbb[4,5]-1I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spbb[3,4]Spaa[3,5]Spbb[4,5]-1/3I Spbb[1,2]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spaa[3,4]Spbb[3,5]Spbb[4,5]+4/3I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[3,4]Spbb[3,4]Spbb[4,5]+1I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]Spbb[4,5]+2/3I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[4,5]Spbb[4,5]^2+2/3I Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,4]Spbb[3,4]Spbb[3,5]+2/3I Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[3,4]Spbb[4,5]+2/3I Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spaa[3,4]Spbb[3,4]^2Spbb[4,5]-2/3I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spbb[3,5]-2/3I Spbb[1,2]^2Spaa[1,4]Spbb[1,5]Spaa[2,3]Spbb[3,4]^2Spaa[3,5]Spbb[4,5]-2/3I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spbb[3,4]^2Spaa[3,5]-2/3I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spbb[4,5]-2/3I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spbb[4,5]+1/3I Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[2,5]Spaa[4,5]Spbb[4,5]^3+1/3I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[3,4]^2Spbb[3,4]^2Spbb[4,5]+2/3I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spbb[4,5]+1/3I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[3,4]Spbb[3,4]Spaa[4,5]Spbb[4,5]^2+1/3I Spbb[1,2]Spaa[1,4]Spbb[1,5]^2Spbb[3,4]^2Spaa[3,5]^2Spbb[4,5]+1/3I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2+1/3I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]^3Spbb[3,4]Spaa[3,5]Spbb[4,5]+1/3I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[4,5]Spbb[4,5]^2+2/3I Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spaa[2,3]Spaa[3,4]Spbb[3,4]^2Spbb[4,5]+1/3I Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[4,5]Spbb[4,5]^3+4/3I Spbb[1,2]Spbb[1,4]^2Spaa[1,5]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spbb[4,5]-5/3I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,4]^2Spbb[3,4]^2Spbb[4,5]+1/3I Spbb[1,4]^3Spaa[1,5]Spbb[2,4]Spaa[3,4]^2Spbb[3,5]^2-4/3I Spbb[1,4]^3Spaa[1,5]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]+2I Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,4]^2Spbb[3,4]^2-2/3I Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spbb[4,5]+4/3I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]+2/3I Spbb[1,2]Spbb[1,4]^2Spaa[1,5]Spaa[3,4]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2-5/3I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[4,5]Spbb[4,5]^2-2/3I Spbb[1,4]^3Spaa[1,5]Spbb[2,5]Spaa[3,4]Spbb[3,5]Spaa[4,5]Spbb[4,5]+2I Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[4,5]Spbb[4,5]+1/3I Spaa[1,5]Spbb[1,5]^3Spbb[2,5]Spbb[3,4]^2Spaa[3,5]^2-1/3I Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2+2/3I Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,5]Spbb[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]-1/3I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[4,5]^2Spbb[4,5]^3+1/3I Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[4,5]^2Spbb[4,5]^2+1/3I Spbb[1,2]^2Spaa[2,3]^2Spaa[2,4]Spbb[2,4]^2Spbb[3,4]Spbb[3,5]+1/3I Spbb[1,2]^2Spaa[2,3]Spaa[2,4]^2Spbb[2,4]^2Spbb[3,4]Spbb[4,5]))/(Spaa[1,2]Spaa[1,5]Spbb[1,6]Spbb[2,3]Spaa[2,4]Spbb[3,4]Spaa[4,5]Spbb[5,6]s[1,2,3]s[3,4,5])+
(+52/3I Spaa[1,2]^3Spaa[1,4]Spaa[3,6]Spbb[1,2]^3Spbb[1,4]^2+52/3I Spaa[1,2]^3Spaa[1,6]Spaa[3,6]Spbb[1,2]^3Spbb[1,4]Spbb[1,6]+52/3I Spaa[1,2]^3Spaa[3,4]Spaa[3,6]Spbb[1,2]^3Spbb[1,4]Spbb[3,4]-52/3I Spaa[1,2]^3Spaa[3,4]Spaa[3,6]Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spbb[2,4]+2I Spaa[1,2]^3Spaa[3,4]Spaa[4,6]Spbb[1,2]^2Spbb[1,4]^2Spbb[2,4]-52/3I Spaa[1,2]^3Spaa[3,6]^2Spbb[1,2]^3Spbb[1,3]Spbb[4,6]+52/3I Spaa[1,2]^3Spaa[3,6]^2Spbb[1,2]^3Spbb[1,4]Spbb[3,6]-52/3I Spaa[1,2]^3Spaa[3,6]^2Spbb[1,2]^2Spbb[1,3]Spbb[1,6]Spbb[2,4]+13I Spaa[1,2]^3Spaa[3,6]Spaa[4,6]Spbb[1,2]^3Spbb[1,4]Spbb[4,6]-9I Spaa[1,2]^3Spaa[3,6]Spaa[4,6]Spbb[1,2]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]-2/3I Spaa[1,2]^2Spaa[1,3]^2Spaa[4,6]Spbb[1,2]^2Spbb[1,3]Spbb[1,4]^2-31/3I Spaa[1,2]^2Spaa[1,3]Spaa[1,4]Spaa[3,6]Spbb[1,2]^2Spbb[1,3]Spbb[1,4]^2-10/3I Spaa[1,2]^2Spaa[1,3]Spaa[1,4]Spaa[4,6]Spbb[1,2]^2Spbb[1,4]^3+3I Spaa[1,2]^2Spaa[1,3]Spaa[1,6]Spaa[2,4]Spbb[1,2]^3Spbb[1,4]^2+3I Spaa[1,2]^2Spaa[1,3]Spaa[1,6]Spaa[2,6]Spbb[1,2]^3Spbb[1,4]Spbb[1,6]-8I Spaa[1,2]^2Spaa[1,3]Spaa[1,6]Spaa[3,6]Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]-2/3I Spaa[1,2]^2Spaa[1,3]Spaa[1,6]Spaa[4,6]Spbb[1,2]^2Spbb[1,4]^2Spbb[1,6]-13/3I Spaa[1,2]^2Spaa[1,3]Spaa[2,4]Spaa[3,6]Spbb[1,2]^3Spbb[1,4]Spbb[3,4]+1/3I Spaa[1,2]^2Spaa[1,3]Spaa[2,6]^2Spbb[1,2]^4Spbb[4,6]-28/3I Spaa[1,2]^2Spaa[1,3]Spaa[2,6]Spaa[3,6]Spbb[1,2]^3Spbb[1,3]Spbb[4,6]-43/3I Spaa[1,2]^2Spaa[1,3]Spaa[2,6]Spaa[3,6]Spbb[1,2]^3Spbb[1,4]Spbb[3,6]-1/3I Spaa[1,2]^2Spaa[1,3]Spaa[2,6]Spaa[4,6]Spbb[1,2]^3Spbb[1,4]Spbb[4,6]-4/3I Spaa[1,2]^2Spaa[1,3]Spaa[2,6]Spaa[4,6]Spbb[1,2]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]-83/3I Spaa[1,2]^2Spaa[1,3]Spaa[3,4]Spaa[3,6]Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spbb[3,4]+40/3I Spaa[1,2]^2Spaa[1,3]Spaa[3,4]Spaa[3,6]Spbb[1,2]Spbb[1,3]^2Spbb[1,4]Spbb[2,4]-8/3I Spaa[1,2]^2Spaa[1,3]Spaa[3,4]Spaa[4,6]Spbb[1,2]^2Spbb[1,4]^2Spbb[3,4]+16/3I Spaa[1,2]^2Spaa[1,3]Spaa[3,4]Spaa[4,6]Spbb[1,2]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]+4/3I Spaa[1,2]^2Spaa[1,3]Spaa[3,6]^2Spbb[1,2]^2Spbb[1,3]^2Spbb[4,6]-76/3I Spaa[1,2]^2Spaa[1,3]Spaa[3,6]^2Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spbb[3,6]+11I Spaa[1,2]^2Spaa[1,3]Spaa[3,6]^2Spbb[1,2]Spbb[1,3]^2Spbb[1,6]Spbb[2,4]+1I Spaa[1,2]^2Spaa[1,3]Spaa[3,6]Spaa[4,6]Spbb[1,2]^2Spbb[1,4]^2Spbb[3,6]+2/3I Spaa[1,2]^2Spaa[1,3]Spaa[3,6]Spaa[4,6]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]+2/3I Spaa[1,2]^2Spaa[1,3]Spaa[4,6]^2Spbb[1,2]^2Spbb[1,4]^2Spbb[4,6]+7/3I Spaa[1,2]^2Spaa[1,3]Spaa[4,6]^2Spbb[1,2]Spbb[1,4]^2Spbb[1,6]Spbb[2,4]-9I Spaa[1,2]^2Spaa[1,4]^2Spaa[3,6]Spbb[1,2]^2Spbb[1,4]^3-8/3I Spaa[1,2]^2Spaa[1,4]Spaa[1,6]Spaa[3,6]Spbb[1,2]^2Spbb[1,4]^2Spbb[1,6]-4I Spaa[1,2]^2Spaa[1,4]Spaa[3,4]Spaa[3,6]Spbb[1,2]^2Spbb[1,4]^2Spbb[3,4]+19/3I Spaa[1,2]^2Spaa[1,4]Spaa[3,4]Spaa[3,6]Spbb[1,2]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]-1/3I Spaa[1,2]^2Spaa[1,4]Spaa[3,4]Spaa[4,6]Spbb[1,2]Spbb[1,4]^3Spbb[2,4]+19/3I Spaa[1,2]^2Spaa[1,4]Spaa[3,6]^2Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spbb[4,6]-28/3I Spaa[1,2]^2Spaa[1,4]Spaa[3,6]^2Spbb[1,2]^2Spbb[1,4]^2Spbb[3,6]+29/3I Spaa[1,2]^2Spaa[1,4]Spaa[3,6]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]-5/3I Spaa[1,2]^2Spaa[1,4]Spaa[3,6]Spaa[4,6]Spbb[1,2]^2Spbb[1,4]^2Spbb[4,6]-2I Spaa[1,2]^2Spaa[1,4]Spaa[3,6]Spaa[4,6]Spbb[1,2]Spbb[1,4]^2Spbb[1,6]Spbb[2,4]+11/3I Spaa[1,2]^2Spaa[1,6]^2Spaa[3,6]Spbb[1,2]^2Spbb[1,4]Spbb[1,6]^2+28/3I Spaa[1,2]^2Spaa[1,6]Spaa[2,4]Spaa[3,6]Spbb[1,2]^3Spbb[1,4]Spbb[4,6]+1I Spaa[1,2]^2Spaa[1,6]Spaa[2,6]Spaa[3,6]Spbb[1,2]^3Spbb[1,6]Spbb[4,6]+11/3I Spaa[1,2]^2Spaa[1,6]Spaa[3,6]^2Spbb[1,2]^2Spbb[1,3]Spbb[1,6]Spbb[4,6]-26/3I Spaa[1,2]^2Spaa[1,6]Spaa[3,6]^2Spbb[1,2]^2Spbb[1,4]Spbb[1,6]Spbb[3,6]+6I Spaa[1,2]^2Spaa[1,6]Spaa[3,6]^2Spbb[1,2]Spbb[1,3]Spbb[1,6]^2Spbb[2,4]+14/3I Spaa[1,2]^2Spaa[1,6]Spaa[3,6]Spaa[4,6]Spbb[1,2]^2Spbb[1,4]Spbb[1,6]Spbb[4,6]+7/3I Spaa[1,2]^2Spaa[1,6]Spaa[3,6]Spaa[4,6]Spbb[1,2]Spbb[1,4]Spbb[1,6]^2Spbb[2,4]+1/3I Spaa[1,2]^2Spaa[2,3]Spaa[2,6]Spaa[3,4]Spbb[1,2]^3Spbb[2,4]Spbb[3,4]+1/3I Spaa[1,2]^2Spaa[2,3]Spaa[3,4]Spaa[3,6]Spbb[1,2]^2Spbb[1,3]Spbb[2,4]Spbb[3,4]-8/3I Spaa[1,2]^2Spaa[2,4]Spaa[3,6]^2Spbb[1,2]^3Spbb[3,4]Spbb[4,6]+1/3I Spaa[1,2]^2Spaa[2,6]^2Spaa[3,4]Spbb[1,2]^2Spbb[1,6]Spbb[2,4]^2+3I Spaa[1,2]^2Spaa[2,6]Spaa[3,4]^2Spbb[1,2]^2Spbb[1,4]Spbb[2,4]Spbb[3,4]-2I Spaa[1,2]^2Spaa[2,6]Spaa[3,4]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[2,4]^2+44/3I Spaa[1,2]^2Spaa[2,6]Spaa[3,4]Spaa[3,6]Spbb[1,2]^3Spbb[3,4]Spbb[4,6]-23/3I Spaa[1,2]^2Spaa[2,6]Spaa[3,4]Spaa[3,6]Spbb[1,2]^2Spbb[1,3]Spbb[2,4]Spbb[4,6]-20/3I Spaa[1,2]^2Spaa[2,6]Spaa[3,4]Spaa[3,6]Spbb[1,2]^2Spbb[1,4]Spbb[2,4]Spbb[3,6]+23/3I Spaa[1,2]^2Spaa[2,6]Spaa[3,4]Spaa[3,6]Spbb[1,2]Spbb[1,3]Spbb[1,6]Spbb[2,4]^2+2/3I Spaa[1,2]^2Spaa[2,6]Spaa[3,4]Spaa[4,6]Spbb[1,2]^2Spbb[1,4]Spbb[2,4]Spbb[4,6]+1/3I Spaa[1,2]^2Spaa[2,6]Spaa[3,4]Spaa[4,6]Spbb[1,2]Spbb[1,4]Spbb[1,6]Spbb[2,4]^2-9I Spaa[1,2]^2Spaa[2,6]Spaa[3,6]^2Spbb[1,2]^3Spbb[3,6]Spbb[4,6]+13/3I Spaa[1,2]^2Spaa[2,6]Spaa[3,6]^2Spbb[1,2]^2Spbb[1,3]Spbb[2,6]Spbb[4,6]-9I Spaa[1,2]^2Spaa[2,6]Spaa[3,6]^2Spbb[1,2]^2Spbb[1,6]Spbb[2,4]Spbb[3,6]+9I Spaa[1,2]^2Spaa[2,6]Spaa[3,6]^2Spbb[1,2]Spbb[1,3]Spbb[1,6]Spbb[2,4]Spbb[2,6]+2I Spaa[1,2]^2Spaa[2,6]Spaa[3,6]Spaa[4,6]Spbb[1,2]^3Spbb[4,6]^2+1/3I Spaa[1,2]^2Spaa[2,6]Spaa[3,6]Spaa[4,6]Spbb[1,2]^2Spbb[1,6]Spbb[2,4]Spbb[4,6]+1/3I Spaa[1,2]^2Spaa[2,6]Spaa[3,6]Spaa[4,6]Spbb[1,2]Spbb[1,6]^2Spbb[2,4]^2+16/3I Spaa[1,2]^2Spaa[3,4]^2Spaa[3,6]Spbb[1,2]^2Spbb[1,4]Spbb[3,4]^2-14/3I Spaa[1,2]^2Spaa[3,4]^2Spaa[3,6]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[2,4]Spbb[3,4]+2/3I Spaa[1,2]^2Spaa[3,4]^2Spaa[3,6]Spbb[1,3]^2Spbb[1,4]Spbb[2,4]^2-2/3I Spaa[1,2]^2Spaa[3,4]^2Spaa[4,6]Spbb[1,2]Spbb[1,4]^2Spbb[2,4]Spbb[3,4]+1/3I Spaa[1,2]^2Spaa[3,4]^2Spaa[4,6]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]^2+16/3I Spaa[1,2]^2Spaa[3,4]Spaa[3,6]^2Spbb[1,2]^2Spbb[1,3]Spbb[3,4]Spbb[4,6]-16/3I Spaa[1,2]^2Spaa[3,4]Spaa[3,6]^2Spbb[1,2]^2Spbb[1,4]Spbb[3,4]Spbb[3,6]-9I Spaa[1,2]^2Spaa[3,4]Spaa[3,6]^2Spbb[1,2]Spbb[1,3]^2Spbb[2,4]Spbb[4,6]+20/3I Spaa[1,2]^2Spaa[3,4]Spaa[3,6]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[2,4]Spbb[3,6]+1/3I Spaa[1,2]^2Spaa[3,4]Spaa[3,6]^2Spbb[1,3]^2Spbb[1,6]Spbb[2,4]^2+13/3I Spaa[1,2]^2Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[1,2]^2Spbb[1,4]Spbb[3,4]Spbb[4,6]-1/3I Spaa[1,2]^2Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[1,2]Spbb[1,4]^2Spbb[2,4]Spbb[3,6]+7/3I Spaa[1,2]^2Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]^2+29/3I Spaa[1,2]^2Spaa[3,6]^3Spbb[1,2]^2Spbb[1,3]Spbb[3,6]Spbb[4,6]-34/3I Spaa[1,2]^2Spaa[3,6]^3Spbb[1,2]^2Spbb[1,4]Spbb[3,6]^2-2I Spaa[1,2]^2Spaa[3,6]^3Spbb[1,2]Spbb[1,3]^2Spbb[2,6]Spbb[4,6]+13I Spaa[1,2]^2Spaa[3,6]^3Spbb[1,2]Spbb[1,3]Spbb[1,6]Spbb[2,4]Spbb[3,6]-4/3I Spaa[1,2]^2Spaa[3,6]^3Spbb[1,3]^2Spbb[1,6]Spbb[2,4]Spbb[2,6]-7I Spaa[1,2]^2Spaa[3,6]^2Spaa[4,6]Spbb[1,2]^2Spbb[1,4]Spbb[3,6]Spbb[4,6]+7/3I Spaa[1,2]^2Spaa[3,6]^2Spaa[4,6]Spbb[1,2]Spbb[1,4]Spbb[1,6]Spbb[2,4]Spbb[3,6]-8/3I Spaa[1,2]^2Spaa[3,6]^2Spaa[4,6]Spbb[1,3]Spbb[1,6]^2Spbb[2,4]^2+2/3I Spaa[1,2]^2Spaa[3,6]Spaa[4,6]^2Spbb[1,2]Spbb[1,4]Spbb[1,6]Spbb[2,4]Spbb[4,6]+7/3I Spaa[1,2]Spaa[1,3]^3Spaa[4,6]Spbb[1,2]Spbb[1,3]^2Spbb[1,4]^2-5/3I Spaa[1,2]Spaa[1,3]^2Spaa[1,4]Spaa[3,6]Spbb[1,2]Spbb[1,3]^2Spbb[1,4]^2+2/3I Spaa[1,2]Spaa[1,3]^2Spaa[1,4]Spaa[4,6]Spbb[1,2]Spbb[1,3]Spbb[1,4]^3+2/3I Spaa[1,2]Spaa[1,3]^2Spaa[1,6]Spaa[3,6]Spbb[1,2]Spbb[1,3]^2Spbb[1,4]Spbb[1,6]+10/3I Spaa[1,2]Spaa[1,3]^2Spaa[1,6]Spaa[4,6]Spbb[1,2]Spbb[1,3]Spbb[1,4]^2Spbb[1,6]-8/3I Spaa[1,2]Spaa[1,3]^2Spaa[2,4]Spaa[2,6]Spbb[1,2]^3Spbb[1,4]Spbb[3,4]+32/3I Spaa[1,2]Spaa[1,3]^2Spaa[2,4]Spaa[3,6]Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spbb[3,4]+14/3I Spaa[1,2]Spaa[1,3]^2Spaa[2,4]Spaa[4,6]Spbb[1,2]^2Spbb[1,4]^2Spbb[3,4]-1/3I Spaa[1,2]Spaa[1,3]^2Spaa[2,6]^2Spbb[1,2]^3Spbb[1,3]Spbb[4,6]-7/3I Spaa[1,2]Spaa[1,3]^2Spaa[2,6]^2Spbb[1,2]^3Spbb[1,4]Spbb[3,6]-7/3I Spaa[1,2]Spaa[1,3]^2Spaa[2,6]Spaa[3,4]Spbb[1,2]Spbb[1,3]^2Spbb[1,4]Spbb[2,4]-4/3I Spaa[1,2]Spaa[1,3]^2Spaa[2,6]Spaa[3,6]Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spbb[3,6]+7/3I Spaa[1,2]Spaa[1,3]^2Spaa[2,6]Spaa[4,6]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]+5/3I Spaa[1,2]Spaa[1,3]^2Spaa[3,4]Spaa[3,6]Spbb[1,2]Spbb[1,3]^2Spbb[1,4]Spbb[3,4]-2/3I Spaa[1,2]Spaa[1,3]^2Spaa[3,4]Spaa[3,6]Spbb[1,3]^3Spbb[1,4]Spbb[2,4]+16/3I Spaa[1,2]Spaa[1,3]^2Spaa[3,4]Spaa[4,6]Spbb[1,2]Spbb[1,3]Spbb[1,4]^2Spbb[3,4]-1/3I Spaa[1,2]Spaa[1,3]^2Spaa[3,6]^2Spbb[1,2]Spbb[1,3]^3Spbb[4,6]+5/3I Spaa[1,2]Spaa[1,3]^2Spaa[3,6]^2Spbb[1,2]Spbb[1,3]^2Spbb[1,4]Spbb[3,6]-2/3I Spaa[1,2]Spaa[1,3]^2Spaa[3,6]^2Spbb[1,3]^3Spbb[1,6]Spbb[2,4]+49/3I Spaa[1,2]Spaa[1,3]^2Spaa[3,6]Spaa[4,6]Spbb[1,2]Spbb[1,3]Spbb[1,4]^2Spbb[3,6]-2/3I Spaa[1,2]Spaa[1,3]^2Spaa[3,6]Spaa[4,6]Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]+2I Spaa[1,2]Spaa[1,3]^2Spaa[4,6]^2Spbb[1,2]Spbb[1,4]^3Spbb[3,6]+5/3I Spaa[1,2]Spaa[1,3]^2Spaa[4,6]^2Spbb[1,3]Spbb[1,4]^2Spbb[1,6]Spbb[2,4]+2I Spaa[1,2]Spaa[1,3]Spaa[1,4]^2Spaa[3,6]Spbb[1,2]Spbb[1,3]Spbb[1,4]^3+1I Spaa[1,2]Spaa[1,3]Spaa[1,4]^2Spaa[4,6]Spbb[1,2]Spbb[1,4]^4-2/3I Spaa[1,2]Spaa[1,3]Spaa[1,4]Spaa[1,6]Spaa[2,4]Spbb[1,2]^2Spbb[1,4]^3+1/3I Spaa[1,2]Spaa[1,3]Spaa[1,4]Spaa[1,6]Spaa[3,6]Spbb[1,2]Spbb[1,3]Spbb[1,4]^2Spbb[1,6]+2/3I Spaa[1,2]Spaa[1,3]Spaa[1,4]Spaa[1,6]Spaa[4,6]Spbb[1,2]Spbb[1,4]^3Spbb[1,6]+8I Spaa[1,2]Spaa[1,3]Spaa[1,4]Spaa[2,4]Spaa[3,6]Spbb[1,2]^2Spbb[1,4]^2Spbb[3,4]+10I Spaa[1,2]Spaa[1,3]Spaa[1,4]Spaa[3,4]Spaa[3,6]Spbb[1,2]Spbb[1,3]Spbb[1,4]^2Spbb[3,4]-8/3I Spaa[1,2]Spaa[1,3]Spaa[1,4]Spaa[3,4]Spaa[3,6]Spbb[1,3]^2Spbb[1,4]^2Spbb[2,4]-4/3I Spaa[1,2]Spaa[1,3]Spaa[1,4]Spaa[3,4]Spaa[4,6]Spbb[1,2]Spbb[1,4]^3Spbb[3,4]-1I Spaa[1,2]Spaa[1,3]Spaa[1,4]Spaa[3,4]Spaa[4,6]Spbb[1,3]Spbb[1,4]^3Spbb[2,4]+17/3I Spaa[1,2]Spaa[1,3]Spaa[1,4]Spaa[3,6]^2Spbb[1,2]Spbb[1,3]^2Spbb[1,4]Spbb[4,6]-1/3I Spaa[1,2]Spaa[1,3]Spaa[1,4]Spaa[3,6]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]^2Spbb[3,6]-2I Spaa[1,2]Spaa[1,3]Spaa[1,4]Spaa[3,6]^2Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]+10I Spaa[1,2]Spaa[1,3]Spaa[1,4]Spaa[3,6]Spaa[4,6]Spbb[1,2]Spbb[1,3]Spbb[1,4]^2Spbb[4,6]+7/3I Spaa[1,2]Spaa[1,3]Spaa[1,4]Spaa[3,6]Spaa[4,6]Spbb[1,2]Spbb[1,4]^3Spbb[3,6]-7/3I Spaa[1,2]Spaa[1,3]Spaa[1,4]Spaa[3,6]Spaa[4,6]Spbb[1,3]Spbb[1,4]^2Spbb[1,6]Spbb[2,4]+1I Spaa[1,2]Spaa[1,3]Spaa[1,4]Spaa[4,6]^2Spbb[1,2]Spbb[1,4]^3Spbb[4,6]-2/3I Spaa[1,2]Spaa[1,3]Spaa[1,6]^2Spaa[2,4]Spbb[1,2]^2Spbb[1,4]^2Spbb[1,6]-7/3I Spaa[1,2]Spaa[1,3]Spaa[1,6]^2Spaa[3,6]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,6]^2-1/3I Spaa[1,2]Spaa[1,3]Spaa[1,6]^2Spaa[4,6]Spbb[1,2]Spbb[1,4]^2Spbb[1,6]^2+2/3I Spaa[1,2]Spaa[1,3]Spaa[1,6]Spaa[2,4]Spaa[2,6]Spbb[1,2]^3Spbb[1,4]Spbb[4,6]+23/3I Spaa[1,2]Spaa[1,3]Spaa[1,6]Spaa[2,4]Spaa[3,6]Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spbb[4,6]+2I Spaa[1,2]Spaa[1,3]Spaa[1,6]Spaa[2,4]Spaa[4,6]Spbb[1,2]^2Spbb[1,4]^2Spbb[4,6]+1I Spaa[1,2]Spaa[1,3]Spaa[1,6]Spaa[2,6]^2Spbb[1,2]^3Spbb[1,6]Spbb[4,6]+2/3I Spaa[1,2]Spaa[1,3]Spaa[1,6]Spaa[2,6]^2Spbb[1,2]^2Spbb[1,6]^2Spbb[2,4]-26/3I Spaa[1,2]Spaa[1,3]Spaa[1,6]Spaa[2,6]Spaa[3,6]Spbb[1,2]^2Spbb[1,3]Spbb[1,6]Spbb[4,6]-8I Spaa[1,2]Spaa[1,3]Spaa[1,6]Spaa[2,6]Spaa[3,6]Spbb[1,2]^2Spbb[1,4]Spbb[1,6]Spbb[3,6]+4/3I Spaa[1,2]Spaa[1,3]Spaa[1,6]Spaa[2,6]Spaa[4,6]Spbb[1,2]^2Spbb[1,4]Spbb[1,6]Spbb[4,6]-1I Spaa[1,2]Spaa[1,3]Spaa[1,6]Spaa[3,6]^2Spbb[1,2]Spbb[1,3]^2Spbb[1,6]Spbb[4,6]-25/3I Spaa[1,2]Spaa[1,3]Spaa[1,6]Spaa[3,6]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[3,6]-1I Spaa[1,2]Spaa[1,3]Spaa[1,6]Spaa[3,6]^2Spbb[1,3]^2Spbb[1,6]^2Spbb[2,4]+2/3I Spaa[1,2]Spaa[1,3]Spaa[1,6]Spaa[3,6]Spaa[4,6]Spbb[1,2]Spbb[1,4]^2Spbb[1,6]Spbb[3,6]+10/3I Spaa[1,2]Spaa[1,3]Spaa[1,6]Spaa[3,6]Spaa[4,6]Spbb[1,3]Spbb[1,4]Spbb[1,6]^2Spbb[2,4]-10I Spaa[1,2]Spaa[1,3]Spaa[2,3]Spaa[2,4]Spaa[3,6]Spbb[1,2]^3Spbb[3,4]^2+1/3I Spaa[1,2]Spaa[1,3]Spaa[2,3]Spaa[2,6]^2Spbb[1,2]^3Spbb[2,4]Spbb[3,6]-28/3I Spaa[1,2]Spaa[1,3]Spaa[2,3]Spaa[2,6]Spaa[3,6]Spbb[1,2]^2Spbb[1,3]Spbb[2,4]Spbb[3,6]-10I Spaa[1,2]Spaa[1,3]Spaa[2,3]Spaa[3,4]Spaa[3,6]Spbb[1,2]Spbb[1,3]^2Spbb[2,4]Spbb[3,4]-29/3I Spaa[1,2]Spaa[1,3]Spaa[2,3]Spaa[3,6]^2Spbb[1,2]Spbb[1,3]^2Spbb[2,4]Spbb[3,6]-28/3I Spaa[1,2]Spaa[1,3]Spaa[2,4]Spaa[2,6]Spaa[3,6]Spbb[1,2]^3Spbb[3,4]Spbb[4,6]-14/3I Spaa[1,2]Spaa[1,3]Spaa[2,4]Spaa[3,4]Spaa[3,6]Spbb[1,2]^2Spbb[1,4]Spbb[3,4]^2-29/3I Spaa[1,2]Spaa[1,3]Spaa[2,4]Spaa[3,6]^2Spbb[1,2]^2Spbb[1,3]Spbb[3,4]Spbb[4,6]-5I Spaa[1,2]Spaa[1,3]Spaa[2,4]Spaa[3,6]^2Spbb[1,2]^2Spbb[1,4]Spbb[3,4]Spbb[3,6]+1/3I Spaa[1,2]Spaa[1,3]Spaa[2,6]^3Spbb[1,2]^2Spbb[1,6]Spbb[2,4]Spbb[2,6]+1I Spaa[1,2]Spaa[1,3]Spaa[2,6]^2Spaa[3,4]Spbb[1,2]Spbb[1,3]Spbb[1,6]Spbb[2,4]^2-20/3I Spaa[1,2]Spaa[1,3]Spaa[2,6]^2Spaa[3,6]Spbb[1,2]^2Spbb[1,3]Spbb[2,6]Spbb[4,6]+5/3I Spaa[1,2]Spaa[1,3]Spaa[2,6]^2Spaa[3,6]Spbb[1,2]Spbb[1,3]Spbb[1,6]Spbb[2,4]Spbb[2,6]-2/3I Spaa[1,2]Spaa[1,3]Spaa[2,6]^2Spaa[4,6]Spbb[1,2]^3Spbb[4,6]^2+1I Spaa[1,2]Spaa[1,3]Spaa[2,6]^2Spaa[4,6]Spbb[1,2]^2Spbb[1,6]Spbb[2,4]Spbb[4,6]+1/3I Spaa[1,2]Spaa[1,3]Spaa[2,6]^2Spaa[4,6]Spbb[1,2]Spbb[1,6]^2Spbb[2,4]^2+5/3I Spaa[1,2]Spaa[1,3]Spaa[2,6]Spaa[3,4]^2Spbb[1,2]^2Spbb[1,4]Spbb[3,4]^2-5/3I Spaa[1,2]Spaa[1,3]Spaa[2,6]Spaa[3,4]Spaa[3,6]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[2,4]Spbb[3,6]+2/3I Spaa[1,2]Spaa[1,3]Spaa[2,6]Spaa[3,4]Spaa[4,6]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[2,4]Spbb[4,6]-5/3I Spaa[1,2]Spaa[1,3]Spaa[2,6]Spaa[3,4]Spaa[4,6]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]^2-29/3I Spaa[1,2]Spaa[1,3]Spaa[2,6]Spaa[3,6]^2Spbb[1,2]^2Spbb[1,3]Spbb[3,6]Spbb[4,6]-10/3I Spaa[1,2]Spaa[1,3]Spaa[2,6]Spaa[3,6]^2Spbb[1,2]^2Spbb[1,4]Spbb[3,6]^2+11I Spaa[1,2]Spaa[1,3]Spaa[2,6]Spaa[3,6]Spaa[4,6]Spbb[1,2]Spbb[1,3]Spbb[1,6]Spbb[2,4]Spbb[4,6]+3I Spaa[1,2]Spaa[1,3]Spaa[2,6]Spaa[3,6]Spaa[4,6]Spbb[1,3]Spbb[1,6]^2Spbb[2,4]^2-1/3I Spaa[1,2]Spaa[1,3]Spaa[2,6]Spaa[4,6]^2Spbb[1,2]^2Spbb[1,4]Spbb[4,6]^2-1/3I Spaa[1,2]Spaa[1,3]Spaa[2,6]Spaa[4,6]^2Spbb[1,2]Spbb[1,4]Spbb[1,6]Spbb[2,4]Spbb[4,6]-10/3I Spaa[1,2]Spaa[1,3]Spaa[3,4]^2Spaa[3,6]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[3,4]^2+2/3I Spaa[1,2]Spaa[1,3]Spaa[3,4]^2Spaa[3,6]Spbb[1,3]^2Spbb[1,4]Spbb[2,4]Spbb[3,4]-7/3I Spaa[1,2]Spaa[1,3]Spaa[3,4]^2Spaa[4,6]Spbb[1,2]Spbb[1,4]^2Spbb[3,4]^2+2/3I Spaa[1,2]Spaa[1,3]Spaa[3,4]^2Spaa[4,6]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spbb[3,4]-10/3I Spaa[1,2]Spaa[1,3]Spaa[3,4]Spaa[3,6]^2Spbb[1,2]Spbb[1,3]^2Spbb[3,4]Spbb[4,6]-4I Spaa[1,2]Spaa[1,3]Spaa[3,4]Spaa[3,6]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[3,4]Spbb[3,6]+4/3I Spaa[1,2]Spaa[1,3]Spaa[3,4]Spaa[3,6]^2Spbb[1,3]^3Spbb[2,4]Spbb[4,6]-5/3I Spaa[1,2]Spaa[1,3]Spaa[3,4]Spaa[3,6]^2Spbb[1,3]^2Spbb[1,4]Spbb[2,4]Spbb[3,6]+7/3I Spaa[1,2]Spaa[1,3]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[1,2]Spbb[1,4]^2Spbb[3,4]Spbb[3,6]+4/3I Spaa[1,2]Spaa[1,3]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spbb[3,6]-5/3I Spaa[1,2]Spaa[1,3]Spaa[3,4]Spaa[4,6]^2Spbb[1,2]Spbb[1,4]^2Spbb[3,4]Spbb[4,6]-1/3I Spaa[1,2]Spaa[1,3]Spaa[3,4]Spaa[4,6]^2Spbb[1,4]^3Spbb[2,4]Spbb[3,6]-6I Spaa[1,2]Spaa[1,3]Spaa[3,6]^3Spbb[1,2]Spbb[1,3]^2Spbb[3,6]Spbb[4,6]+2/3I Spaa[1,2]Spaa[1,3]Spaa[3,6]^3Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[3,6]^2+1I Spaa[1,2]Spaa[1,3]Spaa[3,6]^3Spbb[1,3]^3Spbb[2,6]Spbb[4,6]-16/3I Spaa[1,2]Spaa[1,3]Spaa[3,6]^3Spbb[1,3]^2Spbb[1,6]Spbb[2,4]Spbb[3,6]+1/3I Spaa[1,2]Spaa[1,3]Spaa[3,6]^2Spaa[4,6]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]Spbb[3,6]+7/3I Spaa[1,2]Spaa[1,3]Spaa[3,6]Spaa[4,6]^2Spbb[1,2]Spbb[1,4]^2Spbb[3,6]Spbb[4,6]-1/3I Spaa[1,2]Spaa[1,3]Spaa[4,6]^3Spbb[1,2]Spbb[1,4]^2Spbb[4,6]^2-1/3I Spaa[1,2]Spaa[1,3]Spaa[4,6]^3Spbb[1,4]^2Spbb[1,6]Spbb[2,4]Spbb[4,6]-1/3I Spaa[1,2]Spaa[1,4]^3Spaa[3,6]Spbb[1,2]Spbb[1,4]^4-1/3I Spaa[1,2]Spaa[1,4]^2Spaa[1,6]Spaa[3,6]Spbb[1,2]Spbb[1,4]^3Spbb[1,6]-7/3I Spaa[1,2]Spaa[1,4]^2Spaa[3,4]Spaa[3,6]Spbb[1,2]Spbb[1,4]^3Spbb[3,4]+1/3I Spaa[1,2]Spaa[1,4]^2Spaa[3,4]Spaa[3,6]Spbb[1,3]Spbb[1,4]^3Spbb[2,4]-2/3I Spaa[1,2]Spaa[1,4]^2Spaa[3,6]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]^2Spbb[4,6]-5/3I Spaa[1,2]Spaa[1,4]^2Spaa[3,6]^2Spbb[1,2]Spbb[1,4]^3Spbb[3,6]+1/3I Spaa[1,2]Spaa[1,4]^2Spaa[3,6]^2Spbb[1,3]Spbb[1,4]^2Spbb[1,6]Spbb[2,4]+5/3I Spaa[1,2]Spaa[1,4]^2Spaa[3,6]Spaa[4,6]Spbb[1,2]Spbb[1,4]^3Spbb[4,6]+2/3I Spaa[1,2]Spaa[1,4]Spaa[1,6]^2Spaa[3,6]Spbb[1,2]Spbb[1,4]^2Spbb[1,6]^2-7/3I Spaa[1,2]Spaa[1,4]Spaa[1,6]Spaa[2,4]Spaa[3,6]Spbb[1,2]^2Spbb[1,4]^2Spbb[4,6]-1/3I Spaa[1,2]Spaa[1,4]Spaa[1,6]Spaa[3,6]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[4,6]-1/3I Spaa[1,2]Spaa[1,4]Spaa[1,6]Spaa[3,6]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]^2Spbb[2,4]+5/3I Spaa[1,2]Spaa[1,4]Spaa[1,6]Spaa[3,6]Spaa[4,6]Spbb[1,2]Spbb[1,4]^2Spbb[1,6]Spbb[4,6]+4/3I Spaa[1,2]Spaa[1,4]Spaa[2,4]Spaa[3,6]^2Spbb[1,2]^2Spbb[1,4]Spbb[3,4]Spbb[4,6]-5/3I Spaa[1,2]Spaa[1,4]Spaa[3,4]^2Spaa[3,6]Spbb[1,2]Spbb[1,4]^2Spbb[3,4]^2+2I Spaa[1,2]Spaa[1,4]Spaa[3,4]^2Spaa[3,6]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spbb[3,4]-2/3I Spaa[1,2]Spaa[1,4]Spaa[3,4]^2Spaa[4,6]Spbb[1,4]^3Spbb[2,4]Spbb[3,4]+1/3I Spaa[1,2]Spaa[1,4]Spaa[3,4]Spaa[3,6]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[3,4]Spbb[4,6]-1I Spaa[1,2]Spaa[1,4]Spaa[3,4]Spaa[3,6]^2Spbb[1,2]Spbb[1,4]^2Spbb[3,4]Spbb[3,6]-2/3I Spaa[1,2]Spaa[1,4]Spaa[3,4]Spaa[3,6]^2Spbb[1,3]^2Spbb[1,4]Spbb[2,4]Spbb[4,6]+1I Spaa[1,2]Spaa[1,4]Spaa[3,4]Spaa[3,6]^2Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spbb[3,6]+11/3I Spaa[1,2]Spaa[1,4]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[1,2]Spbb[1,4]^2Spbb[3,4]Spbb[4,6]-4/3I Spaa[1,2]Spaa[1,4]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[1,3]Spbb[1,4]^2Spbb[2,4]Spbb[4,6]-1/3I Spaa[1,2]Spaa[1,4]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[1,4]^3Spbb[2,4]Spbb[3,6]+2/3I Spaa[1,2]Spaa[1,4]Spaa[3,6]^3Spbb[1,2]Spbb[1,3]^2Spbb[4,6]^2-3I Spaa[1,2]Spaa[1,4]Spaa[3,6]^3Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[3,6]Spbb[4,6]+2/3I Spaa[1,2]Spaa[1,4]Spaa[3,6]^3Spbb[1,2]Spbb[1,4]^2Spbb[3,6]^2+2/3I Spaa[1,2]Spaa[1,4]Spaa[3,6]^3Spbb[1,3]^2Spbb[1,6]Spbb[2,4]Spbb[4,6]-1/3I Spaa[1,2]Spaa[1,4]Spaa[3,6]^3Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]Spbb[3,6]-5/3I Spaa[1,2]Spaa[1,4]Spaa[3,6]^2Spaa[4,6]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[4,6]^2+1I Spaa[1,2]Spaa[1,4]Spaa[3,6]^2Spaa[4,6]Spbb[1,2]Spbb[1,4]^2Spbb[3,6]Spbb[4,6]-2I Spaa[1,2]Spaa[1,4]Spaa[3,6]^2Spaa[4,6]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]Spbb[4,6]+1/3I Spaa[1,2]Spaa[1,4]Spaa[3,6]^2Spaa[4,6]Spbb[1,4]^2Spbb[1,6]Spbb[2,4]Spbb[3,6]+1/3I Spaa[1,2]Spaa[1,4]Spaa[3,6]Spaa[4,6]^2Spbb[1,2]Spbb[1,4]^2Spbb[4,6]^2+1/3I Spaa[1,2]Spaa[1,4]Spaa[3,6]Spaa[4,6]^2Spbb[1,4]^2Spbb[1,6]Spbb[2,4]Spbb[4,6]+1/3I Spaa[1,2]Spaa[1,6]^3Spaa[3,6]Spbb[1,2]Spbb[1,4]Spbb[1,6]^3-1/3I Spaa[1,2]Spaa[1,6]^2Spaa[2,4]Spaa[3,6]Spbb[1,2]^2Spbb[1,4]Spbb[1,6]Spbb[4,6]+1I Spaa[1,2]Spaa[1,6]^2Spaa[2,6]Spaa[3,6]Spbb[1,2]^2Spbb[1,6]^2Spbb[4,6]+3I Spaa[1,2]Spaa[1,6]^2Spaa[2,6]Spaa[3,6]Spbb[1,2]Spbb[1,6]^3Spbb[2,4]-2I Spaa[1,2]Spaa[1,6]^2Spaa[3,6]^2Spbb[1,2]Spbb[1,3]Spbb[1,6]^2Spbb[4,6]+2I Spaa[1,2]Spaa[1,6]^2Spaa[3,6]^2Spbb[1,2]Spbb[1,4]Spbb[1,6]^2Spbb[3,6]+4/3I Spaa[1,2]Spaa[1,6]Spaa[2,4]Spaa[2,6]Spaa[3,6]Spbb[1,2]^3Spbb[4,6]^2-4/3I Spaa[1,2]Spaa[1,6]Spaa[2,4]Spaa[3,6]^2Spbb[1,2]^2Spbb[1,3]Spbb[4,6]^2-2I Spaa[1,2]Spaa[1,6]Spaa[2,4]Spaa[3,6]^2Spbb[1,2]^2Spbb[1,4]Spbb[3,6]Spbb[4,6]+2/3I Spaa[1,2]Spaa[1,6]Spaa[2,4]Spaa[3,6]Spaa[4,6]Spbb[1,2]^2Spbb[1,4]Spbb[4,6]^2-8/3I Spaa[1,2]Spaa[1,6]Spaa[2,6]^2Spaa[3,6]Spbb[1,2]^2Spbb[1,6]Spbb[2,6]Spbb[4,6]-8/3I Spaa[1,2]Spaa[1,6]Spaa[2,6]^2Spaa[3,6]Spbb[1,2]Spbb[1,6]^2Spbb[2,4]Spbb[2,6]+1I Spaa[1,2]Spaa[1,6]Spaa[2,6]Spaa[3,6]^2Spbb[1,2]^2Spbb[1,6]Spbb[3,6]Spbb[4,6]+4/3I Spaa[1,2]Spaa[1,6]Spaa[2,6]Spaa[3,6]^2Spbb[1,2]Spbb[1,3]Spbb[1,6]Spbb[2,6]Spbb[4,6]+11/3I Spaa[1,2]Spaa[1,6]Spaa[2,6]Spaa[3,6]^2Spbb[1,2]Spbb[1,6]^2Spbb[2,4]Spbb[3,6]-3I Spaa[1,2]Spaa[1,6]Spaa[2,6]Spaa[3,6]^2Spbb[1,3]Spbb[1,6]^2Spbb[2,4]Spbb[2,6]-1I Spaa[1,2]Spaa[1,6]Spaa[2,6]Spaa[3,6]Spaa[4,6]Spbb[1,2]^2Spbb[1,6]Spbb[4,6]^2-1I Spaa[1,2]Spaa[1,6]Spaa[2,6]Spaa[3,6]Spaa[4,6]Spbb[1,2]Spbb[1,6]^2Spbb[2,4]Spbb[4,6]-4I Spaa[1,2]Spaa[1,6]Spaa[3,6]^3Spbb[1,2]Spbb[1,3]Spbb[1,6]Spbb[3,6]Spbb[4,6]+10/3I Spaa[1,2]Spaa[1,6]Spaa[3,6]^3Spbb[1,2]Spbb[1,4]Spbb[1,6]Spbb[3,6]^2+10/3I Spaa[1,2]Spaa[1,6]Spaa[3,6]^3Spbb[1,3]^2Spbb[1,6]Spbb[2,6]Spbb[4,6]-4/3I Spaa[1,2]Spaa[1,6]Spaa[3,6]^3Spbb[1,3]Spbb[1,6]^2Spbb[2,4]Spbb[3,6]+1I Spaa[1,2]Spaa[1,6]Spaa[3,6]^2Spaa[4,6]Spbb[1,2]Spbb[1,3]Spbb[1,6]Spbb[4,6]^2+2/3I Spaa[1,2]Spaa[1,6]Spaa[3,6]^2Spaa[4,6]Spbb[1,2]Spbb[1,4]Spbb[1,6]Spbb[3,6]Spbb[4,6]-1/3I Spaa[1,2]Spaa[1,6]Spaa[3,6]^2Spaa[4,6]Spbb[1,3]Spbb[1,6]^2Spbb[2,4]Spbb[4,6]-2/3I Spaa[1,2]Spaa[1,6]Spaa[3,6]Spaa[4,6]^2Spbb[1,2]Spbb[1,4]Spbb[1,6]Spbb[4,6]^2-1I Spaa[1,2]Spaa[2,3]Spaa[2,4]Spaa[3,6]^2Spbb[1,2]^2Spbb[2,6]Spbb[3,4]^2-1/3I Spaa[1,2]Spaa[2,3]Spaa[2,6]^2Spaa[3,4]Spbb[1,2]^2Spbb[2,4]^2Spbb[3,6]-1/3I Spaa[1,2]Spaa[2,3]Spaa[2,6]Spaa[3,4]^2Spbb[1,2]^2Spbb[2,4]Spbb[3,4]^2-2/3I Spaa[1,2]Spaa[2,3]Spaa[2,6]Spaa[3,4]Spaa[3,6]Spbb[1,2]^2Spbb[2,4]Spbb[3,4]Spbb[3,6]-1I Spaa[1,2]Spaa[2,3]Spaa[2,6]Spaa[3,6]^2Spbb[1,2]^2Spbb[2,4]Spbb[3,6]^2-1/3I Spaa[1,2]Spaa[2,3]Spaa[3,4]^2Spaa[3,6]Spbb[1,2]^2Spbb[3,4]^3-4/3I Spaa[1,2]Spaa[2,3]Spaa[3,4]Spaa[3,6]^2Spbb[1,2]^2Spbb[3,4]^2Spbb[3,6]-1I Spaa[1,2]Spaa[2,3]Spaa[3,6]^3Spbb[1,2]^2Spbb[3,4]Spbb[3,6]^2-2/3I Spaa[1,2]Spaa[2,4]Spaa[2,6]Spaa[3,6]^2Spbb[1,2]^2Spbb[2,6]Spbb[3,4]Spbb[4,6]-2/3I Spaa[1,2]Spaa[2,4]Spaa[3,4]Spaa[3,6]^2Spbb[1,2]^2Spbb[3,4]^2Spbb[4,6]-1/3I Spaa[1,2]Spaa[2,4]Spaa[3,6]^3Spbb[1,2]^2Spbb[3,4]Spbb[3,6]Spbb[4,6]-2/3I Spaa[1,2]Spaa[2,4]Spaa[3,6]^3Spbb[1,2]Spbb[1,3]Spbb[2,6]Spbb[3,4]Spbb[4,6]+2/3I Spaa[1,2]Spaa[2,4]Spaa[3,6]^2Spaa[4,6]Spbb[1,2]^2Spbb[3,4]Spbb[4,6]^2+1I Spaa[1,2]Spaa[2,6]^2Spaa[3,4]^2Spbb[1,2]^2Spbb[2,4]Spbb[3,4]Spbb[4,6]-2/3I Spaa[1,2]Spaa[2,6]^2Spaa[3,4]^2Spbb[1,2]Spbb[1,3]Spbb[2,4]^2Spbb[4,6]+1/3I Spaa[1,2]Spaa[2,6]^2Spaa[3,4]^2Spbb[1,2]Spbb[1,4]Spbb[2,4]^2Spbb[3,6]-5/3I Spaa[1,2]Spaa[2,6]^2Spaa[3,4]Spaa[3,6]Spbb[1,2]^2Spbb[2,4]Spbb[3,6]Spbb[4,6]+8/3I Spaa[1,2]Spaa[2,6]^2Spaa[3,4]Spaa[3,6]Spbb[1,2]^2Spbb[2,6]Spbb[3,4]Spbb[4,6]-1/3I Spaa[1,2]Spaa[2,6]^2Spaa[3,4]Spaa[3,6]Spbb[1,2]Spbb[1,3]Spbb[2,4]Spbb[2,6]Spbb[4,6]+1/3I Spaa[1,2]Spaa[2,6]^2Spaa[3,4]Spaa[3,6]Spbb[1,2]Spbb[1,6]Spbb[2,4]^2Spbb[3,6]-1/3I Spaa[1,2]Spaa[2,6]^2Spaa[3,4]Spaa[3,6]Spbb[1,3]Spbb[1,6]Spbb[2,4]^2Spbb[2,6]-3I Spaa[1,2]Spaa[2,6]^2Spaa[3,6]^2Spbb[1,2]^2Spbb[2,6]Spbb[3,6]Spbb[4,6]+7/3I Spaa[1,2]Spaa[2,6]^2Spaa[3,6]^2Spbb[1,2]Spbb[1,3]Spbb[2,6]^2Spbb[4,6]-7/3I Spaa[1,2]Spaa[2,6]^2Spaa[3,6]^2Spbb[1,2]Spbb[1,6]Spbb[2,4]Spbb[2,6]Spbb[3,6]+7/3I Spaa[1,2]Spaa[2,6]^2Spaa[3,6]^2Spbb[1,3]Spbb[1,6]Spbb[2,4]Spbb[2,6]^2+1/3I Spaa[1,2]Spaa[2,6]Spaa[3,4]^3Spbb[1,2]Spbb[1,4]Spbb[2,4]Spbb[3,4]^2+3I Spaa[1,2]Spaa[2,6]Spaa[3,4]^2Spaa[3,6]Spbb[1,2]^2Spbb[3,4]^2Spbb[4,6]-2I Spaa[1,2]Spaa[2,6]Spaa[3,4]^2Spaa[3,6]Spbb[1,2]Spbb[1,3]Spbb[2,4]Spbb[3,4]Spbb[4,6]+2/3I Spaa[1,2]Spaa[2,6]Spaa[3,4]^2Spaa[3,6]Spbb[1,2]Spbb[1,4]Spbb[2,4]Spbb[3,4]Spbb[3,6]+1/3I Spaa[1,2]Spaa[2,6]Spaa[3,4]^2Spaa[4,6]Spbb[1,2]Spbb[1,4]Spbb[2,4]Spbb[3,4]Spbb[4,6]-5/3I Spaa[1,2]Spaa[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[1,2]Spbb[1,3]Spbb[2,4]Spbb[3,6]Spbb[4,6]+4/3I Spaa[1,2]Spaa[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[1,2]Spbb[1,4]Spbb[2,4]Spbb[3,6]^2+4/3I Spaa[1,2]Spaa[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[1,3]^2Spbb[2,4]Spbb[2,6]Spbb[4,6]-4/3I Spaa[1,2]Spaa[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[1,3]Spbb[1,6]Spbb[2,4]^2Spbb[3,6]+2/3I Spaa[1,2]Spaa[2,6]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[1,2]^2Spbb[3,4]Spbb[4,6]^2+1/3I Spaa[1,2]Spaa[2,6]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[1,2]Spbb[1,4]Spbb[2,4]Spbb[3,6]Spbb[4,6]+1I Spaa[1,2]Spaa[2,6]Spaa[3,6]^3Spbb[1,2]Spbb[1,3]Spbb[2,6]Spbb[3,6]Spbb[4,6]+2/3I Spaa[1,2]Spaa[2,6]Spaa[3,6]^3Spbb[1,2]Spbb[1,6]Spbb[2,4]Spbb[3,6]^2-5/3I Spaa[1,2]Spaa[2,6]Spaa[3,6]^3Spbb[1,3]^2Spbb[2,6]^2Spbb[4,6]-2/3I Spaa[1,2]Spaa[2,6]Spaa[3,6]^3Spbb[1,3]Spbb[1,6]Spbb[2,4]Spbb[2,6]Spbb[3,6]+2/3I Spaa[1,2]Spaa[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[1,2]Spbb[1,6]Spbb[2,4]Spbb[3,6]Spbb[4,6]+1/3I Spaa[1,2]Spaa[3,4]^3Spaa[3,6]Spbb[1,2]Spbb[1,4]Spbb[3,4]^3+1/3I Spaa[1,2]Spaa[3,4]^2Spaa[3,6]^2Spbb[1,2]Spbb[1,4]Spbb[3,4]^2Spbb[3,6]+2/3I Spaa[1,2]Spaa[3,4]^2Spaa[3,6]Spaa[4,6]Spbb[1,2]Spbb[1,4]Spbb[3,4]^2Spbb[4,6]-7/3I Spaa[1,2]Spaa[3,4]Spaa[3,6]^3Spbb[1,2]Spbb[1,3]Spbb[3,4]Spbb[3,6]Spbb[4,6]+4/3I Spaa[1,2]Spaa[3,4]Spaa[3,6]^3Spbb[1,2]Spbb[1,4]Spbb[3,4]Spbb[3,6]^2+4/3I Spaa[1,2]Spaa[3,4]Spaa[3,6]^3Spbb[1,3]^2Spbb[2,4]Spbb[3,6]Spbb[4,6]+1I Spaa[1,2]Spaa[3,4]Spaa[3,6]^3Spbb[1,3]^2Spbb[2,6]Spbb[3,4]Spbb[4,6]-4/3I Spaa[1,2]Spaa[3,4]Spaa[3,6]^3Spbb[1,3]Spbb[1,4]Spbb[2,4]Spbb[3,6]^2+1I Spaa[1,2]Spaa[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[1,2]Spbb[1,4]Spbb[3,4]Spbb[3,6]Spbb[4,6]+1/3I Spaa[1,2]Spaa[3,4]Spaa[3,6]Spaa[4,6]^2Spbb[1,2]Spbb[1,4]Spbb[3,4]Spbb[4,6]^2-7/3I Spaa[1,2]Spaa[3,6]^4Spbb[1,2]Spbb[1,3]Spbb[3,6]^2Spbb[4,6]+5/3I Spaa[1,2]Spaa[3,6]^4Spbb[1,2]Spbb[1,4]Spbb[3,6]^3+2/3I Spaa[1,2]Spaa[3,6]^4Spbb[1,3]^2Spbb[2,6]Spbb[3,6]Spbb[4,6]-5/3I Spaa[1,2]Spaa[3,6]^4Spbb[1,3]Spbb[1,6]Spbb[2,4]Spbb[3,6]^2+2/3I Spaa[1,2]Spaa[3,6]^3Spaa[4,6]Spbb[1,2]Spbb[1,4]Spbb[3,6]^2Spbb[4,6]+2/3I Spaa[1,2]Spaa[3,6]^2Spaa[4,6]^2Spbb[1,2]Spbb[1,4]Spbb[3,6]Spbb[4,6]^2-1/3I Spaa[1,3]^3Spaa[2,4]Spaa[2,6]Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spbb[3,4]-1I Spaa[1,3]^3Spaa[2,4]Spaa[3,6]Spbb[1,2]Spbb[1,3]^2Spbb[1,4]Spbb[3,4]-4/3I Spaa[1,3]^3Spaa[2,4]Spaa[4,6]Spbb[1,2]Spbb[1,3]Spbb[1,4]^2Spbb[3,4]-2/3I Spaa[1,3]^3Spaa[2,6]Spaa[3,6]Spbb[1,2]Spbb[1,3]^2Spbb[1,4]Spbb[3,6]-2/3I Spaa[1,3]^3Spaa[3,4]Spaa[3,6]Spbb[1,3]^3Spbb[1,4]Spbb[3,4]-2/3I Spaa[1,3]^3Spaa[3,6]^2Spbb[1,3]^3Spbb[1,4]Spbb[3,6]-2/3I Spaa[1,3]^3Spaa[3,6]Spaa[4,6]Spbb[1,3]^2Spbb[1,4]^2Spbb[3,6]-1I Spaa[1,3]^2Spaa[1,4]Spaa[2,4]Spaa[3,6]Spbb[1,2]Spbb[1,3]Spbb[1,4]^2Spbb[3,4]+1/3I Spaa[1,3]^2Spaa[1,4]Spaa[2,4]Spaa[4,6]Spbb[1,2]Spbb[1,4]^3Spbb[3,4]-7/3I Spaa[1,3]^2Spaa[1,4]Spaa[3,4]Spaa[3,6]Spbb[1,3]^2Spbb[1,4]^2Spbb[3,4]-2/3I Spaa[1,3]^2Spaa[1,4]Spaa[3,4]Spaa[4,6]Spbb[1,3]Spbb[1,4]^3Spbb[3,4]-5/3I Spaa[1,3]^2Spaa[1,4]Spaa[3,6]^2Spbb[1,3]^3Spbb[1,4]Spbb[4,6]-1I Spaa[1,3]^2Spaa[1,4]Spaa[3,6]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[3,6]-4I Spaa[1,3]^2Spaa[1,4]Spaa[3,6]Spaa[4,6]Spbb[1,3]^2Spbb[1,4]^2Spbb[4,6]+2/3I Spaa[1,3]^2Spaa[1,4]Spaa[3,6]Spaa[4,6]Spbb[1,3]Spbb[1,4]^3Spbb[3,6]-1I Spaa[1,3]^2Spaa[1,4]Spaa[4,6]^2Spbb[1,3]Spbb[1,4]^3Spbb[4,6]+1/3I Spaa[1,3]^2Spaa[1,4]Spaa[4,6]^2Spbb[1,4]^4Spbb[3,6]+2/3I Spaa[1,3]^2Spaa[1,6]^2Spaa[2,6]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,6]^2+4/3I Spaa[1,3]^2Spaa[1,6]Spaa[2,4]^2Spbb[1,2]^2Spbb[1,4]^2Spbb[3,4]-1/3I Spaa[1,3]^2Spaa[1,6]Spaa[2,4]Spaa[2,6]Spbb[1,2]^2Spbb[1,3]Spbb[1,4]Spbb[4,6]+1I Spaa[1,3]^2Spaa[1,6]Spaa[2,4]Spaa[2,6]Spbb[1,2]^2Spbb[1,4]^2Spbb[3,6]-2I Spaa[1,3]^2Spaa[1,6]Spaa[2,4]Spaa[3,6]Spbb[1,2]Spbb[1,3]^2Spbb[1,4]Spbb[4,6]-1/3I Spaa[1,3]^2Spaa[1,6]Spaa[2,6]^2Spbb[1,2]^2Spbb[1,3]Spbb[1,6]Spbb[4,6]-8/3I Spaa[1,3]^2Spaa[1,6]Spaa[2,6]^2Spbb[1,2]^2Spbb[1,4]Spbb[1,6]Spbb[3,6]+2/3I Spaa[1,3]^2Spaa[1,6]Spaa[2,6]Spaa[3,6]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[3,6]+7/3I Spaa[1,3]^2Spaa[1,6]Spaa[3,6]^2Spbb[1,3]^3Spbb[1,6]Spbb[4,6]+1/3I Spaa[1,3]^2Spaa[1,6]Spaa[3,6]^2Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[3,6]+2/3I Spaa[1,3]^2Spaa[1,6]Spaa[3,6]Spaa[4,6]Spbb[1,3]Spbb[1,4]^2Spbb[1,6]Spbb[3,6]-1/3I Spaa[1,3]^2Spaa[1,6]Spaa[4,6]^2Spbb[1,4]^3Spbb[1,6]Spbb[3,6]+2/3I Spaa[1,3]^2Spaa[2,3]Spaa[2,4]Spaa[3,6]Spbb[1,2]^2Spbb[1,3]Spbb[3,4]^2-1/3I Spaa[1,3]^2Spaa[2,3]Spaa[2,6]^2Spbb[1,2]^3Spbb[3,4]Spbb[3,6]-1/3I Spaa[1,3]^2Spaa[2,3]Spaa[2,6]Spaa[3,4]Spbb[1,2]^2Spbb[1,3]Spbb[3,4]^2+1/3I Spaa[1,3]^2Spaa[2,3]Spaa[3,4]Spaa[3,6]Spbb[1,2]Spbb[1,3]^2Spbb[3,4]^2+1/3I Spaa[1,3]^2Spaa[2,3]Spaa[3,6]^2Spbb[1,2]Spbb[1,3]^2Spbb[3,4]Spbb[3,6]+2/3I Spaa[1,3]^2Spaa[2,4]^2Spaa[3,6]Spbb[1,2]^2Spbb[1,4]Spbb[3,4]^2-2/3I Spaa[1,3]^2Spaa[2,4]Spaa[2,6]^2Spbb[1,2]^3Spbb[3,4]Spbb[4,6]-5/3I Spaa[1,3]^2Spaa[2,4]Spaa[2,6]Spaa[3,6]Spbb[1,2]^2Spbb[1,3]Spbb[3,4]Spbb[4,6]+10/3I Spaa[1,3]^2Spaa[2,4]Spaa[2,6]Spaa[3,6]Spbb[1,2]^2Spbb[1,4]Spbb[3,4]Spbb[3,6]-2/3I Spaa[1,3]^2Spaa[2,4]Spaa[2,6]Spaa[4,6]Spbb[1,2]^2Spbb[1,4]Spbb[3,4]Spbb[4,6]+5/3I Spaa[1,3]^2Spaa[2,4]Spaa[3,4]Spaa[4,6]Spbb[1,2]Spbb[1,4]^2Spbb[3,4]^2+5/3I Spaa[1,3]^2Spaa[2,4]Spaa[3,6]^2Spbb[1,2]Spbb[1,3]^2Spbb[3,4]Spbb[4,6]-2I Spaa[1,3]^2Spaa[2,4]Spaa[3,6]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[3,4]Spbb[3,6]-3I Spaa[1,3]^2Spaa[2,4]Spaa[3,6]Spaa[4,6]Spbb[1,2]Spbb[1,4]^2Spbb[3,4]Spbb[3,6]+1I Spaa[1,3]^2Spaa[2,4]Spaa[4,6]^2Spbb[1,2]Spbb[1,4]^2Spbb[3,4]Spbb[4,6]-1I Spaa[1,3]^2Spaa[2,6]^3Spbb[1,2]^3Spbb[3,6]Spbb[4,6]-2/3I Spaa[1,3]^2Spaa[2,6]^3Spbb[1,2]^2Spbb[1,6]Spbb[2,4]Spbb[3,6]-1/3I Spaa[1,3]^2Spaa[2,6]^2Spaa[3,4]Spbb[1,2]^2Spbb[1,4]Spbb[3,4]Spbb[3,6]+5/3I Spaa[1,3]^2Spaa[2,6]^2Spaa[3,6]Spbb[1,2]^2Spbb[1,4]Spbb[3,6]^2-3I Spaa[1,3]^2Spaa[2,6]^2Spaa[4,6]Spbb[1,2]^2Spbb[1,4]Spbb[3,6]Spbb[4,6]+1/3I Spaa[1,3]^2Spaa[2,6]^2Spaa[4,6]Spbb[1,2]Spbb[1,4]Spbb[1,6]Spbb[2,4]Spbb[3,6]+2/3I Spaa[1,3]^2Spaa[2,6]Spaa[3,4]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[3,4]^2+2I Spaa[1,3]^2Spaa[2,6]Spaa[3,4]Spaa[3,6]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[3,4]Spbb[3,6]-1/3I Spaa[1,3]^2Spaa[2,6]Spaa[3,4]Spaa[4,6]Spbb[1,2]Spbb[1,4]^2Spbb[3,4]Spbb[3,6]+2/3I Spaa[1,3]^2Spaa[2,6]Spaa[3,6]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[3,6]^2+5/3I Spaa[1,3]^2Spaa[2,6]Spaa[3,6]Spaa[4,6]Spbb[1,2]Spbb[1,4]^2Spbb[3,6]^2-2I Spaa[1,3]^2Spaa[2,6]Spaa[4,6]^2Spbb[1,2]Spbb[1,4]^2Spbb[3,6]Spbb[4,6]-1/3I Spaa[1,3]^2Spaa[2,6]Spaa[4,6]^2Spbb[1,4]^2Spbb[1,6]Spbb[2,4]Spbb[3,6]+1/3I Spaa[1,3]^2Spaa[3,4]^2Spaa[4,6]Spbb[1,3]Spbb[1,4]^2Spbb[3,4]^2+1I Spaa[1,3]^2Spaa[3,4]Spaa[3,6]^2Spbb[1,3]^3Spbb[3,4]Spbb[4,6]-2I Spaa[1,3]^2Spaa[3,4]Spaa[3,6]^2Spbb[1,3]^2Spbb[1,4]Spbb[3,4]Spbb[3,6]+2/3I Spaa[1,3]^2Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[1,3]Spbb[1,4]^2Spbb[3,4]Spbb[3,6]-1/3I Spaa[1,3]^2Spaa[3,4]Spaa[4,6]^2Spbb[1,4]^3Spbb[3,4]Spbb[3,6]+5/3I Spaa[1,3]^2Spaa[3,6]^3Spbb[1,3]^3Spbb[3,6]Spbb[4,6]-8/3I Spaa[1,3]^2Spaa[3,6]^3Spbb[1,3]^2Spbb[1,4]Spbb[3,6]^2-2/3I Spaa[1,3]^2Spaa[3,6]^2Spaa[4,6]Spbb[1,3]Spbb[1,4]^2Spbb[3,6]^2-1/3I Spaa[1,3]^2Spaa[3,6]Spaa[4,6]^2Spbb[1,4]^3Spbb[3,6]^2-2/3I Spaa[1,3]^2Spaa[4,6]^3Spbb[1,4]^3Spbb[3,6]Spbb[4,6]-1/3I Spaa[1,3]Spaa[1,4]^2Spaa[2,4]Spaa[3,6]Spbb[1,2]Spbb[1,4]^3Spbb[3,4]-1/3I Spaa[1,3]Spaa[1,4]^2Spaa[3,4]Spaa[3,6]Spbb[1,3]Spbb[1,4]^3Spbb[3,4]-2/3I Spaa[1,3]Spaa[1,4]^2Spaa[3,4]Spaa[4,6]Spbb[1,4]^4Spbb[3,4]+1/3I Spaa[1,3]Spaa[1,4]^2Spaa[3,6]^2Spbb[1,3]^2Spbb[1,4]^2Spbb[4,6]+2/3I Spaa[1,3]Spaa[1,4]^2Spaa[3,6]Spaa[4,6]Spbb[1,3]Spbb[1,4]^3Spbb[4,6]-1/3I Spaa[1,3]Spaa[1,4]^2Spaa[3,6]Spaa[4,6]Spbb[1,4]^4Spbb[3,6]+1/3I Spaa[1,3]Spaa[1,4]Spaa[1,6]Spaa[2,4]Spaa[3,6]Spbb[1,2]Spbb[1,3]Spbb[1,4]^2Spbb[4,6]+1/3I Spaa[1,3]Spaa[1,4]Spaa[1,6]Spaa[3,6]^2Spbb[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[4,6]-1/3I Spaa[1,3]Spaa[1,4]Spaa[1,6]Spaa[3,6]^2Spbb[1,3]Spbb[1,4]^2Spbb[1,6]Spbb[3,6]-1/3I Spaa[1,3]Spaa[1,4]Spaa[1,6]Spaa[3,6]Spaa[4,6]Spbb[1,3]Spbb[1,4]^2Spbb[1,6]Spbb[4,6]+1/3I Spaa[1,3]Spaa[1,4]Spaa[1,6]Spaa[3,6]Spaa[4,6]Spbb[1,4]^3Spbb[1,6]Spbb[3,6]+1/3I Spaa[1,3]Spaa[1,4]Spaa[1,6]Spaa[4,6]^2Spbb[1,4]^3Spbb[1,6]Spbb[4,6]+2I Spaa[1,3]Spaa[1,4]Spaa[2,4]Spaa[3,4]Spaa[3,6]Spbb[1,2]Spbb[1,4]^2Spbb[3,4]^2+2I Spaa[1,3]Spaa[1,4]Spaa[2,4]Spaa[3,6]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[3,4]Spbb[4,6]+1I Spaa[1,3]Spaa[1,4]Spaa[2,4]Spaa[3,6]^2Spbb[1,2]Spbb[1,4]^2Spbb[3,4]Spbb[3,6]-4I Spaa[1,3]Spaa[1,4]Spaa[2,4]Spaa[3,6]Spaa[4,6]Spbb[1,2]Spbb[1,4]^2Spbb[3,4]Spbb[4,6]+2I Spaa[1,3]Spaa[1,4]Spaa[3,4]^2Spaa[3,6]Spbb[1,3]Spbb[1,4]^2Spbb[3,4]^2-2/3I Spaa[1,3]Spaa[1,4]Spaa[3,4]^2Spaa[4,6]Spbb[1,4]^3Spbb[3,4]^2+4/3I Spaa[1,3]Spaa[1,4]Spaa[3,4]Spaa[3,6]^2Spbb[1,3]^2Spbb[1,4]Spbb[3,4]Spbb[4,6]+1I Spaa[1,3]Spaa[1,4]Spaa[3,4]Spaa[3,6]^2Spbb[1,3]Spbb[1,4]^2Spbb[3,4]Spbb[3,6]-1/3I Spaa[1,3]Spaa[1,4]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[1,4]^3Spbb[3,4]Spbb[3,6]-2/3I Spaa[1,3]Spaa[1,4]Spaa[3,4]Spaa[4,6]^2Spbb[1,4]^3Spbb[3,4]Spbb[4,6]+1I Spaa[1,3]Spaa[1,4]Spaa[3,6]^3Spbb[1,3]^3Spbb[4,6]^2-1I Spaa[1,3]Spaa[1,4]Spaa[3,6]^3Spbb[1,3]^2Spbb[1,4]Spbb[3,6]Spbb[4,6]+1/3I Spaa[1,3]Spaa[1,4]Spaa[3,6]^3Spbb[1,3]Spbb[1,4]^2Spbb[3,6]^2+4/3I Spaa[1,3]Spaa[1,4]Spaa[3,6]^2Spaa[4,6]Spbb[1,3]^2Spbb[1,4]Spbb[4,6]^2-3I Spaa[1,3]Spaa[1,4]Spaa[3,6]^2Spaa[4,6]Spbb[1,3]Spbb[1,4]^2Spbb[3,6]Spbb[4,6]+1/3I Spaa[1,3]Spaa[1,4]Spaa[3,6]^2Spaa[4,6]Spbb[1,4]^3Spbb[3,6]^2-7/3I Spaa[1,3]Spaa[1,4]Spaa[3,6]Spaa[4,6]^2Spbb[1,3]Spbb[1,4]^2Spbb[4,6]^2+2/3I Spaa[1,3]Spaa[1,4]Spaa[3,6]Spaa[4,6]^2Spbb[1,4]^3Spbb[3,6]Spbb[4,6]+2/3I Spaa[1,3]Spaa[1,6]^3Spaa[2,6]Spbb[1,2]Spbb[1,4]Spbb[1,6]^3-1/3I Spaa[1,3]Spaa[1,6]^3Spaa[4,6]Spbb[1,4]^2Spbb[1,6]^3+1/3I Spaa[1,3]Spaa[1,6]^2Spaa[2,4]Spaa[3,6]Spbb[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[4,6]+1I Spaa[1,3]Spaa[1,6]^2Spaa[2,6]^2Spbb[1,2]^2Spbb[1,6]^2Spbb[4,6]+2/3I Spaa[1,3]Spaa[1,6]^2Spaa[2,6]^2Spbb[1,2]Spbb[1,6]^3Spbb[2,4]-8/3I Spaa[1,3]Spaa[1,6]^2Spaa[2,6]Spaa[3,6]Spbb[1,2]Spbb[1,3]Spbb[1,6]^2Spbb[4,6]-1I Spaa[1,3]Spaa[1,6]^2Spaa[2,6]Spaa[3,6]Spbb[1,2]Spbb[1,4]Spbb[1,6]^2Spbb[3,6]+4/3I Spaa[1,3]Spaa[1,6]^2Spaa[2,6]Spaa[4,6]Spbb[1,2]Spbb[1,4]Spbb[1,6]^2Spbb[4,6]+1/3I Spaa[1,3]Spaa[1,6]^2Spaa[2,6]Spaa[4,6]Spbb[1,4]Spbb[1,6]^3Spbb[2,4]-4I Spaa[1,3]Spaa[1,6]^2Spaa[3,6]^2Spbb[1,3]^2Spbb[1,6]^2Spbb[4,6]+2I Spaa[1,3]Spaa[1,6]^2Spaa[3,6]^2Spbb[1,3]Spbb[1,4]Spbb[1,6]^2Spbb[3,6]-1/3I Spaa[1,3]Spaa[1,6]^2Spaa[3,6]Spaa[4,6]Spbb[1,4]^2Spbb[1,6]^2Spbb[3,6]+1/3I Spaa[1,3]Spaa[1,6]^2Spaa[4,6]^2Spbb[1,4]^2Spbb[1,6]^2Spbb[4,6]+2/3I Spaa[1,3]Spaa[1,6]Spaa[2,4]^2Spaa[3,6]Spbb[1,2]^2Spbb[1,4]Spbb[3,4]Spbb[4,6]-1/3I Spaa[1,3]Spaa[1,6]Spaa[2,4]Spaa[2,6]^2Spbb[1,2]^3Spbb[4,6]^2+4/3I Spaa[1,3]Spaa[1,6]Spaa[2,4]Spaa[2,6]Spaa[3,6]Spbb[1,2]^2Spbb[1,3]Spbb[4,6]^2+4/3I Spaa[1,3]Spaa[1,6]Spaa[2,4]Spaa[2,6]Spaa[3,6]Spbb[1,2]^2Spbb[1,4]Spbb[3,6]Spbb[4,6]-2/3I Spaa[1,3]Spaa[1,6]Spaa[2,4]Spaa[2,6]Spaa[4,6]Spbb[1,2]^2Spbb[1,4]Spbb[4,6]^2+4/3I Spaa[1,3]Spaa[1,6]Spaa[2,4]Spaa[3,6]^2Spbb[1,2]Spbb[1,3]^2Spbb[4,6]^2-1/3I Spaa[1,3]Spaa[1,6]Spaa[2,4]Spaa[4,6]^2Spbb[1,2]Spbb[1,4]^2Spbb[4,6]^2-7/3I Spaa[1,3]Spaa[1,6]Spaa[2,6]^3Spbb[1,2]^2Spbb[1,6]Spbb[2,6]Spbb[4,6]-8/3I Spaa[1,3]Spaa[1,6]Spaa[2,6]^3Spbb[1,2]Spbb[1,6]^2Spbb[2,4]Spbb[2,6]-2/3I Spaa[1,3]Spaa[1,6]Spaa[2,6]^2Spaa[3,6]Spbb[1,2]^2Spbb[1,6]Spbb[3,6]Spbb[4,6]-3I Spaa[1,3]Spaa[1,6]Spaa[2,6]^2Spaa[3,6]Spbb[1,2]Spbb[1,6]^2Spbb[2,4]Spbb[3,6]+2/3I Spaa[1,3]Spaa[1,6]Spaa[2,6]^2Spaa[4,6]Spbb[1,2]^2Spbb[1,6]Spbb[4,6]^2+1/3I Spaa[1,3]Spaa[1,6]Spaa[2,6]^2Spaa[4,6]Spbb[1,2]Spbb[1,6]^2Spbb[2,4]Spbb[4,6]+8/3I Spaa[1,3]Spaa[1,6]Spaa[2,6]Spaa[3,6]^2Spbb[1,2]Spbb[1,3]Spbb[1,6]Spbb[3,6]Spbb[4,6]-2I Spaa[1,3]Spaa[1,6]Spaa[2,6]Spaa[3,6]^2Spbb[1,2]Spbb[1,4]Spbb[1,6]Spbb[3,6]^2-1/3I Spaa[1,3]Spaa[1,6]Spaa[2,6]Spaa[3,6]Spaa[4,6]Spbb[1,2]Spbb[1,4]Spbb[1,6]Spbb[3,6]Spbb[4,6]+1/3I Spaa[1,3]Spaa[1,6]Spaa[2,6]Spaa[3,6]Spaa[4,6]Spbb[1,4]Spbb[1,6]^2Spbb[2,4]Spbb[3,6]+1I Spaa[1,3]Spaa[1,6]Spaa[2,6]Spaa[4,6]^2Spbb[1,2]Spbb[1,4]Spbb[1,6]Spbb[4,6]^2+1/3I Spaa[1,3]Spaa[1,6]Spaa[2,6]Spaa[4,6]^2Spbb[1,4]Spbb[1,6]^2Spbb[2,4]Spbb[4,6]-1I Spaa[1,3]Spaa[1,6]Spaa[3,6]^3Spbb[1,3]^2Spbb[1,6]Spbb[3,6]Spbb[4,6]+2I Spaa[1,3]Spaa[1,6]Spaa[3,6]^3Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[3,6]^2+1/3I Spaa[1,3]Spaa[1,6]Spaa[3,6]Spaa[4,6]^2Spbb[1,4]^2Spbb[1,6]Spbb[3,6]Spbb[4,6]+1/3I Spaa[1,3]Spaa[1,6]Spaa[4,6]^3Spbb[1,4]^2Spbb[1,6]Spbb[4,6]^2+5/3I Spaa[1,3]Spaa[2,3]Spaa[2,4]Spaa[2,6]Spaa[3,6]Spbb[1,2]^2Spbb[2,6]Spbb[3,4]^2+1/3I Spaa[1,3]Spaa[2,3]Spaa[2,4]Spaa[3,4]Spaa[3,6]Spbb[1,2]^2Spbb[3,4]^3+2/3I Spaa[1,3]Spaa[2,3]Spaa[2,4]Spaa[3,6]^2Spbb[1,2]^2Spbb[3,4]^2Spbb[3,6]-1/3I Spaa[1,3]Spaa[2,3]Spaa[2,6]^3Spbb[1,2]^2Spbb[2,4]Spbb[2,6]Spbb[3,6]-2/3I Spaa[1,3]Spaa[2,3]Spaa[2,6]^2Spaa[3,4]Spbb[1,2]^2Spbb[2,4]Spbb[3,4]Spbb[3,6]+2/3I Spaa[1,3]Spaa[2,3]Spaa[2,6]^2Spaa[3,6]Spbb[1,2]^2Spbb[2,4]Spbb[3,6]^2-1/3I Spaa[1,3]Spaa[2,3]Spaa[2,6]Spaa[3,4]^2Spbb[1,2]^2Spbb[3,4]^3+2/3I Spaa[1,3]Spaa[2,3]Spaa[2,6]Spaa[3,4]Spaa[3,6]Spbb[1,2]^2Spbb[3,4]^2Spbb[3,6]+4/3I Spaa[1,3]Spaa[2,3]Spaa[2,6]Spaa[3,6]^2Spbb[1,2]^2Spbb[3,4]Spbb[3,6]^2+1/3I Spaa[1,3]Spaa[2,3]Spaa[3,4]Spaa[3,6]^2Spbb[1,2]Spbb[1,3]Spbb[3,4]^2Spbb[3,6]+1/3I Spaa[1,3]Spaa[2,3]Spaa[3,6]^3Spbb[1,2]Spbb[1,3]Spbb[3,4]Spbb[3,6]^2+1/3I Spaa[1,3]Spaa[2,4]^2Spaa[3,6]^2Spbb[1,2]^2Spbb[3,4]^2Spbb[4,6]-1I Spaa[1,3]Spaa[2,4]Spaa[2,6]^2Spaa[3,6]Spbb[1,2]^2Spbb[2,6]Spbb[3,4]Spbb[4,6]-8/3I Spaa[1,3]Spaa[2,4]Spaa[2,6]Spaa[3,4]Spaa[3,6]Spbb[1,2]^2Spbb[3,4]^2Spbb[4,6]+1/3I Spaa[1,3]Spaa[2,4]Spaa[2,6]Spaa[3,6]^2Spbb[1,2]^2Spbb[3,4]Spbb[3,6]Spbb[4,6]-1I Spaa[1,3]Spaa[2,4]Spaa[2,6]Spaa[3,6]Spaa[4,6]Spbb[1,2]^2Spbb[3,4]Spbb[4,6]^2-1/3I Spaa[1,3]Spaa[2,4]Spaa[3,4]^2Spaa[3,6]Spbb[1,2]Spbb[1,4]Spbb[3,4]^3-1I Spaa[1,3]Spaa[2,4]Spaa[3,4]Spaa[3,6]^2Spbb[1,2]Spbb[1,3]Spbb[3,4]^2Spbb[4,6]+1/3I Spaa[1,3]Spaa[2,4]Spaa[3,4]Spaa[3,6]^2Spbb[1,2]Spbb[1,4]Spbb[3,4]^2Spbb[3,6]-2/3I Spaa[1,3]Spaa[2,4]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[1,2]Spbb[1,4]Spbb[3,4]^2Spbb[4,6]+1/3I Spaa[1,3]Spaa[2,4]Spaa[3,6]^3Spbb[1,2]Spbb[1,3]Spbb[3,4]Spbb[3,6]Spbb[4,6]-1/3I Spaa[1,3]Spaa[2,4]Spaa[3,6]^3Spbb[1,2]Spbb[1,4]Spbb[3,4]Spbb[3,6]^2-2/3I Spaa[1,3]Spaa[2,4]Spaa[3,6]^2Spaa[4,6]Spbb[1,2]Spbb[1,4]Spbb[3,4]Spbb[3,6]Spbb[4,6]-1/3I Spaa[1,3]Spaa[2,4]Spaa[3,6]Spaa[4,6]^2Spbb[1,2]Spbb[1,4]Spbb[3,4]Spbb[4,6]^2+1I Spaa[1,3]Spaa[2,6]^3Spaa[3,4]Spbb[1,2]^2Spbb[2,4]Spbb[3,6]Spbb[4,6]-1/3I Spaa[1,3]Spaa[2,6]^3Spaa[3,4]Spbb[1,2]Spbb[1,6]Spbb[2,4]^2Spbb[3,6]+4/3I Spaa[1,3]Spaa[2,6]^2Spaa[3,4]^2Spbb[1,2]^2Spbb[3,4]^2Spbb[4,6]-1I Spaa[1,3]Spaa[2,6]^2Spaa[3,4]Spaa[3,6]Spbb[1,2]Spbb[1,4]Spbb[2,4]Spbb[3,6]^2+1I Spaa[1,3]Spaa[2,6]^2Spaa[3,4]Spaa[4,6]Spbb[1,2]^2Spbb[3,4]Spbb[4,6]^2+1/3I Spaa[1,3]Spaa[2,6]^2Spaa[3,6]^2Spbb[1,2]^2Spbb[3,6]^2Spbb[4,6]+1/3I Spaa[1,3]Spaa[2,6]^2Spaa[3,6]^2Spbb[1,2]Spbb[1,6]Spbb[2,4]Spbb[3,6]^2+1/3I Spaa[1,3]Spaa[2,6]Spaa[3,4]^3Spbb[1,2]Spbb[1,4]Spbb[3,4]^3-1/3I Spaa[1,3]Spaa[2,6]Spaa[3,4]^2Spaa[3,6]Spbb[1,2]Spbb[1,4]Spbb[3,4]^2Spbb[3,6]+2/3I Spaa[1,3]Spaa[2,6]Spaa[3,4]^2Spaa[4,6]Spbb[1,2]Spbb[1,4]Spbb[3,4]^2Spbb[4,6]-2/3I Spaa[1,3]Spaa[2,6]Spaa[3,4]Spaa[3,6]^2Spbb[1,2]Spbb[1,4]Spbb[3,4]Spbb[3,6]^2-1/3I Spaa[1,3]Spaa[2,6]Spaa[3,4]Spaa[3,6]Spaa[4,6]Spbb[1,2]Spbb[1,4]Spbb[3,4]Spbb[3,6]Spbb[4,6]+1/3I Spaa[1,3]Spaa[2,6]Spaa[3,4]Spaa[4,6]^2Spbb[1,2]Spbb[1,4]Spbb[3,4]Spbb[4,6]^2+1I Spaa[1,3]Spaa[2,6]Spaa[3,6]^3Spbb[1,2]Spbb[1,3]Spbb[3,6]^2Spbb[4,6]-2/3I Spaa[1,3]Spaa[2,6]Spaa[3,6]^3Spbb[1,2]Spbb[1,4]Spbb[3,6]^3+1/3I Spaa[1,3]Spaa[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[1,2]Spbb[1,4]Spbb[3,6]^2Spbb[4,6]+1/3I Spaa[1,3]Spaa[3,4]Spaa[3,6]^3Spbb[1,3]^2Spbb[3,4]Spbb[3,6]Spbb[4,6]-1/3I Spaa[1,3]Spaa[3,4]Spaa[3,6]^3Spbb[1,3]Spbb[1,4]Spbb[3,4]Spbb[3,6]^2+1/3I Spaa[1,3]Spaa[3,6]^4Spbb[1,3]^2Spbb[3,6]^2Spbb[4,6]-1/3I Spaa[1,3]Spaa[3,6]^4Spbb[1,3]Spbb[1,4]Spbb[3,6]^3-1/3I Spaa[1,4]Spaa[1,6]Spaa[3,6]^3Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[3,6]Spbb[4,6]+1/3I Spaa[1,4]Spaa[3,6]^4Spbb[1,3]^2Spbb[3,6]Spbb[4,6]^2-1/3I Spaa[1,4]Spaa[3,6]^4Spbb[1,3]Spbb[1,4]Spbb[3,6]^2Spbb[4,6]-1/3I Spaa[1,6]^2Spaa[3,6]^3Spbb[1,3]Spbb[1,6]^2Spbb[3,6]Spbb[4,6]+2/3I Spaa[1,6]Spaa[2,4]Spaa[3,6]^3Spbb[1,2]Spbb[1,3]Spbb[3,6]Spbb[4,6]^2-1/3I Spaa[1,6]Spaa[2,4]Spaa[3,6]^3Spbb[1,2]Spbb[1,4]Spbb[3,6]^2Spbb[4,6]-1/3I Spaa[1,6]Spaa[2,4]Spaa[3,6]^3Spbb[1,3]^2Spbb[2,6]Spbb[4,6]^2-1/3I Spaa[1,6]Spaa[2,6]Spaa[3,6]^3Spbb[1,3]Spbb[1,6]Spbb[2,6]Spbb[3,6]Spbb[4,6]-1/3I Spaa[1,6]Spaa[3,6]^4Spbb[1,3]Spbb[1,6]Spbb[3,6]^2Spbb[4,6]-1/3I Spaa[1,6]Spaa[3,6]^3Spaa[4,6]Spbb[1,3]Spbb[1,6]Spbb[3,6]Spbb[4,6]^2-1/3I Spaa[2,4]Spaa[2,6]Spaa[3,6]^3Spbb[1,2]Spbb[2,6]Spbb[3,4]Spbb[3,6]Spbb[4,6]+1/3I Spaa[2,4]Spaa[2,6]Spaa[3,6]^3Spbb[1,3]Spbb[2,6]^2Spbb[3,4]Spbb[4,6]-1/3I Spaa[2,4]Spaa[3,6]^4Spbb[1,2]Spbb[3,4]Spbb[3,6]^2Spbb[4,6]+1/3I Spaa[2,4]Spaa[3,6]^4Spbb[1,3]Spbb[2,6]Spbb[3,4]Spbb[3,6]Spbb[4,6]-1/3I Spaa[2,4]Spaa[3,6]^3Spaa[4,6]Spbb[1,2]Spbb[3,4]Spbb[3,6]Spbb[4,6]^2+1/3I Spaa[2,4]Spaa[3,6]^3Spaa[4,6]Spbb[1,3]Spbb[2,6]Spbb[3,4]Spbb[4,6]^2)/(Spaa[1,2]Spaa[1,5]Spbb[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[3,4]Spaa[4,5]Spaa[5,6]Spbb[5,6]s[1,2,3])+
(+82/3I Spaa[1,2]^5Spbb[1,2]^5Spaa[3,6]^2+1I Spaa[1,2]^4Spbb[1,2]^5Spaa[1,3]Spaa[2,6]Spaa[3,6]+244/3I Spaa[1,2]^4Spbb[1,2]^4Spaa[1,3]Spbb[1,3]Spaa[3,6]^2+124/3I Spaa[1,2]^4Spbb[1,2]^4Spaa[1,4]Spbb[1,4]Spaa[3,6]^2+106/3I Spaa[1,2]^4Spbb[1,2]^4Spaa[1,6]Spbb[1,6]Spaa[3,6]^2+124/3I Spaa[1,2]^4Spbb[1,2]^4Spaa[2,3]Spbb[2,3]Spaa[3,6]^2+109/3I Spaa[1,2]^4Spbb[1,2]^4Spaa[2,6]Spbb[2,6]Spaa[3,6]^2+271/3I Spaa[1,2]^4Spbb[1,2]^4Spaa[3,6]^3Spbb[3,6]-448/3I Spaa[1,2]^4Spbb[1,2]^3Spbb[1,3]Spbb[2,6]Spaa[3,6]^3-56/3I Spaa[1,2]^3Spbb[1,2]^5Spaa[1,3]^2Spaa[2,6]^2+15I Spaa[1,2]^3Spbb[1,2]^4Spaa[1,3]^2Spbb[1,3]Spaa[2,6]Spaa[3,6]+224/3I Spaa[1,2]^3Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]^2Spaa[3,6]^2-28/3I Spaa[1,2]^3Spbb[1,2]^4Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,6]Spaa[3,6]+245/3I Spaa[1,2]^3Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,6]^2+1I Spaa[1,2]^3Spbb[1,2]^4Spaa[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]Spaa[3,6]+1/3I Spaa[1,2]^3Spbb[1,2]^4Spaa[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,6]+71I Spaa[1,2]^3Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[3,6]^2-26I Spaa[1,2]^3Spbb[1,2]^4Spaa[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[3,6]+413/3I Spaa[1,2]^3Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[3,6]^2-58/3I Spaa[1,2]^3Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[3,6]^2+38I Spaa[1,2]^3Spbb[1,2]^4Spaa[1,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]-139/3I Spaa[1,2]^3Spbb[1,2]^4Spaa[1,3]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]+119I Spaa[1,2]^3Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2+276I Spaa[1,2]^3Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[3,6]^3Spbb[3,6]-385I Spaa[1,2]^3Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spbb[2,6]Spaa[3,6]^3+52/3I Spaa[1,2]^3Spbb[1,2]^3Spaa[1,4]^2Spbb[1,4]^2Spaa[3,6]^2+80/3I Spaa[1,2]^3Spbb[1,2]^3Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,6]^2-259/3I Spaa[1,2]^3Spbb[1,2]^4Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,6]-331/3I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,6]^2-118/3I Spaa[1,2]^3Spbb[1,2]^3Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,6]^2+208/3I Spaa[1,2]^3Spbb[1,2]^3Spaa[1,4]Spbb[1,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2+74I Spaa[1,2]^3Spbb[1,2]^3Spaa[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]^2-42I Spaa[1,2]^3Spbb[1,2]^3Spaa[1,4]Spbb[1,4]Spaa[3,6]^3Spbb[3,6]-110/3I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[2,6]Spaa[3,6]^3+209/3I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spbb[1,6]Spbb[2,4]Spaa[3,6]^3+25/3I Spaa[1,2]^3Spbb[1,2]^3Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]^2-34I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,4]Spaa[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,6]^2+74/3I Spaa[1,2]^3Spbb[1,2]^3Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2+52I Spaa[1,2]^3Spbb[1,2]^3Spaa[1,6]Spbb[1,6]Spaa[3,6]^3Spbb[3,6]-392/3I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]^3+263/3I Spaa[1,2]^3Spbb[1,2]^3Spaa[2,3]^2Spbb[2,3]^2Spaa[3,6]^2+326/3I Spaa[1,2]^3Spbb[1,2]^3Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2-12I Spaa[1,2]^3Spbb[1,2]^3Spaa[2,3]Spbb[2,3]Spaa[3,6]^3Spbb[3,6]-289/3I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,6]Spaa[3,6]^3+233/3I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,4]Spbb[2,3]Spaa[2,4]Spbb[2,6]Spaa[3,6]^3+62/3I Spaa[1,2]^3Spbb[1,2]^3Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2+398/3I Spaa[1,2]^3Spbb[1,2]^3Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]-596/3I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,3]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^3-92I Spaa[1,2]^3Spbb[1,2]^3Spaa[3,6]^4Spbb[3,6]^2+280/3I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,3]Spbb[2,6]Spaa[3,6]^4Spbb[3,6]-256/3I Spaa[1,2]^3Spbb[1,2]Spbb[1,3]^2Spbb[2,6]^2Spaa[3,6]^4-17I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]^3Spbb[1,3]Spaa[2,6]^2+15I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]^2Spaa[2,6]Spaa[3,6]+22I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^3Spaa[3,6]^2-58/3I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,6]^2+1/3I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,6]Spaa[3,6]+122/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[3,6]^2+1I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]Spaa[3,6]-56/3I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]^2+13I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,6]+94/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[3,6]^2-30I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]^2-86/3I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[3,6]+661/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spaa[3,6]^2-113/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[3,6]^2-19I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]^2Spaa[2,6]^3Spbb[2,6]-5I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]^2Spaa[2,6]^2Spaa[3,6]Spbb[3,6]+39I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]-79I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]+358/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^2+308I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[3,6]^3Spbb[3,6]-1063/3I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[2,6]Spaa[3,6]^3-32/3I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,6]Spaa[3,6]+53/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[3,6]^2+4/3I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spaa[3,6]-11I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,6]+91/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,6]^2-319/3I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2-221I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,6]-50I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[3,6]-524/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,6]^2+114I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,6]^2-23I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,3]Spaa[2,4]Spaa[3,6]^2+27I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]+13I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spaa[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spaa[3,6]+245/3I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]+29/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2+85/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]^2+212I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,6]^3Spbb[3,6]-814/3I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[2,6]Spaa[3,6]^3+23/3I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,6]Spbb[2,4]Spaa[3,6]^3+1I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spaa[3,6]-2/3I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spaa[3,6]+28/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]^2-185/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,6]^2+109/3I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]-5I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]+89/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2+358/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[3,6]^3Spbb[3,6]-556/3I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]^3+73I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]Spaa[3,6]+292/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,6]^2+5/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[3,6]^2-80/3I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]-92/3I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]+457/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2-105I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[3,6]^3Spbb[3,6]-23I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spbb[2,6]Spaa[3,6]^3-87I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2-8/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[3,6]^3Spbb[3,6]+322/3I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spbb[2,6]Spaa[3,6]^3+37I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,6]-76I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^2Spbb[3,6]+400/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2+233/3I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spaa[2,6]Spaa[3,6]^3Spbb[3,6]^2+4I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]-138I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^3+11I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[3,6]^4Spbb[3,6]^2-55I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[2,6]Spaa[3,6]^4Spbb[3,6]-73/3I Spaa[1,2]^2Spaa[1,3]Spbb[1,3]^3Spbb[2,6]^2Spaa[3,6]^4+10/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]^3Spbb[1,4]^3Spaa[3,6]^2+25/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[3,6]^2-223/3I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,6]-319/3I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,6]^2-203/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[3,6]^2+109/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^2-29/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]^2+55/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[3,6]^3Spbb[3,6]-17I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[2,6]Spaa[3,6]^3-92/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[3,6]^3+16/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]^2-61/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,6]^2+40I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2+22/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[3,6]^2+13I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,6]^3Spbb[3,6]-38/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]^3-21I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,6]^3+38/3I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,6]+14/3I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,6]^2+310/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,6]^2-278/3I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]+127/3I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]-242I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2+325/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2+49I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,6]^3Spbb[3,6]-307/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,6]^3Spbb[3,6]-479/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spaa[3,6]^3-65/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spbb[2,6]Spaa[3,6]^3-45I Spaa[1,2]^2Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spbb[2,3]Spaa[2,4]Spbb[2,6]Spaa[3,6]^3+40I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2+10I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^2+233/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]-119/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]^3Spbb[3,6]-419/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^3+356/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^3-34/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[3,6]^4Spbb[3,6]^2+370/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[2,6]Spaa[3,6]^4Spbb[3,6]-163/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,6]Spbb[2,4]Spaa[3,6]^4Spbb[3,6]-331/3I Spaa[1,2]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[2,6]^2Spaa[3,6]^4+127I Spaa[1,2]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[3,6]^4+1/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,6]^3Spbb[1,6]^3Spaa[3,6]^2-44/3I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,6]^2+8I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^2+3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]^3Spbb[3,6]-3I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,6]Spaa[3,6]^3-47/3I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spaa[1,6]Spaa[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2-256/3I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spaa[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]+165I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]Spbb[2,6]^2Spaa[3,6]^3+58/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2+58/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]-2/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^3+25/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,6]Spbb[1,6]Spaa[3,6]^4Spbb[3,6]^2-7/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]^4Spbb[3,6]-10/3I Spaa[1,2]^2Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spbb[2,6]^2Spaa[3,6]^4-5I Spaa[1,2]^2Spbb[1,2]^2Spaa[2,3]^3Spbb[2,3]^3Spaa[3,6]^2+250/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^2-15I Spaa[1,2]^2Spbb[1,2]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[3,6]^3Spbb[3,6]+292/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^2Spbb[2,6]Spaa[3,6]^3+256/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spbb[2,6]Spaa[3,6]^3+257/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2-265/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]+4I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^3-8/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[2,3]Spbb[2,3]Spaa[3,6]^4Spbb[3,6]^2-100I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,6]Spaa[3,6]^4Spbb[3,6]-164/3I Spaa[1,2]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spbb[2,6]^2Spaa[3,6]^4+311/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^3-104I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spbb[2,6]Spaa[3,6]^4Spbb[3,6]-37/3I Spaa[1,2]^2Spbb[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spbb[2,6]^2Spaa[3,6]^4+35/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[2,6]^3Spbb[2,6]^3Spaa[3,6]^2+104/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^3Spbb[3,6]-35/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[2,6]^2Spbb[2,6]^3Spaa[3,6]^3+73/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^4Spbb[3,6]^2-67/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^4Spbb[3,6]+37/3I Spaa[1,2]^2Spbb[1,3]^2Spaa[2,6]Spbb[2,6]^3Spaa[3,6]^4+29/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[3,6]^5Spbb[3,6]^3-46/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[2,6]Spaa[3,6]^5Spbb[3,6]^2+29/3I Spaa[1,2]^2Spbb[1,3]^2Spbb[2,6]^2Spaa[3,6]^5Spbb[3,6]+70/3I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^4Spbb[1,3]^2Spaa[2,6]^2-26/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^4Spbb[1,3]^3Spaa[2,6]Spaa[3,6]+26/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^4Spaa[3,6]^2-5/3I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,6]^2+1I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,6]Spaa[3,6]+46/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spaa[3,6]^2+1/3I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]Spaa[2,6]+10/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,4]Spaa[3,6]+1I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2+2/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,6]+11/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spaa[1,6]Spbb[1,6]Spaa[3,6]^2-160/3I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2-133/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[3,6]+556/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spaa[2,3]Spbb[2,3]Spaa[3,6]^2+20I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^3Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,6]^2-17/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spaa[3,6]-29/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[3,6]^2+10I Spaa[1,2]Spbb[1,2]^4Spaa[1,3]^3Spaa[2,6]^3Spbb[3,6]-28/3I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]Spaa[2,6]^3Spbb[2,6]-115/3I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]+14/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,6]-487/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spaa[2,6]Spaa[3,6]^2Spbb[3,6]+158I Spaa[1,2]Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spaa[2,6]Spbb[2,6]Spaa[3,6]^2+329/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spaa[3,6]^3Spbb[3,6]-305/3I Spaa[1,2]Spaa[1,3]^3Spbb[1,3]^4Spbb[2,6]Spaa[3,6]^3+1/3I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[2,6]^2+10I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[3,6]^2-1/3I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spaa[2,6]+2/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spaa[3,6]-5/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,6]+11I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,6]^2-641/3I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2+224/3I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2-550/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,6]-293/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[3,6]-18I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,6]^2+634/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,6]^2+16/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^2Spbb[2,3]Spaa[2,4]Spaa[2,6]Spaa[3,6]-44/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,3]Spaa[2,4]Spaa[3,6]^2-49/3I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,6]^3Spbb[2,6]-260/3I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spaa[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]^3+144I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]-122I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]-91/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spaa[3,6]-185I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]+189I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2-4/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]^2+154/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[3,6]^3Spbb[3,6]-32I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spbb[2,6]Spaa[3,6]^3-60I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]Spbb[1,6]Spbb[2,4]Spaa[3,6]^3-1/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spaa[3,6]-1/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spaa[3,6]+4/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]^2-2/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[2,3]Spaa[2,4]^2Spaa[3,6]+55/3I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]-37/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]-52/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,6]^2-1/3I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]^3Spbb[2,6]-7/3I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]+11/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]-41/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]+16/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2+187/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[3,6]^3Spbb[3,6]-140/3I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]^3+11/3I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]^2+496/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]Spaa[3,6]-236/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[3,6]^2-3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[2,6]Spaa[3,6]+34/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[3,6]^2-89/3I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]^3Spbb[2,6]-281/3I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]+200/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]+52/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]+19I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2-46I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spaa[3,6]^3Spbb[3,6]+383/3I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[2,3]Spbb[2,3]Spbb[2,6]Spaa[3,6]^3+37/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spbb[2,3]^2Spaa[2,4]^2Spaa[3,6]^2-121/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]-80I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]-23I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2-130/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[3,6]^3Spbb[3,6]+314/3I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[2,3]Spaa[2,4]Spbb[2,6]Spaa[3,6]^3-1/3I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spaa[2,6]^4Spbb[2,6]^2+110/3I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spaa[2,6]^3Spbb[2,6]Spaa[3,6]Spbb[3,6]-106/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,6]+163/3I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spaa[2,6]^2Spaa[3,6]^2Spbb[3,6]^2-215/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^2Spbb[3,6]+17/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2+41I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[2,6]Spaa[3,6]^3Spbb[3,6]^2-119/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]+4/3I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^3+111I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[3,6]^4Spbb[3,6]^2-280/3I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[2,6]Spaa[3,6]^4Spbb[3,6]-1/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]^3Spbb[1,4]^3Spaa[2,6]Spaa[3,6]+2/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^3Spaa[3,6]^2+1/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spaa[3,6]-1I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,6]+4I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[3,6]^2-104I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2-313/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,6]-38I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[3,6]-53I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,6]^2+307/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[3,6]^2-3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^3Spbb[2,3]Spaa[2,4]Spaa[3,6]^2-34/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,6]+37/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spaa[3,6]-50/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,6]Spaa[3,6]^2Spbb[3,6]+83/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^2+41/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]^2+19/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[3,6]^3Spbb[3,6]+8/3I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spbb[2,6]Spaa[3,6]^3-58/3I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[3,6]^3+2/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spaa[3,6]-1/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spaa[3,6]+10/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]^2+35/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]-32/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,6]^2-5/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]-17/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]^2Spaa[3,6]-16/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]+61/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2+49/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[3,6]^2+16I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,6]^3Spbb[3,6]-1I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]^3-52/3I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,6]^3-2I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spaa[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]^2+139/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,6]+155/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]Spaa[3,6]+4/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,6]^2+2/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,6]^2-19I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[3,6]^2-105I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]-118I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]-394/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]-76/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]-452/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]-158/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2+87I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2-151/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,6]^3Spbb[3,6]-19I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,6]^3Spbb[3,6]-50/3I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spaa[3,6]^3+100/3I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spbb[2,6]Spaa[3,6]^3-51I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,3]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2-147I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,3]Spaa[2,4]Spaa[3,6]^3Spbb[3,6]+97I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,3]Spaa[2,4]Spbb[2,6]Spaa[3,6]^3+36I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,6]-51I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]Spaa[3,6]-136/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^2Spbb[3,6]-1I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spaa[3,6]^2Spbb[3,6]+60I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2-107/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^2+143/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,6]Spaa[3,6]^3Spbb[3,6]^2-157/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]-146/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]^3Spbb[3,6]-188/3I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^3+25I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^3+46/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,6]^4Spbb[3,6]^2-134/3I Spaa[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,4]Spbb[2,6]Spaa[3,6]^4Spbb[4,6]+154/3I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[2,6]Spaa[3,6]^4Spbb[3,6]-226/3I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,6]Spbb[2,4]Spaa[3,6]^4Spbb[3,6]-1I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]^2Spaa[1,6]^2Spaa[2,4]^2Spbb[2,6]Spaa[3,6]+2/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]-9I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,6]^2-19/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spaa[3,6]^2Spbb[3,6]+19/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^2+16/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]^3Spbb[3,6]-10/3I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[2,6]Spaa[3,6]^3+19I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[2,3]Spaa[2,4]^2Spbb[2,6]Spaa[3,6]^2-37I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]-32/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2+245/3I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,4]Spbb[2,6]^2Spaa[3,6]^3-29/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^2Spbb[3,6]+29/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2-11I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,6]^3Spbb[3,6]^2+58/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]-5I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^3+44/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[3,6]^4Spbb[3,6]^2-16/3I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]^4Spbb[3,6]+4/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[2,3]^3Spbb[2,3]^3Spaa[2,6]Spaa[3,6]-23I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]^3Spaa[3,6]^2-28/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^3Spaa[2,4]Spaa[3,6]^2+230/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,6]+313/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]Spaa[3,6]^2Spbb[3,6]-15I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^2+98/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,6]^3Spbb[3,6]-60I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]^2Spbb[2,3]^2Spbb[2,6]Spaa[3,6]^3-14/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2+65I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[3,6]^3Spbb[3,6]-191/3I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spbb[2,6]Spaa[3,6]^3-1/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,6]-2/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^2Spbb[3,6]+5I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2-265/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[3,6]^3Spbb[3,6]^2+13I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]-11/3I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^3-352/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[3,6]^4Spbb[3,6]^2+88/3I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spbb[2,6]Spaa[3,6]^4Spbb[3,6]+25/3I Spaa[1,2]Spaa[1,3]Spbb[1,4]^2Spbb[2,3]^2Spaa[2,4]^2Spbb[2,6]Spaa[3,6]^3-206/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2+334/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]+77/3I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^3-364/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[3,6]^4Spbb[3,6]^2+91/3I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,6]Spaa[3,6]^4Spbb[4,6]+5/3I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spbb[2,6]Spaa[3,6]^4Spbb[3,6]-17I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,6]^2Spbb[3,6]+17I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,6]^3Spbb[2,6]^3Spaa[3,6]^2-31I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^3Spbb[3,6]^2+68I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^3Spbb[3,6]-107/3I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,6]^2Spbb[2,6]^3Spaa[3,6]^3-8I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[2,6]Spaa[3,6]^4Spbb[3,6]^3+52I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]^4Spbb[3,6]^2-31I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^4Spbb[3,6]+15I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[3,6]^5Spbb[3,6]^3-19/3I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[2,6]Spaa[3,6]^5Spbb[3,6]^2+1/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]^3Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spaa[3,6]^2+12I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]^3Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,6]+10/3I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[3,6]^2+13I Spaa[1,2]Spbb[1,2]Spaa[1,4]^3Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spaa[3,6]^2+10/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]^3Spbb[1,4]^3Spaa[2,6]Spbb[2,6]Spaa[3,6]^2-2I Spaa[1,2]Spbb[1,2]Spaa[1,4]^3Spbb[1,4]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]^2+1/3I Spaa[1,2]Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^3Spbb[2,6]Spaa[3,6]^3+2/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]^2-3I Spaa[1,2]Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,6]^2+16/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2-8/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[3,6]^2+3I Spaa[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]^3-10/3I Spaa[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,6]^3+1I Spaa[1,2]Spbb[1,2]^3Spaa[1,4]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]^2+5/3I Spaa[1,2]Spbb[1,2]^2Spbb[1,3]Spaa[1,4]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,6]+29/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]^2Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,6]-1I Spaa[1,2]Spbb[1,2]Spbb[1,3]^2Spaa[1,4]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[3,6]^2-7/3I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,6]^2+70/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[3,6]^2-245/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]+84I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,6]-50/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]-514/3I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2+194I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^2+74/3I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,6]^3Spbb[3,6]+365/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[3,6]^3Spbb[3,6]-391/3I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spaa[3,6]^3+335/3I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[3,6]^3+10I Spaa[1,2]Spaa[1,4]^2Spbb[1,4]^3Spbb[2,3]Spaa[2,4]Spbb[2,6]Spaa[3,6]^3+19I Spaa[1,2]Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2-4I Spaa[1,2]Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^2-40/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]^2Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[3,6]^2+9I Spaa[1,2]Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]-71/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]^3Spbb[3,6]-32/3I Spaa[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^3+5I Spaa[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^3+2I Spaa[1,2]Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^2Spaa[3,6]^4Spbb[3,6]^2+2I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[2,6]Spaa[3,6]^4Spbb[4,6]-40/3I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,6]Spbb[2,4]Spaa[3,6]^4Spbb[4,6]+1/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,6]^3Spbb[1,6]^3Spaa[3,6]^2-4I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,6]^2+4/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^2+1I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]^3Spbb[3,6]-1/3I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,6]Spaa[3,6]^3-25I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2-23/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]+37/3I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spbb[2,6]^2Spaa[3,6]^3+26/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2-29/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^2-4/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]-5I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[3,6]^3Spbb[3,6]+7/3I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^3-20/3I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^3+13/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,6]^4Spbb[3,6]^2-3I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]^4Spbb[4,6]+10/3I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]^4Spbb[3,6]-5I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,6]^4Spbb[3,6]+1/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spaa[2,6]Spaa[3,6]-9I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spaa[3,6]^2+8/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^3Spaa[3,6]^2+38/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]+259/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]-66I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2+85I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^2+214/3I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,6]^3Spbb[3,6]-229/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,6]^3Spbb[3,6]-220/3I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spbb[2,6]Spaa[3,6]^3+263/3I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spbb[2,6]Spaa[3,6]^3+7I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spbb[2,6]Spaa[3,6]^3-20/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,6]+54I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^2Spbb[3,6]-64I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2+259/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2-314/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,6]^3Spbb[3,6]^2+116I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]-464/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]-44/3I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^3-5I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^3-331/3I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,6]^4Spbb[3,6]^2+394/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,6]^4Spbb[3,6]^2-134/3I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[2,3]Spbb[2,6]Spaa[3,6]^4Spbb[4,6]+110I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spaa[3,6]^4Spbb[3,6]-292/3I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spbb[2,6]Spaa[3,6]^4Spbb[3,6]+89/3I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spbb[2,3]Spaa[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^3+43/3I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spbb[2,6]Spaa[3,6]^4Spbb[4,6]-28I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spbb[2,3]Spaa[2,4]Spbb[2,6]Spaa[3,6]^4Spbb[3,6]+12I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[2,6]^3Spbb[2,6]^3Spaa[3,6]^2-41/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,6]^2+13/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^3Spbb[3,6]-17I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^3Spbb[3,6]+23/3I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,6]^2Spbb[2,6]^3Spaa[3,6]^3-38/3I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^3-11/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^4Spbb[3,6]^2-5I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]^4Spbb[3,6]^2-1I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^4Spbb[4,6]+32/3I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^4Spbb[3,6]-49/3I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^4Spbb[3,6]+14/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[3,6]^5Spbb[3,6]^3-2/3I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[2,6]Spaa[3,6]^5Spbb[3,6]Spbb[4,6]+2/3I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[2,6]Spaa[3,6]^5Spbb[3,6]^2-5I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,6]Spbb[2,4]Spaa[3,6]^5Spbb[3,6]^2-1/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,6]^3Spbb[1,6]^2Spaa[2,4]Spbb[2,6]Spaa[3,6]^2+20/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,6]^2Spaa[2,4]^2Spbb[2,6]^2Spaa[3,6]^2-23/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2-3I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]+10/3I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,6]^2Spaa[3,6]^3+2/3I Spaa[1,2]Spbb[1,2]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]^4Spbb[3,6]^2-109/3I Spaa[1,2]Spbb[1,4]^2Spaa[1,6]Spbb[2,3]Spaa[2,4]^2Spbb[2,6]^2Spaa[3,6]^3-35/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]^3Spaa[3,6]^2-49/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^3Spbb[3,6]+5I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]Spaa[2,6]Spbb[2,6]^3Spaa[3,6]^3-5I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,6]^4Spbb[3,6]^2+13/3I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]Spbb[2,6]^2Spaa[3,6]^4Spbb[3,6]+5/3I Spaa[1,2]Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]^4Spbb[3,6]^2+7/3I Spaa[1,2]Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[3,6]^5Spbb[3,6]^3-2/3I Spaa[1,2]Spbb[1,2]Spaa[2,3]^4Spbb[2,3]^4Spaa[3,6]^2-6I Spaa[1,2]Spbb[1,2]Spaa[2,3]^3Spbb[2,3]^3Spaa[2,6]Spbb[2,6]Spaa[3,6]^2-7/3I Spaa[1,2]Spbb[1,2]Spaa[2,3]^3Spbb[2,3]^3Spaa[3,6]^3Spbb[3,6]-6I Spaa[1,2]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]^3Spbb[2,6]Spaa[3,6]^3-6I Spaa[1,2]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^3Spaa[2,4]Spbb[2,6]Spaa[3,6]^3-11/3I Spaa[1,2]Spbb[1,2]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2-11I Spaa[1,2]Spbb[1,2]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]+5/3I Spaa[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^3-4/3I Spaa[1,2]Spbb[1,2]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,6]^4Spbb[3,6]^2-26/3I Spaa[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^2Spbb[2,6]Spaa[3,6]^4Spbb[3,6]-13/3I Spaa[1,2]Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^3+16/3I Spaa[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spbb[2,6]Spaa[3,6]^4Spbb[4,6]-44/3I Spaa[1,2]Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spbb[2,6]Spaa[3,6]^4Spbb[3,6]+55/3I Spaa[1,2]Spbb[1,2]Spaa[2,3]Spbb[2,3]Spaa[2,6]^3Spbb[2,6]^3Spaa[3,6]^2+16I Spaa[1,2]Spbb[1,2]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^3Spbb[3,6]+1I Spaa[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]^3Spaa[3,6]^3+25/3I Spaa[1,2]Spbb[1,2]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]^4Spbb[3,6]^2-47/3I Spaa[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^4Spbb[3,6]+5/3I Spaa[1,2]Spbb[1,2]Spaa[2,3]Spbb[2,3]Spaa[3,6]^5Spbb[3,6]^3-12I Spaa[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,6]Spaa[3,6]^5Spbb[3,6]^2-2/3I Spaa[1,2]Spbb[1,4]Spbb[2,3]^2Spaa[2,4]^2Spbb[2,6]Spaa[3,6]^4Spbb[4,6]+55/3I Spaa[1,2]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]^3Spaa[3,6]^3-52/3I Spaa[1,2]Spbb[1,3]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^4Spbb[4,6]+47/3I Spaa[1,2]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^4Spbb[3,6]-14I Spaa[1,2]Spbb[1,3]Spbb[2,3]Spaa[2,4]Spbb[2,6]Spaa[3,6]^5Spbb[3,6]Spbb[4,6]+2I Spaa[1,2]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spbb[2,6]Spaa[3,6]^5Spbb[3,6]^2+2/3I Spaa[1,2]Spbb[1,2]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^4Spbb[3,6]^2+10/3I Spaa[1,2]Spbb[1,2]Spaa[2,6]Spbb[2,6]Spaa[3,6]^5Spbb[3,6]^3+4/3I Spaa[1,2]Spbb[1,2]Spaa[3,6]^6Spbb[3,6]^4+21I Spbb[1,2]^2Spaa[1,3]^5Spbb[1,3]^3Spaa[2,6]^2-10I Spbb[1,2]Spaa[1,3]^5Spbb[1,3]^4Spaa[2,6]Spaa[3,6]+4/3I Spbb[1,2]Spaa[1,3]^5Spbb[1,3]^3Spbb[1,4]Spaa[2,6]Spaa[4,6]+23/3I Spaa[1,3]^5Spbb[1,3]^5Spaa[3,6]^2-8/3I Spaa[1,3]^5Spbb[1,3]^4Spbb[1,4]Spaa[3,6]Spaa[4,6]+5/3I Spaa[1,3]^5Spbb[1,3]^3Spbb[1,4]^2Spaa[4,6]^2+59/3I Spbb[1,2]^2Spaa[1,3]^4Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,6]^2-29/3I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spaa[2,6]Spaa[3,6]+3I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,6]Spaa[4,6]+16I Spaa[1,3]^4Spbb[1,3]^4Spaa[1,4]Spbb[1,4]Spaa[3,6]^2-19/3I Spaa[1,3]^4Spbb[1,3]^3Spaa[1,4]Spbb[1,4]^2Spaa[3,6]Spaa[4,6]+1I Spaa[1,3]^4Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[4,6]^2-1I Spbb[1,2]^2Spaa[1,3]^4Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,4]Spaa[2,6]+16/3I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]Spaa[1,6]Spaa[2,4]Spaa[3,6]-5/3I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spaa[4,6]+62/3I Spbb[1,2]^2Spaa[1,3]^4Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]^2-32/3I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^3Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,6]+1I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[4,6]+25/3I Spaa[1,3]^4Spbb[1,3]^4Spaa[1,6]Spbb[1,6]Spaa[3,6]^2-3I Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,6]Spaa[4,6]+4/3I Spaa[1,3]^4Spbb[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[4,6]^2-26I Spbb[1,2]^2Spaa[1,3]^4Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]^2-40I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^3Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[3,6]+8/3I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^3Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[4,6]-97/3I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[4,6]+194/3I Spaa[1,3]^4Spbb[1,3]^4Spaa[2,3]Spbb[2,3]Spaa[3,6]^2-11/3I Spaa[1,3]^4Spbb[1,3]^4Spaa[2,3]Spbb[2,4]Spaa[3,6]Spaa[4,6]+10I Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,6]Spaa[4,6]+10/3I Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[4,6]^2-8/3I Spaa[1,3]^4Spbb[1,3]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[4,6]^2+136/3I Spbb[1,2]^2Spaa[1,3]^4Spbb[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,6]^2+35/3I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^2Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spaa[3,6]-1I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]Spbb[1,4]^2Spbb[2,3]Spaa[2,4]Spaa[2,6]Spaa[4,6]+2/3I Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[3,6]^2-1I Spaa[1,3]^4Spbb[1,3]^2Spbb[1,4]^2Spbb[2,3]Spaa[2,4]Spaa[3,6]Spaa[4,6]+1I Spaa[1,3]^4Spbb[1,3]Spbb[1,4]^3Spbb[2,3]Spaa[2,4]Spaa[4,6]^2+133/3I Spbb[1,2]^3Spaa[1,3]^4Spbb[1,3]Spaa[2,6]^3Spbb[3,6]-70/3I Spbb[1,2]^2Spaa[1,3]^4Spbb[1,3]^2Spaa[2,6]^3Spbb[2,6]+134/3I Spbb[1,2]^2Spaa[1,3]^4Spbb[1,3]^2Spaa[2,6]^2Spaa[3,6]Spbb[3,6]-223/3I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^3Spaa[2,6]^2Spbb[2,6]Spaa[3,6]+143/3I Spbb[1,2]^2Spaa[1,3]^4Spbb[1,3]Spbb[1,4]Spaa[2,6]^2Spbb[3,6]Spaa[4,6]-83/3I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^2Spbb[1,4]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]-202/3I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^3Spaa[2,6]Spaa[3,6]^2Spbb[3,6]+178/3I Spaa[1,3]^4Spbb[1,3]^4Spaa[2,6]Spbb[2,6]Spaa[3,6]^2-17I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^2Spbb[1,4]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]+19/3I Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]+4/3I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]Spbb[1,4]^2Spaa[2,6]Spbb[3,6]Spaa[4,6]^2+6I Spaa[1,3]^4Spbb[1,3]^4Spaa[3,6]^3Spbb[3,6]+10I Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-7/3I Spaa[1,3]^4Spbb[1,3]^2Spbb[1,4]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]^2+4/3I Spaa[1,3]^4Spbb[1,3]Spbb[1,4]^3Spbb[3,6]Spaa[4,6]^3-5/3I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,6]^2+3I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[2,6]Spaa[3,6]+35/3I Spaa[1,3]^3Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]^2Spaa[3,6]^2-10/3I Spaa[1,3]^3Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^3Spaa[3,6]Spaa[4,6]+22/3I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spaa[3,6]-3I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2+4I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,6]+9I Spaa[1,3]^3Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,6]^2-13/3I Spaa[1,3]^3Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[3,6]Spaa[4,6]-325/3I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2+160/3I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2-149/3I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,6]-313/3I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[3,6]-1/3I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[4,6]-24I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[4,6]+155/3I Spaa[1,3]^3Spbb[1,3]^4Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,6]^2+50I Spaa[1,3]^3Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,6]^2-11/3I Spaa[1,3]^3Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,6]Spaa[4,6]+29/3I Spaa[1,3]^3Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[3,6]Spaa[4,6]-1I Spaa[1,3]^3Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[4,6]^2-1/3I Spaa[1,3]^3Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spaa[4,6]^2+19I Spbb[1,2]^2Spaa[1,3]^3Spaa[1,4]Spbb[1,4]^2Spbb[2,3]Spaa[2,4]Spaa[2,6]^2+55/3I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,3]Spaa[2,4]Spaa[2,6]Spaa[3,6]+2/3I Spbb[1,2]Spaa[1,3]^3Spaa[1,4]Spbb[1,4]^3Spbb[2,3]Spaa[2,4]Spaa[2,6]Spaa[4,6]+7/3I Spaa[1,3]^3Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spbb[2,3]Spaa[2,4]Spaa[3,6]^2-7/3I Spaa[1,3]^3Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spbb[2,3]Spaa[2,4]Spaa[3,6]Spaa[4,6]-382/3I Spbb[1,2]^3Spaa[1,3]^3Spaa[1,4]Spbb[1,4]Spaa[2,6]^3Spbb[3,6]+382/3I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,6]^3Spbb[2,6]-382/3I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spaa[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]^3+107/3I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]-59I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]-63I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spaa[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spaa[3,6]-16/3I Spbb[1,2]^2Spaa[1,3]^3Spaa[1,4]Spbb[1,4]^2Spaa[2,6]^2Spbb[3,6]Spaa[4,6]+4/3I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[4,6]+21I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]-92/3I Spaa[1,3]^3Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2+157/3I Spaa[1,3]^3Spbb[1,3]^3Spaa[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]^2+7/3I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]+7/3I Spaa[1,3]^3Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]-1/3I Spbb[1,2]Spaa[1,3]^3Spaa[1,4]Spbb[1,4]^3Spaa[2,6]Spbb[3,6]Spaa[4,6]^2-1/3I Spaa[1,3]^3Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[2,6]Spbb[2,6]Spaa[4,6]^2-2/3I Spaa[1,3]^3Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[3,4]Spbb[3,4]Spaa[4,6]^2+11I Spaa[1,3]^3Spbb[1,3]^4Spaa[1,4]Spaa[3,6]^3Spbb[4,6]-26/3I Spaa[1,3]^3Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spaa[3,6]^3Spbb[3,6]+34/3I Spaa[1,3]^3Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-14/3I Spaa[1,3]^3Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[3,6]Spbb[3,6]Spaa[4,6]^2+2/3I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spaa[2,6]+7/3I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spaa[3,6]-2/3I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]^2-1/3I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spaa[3,6]-1/3I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spaa[4,6]+1/3I Spaa[1,3]^3Spbb[1,3]^3Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]^2-2/3I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]Spaa[4,6]-1I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[2,3]Spaa[2,4]^2Spaa[3,6]+2/3I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spaa[2,6]Spbb[3,6]Spaa[4,6]+7/3I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]-4/3I Spbb[1,2]^3Spaa[1,3]^3Spaa[1,6]Spbb[1,6]Spaa[2,6]^3Spbb[3,6]-8I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]-32I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]-5/3I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[3,6]Spaa[4,6]-2/3I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]-20/3I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]-22/3I Spaa[1,3]^3Spbb[1,3]^3Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2-10/3I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]+2/3I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]-2/3I Spbb[1,2]Spaa[1,3]^3Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[3,6]Spaa[4,6]^2+4/3I Spaa[1,3]^3Spbb[1,3]^3Spaa[1,6]Spbb[1,6]Spaa[3,6]^3Spbb[3,6]+14/3I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-5/3I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2-11I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]^2+263/3I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]Spaa[3,6]+22/3I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]Spaa[4,6]-80/3I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]Spaa[4,6]-257/3I Spaa[1,3]^3Spbb[1,3]^3Spaa[2,3]^2Spbb[2,3]^2Spaa[3,6]^2-23I Spaa[1,3]^3Spbb[1,3]^3Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,6]Spaa[4,6]+161/3I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,6]Spaa[4,6]-11/3I Spaa[1,3]^3Spbb[1,3]^3Spaa[2,3]^2Spbb[2,4]^2Spaa[4,6]^2+68/3I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[4,6]^2-18I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[4,6]^2-5I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[2,6]^2-92/3I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[2,6]Spaa[3,6]-38/3I Spbb[1,2]Spaa[1,3]^3Spbb[1,4]^2Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[2,6]Spaa[4,6]-53/3I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[3,6]^2+13I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[3,6]Spaa[4,6]-13/3I Spaa[1,3]^3Spbb[1,4]^3Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[4,6]^2-100/3I Spbb[1,2]^3Spaa[1,3]^3Spaa[2,3]Spbb[2,3]Spaa[2,6]^3Spbb[3,6]+28/3I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]^3Spbb[2,6]-301/3I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]+89/3I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]+40/3I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[3,6]Spaa[4,6]-53I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[3,6]Spaa[4,6]-44/3I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]+208/3I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]-112I Spaa[1,3]^3Spbb[1,3]^3Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2-134/3I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]-251/3I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]+55I Spaa[1,3]^3Spbb[1,3]^3Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]-20/3I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[3,6]Spaa[4,6]^2-30I Spbb[1,2]Spaa[1,3]^3Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[3,6]Spaa[4,6]^2+13/3I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[4,6]^2-16/3I Spaa[1,3]^3Spbb[1,3]^3Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-47/3I Spaa[1,3]^3Spbb[1,3]^3Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]+25I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]+19/3I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]^2-31/3I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,4]Spaa[4,6]^2+107I Spaa[1,3]^3Spbb[1,3]^3Spaa[2,3]Spbb[2,3]Spaa[3,6]^3Spbb[3,6]-11I Spaa[1,3]^3Spbb[1,3]^3Spaa[2,3]Spbb[2,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]+118/3I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]+13/3I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2+17/3I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2+7/3I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spbb[3,6]Spaa[4,6]^3-11/3I Spaa[1,3]^3Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spbb[3,6]Spaa[4,6]^3-37/3I Spbb[1,2]Spaa[1,3]^3Spbb[1,4]^2Spbb[2,3]^2Spaa[2,4]^2Spaa[2,6]Spaa[3,6]+1I Spaa[1,3]^3Spbb[1,4]^3Spbb[2,3]^2Spaa[2,4]^2Spaa[3,6]Spaa[4,6]+151/3I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,6]^3Spbb[2,6]+250/3I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]-83I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]+61/3I Spbb[1,2]Spaa[1,3]^3Spbb[1,4]^2Spbb[2,3]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]+134/3I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]-104I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2+4/3I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spbb[2,3]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]+2/3I Spaa[1,3]^3Spbb[1,4]^3Spbb[2,3]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[4,6]^2-1I Spaa[1,3]^3Spbb[1,4]^3Spbb[2,3]Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]^2+2/3I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[3,6]^3Spbb[3,6]-5/3I Spbb[1,2]^3Spaa[1,3]^3Spaa[2,6]^4Spbb[2,6]Spbb[3,6]+1I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spaa[2,6]^4Spbb[2,6]^2-17/3I Spbb[1,2]^3Spaa[1,3]^3Spaa[2,6]^3Spaa[3,6]Spbb[3,6]^2-110/3I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spaa[2,6]^3Spbb[2,6]Spaa[3,6]Spbb[3,6]+11/3I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spaa[2,6]^3Spbb[2,6]^2Spaa[3,6]-8/3I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,4]Spaa[2,6]^3Spbb[2,6]Spbb[3,6]Spaa[4,6]+2/3I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spaa[2,6]^3Spbb[2,6]^2Spaa[4,6]+36I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spaa[2,6]^2Spaa[3,6]^2Spbb[3,6]^2-62I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^2Spbb[3,6]-34I Spaa[1,3]^3Spbb[1,3]^3Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2+29I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,4]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,6]-104I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]+103/3I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]Spaa[4,6]-8/3I Spbb[1,2]Spaa[1,3]^3Spbb[1,4]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,6]Spaa[4,6]^2+1I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[4,6]^2-55I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spaa[2,6]Spaa[3,6]^3Spbb[3,6]^2+118/3I Spaa[1,3]^3Spbb[1,3]^3Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]+142/3I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]-139/3I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-29/3I Spbb[1,2]Spaa[1,3]^3Spbb[1,4]^2Spaa[2,6]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2+5I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2-1/3I Spaa[1,3]^3Spbb[1,4]^3Spaa[2,6]Spbb[2,6]Spbb[3,6]Spaa[4,6]^3-2/3I Spaa[1,3]^3Spbb[1,4]^3Spaa[3,4]Spbb[3,4]Spbb[3,6]Spaa[4,6]^3+7/3I Spaa[1,3]^3Spbb[1,3]^3Spaa[3,6]^4Spbb[3,6]^2+4/3I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[3,6]^3Spbb[3,6]^2Spaa[4,6]+11/3I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]^2-1I Spaa[1,3]^3Spbb[1,4]^3Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^3+1I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]^3Spbb[1,4]^3Spaa[2,6]^2+11/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^3Spaa[2,6]Spaa[3,6]+11/3I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]^3Spaa[3,6]^2-1/3I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]^2Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spaa[2,6]+1/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spaa[3,6]+2I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]^2+5I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,6]+1/3I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]^2Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[4,6]+4I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[3,6]^2-106I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2+317/3I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]^2-33I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,6]-239/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[3,6]-2/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[4,6]+1I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[4,6]+163/3I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,6]^2-13I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[3,6]^2+2/3I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[3,6]Spaa[4,6]+3I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spaa[3,6]Spaa[4,6]-1/3I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]Spbb[2,4]Spaa[4,6]^2+3I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]^2Spbb[1,4]^3Spbb[2,3]Spaa[2,4]Spaa[2,6]Spaa[3,6]+2I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spbb[2,3]Spaa[2,4]Spaa[3,6]^2+11/3I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[2,6]^3Spbb[2,6]+14/3I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]^3+65/3I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[2,6]^2Spaa[3,6]Spbb[3,6]-5I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,6]+31/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spaa[3,6]+1I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]^2Spbb[1,4]^3Spaa[2,6]^2Spbb[2,6]Spaa[4,6]-11I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,6]Spaa[3,6]^2Spbb[3,6]-1/3I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^2-10/3I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]^2+5I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]^2Spbb[1,4]^3Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]+2/3I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]+4/3I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]+26/3I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]^2Spbb[1,4]Spaa[3,6]^3Spbb[4,6]-31/3I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[3,6]^3Spbb[3,6]+17/3I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-2/3I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spaa[2,6]+1/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spaa[3,6]+2/3I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]^2+5/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spaa[3,6]+1/3I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spaa[4,6]+11/3I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]^3Spbb[2,6]+1I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]^3+10I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]+4I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]-10/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]^2Spaa[3,6]+4/3I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]-43/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]-29/3I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2+8/3I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[3,6]^2+20/3I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]-2/3I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]+4I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,6]^3Spbb[4,6]-16/3I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,6]^3Spbb[3,6]+7/3I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-46/3I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]^2+31/3I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]^2+62/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,6]+119I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]Spaa[3,6]+7/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[4,6]-18I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]Spaa[4,6]+16I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]Spaa[4,6]+14I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,6]^2-362/3I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,6]^2-1I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,6]Spaa[4,6]-15I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,6]Spaa[4,6]+97/3I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[3,6]Spaa[4,6]+8/3I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[4,6]^2-31/3I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[4,6]^2+31/3I Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[2,3]^2Spbb[2,3]^2Spaa[4,6]^2+73/3I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[2,6]Spaa[3,6]-85/3I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[3,6]^2+13/3I Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[3,6]Spaa[4,6]-409/3I Spbb[1,2]^3Spaa[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^3Spbb[3,6]+30I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]-91/3I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,6]^3Spbb[2,6]-610/3I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]+128/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]-32/3I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[3,6]Spaa[4,6]+8I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]+69I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]-230/3I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2-95/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]-93I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]+83/3I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]-7/3I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[3,6]Spaa[4,6]^2+1I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[4,6]^2+31/3I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-16I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-5/3I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]-4I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]^2+10/3I Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,4]Spaa[4,6]^2+208/3I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,6]^3Spbb[4,6]+182/3I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,6]^3Spbb[3,6]-17/3I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-7I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-7I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2+13I Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2-2/3I Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,4]Spbb[3,6]Spaa[4,6]^3-1I Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spbb[2,3]^2Spaa[2,4]^2Spaa[3,6]^2+77I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^2Spbb[2,3]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]+445/3I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^2Spbb[2,3]Spaa[2,4]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]-97I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,3]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2+2/3I Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spbb[2,3]Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]+4/3I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,3]Spaa[2,4]Spaa[3,6]^3Spbb[3,6]+3I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,6]^4Spbb[2,6]^2+7/3I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]^4Spbb[2,6]+49I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,6]^3Spbb[2,6]Spaa[3,6]Spbb[3,6]+25/3I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]^3Spaa[3,6]Spbb[3,6]-34I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,6]+24I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]Spaa[3,6]+10/3I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,6]^3Spbb[2,6]^2Spaa[4,6]-169/3I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,6]^2Spaa[3,6]^2Spbb[3,6]^2+355/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^2Spbb[3,6]-241/3I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2+112/3I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^2+64/3I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]-5I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]Spaa[4,6]-69I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,6]Spaa[3,6]^3Spbb[3,6]^2+1I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[4,6]+119/3I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]+13I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]-20I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]+1I Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[2,6]Spbb[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2+1/3I Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[3,4]^2Spbb[3,4]^2Spaa[4,6]^2+4/3I Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2+14/3I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]-11/3I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[3,6]^3Spbb[3,6]^2Spaa[4,6]+2I Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]^2-1/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]^3Spbb[1,6]^2Spaa[2,4]Spaa[3,6]-1/3I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,6]^3Spbb[1,6]^3Spaa[3,6]^2-1/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]+1/3I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]^2Spaa[3,6]Spbb[3,6]-1/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,6]-19/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spaa[3,6]^2Spbb[3,6]-5/3I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^2+1/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]-1/3I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]+2I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]^3Spbb[3,6]-1/3I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,6]+4/3I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]^3Spbb[2,6]Spaa[3,6]Spbb[3,6]-4/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,6]-5I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spaa[3,6]^2Spbb[3,6]^2-32/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^2Spbb[3,6]-10/3I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2+4/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]-4/3I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]Spaa[4,6]-46/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,6]^3Spbb[3,6]^2+2/3I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]-5I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]-7/3I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]+7I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[3,6]^4Spbb[3,6]^2+2/3I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,6]^3Spbb[3,6]^2Spaa[4,6]-3I Spbb[1,2]^2Spaa[1,3]^2Spaa[2,3]^3Spbb[2,3]^3Spaa[2,6]^2+37/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[2,3]^3Spbb[2,3]^3Spaa[2,6]Spaa[3,6]+11/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spaa[2,6]Spaa[4,6]-4I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^3Spaa[2,6]Spaa[4,6]-71/3I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]^3Spaa[3,6]^2-101/3I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spaa[3,6]Spaa[4,6]+52I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^3Spaa[3,6]Spaa[4,6]-3I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[4,6]^2+58/3I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spaa[4,6]^2-29/3I Spaa[1,3]^2Spbb[1,4]^2Spaa[2,3]^3Spbb[2,3]^3Spaa[4,6]^2+32/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^3Spaa[2,4]Spaa[2,6]Spaa[3,6]-18I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^3Spaa[2,4]Spaa[3,6]^2+40/3I Spaa[1,3]^2Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^3Spaa[2,4]Spaa[3,6]Spaa[4,6]+4/3I Spbb[1,2]^2Spaa[1,3]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]^3Spbb[2,6]+212/3I Spbb[1,2]^2Spaa[1,3]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]^2Spaa[3,6]Spbb[3,6]+8/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,6]+1I Spbb[1,2]^2Spaa[1,3]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[3,6]Spaa[4,6]-11I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]+106/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]Spaa[3,6]^2Spbb[3,6]-21I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^2+9I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]+245/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]-2/3I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]-8I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spbb[3,6]Spaa[4,6]^2-37/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]Spbb[3,6]Spaa[4,6]^2+26/3I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[4,6]^2-62/3I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-44I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]+173/3I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]-4/3I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[4,6]^2+44/3I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]^2-38/3I Spaa[1,3]^2Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[3,4]Spbb[3,4]Spaa[4,6]^2-117I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[3,6]^3Spbb[3,6]-184/3I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]+32/3I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-49/3I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]^2+42I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2+17/3I Spaa[1,3]^2Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]^2+13/3I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^2Spbb[3,6]Spaa[4,6]^3-4/3I Spaa[1,3]^2Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spbb[3,6]Spaa[4,6]^3-2I Spaa[1,3]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,3]^3Spaa[2,4]^2Spaa[3,6]^2-87I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]-74I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]+51I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2-43/3I Spaa[1,3]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]-7I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-2I Spaa[1,3]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]-80/3I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[3,6]^3Spbb[3,6]+1/3I Spbb[1,2]^2Spaa[1,3]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]^4Spbb[2,6]^2+1/3I Spbb[1,2]^2Spaa[1,3]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]^3Spbb[2,6]Spaa[3,6]Spbb[3,6]+13/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,6]-1/3I Spbb[1,2]^2Spaa[1,3]^2Spaa[2,3]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]Spbb[3,6]Spaa[4,6]-200/3I Spbb[1,2]^2Spaa[1,3]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spaa[3,6]^2Spbb[3,6]^2-21I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^2Spbb[3,6]+28/3I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2-7/3I Spbb[1,2]^2Spaa[1,3]^2Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,6]+17/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]-6I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]Spaa[4,6]-10/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[3,6]Spaa[4,6]^2+8/3I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[4,6]^2+68/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[3,6]^3Spbb[3,6]^2-104/3I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]+24I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]-400/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]-25/3I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-155/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2+45I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2-1/3I Spaa[1,3]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,6]Spaa[4,6]^3-31/3I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2-19I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spaa[4,6]+21I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spaa[4,6]+16/3I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[4,6]^2-3I Spaa[1,3]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[3,4]^2Spbb[3,4]^2Spaa[4,6]^2-55/3I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]-128/3I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]+176/3I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]+10I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2-46/3I Spaa[1,3]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2+1/3I Spaa[1,3]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spbb[3,6]Spaa[4,6]^3+140/3I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spaa[3,6]^4Spbb[3,6]^2-29/3I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spaa[3,6]^3Spbb[3,6]^2Spaa[4,6]+22/3I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,6]^3Spbb[3,6]^2Spaa[4,6]-8/3I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]^2-38I Spaa[1,3]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]^2+2I Spaa[1,3]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^3-25/3I Spaa[1,3]^2Spbb[1,4]^2Spbb[2,3]^2Spaa[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^2-35I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,6]-22/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^2Spbb[3,6]-40/3I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2-109/3I Spaa[1,3]^2Spbb[1,4]^2Spbb[2,3]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]Spaa[4,6]+364/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spaa[3,6]^3Spbb[3,6]^2-91/3I Spaa[1,3]^2Spbb[1,3]^2Spbb[2,3]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[4,6]-5/3I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]+2/3I Spbb[1,2]^2Spaa[1,3]^2Spaa[2,6]^4Spbb[2,6]^2Spaa[3,6]Spbb[3,6]-2/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[2,6]^4Spbb[2,6]^3Spaa[3,6]+10I Spbb[1,2]^2Spaa[1,3]^2Spaa[2,6]^3Spbb[2,6]Spaa[3,6]^2Spbb[3,6]^2-110/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,6]^2Spbb[3,6]+49/3I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,6]^3Spbb[2,6]^3Spaa[3,6]^2+2I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]-2I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,6]^3Spbb[2,6]^3Spaa[3,6]Spaa[4,6]-13/3I Spbb[1,2]^2Spaa[1,3]^2Spaa[2,6]^2Spaa[3,6]^3Spbb[3,6]^3-30I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^3Spbb[3,6]^2+12I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^3Spbb[3,6]-5I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]-5I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-34/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[2,6]Spaa[3,6]^4Spbb[3,6]^3+29/3I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^4Spbb[3,6]^2-20/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[2,6]Spaa[3,6]^3Spbb[3,6]^3Spaa[4,6]-5/3I Spaa[1,3]^2Spbb[1,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]^2+19/3I Spaa[1,3]^2Spbb[1,3]^2Spaa[3,6]^5Spbb[3,6]^3+7/3I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[3,6]^4Spbb[3,6]^3Spaa[4,6]-5/3I Spaa[1,3]^2Spbb[1,4]^2Spaa[3,6]^3Spbb[3,6]^3Spaa[4,6]^2-2/3I Spbb[1,2]Spaa[1,3]Spaa[1,4]^3Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,6]+7/3I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]^3Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[2,6]^2+56/3I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,6]-14I Spbb[1,2]Spaa[1,3]Spaa[1,4]^3Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[3,6]+17/3I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[3,6]^2-10/3I Spaa[1,3]Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spaa[3,6]^2+2/3I Spaa[1,3]Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^3Spaa[2,3]Spbb[2,4]Spaa[3,6]Spaa[4,6]-1/3I Spbb[1,2]Spaa[1,3]Spaa[1,4]^3Spbb[1,4]^3Spaa[2,6]^2Spbb[2,6]Spaa[3,6]-5/3I Spbb[1,2]Spaa[1,3]Spaa[1,4]^3Spbb[1,4]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spaa[3,6]-14/3I Spbb[1,2]Spaa[1,3]Spaa[1,4]^3Spbb[1,4]^3Spaa[2,6]Spaa[3,6]^2Spbb[3,6]+10/3I Spaa[1,3]Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^3Spaa[2,6]Spbb[2,6]Spaa[3,6]^2-11/3I Spaa[1,3]Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]^2-2/3I Spaa[1,3]Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^3Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+1I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]^2Spaa[3,6]^3Spbb[4,6]-7/3I Spaa[1,3]Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^3Spaa[3,6]^3Spbb[3,6]+1/3I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spaa[3,6]-1I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spaa[3,6]-4/3I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]-7/3I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]^2Spaa[3,6]-6I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]+2I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2-2/3I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[3,6]^2-2/3I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,6]^3Spbb[4,6]-2/3I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[3,6]^3Spbb[3,6]+2/3I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]^2+2I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]^2-1I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,6]+145/3I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,6]-118/3I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]Spaa[3,6]+1/3I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[4,6]+11/3I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]Spaa[4,6]-7/3I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[3,6]^2+5/3I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,6]^2-13I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[3,6]^2+4I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,6]Spaa[4,6]+31/3I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,6]Spaa[4,6]-19I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]^2Spbb[2,3]^2Spaa[3,6]Spaa[4,6]-1I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[4,6]^2+4/3I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[4,6]^2-1I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[3,6]^2-304/3I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]+325/3I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^3+37I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]-503/3I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]+158I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,6]+3I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]+32I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]-22/3I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2+34/3I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]-10/3I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]-1/3I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+11I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+1I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]-11/3I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]+1/3I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]^2+48I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[3,6]^3Spbb[4,6]+32/3I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,6]^3Spbb[3,6]+4I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-10I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]+4/3I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]Spbb[2,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2-10I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^3Spbb[2,3]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2+1/3I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^3Spbb[2,3]Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+2/3I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^3Spbb[2,3]Spaa[2,4]Spaa[3,6]^3Spbb[3,6]-2/3I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,6]^3Spbb[2,6]^2Spaa[3,6]-31/3I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]Spaa[3,6]+10/3I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]^3Spaa[3,6]-50/3I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^2Spbb[3,6]+7I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spaa[3,6]^2Spbb[3,6]+38/3I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2-17/3I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^2-16/3I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,6]Spaa[3,6]^3Spbb[3,6]^2-17/3I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[4,6]+28/3I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]-1I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-1/3I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spaa[4,6]-2/3I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]+10/3I Spaa[1,3]Spbb[1,3]^3Spaa[1,4]^2Spaa[3,6]^4Spbb[4,6]^2-4/3I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[3,6]^3Spbb[3,6]^2Spaa[4,6]+1/3I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]^3Spbb[1,6]^2Spaa[2,4]Spaa[3,6]-1/3I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,6]^3Spbb[1,6]^3Spaa[2,6]Spaa[3,6]-1I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,6]-1/3I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[2,6]^2Spaa[3,6]-4/3I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spaa[3,6]^2Spbb[3,6]+2/3I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^2-1/3I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]^3Spbb[4,6]+1/3I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]^3Spbb[3,6]-1I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,6]-1I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]^3Spbb[2,6]Spaa[3,6]-19/3I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^2Spbb[3,6]+16/3I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]^2Spaa[3,6]^2Spbb[3,6]+5I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2-7/3I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^2+4/3I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,6]^3Spbb[3,6]^2+4/3I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[4,6]-2I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]+16/3I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]-5/3I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spaa[2,6]^2+35/3I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spaa[2,6]Spaa[3,6]-10I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^3Spaa[2,6]Spaa[3,6]+10/3I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[4,6]+1I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spaa[2,6]Spaa[4,6]+25/3I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spaa[3,6]^2-71/3I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^3Spaa[3,6]^2-19/3I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[3,6]Spaa[4,6]+34/3I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spaa[3,6]Spaa[4,6]-14/3I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]^3Spbb[2,3]^3Spaa[3,6]Spaa[4,6]-2/3I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]^3Spbb[2,4]^3Spaa[4,6]^2+19/3I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[4,6]^2-7/3I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spaa[4,6]^2-5I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^3Spaa[2,4]Spaa[3,6]^2-8/3I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]+260/3I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]-191/3I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]+235/3I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,6]-6I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]^2Spbb[3,6]Spaa[4,6]+6I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[4,6]+36I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]-49/3I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2+41/3I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]+32I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]-35/3I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]-8/3I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spbb[3,6]Spaa[4,6]^2+10/3I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[4,6]^2+62/3I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-59/3I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-7/3I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]-43/3I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]+15I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]-1I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[4,6]^2-7/3I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]^2-232/3I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,6]^3Spbb[4,6]+24I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,6]^3Spbb[3,6]-5/3I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-64/3I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-13/3I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,6]+5I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]^2-13/3I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2-2/3I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,4]^2Spbb[3,6]Spaa[4,6]^3+14/3I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-29/3I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[3,6]^3Spbb[4,6]-8I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[3,6]^3Spbb[3,6]+4/3I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^4Spbb[2,6]^2+10/3I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]Spaa[3,6]Spbb[3,6]-13/3I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,6]+8/3I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^2Spaa[4,6]-164/3I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spaa[3,6]^2Spbb[3,6]^2+23I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^2Spbb[3,6]+26I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2+18I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]-22/3I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]Spaa[4,6]+2/3I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[4,6]^2-28/3I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,6]^3Spbb[3,6]^2+122/3I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]-31I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]+2/3I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2+26/3I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2-10I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2+6I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spaa[4,6]-2/3I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[4,6]^2+73/3I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]-110/3I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]+1I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]+61/3I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-14/3I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2+136/3I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]+43/3I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,6]^4Spbb[3,6]^2+3I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,6]^3Spbb[3,6]^2Spaa[4,6]+38I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[3,6]^3Spbb[3,6]^2Spaa[4,6]-22/3I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]^2+20/3I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,3]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2-43/3I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[4,6]+28I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,3]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]-1/3I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,6]^4Spbb[2,6]^3Spaa[3,6]-1I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]^4Spbb[2,6]^2Spaa[3,6]-8/3I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,6]^2Spbb[3,6]+13/3I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]Spaa[3,6]^2Spbb[3,6]+2I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,6]^3Spbb[2,6]^3Spaa[3,6]^2+2I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,6]^2+7/3I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^3Spbb[3,6]^2+7I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spaa[3,6]^3Spbb[3,6]^2-3I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^3Spbb[4,6]+5/3I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^3Spbb[3,6]+13/3I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,6]Spaa[3,6]^4Spbb[3,6]^3+13/3I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]+14/3I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]^2Spaa[4,6]+7I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[3,6]^5Spbb[3,6]^2Spbb[4,6]+14/3I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[3,6]^4Spbb[3,6]^3Spaa[4,6]+2/3I Spaa[1,3]Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]^4Spbb[3,6]^2+2/3I Spbb[1,2]Spaa[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^3Spbb[3,6]^2+2/3I Spbb[1,2]Spaa[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,6]^4Spbb[3,6]^3+7/3I Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]^4Spbb[3,6]^2+2/3I Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]^2Spaa[4,6]+3I Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[3,6]^5Spbb[3,6]^3+2/3I Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,6]^4Spbb[3,6]^3Spaa[4,6]+1I Spbb[1,2]Spaa[1,3]Spaa[2,3]^4Spbb[2,3]^4Spaa[2,6]Spaa[3,6]+1I Spbb[1,2]Spaa[1,3]Spaa[2,3]^4Spbb[2,3]^3Spbb[2,4]Spaa[2,6]Spaa[4,6]-28/3I Spaa[1,3]Spbb[1,3]Spaa[2,3]^4Spbb[2,3]^4Spaa[3,6]^2-9I Spaa[1,3]Spbb[1,3]Spaa[2,3]^4Spbb[2,3]^3Spbb[2,4]Spaa[3,6]Spaa[4,6]+37/3I Spaa[1,3]Spbb[1,4]Spaa[2,3]^4Spbb[2,3]^4Spaa[3,6]Spaa[4,6]+3I Spaa[1,3]Spbb[1,3]Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]^2Spaa[4,6]^2+2/3I Spaa[1,3]Spbb[1,4]Spaa[2,3]^4Spbb[2,3]^3Spbb[2,4]Spaa[4,6]^2-9I Spaa[1,3]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^4Spaa[2,4]Spaa[3,6]^2-1/3I Spbb[1,2]Spaa[1,3]Spaa[2,3]^3Spbb[2,3]^3Spaa[2,6]^2Spbb[2,6]Spaa[3,6]-2I Spbb[1,2]Spaa[1,3]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]-13/3I Spaa[1,3]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]^3Spaa[2,6]Spbb[2,6]Spaa[3,6]^2+19/3I Spbb[1,2]Spaa[1,3]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]+2/3I Spaa[1,3]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]-13/3I Spbb[1,2]Spaa[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[2,6]Spbb[3,6]Spaa[4,6]^2+14/3I Spaa[1,3]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[4,6]^2-68/3I Spaa[1,3]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]^3Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-31I Spaa[1,3]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]+35I Spaa[1,3]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^3Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]+7/3I Spaa[1,3]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[4,6]^2+1/3I Spaa[1,3]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]^2-101/3I Spaa[1,3]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]^3Spaa[3,6]^3Spbb[3,6]-44I Spaa[1,3]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]+131/3I Spaa[1,3]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^3Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-7I Spaa[1,3]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]^2+68/3I Spaa[1,3]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2+1I Spaa[1,3]Spbb[1,3]Spaa[2,3]^3Spbb[2,4]^3Spbb[3,6]Spaa[4,6]^3+10/3I Spaa[1,3]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spbb[3,6]Spaa[4,6]^3+4I Spaa[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^3Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2-40/3I Spaa[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^3Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-1I Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^3Spaa[2,4]Spaa[3,6]^3Spbb[4,6]-22I Spaa[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^3Spaa[2,4]Spaa[3,6]^3Spbb[3,6]+1/3I Spbb[1,2]Spaa[1,3]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]^3Spbb[2,6]^2Spaa[3,6]-2/3I Spbb[1,2]Spaa[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^2Spaa[4,6]+13/3I Spbb[1,2]Spaa[1,3]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^2Spbb[3,6]-7/3I Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2-7/3I Spbb[1,2]Spaa[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]-8/3I Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]Spaa[4,6]-4/3I Spbb[1,2]Spaa[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spbb[3,6]Spaa[4,6]^2+4/3I Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[4,6]^2+1/3I Spbb[1,2]Spaa[1,3]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]Spaa[3,6]^3Spbb[3,6]^2-15I Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]+16I Spbb[1,2]Spaa[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]-47/3I Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-23/3I Spbb[1,2]Spaa[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2+20/3I Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2-71/3I Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2-92/3I Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spaa[4,6]+31I Spaa[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spaa[4,6]+1I Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[4,6]^2+13/3I Spaa[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[4,6]^2-121/3I Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]-73I Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]+202/3I Spaa[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-23/3I Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2+19/3I Spaa[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2+5/3I Spaa[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spbb[3,6]Spaa[4,6]^3-112/3I Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,6]^4Spbb[3,6]^2-54I Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,6]^3Spbb[3,6]^2Spaa[4,6]+55/3I Spaa[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,6]^3Spbb[3,6]^2Spaa[4,6]-20I Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]^2+53/3I Spaa[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]^2+5I Spaa[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^3-1I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]^3Spaa[2,4]^2Spaa[3,6]^3Spbb[4,6]+13/3I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2-5I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[4,6]+12I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]-11/3I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2-25/3I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]+1/3I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]-28/3I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[3,6]^4Spbb[3,6]^2+1/3I Spbb[1,2]Spaa[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]^4Spbb[2,6]^3Spaa[3,6]+2I Spbb[1,2]Spaa[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,6]^2Spbb[3,6]-1I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]^3Spbb[2,6]^3Spaa[3,6]^2+4/3I Spbb[1,2]Spaa[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]-4/3I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^3Spaa[3,6]Spaa[4,6]-32/3I Spbb[1,2]Spaa[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^3Spbb[3,6]^2+49/3I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^3Spbb[3,6]-49/3I Spbb[1,2]Spaa[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]+46/3I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,6]+1/3I Spbb[1,2]Spaa[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[3,6]^4Spbb[3,6]^3+59/3I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]^4Spbb[3,6]^2+2I Spbb[1,2]Spaa[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,6]^3Spbb[3,6]^3Spaa[4,6]+23/3I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]^2Spaa[4,6]-5I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]^2-26/3I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]^2-34/3I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]Spaa[4,6]+19/3I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]Spaa[4,6]+5/3I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^3Spaa[4,6]^2-73/3I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]-104/3I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,6]+25I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,6]+14/3I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]^2-62/3I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]^2-104/3I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]^2Spaa[4,6]+101/3I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]^2Spaa[4,6]+11/3I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]^2+17/3I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[3,6]^5Spbb[3,6]^3-2I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[3,6]^4Spbb[3,6]^3Spaa[4,6]+8/3I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,6]^4Spbb[3,6]^3Spaa[4,6]-5I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,6]^3Spbb[3,6]^3Spaa[4,6]^2+2/3I Spaa[1,3]Spbb[1,4]Spbb[2,3]^2Spaa[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[4,6]-55/3I Spaa[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,6]^3Spbb[2,6]^3Spaa[3,6]^2+52/3I Spaa[1,3]Spbb[1,3]Spbb[2,3]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^3Spbb[4,6]-47/3I Spaa[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^3Spbb[3,6]+14I Spaa[1,3]Spbb[1,3]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]-2I Spaa[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^4Spbb[3,6]^2+1I Spbb[1,2]Spaa[1,3]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,6]^3Spbb[3,6]^2+2/3I Spbb[1,2]Spaa[1,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^4Spbb[3,6]^3+5/3I Spaa[1,3]Spbb[1,3]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^4Spbb[3,6]^2+5/3I Spaa[1,3]Spbb[1,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^3Spbb[3,6]^2Spaa[4,6]+1I Spbb[1,2]Spaa[1,3]Spaa[2,6]Spaa[3,6]^5Spbb[3,6]^4+4I Spaa[1,3]Spbb[1,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]^5Spbb[3,6]^3+4I Spaa[1,3]Spbb[1,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^4Spbb[3,6]^3Spaa[4,6]+7/3I Spaa[1,3]Spbb[1,3]Spaa[3,6]^6Spbb[3,6]^4+7/3I Spaa[1,3]Spbb[1,4]Spaa[3,6]^5Spbb[3,6]^4Spaa[4,6]-1/3I Spbb[1,3]Spaa[1,4]^4Spbb[1,4]^3Spaa[2,3]Spbb[2,4]Spaa[3,6]^2+5/3I Spbb[1,2]^2Spaa[1,4]^3Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]^2+2I Spbb[1,2]Spbb[1,3]Spaa[1,4]^3Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,6]-11/3I Spbb[1,2]Spaa[1,4]^3Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,6]+2/3I Spbb[1,2]Spaa[1,4]^3Spbb[1,4]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[4,6]-19/3I Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,6]^2-11/3I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,6]^2+26/3I Spaa[1,4]^3Spbb[1,4]^3Spaa[2,3]^2Spbb[2,3]^2Spaa[3,6]^2+1/3I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[3,6]Spaa[4,6]-4/3I Spaa[1,4]^3Spbb[1,4]^3Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,6]Spaa[4,6]+34/3I Spbb[1,2]Spaa[1,4]^3Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]-43/3I Spbb[1,2]Spaa[1,4]^3Spbb[1,4]Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,6]-9I Spbb[1,2]Spaa[1,4]^3Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]+71/3I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2-64/3I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^2+7/3I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+1/3I Spaa[1,4]^3Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-1/3I Spaa[1,4]^3Spbb[1,4]^3Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]+16/3I Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,6]^3Spbb[4,6]+2/3I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[3,6]^3Spbb[3,6]-2/3I Spaa[1,4]^3Spbb[1,4]^3Spaa[2,3]Spbb[2,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]+1/3I Spaa[1,4]^3Spbb[1,4]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^2-1/3I Spaa[1,4]^3Spbb[1,4]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[3,6]^2-1/3I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[4,6]+2/3I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]^3Spbb[4,6]+1/3I Spaa[1,4]^3Spbb[1,4]^3Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]-1/3I Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]Spaa[3,6]^4Spbb[4,6]^2+1/3I Spaa[1,4]^3Spbb[1,4]^3Spaa[3,6]^4Spbb[3,6]^2+4/3I Spbb[1,2]^2Spaa[1,4]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[2,6]^2+11/3I Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,6]-11/3I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spaa[2,6]Spaa[3,6]+2/3I Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spaa[2,3]^3Spbb[2,4]^3Spaa[2,6]Spaa[4,6]+4/3I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[4,6]+19/3I Spbb[1,3]^2Spaa[1,4]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[3,6]^2-35/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spaa[3,6]^2+8/3I Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]^3Spbb[2,3]^3Spaa[3,6]^2+6I Spbb[1,3]^2Spaa[1,4]^2Spaa[2,3]^3Spbb[2,4]^3Spaa[3,6]Spaa[4,6]-20/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[3,6]Spaa[4,6]-1/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]^3Spbb[2,4]^3Spaa[4,6]^2+1I Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[4,6]^2+4/3I Spbb[1,2]^2Spaa[1,4]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]+20I Spbb[1,2]^2Spaa[1,4]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[3,6]Spbb[3,6]-46/3I Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,6]+35/3I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]+5/3I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[4,6]+73/3I Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^2Spbb[3,6]-56/3I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]-26I Spbb[1,3]^2Spaa[1,4]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^2+27I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2+14/3I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]-3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]+2/3I Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[4,6]^2+1I Spbb[1,3]^2Spaa[1,4]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+22/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-22/3I Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]+10/3I Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]+1/3I Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[4,6]^2+6I Spbb[1,3]^2Spaa[1,4]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,6]^3Spbb[4,6]-4I Spbb[1,3]^2Spaa[1,4]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[3,6]^3Spbb[3,6]-20/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,6]^3Spbb[3,6]-10I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,6]+2I Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-1I Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[3,6]^3Spbb[4,6]-22/3I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,6]+13/3I Spbb[1,2]Spaa[1,4]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]Spaa[3,6]-58/3I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^2Spbb[3,6]+13/3I Spbb[1,2]Spaa[1,4]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,6]^2Spbb[3,6]+14/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2-2/3I Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]Spaa[4,6]+28/3I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,6]^3Spbb[3,6]^2-13I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]-1/3I Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-4/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2-10/3I Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2+1I Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spaa[4,6]+10/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]-1/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]-23/3I Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]+11/3I Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]+14/3I Spbb[1,3]^2Spaa[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[3,6]^4Spbb[4,6]^2+17/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,6]^4Spbb[3,6]^2+16/3I Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[3,6]^3Spbb[3,6]^2Spaa[4,6]-3I Spaa[1,4]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,6]^2+3I Spaa[1,4]^2Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]Spaa[3,6]^2+3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^3Spbb[4,6]-6I Spbb[1,3]Spaa[1,4]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^3Spbb[4,6]-3I Spaa[1,4]^2Spbb[1,4]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^3Spbb[3,6]+3I Spaa[1,4]^2Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[3,6]^3Spbb[3,6]+3I Spbb[1,3]^2Spaa[1,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^4Spbb[4,6]^2-6I Spbb[1,3]Spaa[1,4]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]-3I Spaa[1,4]^2Spbb[1,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^4Spbb[3,6]^2+3I Spbb[1,3]^2Spaa[1,4]^2Spaa[3,6]^5Spbb[3,6]Spbb[4,6]^2-3I Spaa[1,4]^2Spbb[1,4]^2Spaa[3,6]^5Spbb[3,6]^3-2/3I Spaa[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[3,6]^4Spbb[3,6]^2+2/3I Spbb[1,3]Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,6]^5Spbb[3,6]^2Spbb[4,6]-2/3I Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,6]^5Spbb[3,6]^3+1I Spbb[1,2]Spaa[1,4]Spaa[2,3]^4Spbb[2,3]^3Spbb[2,4]Spaa[2,6]Spaa[3,6]+5/3I Spbb[1,2]Spaa[1,4]Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[4,6]-6I Spbb[1,3]Spaa[1,4]Spaa[2,3]^4Spbb[2,3]^3Spbb[2,4]Spaa[3,6]^2+17/3I Spaa[1,4]Spbb[1,4]Spaa[2,3]^4Spbb[2,3]^4Spaa[3,6]^2-7I Spbb[1,3]Spaa[1,4]Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]^2Spaa[3,6]Spaa[4,6]+23/3I Spaa[1,4]Spbb[1,4]Spaa[2,3]^4Spbb[2,3]^3Spbb[2,4]Spaa[3,6]Spaa[4,6]+5/3I Spbb[1,3]Spaa[1,4]Spaa[2,3]^4Spbb[2,3]Spbb[2,4]^3Spaa[4,6]^2-2/3I Spaa[1,4]Spbb[1,4]Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]^2Spaa[4,6]^2+1I Spbb[1,2]Spaa[1,4]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]+4/3I Spbb[1,2]Spaa[1,4]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[4,6]-4/3I Spbb[1,2]Spaa[1,4]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]+4/3I Spbb[1,3]Spaa[1,4]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2-4I Spaa[1,4]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^3Spaa[2,6]Spbb[2,6]Spaa[3,6]^2+35/3I Spbb[1,2]Spaa[1,4]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]-7/3I Spbb[1,3]Spaa[1,4]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]+2/3I Spbb[1,3]Spaa[1,4]Spaa[2,3]^3Spbb[2,4]^3Spaa[2,6]Spbb[2,6]Spaa[4,6]^2-8/3I Spbb[1,3]Spaa[1,4]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+3I Spaa[1,4]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^3Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-41/3I Spbb[1,3]Spaa[1,4]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]+43/3I Spaa[1,4]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]-1/3I Spbb[1,3]Spaa[1,4]Spaa[2,3]^3Spbb[2,4]^3Spaa[3,4]Spbb[3,4]Spaa[4,6]^2-1I Spaa[1,4]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[4,6]^2-17/3I Spbb[1,3]Spaa[1,4]Spaa[2,3]^3Spbb[2,3]^3Spaa[3,6]^3Spbb[4,6]-4/3I Spbb[1,3]Spaa[1,4]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spaa[3,6]^3Spbb[3,6]-20/3I Spbb[1,3]Spaa[1,4]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,6]+5/3I Spaa[1,4]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]+11/3I Spbb[1,3]Spaa[1,4]Spaa[2,3]^3Spbb[2,4]^3Spaa[3,6]Spbb[3,6]Spaa[4,6]^2-8/3I Spaa[1,4]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]^2-1I Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^3Spaa[2,4]Spaa[3,6]^3Spbb[4,6]-1/3I Spbb[1,2]Spaa[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,6]+1/3I Spbb[1,2]Spaa[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]^2Spaa[4,6]-4/3I Spbb[1,2]Spaa[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^2Spbb[3,6]+10/3I Spbb[1,3]Spaa[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2-2I Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2+13/3I Spbb[1,2]Spaa[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]-2I Spbb[1,3]Spaa[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]Spaa[4,6]-47/3I Spbb[1,2]Spaa[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,6]^3Spbb[3,6]^2+22/3I Spbb[1,3]Spaa[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]+9I Spbb[1,2]Spaa[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]-28/3I Spbb[1,3]Spaa[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]+23/3I Spbb[1,3]Spaa[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2-4I Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2-1/3I Spbb[1,3]Spaa[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spaa[4,6]+16/3I Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spaa[4,6]-1/3I Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[4,6]^2+1I Spbb[1,3]Spaa[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]+71/3I Spbb[1,3]Spaa[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]-58/3I Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]-4/3I Spbb[1,3]Spaa[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]+37/3I Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-8/3I Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2-18I Spbb[1,3]Spaa[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,6]^4Spbb[3,6]Spbb[4,6]+12I Spbb[1,3]Spaa[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,6]^4Spbb[3,6]^2-8/3I Spbb[1,3]Spaa[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,6]^3Spbb[3,6]^2Spaa[4,6]-7I Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,6]^3Spbb[3,6]^2Spaa[4,6]-6I Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]^2+1I Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]+1/3I Spbb[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[3,6]^4Spbb[4,6]^2-8/3I Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]-1/3I Spbb[1,2]Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^4Spbb[2,6]^3Spaa[3,6]+50/3I Spbb[1,2]Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,6]^2Spbb[3,6]-53/3I Spbb[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^3Spaa[3,6]^2+19I Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,6]^3Spbb[2,6]^3Spaa[3,6]^2+43/3I Spbb[1,2]Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^3Spbb[3,6]^2-44/3I Spbb[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^3Spbb[3,6]-1I Spbb[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^4Spbb[3,6]^2+16/3I Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]^2Spaa[4,6]+8/3I Spbb[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]^2-1I Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]^2+31/3I Spbb[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]-11I Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]+1I Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,6]+14I Spbb[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]^2-62/3I Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]^2+8/3I Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]^2Spaa[4,6]+4/3I Spbb[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,6]^5Spbb[3,6]^2Spbb[4,6]+19/3I Spbb[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,6]^5Spbb[3,6]^3+23/3I Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,6]^4Spbb[3,6]^3Spaa[4,6]-5/3I Spaa[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^4Spbb[3,6]^2+5/3I Spbb[1,3]Spaa[1,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^5Spbb[3,6]^2Spbb[4,6]-5/3I Spaa[1,4]Spbb[1,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^5Spbb[3,6]^3-7/3I Spaa[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]^5Spbb[3,6]^3+7/3I Spbb[1,3]Spaa[1,4]Spaa[3,6]^6Spbb[3,6]^3Spbb[4,6]-7/3I Spaa[1,4]Spbb[1,4]Spaa[3,6]^6Spbb[3,6]^4+2/3I Spaa[2,3]^5Spbb[2,3]^4Spbb[2,4]Spaa[3,6]Spaa[4,6]+2/3I Spaa[2,3]^5Spbb[2,3]^3Spbb[2,4]^2Spaa[4,6]^2-2/3I Spaa[2,3]^4Spbb[2,3]^4Spaa[2,6]Spbb[2,6]Spaa[3,6]^2+1/3I Spaa[2,3]^4Spbb[2,3]^3Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]+1I Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[4,6]^2-2/3I Spaa[2,3]^4Spbb[2,3]^4Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+1/3I Spaa[2,3]^4Spbb[2,3]^3Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]+1I Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[4,6]^2-4/3I Spaa[2,3]^4Spbb[2,3]^4Spaa[3,6]^3Spbb[3,6]+1I Spaa[2,3]^4Spbb[2,3]^3Spbb[2,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]+11/3I Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]^2+4/3I Spaa[2,3]^4Spbb[2,3]Spbb[2,4]^3Spbb[3,6]Spaa[4,6]^3-2/3I Spaa[2,3]^3Spbb[2,3]^3Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2-1/3I Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]Spaa[4,6]+1/3I Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[4,6]^2-10/3I Spaa[2,3]^3Spbb[2,3]^3Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]-4/3I Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]+2I Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2-7I Spaa[2,3]^3Spbb[2,3]^3Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2-5I Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spaa[4,6]+2I Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[4,6]^2-12I Spaa[2,3]^3Spbb[2,3]^3Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]-46/3I Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-8/3I Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2+2/3I Spaa[2,3]^3Spbb[2,4]^3Spaa[3,4]Spbb[3,4]Spbb[3,6]Spaa[4,6]^3-23/3I Spaa[2,3]^3Spbb[2,3]^3Spaa[3,6]^4Spbb[3,6]^2-12I Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spaa[3,6]^3Spbb[3,6]^2Spaa[4,6]-7/3I Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]^2+2I Spaa[2,3]^3Spbb[2,4]^3Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^3-1/3I Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]^3Spbb[2,6]^3Spaa[3,6]^2-1/3I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^3Spaa[3,6]Spaa[4,6]-2/3I Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^3Spbb[3,6]-2/3I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-8/3I Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^4Spbb[3,6]^2-14/3I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]^2Spaa[4,6]-2I Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]^2-9I Spaa[2,3]^2Spbb[2,3]^2Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]^2-25/3I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]Spaa[4,6]+2/3I Spaa[2,3]^2Spbb[2,4]^2Spaa[3,4]^3Spbb[3,4]^3Spaa[4,6]^2-71/3I Spaa[2,3]^2Spbb[2,3]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]-24I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-1/3I Spaa[2,3]^2Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]^2-55/3I Spaa[2,3]^2Spbb[2,3]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]^2-23I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]^2Spaa[4,6]-14/3I Spaa[2,3]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]^2-6I Spaa[2,3]^2Spbb[2,3]^2Spaa[3,6]^5Spbb[3,6]^3-41/3I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,6]^4Spbb[3,6]^3Spaa[4,6]-23/3I Spaa[2,3]^2Spbb[2,4]^2Spaa[3,6]^3Spbb[3,6]^3Spaa[4,6]^2+2/3I Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^4Spbb[3,6]^2+2/3I Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^3Spbb[3,6]^2Spaa[4,6]+10/3I Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]^5Spbb[3,6]^3+10/3I Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^4Spbb[3,6]^3Spaa[4,6]-8/3I Spaa[2,3]Spbb[2,3]Spaa[3,4]^4Spbb[3,4]^4Spaa[3,6]^2-8/3I Spaa[2,3]Spbb[2,4]Spaa[3,4]^4Spbb[3,4]^4Spaa[3,6]Spaa[4,6]-31/3I Spaa[2,3]Spbb[2,3]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]^3Spbb[3,6]-31/3I Spaa[2,3]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-14I Spaa[2,3]Spbb[2,3]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^4Spbb[3,6]^2-14I Spaa[2,3]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]^2Spaa[4,6]-23/3I Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,4]Spaa[3,6]^5Spbb[3,6]^3-23/3I Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]^3Spaa[4,6]+4/3I Spaa[2,3]Spbb[2,3]Spaa[3,6]^6Spbb[3,6]^4+4/3I Spaa[2,3]Spbb[2,4]Spaa[3,6]^5Spbb[3,6]^4Spaa[4,6])/(Spaa[1,2]Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,5]Spaa[5,6]Spbb[5,6]s[2,3,4])+
(-1I Spaa[1,2]^3Spbb[1,2]^4Spaa[1,3]Spbb[3,5]Spaa[3,6]+1I Spaa[1,2]^3Spbb[1,2]^3Spaa[1,3]Spbb[1,5]Spbb[2,3]Spaa[3,6]+1I Spaa[1,2]^3Spbb[1,2]^3Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]+1I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,5]Spbb[2,3]Spbb[2,5]Spaa[3,5]Spaa[3,6]+2/3I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,5]Spbb[2,5]^2Spaa[3,5]Spaa[5,6]+1I Spaa[1,2]^3Spbb[1,2]^3Spbb[2,3]Spaa[3,6]^2Spbb[5,6]-1I Spaa[1,2]^3Spbb[1,2]^3Spbb[2,5]Spaa[3,6]^2Spbb[3,6]+1I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,5]Spbb[2,3]Spbb[2,6]Spaa[3,6]^2-1/3I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spaa[1,6]-2/3I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spbb[3,5]Spaa[3,6]+1/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spbb[2,3]Spaa[3,6]+1I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]Spaa[1,6]Spaa[2,3]Spbb[3,5]+2/3I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,3]-8/3I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,5]Spaa[1,6]Spaa[3,5]Spbb[3,5]-7/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,5]^2Spaa[1,6]Spbb[2,3]Spaa[3,5]+1/3I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,5]Spaa[1,6]Spaa[3,6]Spbb[3,6]-8/3I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spaa[1,6]Spbb[1,6]Spbb[3,5]Spaa[3,6]+1I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spaa[2,3]Spbb[2,3]Spbb[3,5]Spaa[3,6]+17I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]+32/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spbb[2,3]Spaa[3,5]Spbb[3,5]Spaa[3,6]-4/3I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,5]^2Spbb[2,3]^2Spaa[3,5]Spaa[3,6]-5/3I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]-2I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spbb[2,3]Spaa[3,6]^2Spbb[3,6]-1I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,6]Spbb[2,3]Spbb[3,5]Spaa[3,6]^2-5/3I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,5]Spaa[2,3]Spbb[2,5]Spbb[3,5]Spaa[3,6]+1I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,6]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]+2/3I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,6]Spaa[2,3]Spbb[2,5]Spaa[3,5]Spbb[3,5]-4/3I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]+5/3I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[3,6]Spbb[5,6]-5/3I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]+2/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]^2Spaa[1,6]Spbb[2,3]Spbb[2,5]Spaa[3,5]^2+5/3I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[5,6]+5/3I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]Spaa[1,6]Spbb[2,3]Spaa[3,5]Spaa[3,6]Spbb[5,6]-3I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,5]Spaa[3,6]Spbb[3,6]+1/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]^2Spaa[1,6]Spbb[2,3]Spbb[2,6]Spaa[3,5]Spaa[3,6]+4/3I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,5]Spaa[5,6]Spbb[5,6]+2/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]^2Spaa[1,6]Spbb[2,5]Spbb[2,6]Spaa[3,5]Spaa[5,6]+5/3I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,6]Spaa[3,6]^2Spbb[3,6]Spbb[5,6]-1I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]Spaa[1,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]+1I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,6]Spbb[1,6]Spbb[2,3]Spaa[3,6]^2Spbb[5,6]+1I Spaa[1,2]^2Spbb[1,2]^2Spaa[2,3]^2Spbb[2,3]^2Spbb[2,5]Spaa[3,6]-2/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,5]^2Spaa[5,6]+5/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[3,6]-2/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[2,3]Spaa[2,5]Spbb[2,5]^3Spaa[5,6]+15I Spaa[1,2]^2Spbb[1,2]^2Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]+11/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spbb[2,5]Spaa[3,5]Spaa[3,6]-4I Spaa[1,2]^2Spbb[1,2]^2Spaa[2,3]Spbb[2,5]^2Spaa[3,5]Spbb[3,5]Spaa[5,6]+8I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,5]^2Spaa[3,5]Spaa[5,6]+2/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[2,3]Spbb[2,3]^2Spaa[3,6]^2Spbb[5,6]-4/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spbb[2,6]Spaa[3,6]^2+1/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,6]Spaa[5,6]Spbb[5,6]-2/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[2,3]Spbb[2,5]^2Spaa[3,6]Spbb[3,6]Spaa[5,6]-4/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spbb[2,6]Spaa[3,6]Spaa[5,6]-10/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[2,3]Spbb[2,5]^2Spaa[5,6]^2Spbb[5,6]+2/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[2,5]^2Spbb[2,5]^3Spaa[3,6]+49/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[2,5]Spbb[2,5]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]+7/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]Spbb[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]Spaa[3,6]+20/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]Spaa[2,5]Spbb[2,5]^3Spaa[3,5]Spaa[5,6]+8/3I Spaa[1,2]^2Spbb[1,2]^2Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[3,6]^2Spbb[5,6]+10/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[2,5]Spbb[2,5]^2Spaa[3,6]Spaa[5,6]Spbb[5,6]+15I Spaa[1,2]^2Spbb[1,2]^2Spbb[2,5]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]-1/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]Spbb[2,3]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]+4I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]Spbb[2,5]^2Spaa[3,5]^2Spbb[3,5]Spaa[5,6]+19/3I Spaa[1,2]^2Spbb[1,2]^2Spbb[2,3]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[5,6]+41/3I Spaa[1,2]^2Spbb[1,2]^2Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]+35/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]Spbb[2,3]^2Spaa[3,5]Spaa[3,6]^2Spbb[5,6]-16/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]Spbb[2,3]Spbb[2,5]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]-11/3I Spaa[1,2]^2Spbb[1,5]^2Spbb[2,3]^2Spbb[2,6]Spaa[3,5]Spaa[3,6]^2+118/3I Spaa[1,2]^2Spbb[1,2]^2Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]Spbb[5,6]+101/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]Spbb[2,3]Spbb[2,5]Spaa[3,5]Spaa[3,6]Spaa[5,6]Spbb[5,6]-47/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]Spbb[2,5]^2Spaa[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]-9I Spaa[1,2]^2Spbb[1,5]^2Spbb[2,3]Spbb[2,5]Spbb[2,6]Spaa[3,5]Spaa[3,6]Spaa[5,6]+38/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]Spbb[2,5]^2Spaa[3,5]Spaa[5,6]^2Spbb[5,6]-20/3I Spaa[1,2]^2Spbb[1,5]^2Spbb[2,5]^2Spbb[2,6]Spaa[3,5]Spaa[5,6]^2+1/3I Spaa[1,2]^2Spbb[1,2]^2Spbb[2,3]Spaa[3,6]^3Spbb[3,6]Spbb[5,6]-1I Spaa[1,2]^2Spbb[1,2]^2Spbb[2,5]Spaa[3,6]^3Spbb[3,6]^2-5/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]Spbb[2,3]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]-1/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,6]Spbb[2,3]^2Spaa[3,6]^3Spbb[5,6]+1I Spaa[1,2]^2Spbb[1,2]^2Spbb[2,3]Spaa[3,6]^2Spaa[5,6]Spbb[5,6]^2-1I Spaa[1,2]^2Spbb[1,2]^2Spbb[2,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]Spbb[5,6]-1I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]Spbb[2,3]Spbb[2,6]Spaa[3,6]^2Spaa[5,6]Spbb[5,6]+1I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]Spbb[2,5]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]+1/3I Spaa[1,2]^2Spbb[1,5]^2Spbb[2,3]Spbb[2,6]^2Spaa[3,6]^2Spaa[5,6]-1/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spbb[3,5]Spaa[3,6]-1/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]+2/3I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[1,6]Spaa[2,3]Spbb[3,5]+1/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,3]+1/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[3,5]Spbb[3,5]-1/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[3,6]Spbb[3,6]-2/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[3,5]Spaa[3,6]+1/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,3]Spaa[3,6]+2/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[3,5]Spaa[3,6]-11/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]-1/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spbb[2,3]Spaa[3,5]Spbb[3,5]Spaa[3,6]-14/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]-1/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spbb[2,3]Spaa[3,6]^2Spbb[3,6]-2/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,6]Spbb[2,3]Spbb[3,5]Spaa[3,6]^2+7/3I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spaa[1,5]Spaa[2,3]Spbb[3,5]^2Spaa[3,6]-7/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,5]Spbb[1,6]Spbb[3,5]^2Spaa[3,6]^2-1I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spbb[1,5]Spaa[1,6]^2Spaa[2,3]Spbb[3,6]+1I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spaa[1,6]^2Spbb[1,6]Spaa[2,3]Spbb[3,5]+2I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,5]^2Spaa[1,6]^2Spaa[3,5]Spbb[3,6]-10/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[3,5]Spbb[3,5]-2I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spbb[2,3]Spaa[3,5]+4/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[3,6]Spbb[3,6]-5/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,6]^2Spbb[1,6]^2Spbb[3,5]Spaa[3,6]-2/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,3]Spaa[3,6]+1I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spaa[1,6]Spaa[2,3]^2Spbb[2,3]Spbb[3,5]+2/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spaa[1,6]Spaa[2,3]^2Spbb[2,3]^2+5/3I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spaa[1,6]Spaa[2,3]Spaa[3,5]Spbb[3,5]^2-13/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[3,5]Spbb[3,5]+2/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[3,6]Spbb[3,6]-4/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spaa[1,6]Spaa[3,5]^2Spbb[3,5]^2+10/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,5]^2Spaa[1,6]Spbb[2,3]Spaa[3,5]^2Spbb[3,5]-4/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spaa[1,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]+50/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]+4/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,5]^2Spaa[1,6]Spbb[2,3]Spaa[3,5]Spaa[3,6]Spbb[3,6]+43/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,3]Spaa[3,5]Spbb[3,5]Spaa[3,6]-4/3I Spaa[1,2]Spaa[1,3]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spbb[2,3]^2Spaa[3,5]Spaa[3,6]+2/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spaa[1,6]Spaa[3,6]^2Spbb[3,6]^2-2/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,6]Spbb[1,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]-2I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,3]Spaa[3,6]^2Spbb[3,6]+2/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spaa[1,6]Spbb[1,6]^2Spbb[2,3]Spbb[3,5]Spaa[3,6]^2+3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[2,3]^2Spbb[2,3]^2Spbb[3,5]Spaa[3,6]+13/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spbb[2,3]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]+1/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]+16/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spbb[2,3]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]+1/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[3,6]^2Spbb[3,6]+1I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,3]^2Spbb[3,5]Spaa[3,6]^2+8/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]-7/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]+11/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,5]Spbb[2,3]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]-9I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,6]Spbb[2,3]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2-1/3I Spaa[1,2]Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[2,3]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]^2-7/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]^2-5/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,5]Spbb[2,3]Spaa[3,6]^3Spbb[3,6]^2-7/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,6]Spbb[2,3]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]-2/3I Spaa[1,2]Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[2,3]^2Spaa[3,6]^3Spbb[3,6]-2/3I Spaa[1,2]Spbb[1,2]^3Spaa[1,5]Spaa[1,6]Spaa[2,3]^2Spbb[2,5]Spbb[3,5]+1/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,5]Spaa[3,6]^2Spbb[5,6]+19/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spbb[3,5]Spaa[3,6]+7/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spbb[3,5]Spaa[3,6]+2/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[5,6]-8/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spaa[2,3]Spbb[2,5]^2Spaa[2,6]Spaa[3,6]Spbb[3,6]+1/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spaa[2,3]Spbb[2,5]^2Spaa[2,6]Spaa[5,6]Spbb[5,6]+1/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spaa[2,3]Spbb[2,5]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]+7/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spaa[2,3]Spbb[2,3]Spbb[3,5]Spaa[3,6]^2Spbb[5,6]+13/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spaa[2,3]Spbb[2,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]+21I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spaa[2,3]Spbb[2,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]Spbb[5,6]-1/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spaa[3,6]Spbb[5,6]-56/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spaa[2,5]Spbb[2,5]Spbb[3,5]Spaa[3,6]^2Spbb[5,6]-1/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spbb[2,3]Spaa[2,6]Spaa[3,6]^2Spbb[5,6]^2+1/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spbb[2,5]Spaa[2,6]Spaa[3,6]Spaa[5,6]Spbb[5,6]^2+1I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[5,6]+4/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]Spbb[5,6]+1/3I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,6]Spbb[2,3]Spbb[3,5]Spaa[3,6]^3Spbb[5,6]-8/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spbb[3,5]Spaa[3,6]^2Spaa[5,6]Spbb[5,6]^2-5/3I Spaa[1,2]Spbb[1,2]^3Spaa[1,6]^2Spaa[2,3]^2Spbb[2,3]Spbb[5,6]-2/3I Spaa[1,2]Spbb[1,2]^3Spaa[1,6]^2Spaa[2,3]Spaa[3,5]Spbb[3,5]Spbb[5,6]+8/3I Spaa[1,2]Spbb[1,2]^2Spbb[1,5]Spaa[1,6]^2Spaa[2,3]Spbb[2,3]Spaa[3,5]Spbb[5,6]+3I Spaa[1,2]Spbb[1,2]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,3]Spbb[2,3]Spaa[3,6]Spbb[5,6]+4I Spaa[1,2]Spbb[1,2]^2Spbb[1,5]Spaa[1,6]^2Spaa[3,5]^2Spbb[3,5]Spbb[5,6]+1/3I Spaa[1,2]Spbb[1,2]Spbb[1,5]^2Spaa[1,6]^2Spbb[2,3]Spaa[3,5]^2Spbb[5,6]-5/3I Spaa[1,2]Spbb[1,2]Spbb[1,5]^2Spaa[1,6]^2Spbb[2,5]Spaa[3,5]^2Spbb[3,6]-1I Spaa[1,2]Spbb[1,5]^3Spaa[1,6]^2Spbb[2,3]Spbb[2,6]Spaa[3,5]^2+13/3I Spaa[1,2]Spbb[1,2]^2Spbb[1,5]Spaa[1,6]^2Spaa[3,5]Spaa[3,6]Spbb[3,6]Spbb[5,6]-2I Spaa[1,2]Spbb[1,2]Spbb[1,5]^2Spaa[1,6]^2Spbb[2,6]Spaa[3,5]Spaa[3,6]Spbb[3,6]+1/3I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spbb[2,3]Spaa[3,5]Spaa[3,6]Spbb[5,6]-5/3I Spaa[1,2]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spbb[2,3]Spbb[2,6]Spaa[3,5]Spaa[3,6]+1/3I Spaa[1,2]Spbb[1,2]^2Spbb[1,5]Spaa[1,6]^2Spaa[3,5]Spaa[5,6]Spbb[5,6]^2-1/3I Spaa[1,2]Spbb[1,2]Spbb[1,5]^2Spaa[1,6]^2Spbb[2,6]Spaa[3,5]Spaa[5,6]Spbb[5,6]+2/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,6]^2Spbb[1,6]Spaa[3,6]^2Spbb[3,6]Spbb[5,6]-2/3I Spaa[1,2]Spbb[1,2]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,3]Spaa[3,6]^2Spbb[5,6]-1/3I Spaa[1,2]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,3]Spbb[2,6]Spaa[3,6]^2+8/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,6]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spaa[3,5]Spbb[3,5]-4/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,6]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,6]Spbb[5,6]+1/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,6]Spaa[2,3]^2Spbb[2,5]^2Spbb[3,6]Spaa[5,6]-1/3I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[1,6]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spbb[2,6]Spaa[5,6]-7/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,6]Spaa[2,3]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]^2-2I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]-13I Spaa[1,2]Spbb[1,2]^2Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[5,6]-8/3I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,3]^2Spaa[3,5]Spaa[3,6]Spbb[5,6]+31/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,6]Spaa[2,3]Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[5,6]Spbb[5,6]+26/3I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]Spaa[5,6]Spbb[5,6]-34/3I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,5]^2Spaa[3,5]Spbb[3,6]Spaa[5,6]+4/3I Spaa[1,2]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spbb[2,6]Spaa[3,5]Spaa[5,6]-5/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[3,6]^2Spbb[3,6]Spbb[5,6]-1I Spaa[1,2]Spbb[1,2]^2Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[3,6]Spaa[5,6]Spbb[5,6]^2+1I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,5]Spbb[2,6]Spaa[3,6]Spbb[3,6]Spaa[5,6]+1/3I Spaa[1,2]Spbb[1,5]^2Spaa[1,6]Spaa[2,3]Spbb[2,3]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]+8/3I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^2-50/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,6]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spbb[5,6]-44/3I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[1,6]Spbb[2,3]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[5,6]+18I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]-3I Spaa[1,2]Spbb[1,5]^2Spaa[1,6]Spbb[2,3]^2Spaa[3,5]^2Spaa[3,6]Spbb[5,6]+3I Spaa[1,2]Spbb[1,5]^2Spaa[1,6]Spbb[2,3]Spbb[2,5]Spaa[3,5]^2Spaa[3,6]Spbb[3,6]+4/3I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]Spbb[5,6]-16/3I Spaa[1,2]Spbb[1,5]^2Spaa[1,6]Spbb[2,3]Spbb[2,5]Spaa[3,5]^2Spaa[5,6]Spbb[5,6]+16/3I Spaa[1,2]Spbb[1,5]^2Spaa[1,6]Spbb[2,5]^2Spaa[3,5]^2Spbb[3,6]Spaa[5,6]-19I Spaa[1,2]Spbb[1,2]^2Spaa[1,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spbb[5,6]-61/3I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[1,6]Spbb[2,3]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spbb[5,6]+34/3I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]^2+10/3I Spaa[1,2]Spbb[1,2]Spaa[1,6]Spbb[1,6]Spbb[2,3]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[5,6]+5I Spaa[1,2]Spbb[1,5]^2Spaa[1,6]Spbb[2,3]Spbb[2,6]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]-67/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]Spbb[5,6]^2-20I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[1,6]Spbb[2,3]Spaa[3,5]Spaa[3,6]Spaa[5,6]Spbb[5,6]^2+7/3I Spaa[1,2]Spbb[1,5]^2Spaa[1,6]Spbb[2,3]Spbb[2,6]Spaa[3,5]Spaa[3,6]Spaa[5,6]Spbb[5,6]+7I Spaa[1,2]Spbb[1,5]^2Spaa[1,6]Spbb[2,5]Spbb[2,6]Spaa[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]-11I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,5]Spaa[5,6]^2Spbb[5,6]^2+17/3I Spaa[1,2]Spbb[1,5]^2Spaa[1,6]Spbb[2,5]Spbb[2,6]Spaa[3,5]Spaa[5,6]^2Spbb[5,6]+2/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,6]Spaa[3,6]^3Spbb[3,6]^2Spbb[5,6]+1/3I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[1,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]^2+2/3I Spaa[1,2]Spbb[1,2]Spaa[1,6]Spbb[1,6]Spbb[2,3]Spaa[3,6]^3Spbb[3,6]Spbb[5,6]-1/3I Spaa[1,2]Spbb[1,5]^2Spaa[1,6]Spbb[2,6]^2Spaa[3,6]^2Spbb[3,6]Spaa[5,6]-1/3I Spaa[1,2]Spbb[1,2]Spaa[2,3]^3Spbb[2,3]^3Spbb[2,5]Spaa[3,6]-4/3I Spaa[1,2]Spbb[1,2]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,5]^2Spaa[5,6]+1I Spaa[1,2]Spbb[1,2]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,5]Spbb[2,5]^2Spaa[3,6]-4/3I Spaa[1,2]Spbb[1,2]Spaa[2,3]^2Spbb[2,3]Spaa[2,5]Spbb[2,5]^3Spaa[5,6]-1/3I Spaa[1,2]Spbb[1,2]Spaa[2,3]^2Spbb[2,3]^2Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]+4/3I Spaa[1,2]Spbb[1,2]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]^2Spaa[3,5]Spbb[3,5]Spaa[5,6]-4I Spaa[1,2]Spbb[1,2]Spaa[2,3]^2Spbb[2,3]^3Spaa[3,6]^2Spbb[5,6]+14/3I Spaa[1,2]Spbb[1,2]Spaa[2,3]^2Spbb[2,3]^2Spbb[2,5]Spaa[3,6]^2Spbb[3,6]+1/3I Spaa[1,2]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^3Spbb[2,6]Spaa[3,6]^2-35/3I Spaa[1,2]Spbb[1,2]Spaa[2,3]^2Spbb[2,3]^2Spbb[2,5]Spaa[3,6]Spaa[5,6]Spbb[5,6]+22/3I Spaa[1,2]Spbb[1,2]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]^2Spaa[3,6]Spbb[3,6]Spaa[5,6]+1/3I Spaa[1,2]Spbb[1,5]Spaa[2,3]^2Spbb[2,3]^2Spbb[2,5]Spbb[2,6]Spaa[3,6]Spaa[5,6]-32/3I Spaa[1,2]Spbb[1,2]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]^2Spaa[5,6]^2Spbb[5,6]+7/3I Spaa[1,2]Spbb[1,2]Spaa[2,3]^2Spbb[2,5]^3Spbb[3,6]Spaa[5,6]^2+4/3I Spaa[1,2]Spbb[1,2]Spaa[2,3]Spbb[2,3]Spaa[2,5]^2Spbb[2,5]^3Spaa[3,6]-4/3I Spaa[1,2]Spbb[1,2]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]+10/3I Spaa[1,2]Spbb[1,2]Spaa[2,3]Spaa[2,5]Spbb[2,5]^3Spaa[3,5]Spbb[3,5]Spaa[5,6]+6I Spaa[1,2]Spbb[1,2]Spaa[2,3]Spbb[2,3]^2Spaa[2,5]Spbb[2,5]Spaa[3,6]^2Spbb[5,6]+14/3I Spaa[1,2]Spbb[1,2]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[3,6]Spaa[5,6]Spbb[5,6]-17/3I Spaa[1,2]Spbb[1,2]Spaa[2,3]Spaa[2,5]Spbb[2,5]^3Spaa[5,6]^2Spbb[5,6]+1I Spaa[1,2]Spbb[1,2]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]+10/3I Spaa[1,2]Spbb[1,2]Spaa[2,3]Spbb[2,5]^2Spaa[3,5]^2Spbb[3,5]^2Spaa[5,6]+26/3I Spaa[1,2]Spbb[1,2]Spaa[2,3]Spbb[2,3]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[5,6]+20/3I Spaa[1,2]Spbb[1,2]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]-1/3I Spaa[1,2]Spbb[1,5]Spaa[2,3]Spbb[2,3]^3Spaa[3,5]Spaa[3,6]^2Spbb[5,6]+1/3I Spaa[1,2]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spbb[2,5]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]-28/3I Spaa[1,2]Spbb[1,2]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]Spbb[5,6]+4I Spaa[1,2]Spbb[1,2]Spaa[2,3]Spbb[2,5]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]-8/3I Spaa[1,2]Spbb[1,2]Spaa[2,3]Spbb[2,5]^2Spaa[3,5]Spbb[3,5]Spaa[5,6]^2Spbb[5,6]-17/3I Spaa[1,2]Spbb[1,2]Spaa[2,3]Spbb[2,3]^2Spaa[3,6]^3Spbb[3,6]Spbb[5,6]+7I Spaa[1,2]Spbb[1,2]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,6]^3Spbb[3,6]^2-1I Spaa[1,2]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spbb[2,6]Spaa[3,6]^3Spbb[3,6]+4/3I Spaa[1,2]Spbb[1,2]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]Spbb[5,6]+13/3I Spaa[1,2]Spbb[1,2]Spaa[2,3]Spbb[2,5]^2Spaa[3,6]^2Spbb[3,6]^2Spaa[5,6]+2/3I Spaa[1,2]Spbb[1,5]Spaa[2,3]Spbb[2,3]^2Spbb[2,6]Spaa[3,6]^2Spaa[5,6]Spbb[5,6]-5/3I Spaa[1,2]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]-7/3I Spaa[1,2]Spbb[1,2]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]^2+7/3I Spaa[1,2]Spbb[1,2]Spaa[2,3]Spbb[2,5]^2Spaa[3,6]Spbb[3,6]Spaa[5,6]^2Spbb[5,6]-10/3I Spaa[1,2]Spbb[1,2]Spaa[2,5]^2Spbb[2,5]^3Spaa[3,5]Spbb[3,5]Spaa[3,6]+11/3I Spaa[1,2]Spbb[1,2]Spbb[2,3]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,6]^2Spbb[5,6]+17/3I Spaa[1,2]Spbb[1,2]Spaa[2,5]^2Spbb[2,5]^3Spaa[3,6]Spaa[5,6]Spbb[5,6]-5/3I Spaa[1,2]Spbb[1,2]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]+18I Spaa[1,2]Spbb[1,2]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[5,6]+5/3I Spaa[1,2]Spbb[1,2]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]Spbb[5,6]-4/3I Spaa[1,2]Spbb[1,2]Spbb[2,3]^2Spaa[2,5]Spaa[3,6]^3Spbb[5,6]^2+1I Spaa[1,2]Spbb[1,2]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^3Spaa[3,6]+52/3I Spaa[1,2]Spbb[1,2]Spbb[2,3]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[5,6]+10/3I Spaa[1,2]Spbb[1,2]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]+1I Spaa[1,2]Spbb[1,5]Spbb[2,3]^2Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spbb[5,6]-1I Spaa[1,2]Spbb[1,5]Spbb[2,3]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]+14/3I Spaa[1,2]Spbb[1,2]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spaa[5,6]Spbb[5,6]+1I Spaa[1,2]Spbb[1,5]Spbb[2,3]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[5,6]Spbb[5,6]-1I Spaa[1,2]Spbb[1,5]Spbb[2,5]^2Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]-2I Spaa[1,2]Spbb[1,2]Spbb[2,3]Spaa[3,5]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]Spbb[5,6]+11/3I Spaa[1,2]Spbb[1,2]Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]^2+22/3I Spaa[1,2]Spbb[1,5]Spbb[2,3]^2Spaa[3,5]Spaa[3,6]^3Spbb[3,6]Spbb[5,6]-2I Spaa[1,2]Spbb[1,5]Spbb[2,3]Spbb[2,5]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]^2-14I Spaa[1,2]Spbb[1,6]Spbb[2,3]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]^3Spbb[5,6]+55/3I Spaa[1,2]Spbb[1,2]Spbb[2,3]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spaa[5,6]Spbb[5,6]^2-4I Spaa[1,2]Spbb[1,2]Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]Spbb[5,6]+23I Spaa[1,2]Spbb[1,5]Spbb[2,3]^2Spaa[3,5]Spaa[3,6]^2Spaa[5,6]Spbb[5,6]^2-35/3I Spaa[1,2]Spbb[1,5]Spbb[2,3]Spbb[2,5]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]Spbb[5,6]-2/3I Spaa[1,2]Spbb[1,5]Spbb[2,5]^2Spaa[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[5,6]-13I Spaa[1,2]Spbb[1,2]Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]^2+13/3I Spaa[1,2]Spbb[1,5]Spbb[2,3]Spbb[2,5]Spaa[3,5]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]^2+1I Spaa[1,2]Spbb[1,5]Spbb[2,5]^2Spaa[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]^2Spbb[5,6]-2I Spaa[1,2]Spbb[1,2]Spbb[2,3]Spaa[3,6]^4Spbb[3,6]^2Spbb[5,6]+2I Spaa[1,2]Spbb[1,2]Spbb[2,5]Spaa[3,6]^4Spbb[3,6]^3-4/3I Spaa[1,2]Spbb[1,5]Spbb[2,3]Spbb[2,6]Spaa[3,6]^4Spbb[3,6]^2-1/3I Spaa[1,2]Spbb[1,6]Spbb[2,3]^2Spaa[3,6]^4Spbb[3,6]Spbb[5,6]+4/3I Spaa[1,2]Spbb[1,2]Spbb[2,5]Spaa[3,6]^3Spbb[3,6]^2Spaa[5,6]Spbb[5,6]-4/3I Spaa[1,2]Spbb[1,5]Spbb[2,3]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]Spaa[5,6]Spbb[5,6]+1/3I Spaa[1,2]Spbb[1,6]Spbb[2,3]^2Spaa[3,6]^3Spaa[5,6]Spbb[5,6]^2+1/3I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spaa[1,6]Spaa[2,3]Spbb[3,5]-1/3I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spbb[3,5]Spaa[3,6]-1/3I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spaa[1,6]^2Spaa[2,3]Spbb[3,6]+1/3I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[1,6]^2Spbb[1,6]Spaa[2,3]Spbb[3,5]+2/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[3,5]Spbb[3,5]-1/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[3,6]Spbb[3,6]+2/3I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[1,6]Spaa[2,3]^2Spbb[2,3]Spbb[3,5]-1/3I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[1,6]Spaa[2,3]Spaa[3,5]Spbb[3,5]^2+2/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[3,5]^2Spbb[3,5]^2-3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]-1/3I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,3]Spaa[3,5]Spbb[3,5]Spaa[3,6]-4I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]-1/3I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,3]Spaa[3,6]^2Spbb[3,6]+7/3I Spbb[1,2]^2Spaa[1,3]Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[3,5]^2Spaa[3,6]-7/3I Spbb[1,2]Spaa[1,3]Spaa[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[3,5]^2Spaa[3,6]^2-1/3I Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spaa[1,6]^3Spbb[1,6]Spaa[2,3]Spbb[3,6]+5/3I Spbb[1,2]Spaa[1,3]Spbb[1,5]^2Spaa[1,6]^3Spbb[1,6]Spaa[3,5]Spbb[3,6]-2/3I Spbb[1,2]Spaa[1,3]Spbb[1,5]Spaa[1,6]^3Spbb[1,6]^2Spaa[3,5]Spbb[3,5]+2/3I Spbb[1,2]Spaa[1,3]Spbb[1,5]Spaa[1,6]^3Spbb[1,6]^2Spaa[3,6]Spbb[3,6]-1/3I Spbb[1,2]^3Spaa[1,3]Spaa[1,6]^2Spaa[2,3]^2Spbb[3,5]Spbb[3,6]-1/3I Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spaa[1,6]^2Spaa[2,3]^2Spbb[2,3]Spbb[3,6]+11/3I Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spaa[1,6]^2Spaa[2,3]Spaa[3,5]Spbb[3,5]Spbb[3,6]+5/3I Spbb[1,2]^2Spaa[1,3]Spaa[1,6]^2Spbb[1,6]Spaa[2,3]Spaa[3,5]Spbb[3,5]^2-2/3I Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spaa[1,6]^2Spaa[2,3]Spaa[3,6]Spbb[3,6]^2+2/3I Spbb[1,2]^2Spaa[1,3]Spaa[1,6]^2Spbb[1,6]Spaa[2,3]Spbb[3,5]Spaa[3,6]Spbb[3,6]-7/3I Spbb[1,2]Spaa[1,3]Spbb[1,5]^2Spaa[1,6]^2Spaa[3,5]^2Spbb[3,5]Spbb[3,6]-4/3I Spbb[1,2]Spaa[1,3]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^2+1I Spaa[1,3]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spbb[2,3]Spaa[3,5]^2Spbb[3,5]-5I Spbb[1,2]Spaa[1,3]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]-2/3I Spbb[1,2]Spaa[1,3]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[3,6]+4/3I Spaa[1,3]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spbb[2,3]Spaa[3,5]Spaa[3,6]Spbb[3,6]-2/3I Spaa[1,3]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,3]Spaa[3,5]Spbb[3,5]Spaa[3,6]+2/3I Spbb[1,2]Spaa[1,3]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[3,6]^2Spbb[3,6]^2-2/3I Spbb[1,2]Spaa[1,3]Spaa[1,6]^2Spbb[1,6]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]+1/3I Spbb[1,2]^2Spaa[1,3]Spaa[1,6]Spaa[2,3]^3Spbb[2,3]^2Spbb[3,5]-1/3I Spbb[1,2]^2Spaa[1,3]Spaa[1,6]Spaa[2,3]^2Spbb[2,3]Spaa[3,5]Spbb[3,5]^2-7/3I Spbb[1,2]^2Spaa[1,3]Spaa[1,6]Spaa[2,3]^2Spbb[2,3]Spbb[3,5]Spaa[3,6]Spbb[3,6]-4/3I Spbb[1,2]^2Spaa[1,3]Spaa[1,6]Spaa[2,3]Spaa[3,5]^2Spbb[3,5]^3-16/3I Spbb[1,2]^2Spaa[1,3]Spaa[1,6]Spaa[2,3]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]-1/3I Spbb[1,2]Spaa[1,3]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]-4I Spbb[1,2]^2Spaa[1,3]Spaa[1,6]Spaa[2,3]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2-1/3I Spbb[1,2]Spaa[1,3]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[3,6]^2Spbb[3,6]^2+2/3I Spbb[1,2]Spaa[1,3]Spbb[1,5]Spaa[1,6]Spaa[3,5]^3Spbb[3,5]^3+4I Spbb[1,2]Spaa[1,3]Spaa[1,6]Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]+7/3I Spbb[1,2]Spaa[1,3]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]+4I Spaa[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,3]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]-5I Spaa[1,3]Spaa[1,6]Spbb[1,6]^2Spbb[2,3]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2-1I Spaa[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,3]Spaa[3,6]^3Spbb[3,6]^2-7/3I Spbb[1,2]^2Spaa[1,5]^2Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[3,5]Spaa[3,6]Spbb[5,6]-1/3I Spbb[1,2]^2Spaa[1,5]^2Spbb[2,5]Spaa[2,6]^2Spaa[3,6]Spbb[5,6]^2+8/3I Spbb[1,2]^2Spaa[1,5]^2Spaa[2,6]Spbb[3,5]Spaa[3,6]^2Spbb[5,6]^2+2/3I Spbb[1,2]Spaa[1,5]^2Spbb[1,6]Spbb[3,5]^2Spaa[3,6]^3Spbb[5,6]+2/3I Spbb[1,2]^3Spaa[1,5]Spaa[1,6]^2Spaa[2,3]^2Spbb[3,5]Spbb[5,6]-5/3I Spbb[1,2]^2Spaa[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,3]Spbb[3,5]Spaa[3,6]Spbb[5,6]+1/3I Spbb[1,2]Spaa[1,5]Spaa[1,6]^2Spbb[1,6]^2Spbb[3,5]Spaa[3,6]^2Spbb[5,6]+1/3I Spbb[1,2]^2Spaa[1,5]Spaa[1,6]Spaa[2,3]^3Spbb[2,3]Spbb[2,5]Spbb[3,5]+1/3I Spbb[1,2]^2Spaa[1,5]Spaa[1,6]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spaa[2,6]Spbb[5,6]-1/3I Spbb[1,2]^2Spaa[1,5]Spaa[1,6]Spaa[2,3]^2Spbb[2,5]^2Spaa[2,6]Spbb[3,6]-2/3I Spbb[1,2]^2Spaa[1,5]Spaa[1,6]Spaa[2,3]^2Spbb[2,5]Spaa[3,5]Spbb[3,5]^2-19/3I Spbb[1,2]^2Spaa[1,5]Spaa[1,6]Spaa[2,3]^2Spbb[2,3]Spbb[3,5]Spaa[3,6]Spbb[5,6]+2/3I Spbb[1,2]^2Spaa[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[3,6]Spbb[5,6]^2+1/3I Spbb[1,2]^2Spaa[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spaa[5,6]Spbb[5,6]^2-5/3I Spbb[1,2]^2Spaa[1,5]Spaa[1,6]Spaa[2,3]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[5,6]+1/3I Spbb[1,2]^2Spaa[1,5]Spaa[1,6]Spaa[2,3]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spbb[5,6]+7I Spbb[1,2]Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[2,3]Spbb[3,5]Spaa[3,6]^2Spbb[5,6]-8/3I Spbb[1,2]^2Spaa[1,5]Spaa[1,6]Spaa[2,3]Spbb[3,5]Spaa[3,6]Spaa[5,6]Spbb[5,6]^2+1/3I Spbb[1,2]^2Spaa[1,5]Spaa[1,6]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]Spbb[5,6]^2+2/3I Spbb[1,2]Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[5,6]-1/3I Spbb[1,2]Spaa[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]Spbb[5,6]-4/3I Spaa[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,3]Spbb[3,5]Spaa[3,6]^3Spbb[5,6]-5/3I Spbb[1,2]Spaa[1,5]Spaa[2,3]^2Spbb[2,3]^2Spbb[2,5]Spaa[2,6]Spaa[3,6]Spbb[5,6]+2/3I Spbb[1,2]Spaa[1,5]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]^2Spaa[2,6]Spaa[3,6]Spbb[3,6]+1/3I Spbb[1,2]Spaa[1,5]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]^2Spaa[2,6]Spaa[5,6]Spbb[5,6]+1I Spbb[1,2]Spaa[1,5]Spaa[2,3]^2Spbb[2,5]^3Spaa[2,6]Spbb[3,6]Spaa[5,6]+2/3I Spbb[1,2]Spaa[1,5]Spaa[2,3]^2Spbb[2,5]^2Spaa[3,5]Spbb[3,5]^2Spaa[5,6]-13/3I Spbb[1,2]Spaa[1,5]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]Spbb[5,6]+3I Spbb[1,2]Spaa[1,5]Spaa[2,3]^2Spbb[2,5]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]+10/3I Spbb[1,2]Spaa[1,5]Spaa[2,3]^2Spbb[2,5]^2Spbb[3,5]Spaa[5,6]^2Spbb[5,6]-1/3I Spbb[1,2]Spaa[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spaa[3,6]Spbb[5,6]-1I Spbb[1,2]Spaa[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,5]^3Spaa[2,6]Spaa[3,6]Spbb[3,6]-2/3I Spbb[1,2]Spaa[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]Spbb[3,5]^2Spaa[3,6]+13/3I Spbb[1,2]Spaa[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spbb[3,5]Spaa[3,6]^2Spbb[5,6]-3I Spbb[1,2]Spaa[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]-20/3I Spbb[1,2]Spaa[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spbb[3,5]Spaa[3,6]Spaa[5,6]Spbb[5,6]+1/3I Spbb[1,2]Spaa[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spbb[5,6]-2/3I Spbb[1,2]Spaa[1,5]Spaa[2,3]Spbb[2,5]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spbb[3,6]-10/3I Spbb[1,2]Spaa[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,6]Spaa[3,6]^2Spbb[5,6]^2+4/3I Spbb[1,2]Spaa[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]Spaa[3,6]Spaa[5,6]Spbb[5,6]^2-1I Spbb[1,2]Spaa[1,5]Spaa[2,3]Spbb[2,5]^2Spaa[2,6]Spaa[5,6]^2Spbb[5,6]^2-2/3I Spbb[1,2]Spaa[1,5]Spaa[2,3]Spbb[2,5]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[5,6]Spbb[5,6]-1/3I Spbb[1,2]Spaa[1,5]Spaa[2,3]Spbb[2,3]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]Spbb[5,6]-1/3I Spaa[1,5]Spbb[1,6]Spaa[2,3]Spbb[2,3]^2Spbb[3,5]Spaa[3,6]^3Spbb[5,6]+18I Spbb[1,2]Spaa[1,5]Spaa[2,3]Spbb[2,3]Spbb[3,5]Spaa[3,6]^2Spaa[5,6]Spbb[5,6]^2+2/3I Spbb[1,2]Spaa[1,5]Spaa[2,3]Spbb[2,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]Spbb[5,6]-1I Spbb[1,2]Spaa[1,5]Spaa[2,3]Spbb[2,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]^2+10/3I Spbb[1,2]Spaa[1,5]Spaa[2,5]^2Spbb[2,5]^2Spbb[3,5]Spaa[3,6]^2Spbb[5,6]+1I Spbb[1,2]Spaa[1,5]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,6]^2Spbb[5,6]^2-7/3I Spbb[1,2]Spaa[1,5]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spaa[3,6]^2Spbb[3,6]Spbb[5,6]+1I Spbb[1,2]Spaa[1,5]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]Spaa[3,6]Spaa[5,6]Spbb[5,6]^2+2/3I Spbb[1,2]Spaa[1,5]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[5,6]-56/3I Spbb[1,2]Spaa[1,5]Spbb[2,3]Spaa[2,5]Spbb[3,5]Spaa[3,6]^3Spbb[5,6]^2+1I Spbb[1,2]Spaa[1,5]Spaa[2,5]Spbb[2,5]Spbb[3,5]Spaa[3,6]^2Spaa[5,6]Spbb[5,6]^2+1I Spaa[1,5]Spbb[1,6]Spbb[2,3]^2Spaa[2,6]Spaa[3,6]^3Spbb[5,6]^2-1I Spbb[1,2]Spaa[1,5]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]Spbb[5,6]-4/3I Spbb[1,2]Spaa[1,5]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spaa[5,6]Spbb[5,6]^2+2/3I Spbb[1,2]^3Spaa[1,6]^3Spaa[2,3]^2Spbb[3,6]Spbb[5,6]-1I Spbb[1,2]^2Spbb[1,5]Spaa[1,6]^3Spaa[2,3]Spaa[3,5]Spbb[3,6]Spbb[5,6]-4/3I Spbb[1,2]^2Spaa[1,6]^3Spbb[1,6]Spaa[2,3]Spaa[3,6]Spbb[3,6]Spbb[5,6]+2I Spbb[1,2]Spbb[1,5]Spaa[1,6]^3Spbb[1,6]Spaa[3,5]^2Spbb[3,5]Spbb[5,6]+5/3I Spbb[1,5]^3Spaa[1,6]^3Spbb[2,6]Spaa[3,5]^2Spbb[3,6]-2/3I Spbb[1,5]^2Spaa[1,6]^3Spbb[1,6]Spbb[2,3]Spaa[3,5]^2Spbb[5,6]+4/3I Spbb[1,2]Spbb[1,5]Spaa[1,6]^3Spbb[1,6]Spaa[3,5]Spaa[3,6]Spbb[3,6]Spbb[5,6]+4/3I Spbb[1,5]^2Spaa[1,6]^3Spbb[1,6]Spbb[2,6]Spaa[3,5]Spaa[3,6]Spbb[3,6]+1/3I Spbb[1,5]Spaa[1,6]^3Spbb[1,6]^2Spbb[2,3]Spaa[3,5]Spaa[3,6]Spbb[5,6]-1/3I Spbb[1,2]Spbb[1,5]Spaa[1,6]^3Spbb[1,6]Spaa[3,5]Spaa[5,6]Spbb[5,6]^2+2/3I Spbb[1,2]Spaa[1,6]^3Spbb[1,6]^2Spaa[3,6]^2Spbb[3,6]Spbb[5,6]+1/3I Spbb[1,5]Spaa[1,6]^3Spbb[1,6]^2Spbb[2,6]Spaa[3,6]^2Spbb[3,6]+1/3I Spbb[1,2]^2Spaa[1,6]^2Spaa[2,3]^3Spbb[2,3]^2Spbb[5,6]-3I Spbb[1,2]^2Spaa[1,6]^2Spaa[2,3]^2Spbb[2,3]Spaa[3,5]Spbb[3,5]Spbb[5,6]+2/3I Spbb[1,2]^2Spaa[1,6]^2Spaa[2,3]^2Spbb[2,3]Spaa[3,6]Spbb[3,6]Spbb[5,6]+2I Spbb[1,2]^2Spaa[1,6]^2Spaa[2,3]Spaa[3,5]^2Spbb[3,5]^2Spbb[5,6]+2I Spbb[1,2]Spbb[1,5]Spaa[1,6]^2Spaa[2,3]Spbb[2,3]Spaa[3,5]^2Spbb[3,5]Spbb[5,6]+5/3I Spbb[1,2]Spbb[1,5]Spaa[1,6]^2Spaa[2,3]Spbb[2,3]Spaa[3,5]Spaa[3,6]Spbb[3,6]Spbb[5,6]+5/3I Spbb[1,2]Spbb[1,5]Spaa[1,6]^2Spaa[2,3]Spbb[2,3]Spaa[3,5]Spaa[5,6]Spbb[5,6]^2-1/3I Spbb[1,5]^2Spaa[1,6]^2Spaa[2,3]Spbb[2,3]Spbb[2,6]Spaa[3,5]Spaa[5,6]Spbb[5,6]-1I Spbb[1,5]^2Spaa[1,6]^2Spaa[2,3]Spbb[2,5]Spbb[2,6]Spaa[3,5]Spbb[3,6]Spaa[5,6]+1I Spbb[1,2]^2Spaa[1,6]^2Spaa[2,3]Spaa[3,6]^2Spbb[3,6]^2Spbb[5,6]-1/3I Spbb[1,5]^2Spaa[1,6]^2Spaa[2,3]Spbb[2,6]^2Spaa[3,6]Spbb[3,6]Spaa[5,6]-8/3I Spbb[1,2]Spbb[1,5]Spaa[1,6]^2Spaa[3,5]^3Spbb[3,5]^2Spbb[5,6]-2/3I Spbb[1,5]^2Spaa[1,6]^2Spbb[2,3]Spaa[3,5]^3Spbb[3,5]Spbb[5,6]+2/3I Spbb[1,5]^2Spaa[1,6]^2Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spbb[3,6]-11/3I Spbb[1,2]Spbb[1,5]Spaa[1,6]^2Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spbb[5,6]-2I Spbb[1,5]^2Spaa[1,6]^2Spbb[2,3]Spaa[3,5]^2Spaa[3,6]Spbb[3,6]Spbb[5,6]-2/3I Spbb[1,5]^2Spaa[1,6]^2Spbb[2,5]Spaa[3,5]^2Spaa[3,6]Spbb[3,6]^2+8/3I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spbb[2,3]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[5,6]-6I Spbb[1,2]Spbb[1,5]Spaa[1,6]^2Spaa[3,5]^2Spbb[3,5]Spaa[5,6]Spbb[5,6]^2-13/3I Spbb[1,5]^2Spaa[1,6]^2Spbb[2,3]Spaa[3,5]^2Spaa[5,6]Spbb[5,6]^2+5/3I Spbb[1,5]^2Spaa[1,6]^2Spbb[2,5]Spaa[3,5]^2Spbb[3,6]Spaa[5,6]Spbb[5,6]+4/3I Spbb[1,2]Spbb[1,5]Spaa[1,6]^2Spaa[3,5]Spaa[3,6]^2Spbb[3,6]^2Spbb[5,6]-4/3I Spbb[1,5]^2Spaa[1,6]^2Spbb[2,6]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]^2+1I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spbb[2,3]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spbb[5,6]+1/3I Spbb[1,2]Spbb[1,5]Spaa[1,6]^2Spaa[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]Spbb[5,6]^2-1/3I Spbb[1,5]^2Spaa[1,6]^2Spbb[2,6]Spaa[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]Spbb[5,6]-1I Spbb[1,2]Spbb[1,5]Spaa[1,6]^2Spaa[3,5]Spaa[5,6]^2Spbb[5,6]^3+1I Spbb[1,5]^2Spaa[1,6]^2Spbb[2,6]Spaa[3,5]Spaa[5,6]^2Spbb[5,6]^2-1/3I Spbb[1,2]Spaa[1,6]^2Spbb[1,6]Spaa[3,6]^3Spbb[3,6]^2Spbb[5,6]+1/3I Spbb[1,2]Spaa[1,6]Spaa[2,3]^3Spbb[2,3]^3Spaa[3,6]Spbb[5,6]+4/3I Spbb[1,2]Spaa[1,6]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,5]Spaa[5,6]Spbb[5,6]-2/3I Spbb[1,2]Spaa[1,6]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]^2+1/3I Spbb[1,2]Spaa[1,6]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[5,6]-4/3I Spbb[1,2]Spaa[1,6]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[5,6]Spbb[5,6]-2/3I Spbb[1,2]Spaa[1,6]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,6]^2Spbb[3,6]Spbb[5,6]+8/3I Spbb[1,2]Spaa[1,6]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,6]Spaa[5,6]Spbb[5,6]^2-1/3I Spbb[1,5]Spaa[1,6]Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spbb[2,6]Spaa[3,6]Spbb[3,6]Spaa[5,6]-2/3I Spbb[1,2]Spaa[1,6]Spaa[2,3]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^3-7/3I Spbb[1,2]Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spbb[5,6]-3I Spbb[1,2]Spaa[1,6]Spaa[2,3]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]^2Spaa[5,6]Spbb[5,6]-10I Spbb[1,2]Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spbb[5,6]+16/3I Spbb[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,3]^2Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spbb[5,6]+10I Spbb[1,2]Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]Spbb[5,6]^2+32/3I Spbb[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,3]^2Spaa[3,5]Spaa[3,6]Spaa[5,6]Spbb[5,6]^2+16/3I Spbb[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]Spaa[5,6]^2Spbb[5,6]^2-4/3I Spbb[1,2]Spaa[1,6]Spaa[2,3]Spbb[2,3]Spaa[3,6]^3Spbb[3,6]^2Spbb[5,6]-5/3I Spbb[1,2]Spaa[1,6]Spaa[3,5]^3Spbb[3,5]^3Spaa[3,6]Spbb[5,6]-1I Spbb[1,5]Spaa[1,6]Spbb[2,3]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]Spbb[5,6]+1I Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]^2Spaa[3,6]Spbb[3,6]-19/3I Spbb[1,2]Spaa[1,6]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spbb[5,6]-19/3I Spbb[1,5]Spaa[1,6]Spbb[2,3]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spbb[5,6]+5/3I Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2+55/3I Spaa[1,6]Spbb[1,6]Spbb[2,3]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[5,6]-20/3I Spbb[1,2]Spaa[1,6]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spaa[5,6]Spbb[5,6]^2-16/3I Spbb[1,5]Spaa[1,6]Spbb[2,3]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[5,6]Spbb[5,6]^2-2/3I Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]^2Spbb[5,6]^2+3I Spbb[1,2]Spaa[1,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]^2Spbb[5,6]+5/3I Spbb[1,5]Spaa[1,6]Spbb[2,3]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]^2Spbb[5,6]+2/3I Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]^3+12I Spaa[1,6]Spbb[1,6]Spbb[2,3]Spaa[3,5]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]Spbb[5,6]+38/3I Spbb[1,2]Spaa[1,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]Spbb[5,6]^2+9I Spbb[1,5]Spaa[1,6]Spbb[2,3]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]Spbb[5,6]^2+12I Spbb[1,2]Spaa[1,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]^3+28/3I Spbb[1,5]Spaa[1,6]Spbb[2,3]Spaa[3,5]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]^3+8/3I Spbb[1,5]Spaa[1,6]Spbb[2,5]Spaa[3,5]Spaa[5,6]^3Spbb[5,6]^3+1/3I Spaa[1,6]Spbb[1,6]Spbb[2,3]Spaa[3,6]^4Spbb[3,6]^2Spbb[5,6]+2/3I Spaa[2,3]^2Spbb[2,3]Spaa[2,5]Spbb[2,5]^3Spaa[5,6]^2Spbb[5,6]-2/3I Spaa[2,3]^2Spaa[2,5]Spbb[2,5]^4Spbb[3,6]Spaa[5,6]^2-5I Spaa[2,3]^2Spbb[2,3]^3Spaa[3,6]^2Spaa[5,6]Spbb[5,6]^2-1/3I Spaa[2,3]^2Spbb[2,3]^2Spbb[2,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]Spbb[5,6]-8I Spaa[2,3]^2Spbb[2,3]^2Spbb[2,5]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]^2-8/3I Spaa[2,3]^2Spbb[2,3]Spbb[2,5]^2Spaa[5,6]^3Spbb[5,6]^2-4/3I Spaa[2,3]Spbb[2,3]Spaa[2,5]^2Spbb[2,5]^3Spaa[3,6]Spaa[5,6]Spbb[5,6]+4/3I Spaa[2,3]Spaa[2,5]^2Spbb[2,5]^4Spaa[3,6]Spbb[3,6]Spaa[5,6]+16/3I Spaa[2,3]Spbb[2,3]^3Spaa[2,5]Spaa[3,6]^3Spbb[5,6]^2+16/3I Spaa[2,3]Spbb[2,3]^2Spaa[2,5]Spbb[2,5]Spaa[3,6]^2Spaa[5,6]Spbb[5,6]^2-1/3I Spaa[2,3]Spbb[2,3]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spaa[5,6]Spbb[5,6]^2-1/3I Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]Spbb[5,6]+2/3I Spaa[2,3]Spbb[2,5]^2Spaa[3,5]Spbb[3,5]Spaa[5,6]^3Spbb[5,6]^2-22/3I Spaa[2,3]Spbb[2,3]^2Spaa[3,6]^3Spbb[3,6]Spaa[5,6]Spbb[5,6]^2-1/3I Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,6]^3Spbb[3,6]^2Spaa[5,6]Spbb[5,6]-58/3I Spaa[2,3]Spbb[2,3]^2Spaa[3,6]^2Spaa[5,6]^2Spbb[5,6]^3-41/3I Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,6]Spaa[5,6]^3Spbb[5,6]^3-2I Spaa[2,3]Spbb[2,5]^2Spaa[5,6]^4Spbb[5,6]^3+2/3I Spbb[2,3]Spaa[2,5]^3Spbb[2,5]^3Spaa[3,6]^2Spbb[5,6]-2/3I Spaa[2,5]^3Spbb[2,5]^4Spaa[3,6]^2Spbb[3,6]+8/3I Spbb[2,3]^2Spaa[2,5]^2Spbb[2,5]Spaa[3,6]^3Spbb[5,6]^2+8/3I Spbb[2,3]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,6]^2Spaa[5,6]Spbb[5,6]^2+2/3I Spbb[2,3]^2Spaa[2,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]^3Spbb[5,6]^2-2/3I Spaa[2,5]Spbb[2,5]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]^2+23/3I Spbb[2,3]^2Spaa[2,5]Spaa[3,6]^4Spbb[3,6]Spbb[5,6]^2+58/3I Spbb[2,3]^2Spaa[2,5]Spaa[3,6]^3Spaa[5,6]Spbb[5,6]^3+41/3I Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[3,6]^2Spaa[5,6]^2Spbb[5,6]^3+2I Spaa[2,5]Spbb[2,5]^2Spaa[3,6]Spaa[5,6]^3Spbb[5,6]^3-2/3I Spbb[2,3]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]Spbb[5,6]-2/3I Spbb[2,3]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]^2Spaa[5,6]Spbb[5,6]^2-2/3I Spbb[2,5]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[5,6]Spbb[5,6]-2/3I Spbb[2,5]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spaa[5,6]^2Spbb[5,6]^2+2/3I Spbb[2,3]Spaa[3,5]Spbb[3,5]Spaa[3,6]^4Spbb[3,6]^2Spbb[5,6]+10/3I Spbb[2,3]Spaa[3,5]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]Spaa[5,6]Spbb[5,6]^2+2/3I Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]^2Spaa[5,6]Spbb[5,6]+8/3I Spbb[2,3]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spaa[5,6]^2Spbb[5,6]^3+10/3I Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^2Spbb[5,6]^2+8/3I Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]^3Spbb[5,6]^3)/(Spaa[1,2]Spaa[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,3]Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,5]Spbb[5,6]s[3,4,5])+
(-82/3I Spaa[1,2]^4Spbb[1,2]^4Spaa[3,6]^2-4/3I Spaa[1,2]^3Spbb[1,2]^4Spaa[1,3]Spaa[2,6]Spaa[3,6]-163/3I Spaa[1,2]^3Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[3,6]^2-41/3I Spaa[1,2]^3Spbb[1,2]^3Spaa[1,4]Spbb[1,4]Spaa[3,6]^2-106/3I Spaa[1,2]^3Spbb[1,2]^3Spaa[1,6]Spbb[1,6]Spaa[3,6]^2-124/3I Spaa[1,2]^3Spbb[1,2]^3Spaa[2,3]Spbb[2,3]Spaa[3,6]^2-9I Spaa[1,2]^3Spbb[1,2]^3Spaa[2,6]Spbb[2,6]Spaa[3,6]^2-280/3I Spaa[1,2]^3Spbb[1,2]^3Spaa[3,6]^3Spbb[3,6]+547/3I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,3]Spbb[2,6]Spaa[3,6]^3+19I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,3]^2Spaa[2,6]^2-43/3I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]^2Spbb[1,3]Spaa[2,6]Spaa[3,6]+2I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[3,6]^2+28/3I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,6]Spaa[3,6]+7I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,6]^2-2/3I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]Spaa[3,6]-1I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,6]-124/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[3,6]^2+23I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[3,6]-86I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[3,6]^2+50/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[3,6]^2-112/3I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]+212/3I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,3]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]-247/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2-181I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[3,6]^3Spbb[3,6]+853/3I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[2,6]Spaa[3,6]^3+10I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[3,6]^2-40/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,6]^2+86I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,6]+116I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,6]^2+223/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,6]^2+78I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2-310/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]^2+172/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[3,6]^3Spbb[3,6]+182/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[2,6]Spaa[3,6]^3-298/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,6]Spbb[2,4]Spaa[3,6]^3-40/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]^2+20/3I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spaa[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,6]^2-17/2I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2-260/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,6]Spbb[1,6]Spaa[3,6]^3Spbb[3,6]+581/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]^3-262/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[3,6]^2-193/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2+7I Spaa[1,2]^2Spbb[1,2]^2Spaa[2,3]Spbb[2,3]Spaa[3,6]^3Spbb[3,6]+463/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,6]Spaa[3,6]^3-92/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spbb[2,6]Spaa[3,6]^3-73/6I Spaa[1,2]^2Spbb[1,2]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2-69/2I Spaa[1,2]^2Spbb[1,2]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]+149/6I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^3+85/2I Spaa[1,2]^2Spbb[1,2]^2Spaa[3,6]^4Spbb[3,6]^2+395/6I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[2,6]Spaa[3,6]^4Spbb[3,6]-108I Spaa[1,2]^2Spbb[1,3]^2Spbb[2,6]^2Spaa[3,6]^4-1I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^3Spbb[1,3]Spaa[2,6]^2-58/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]^2Spaa[2,6]Spaa[3,6]+1/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spaa[3,6]^2+4/3I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,6]^2+1/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,6]Spaa[3,6]+49/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[3,6]^2-1/3I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,4]Spaa[2,6]+14/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]Spaa[3,6]+20I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]^2-8/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,6]-17/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[3,6]^2+31I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]^2+40/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[3,6]-389/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spaa[3,6]^2+14/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spaa[3,6]+158/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[3,6]^2+2/3I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spaa[2,6]^3Spbb[2,6]+19I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]^2Spaa[2,6]^2Spaa[3,6]Spbb[3,6]-77/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]+218/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]-68I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^2-605/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[3,6]^3Spbb[3,6]+658/3I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^3Spbb[2,6]Spaa[3,6]^3-35/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,6]Spaa[3,6]-26I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[3,6]^2+24I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spaa[3,6]+65/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,6]-14/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,6]^2+320/3I Spaa[1,2]Spbb[1,2]^3Spaa[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2+400/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,6]+42I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[3,6]+499/6I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,6]^2-257/2I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,6]^2+56/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,3]Spaa[2,4]Spaa[3,6]^2+23/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]-21I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spaa[3,6]+269/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]-361/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2+35I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]^2-587/6I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,6]^3Spbb[3,6]+317/6I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[2,6]Spaa[3,6]^3+479/6I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spbb[1,6]Spbb[2,4]Spaa[3,6]^3+13/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spaa[3,6]-11/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spaa[3,6]-87/2I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]^2+2/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]-73/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]Spaa[3,6]^2Spbb[3,6]+79/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,6]^2-100/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]+7/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]+19/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2-581/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[3,6]^3Spbb[3,6]+1021/6I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]^3-190/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]Spaa[3,6]-10/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,6]^2+35/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[3,6]^2-20/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]+235/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]-88/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2+99I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[3,6]^3Spbb[3,6]+118/3I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spbb[2,6]Spaa[3,6]^3-76/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2+137/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[3,6]^3Spbb[3,6]+55/3I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spbb[2,6]Spaa[3,6]^3-11/2I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,6]+361/6I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^2Spbb[3,6]-269/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2+11/6I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[2,6]Spaa[3,6]^3Spbb[3,6]^2-38/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]+149/6I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^3-452/3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[3,6]^4Spbb[3,6]^2+514/3I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[2,6]Spaa[3,6]^4Spbb[3,6]-38/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]^3Spbb[1,4]^3Spaa[3,6]^2-23I Spaa[1,2]Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[3,6]^2-22/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,6]+11/3I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,6]^2-80/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[3,6]^2+46/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^2-53/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]^2-76/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^2Spaa[3,6]^3Spbb[3,6]+8I Spaa[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[2,6]Spaa[3,6]^3+6I Spaa[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[3,6]^3-77/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]^2-23/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,6]^2+13/6I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2-23I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[3,6]^2-102I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,6]^3Spbb[3,6]+128/3I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]^3+70/3I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[3,6]^3-5I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,6]+55/6I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,6]^2-35/2I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,6]^2-1I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]+1/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]+6I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2+34/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2-41/3I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,6]^3Spbb[3,6]-115/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,6]^3Spbb[3,6]+269/6I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spaa[3,6]^3+35/6I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spbb[2,6]Spaa[3,6]^3+10/3I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spbb[2,3]Spaa[2,4]Spbb[2,6]Spaa[3,6]^3+37/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2-31/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^2+250/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]-64/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]^3Spbb[3,6]-77I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^3+35I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^3-290/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[3,6]^4Spbb[3,6]^2-14I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]Spbb[2,6]Spaa[3,6]^4Spbb[4,6]+323/3I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[2,6]Spaa[3,6]^4Spbb[3,6]+83/6I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,6]Spbb[2,4]Spaa[3,6]^4Spbb[3,6]-13/3I Spaa[1,2]Spbb[1,2]Spaa[1,6]^3Spbb[1,6]^3Spaa[3,6]^2-10/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,6]^2-21I Spaa[1,2]Spbb[1,2]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^2-95/3I Spaa[1,2]Spbb[1,2]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]^3Spbb[3,6]+124/3I Spaa[1,2]Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,6]Spaa[3,6]^3+17/6I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2-10/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]+37/3I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]Spbb[2,6]^2Spaa[3,6]^3+29/6I Spaa[1,2]Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2-63I Spaa[1,2]Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]-67/6I Spaa[1,2]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^3-99/2I Spaa[1,2]Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[3,6]^4Spbb[3,6]^2+135/2I Spaa[1,2]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]^4Spbb[3,6]+5I Spaa[1,2]Spbb[1,2]Spaa[2,3]^3Spbb[2,3]^3Spaa[3,6]^2+58/3I Spaa[1,2]Spbb[1,2]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^2+47/3I Spaa[1,2]Spbb[1,2]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,6]^3Spbb[3,6]+13I Spaa[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^2Spbb[2,6]Spaa[3,6]^3+64/3I Spaa[1,2]Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spbb[2,6]Spaa[3,6]^3-223/6I Spaa[1,2]Spbb[1,2]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2+143/3I Spaa[1,2]Spbb[1,2]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]-127/3I Spaa[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^3-65/6I Spaa[1,2]Spbb[1,2]Spaa[2,3]Spbb[2,3]Spaa[3,6]^4Spbb[3,6]^2+235/6I Spaa[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,6]Spaa[3,6]^4Spbb[3,6]-136/3I Spaa[1,2]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^3-50I Spaa[1,2]Spbb[1,3]Spbb[2,3]Spaa[2,4]Spbb[2,6]Spaa[3,6]^4Spbb[4,6]+93/2I Spaa[1,2]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spbb[2,6]Spaa[3,6]^4Spbb[3,6]-13/2I Spaa[1,2]Spbb[1,2]Spaa[2,6]^3Spbb[2,6]^3Spaa[3,6]^2+130/3I Spaa[1,2]Spbb[1,2]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^3Spbb[3,6]-403/6I Spaa[1,2]Spbb[1,3]Spaa[2,6]^2Spbb[2,6]^3Spaa[3,6]^3-283/6I Spaa[1,2]Spbb[1,2]Spaa[2,6]Spbb[2,6]Spaa[3,6]^4Spbb[3,6]^2+73/2I Spaa[1,2]Spbb[1,3]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^4Spbb[3,6]-137/6I Spaa[1,2]Spbb[1,2]Spaa[3,6]^5Spbb[3,6]^3+149/6I Spaa[1,2]Spbb[1,3]Spbb[2,6]Spaa[3,6]^5Spbb[3,6]^2-26I Spbb[1,2]^2Spaa[1,3]^4Spbb[1,3]^2Spaa[2,6]^2+26/3I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^3Spaa[2,6]Spaa[3,6]-7/3I Spbb[1,2]Spaa[1,3]^4Spbb[1,3]^2Spbb[1,4]Spaa[2,6]Spaa[4,6]-23/3I Spaa[1,3]^4Spbb[1,3]^4Spaa[3,6]^2-47/3I Spaa[1,3]^4Spbb[1,3]^3Spbb[1,4]Spaa[3,6]Spaa[4,6]-4/3I Spaa[1,3]^4Spbb[1,3]^2Spbb[1,4]^2Spaa[4,6]^2-15I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,6]^2-73/3I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,6]Spaa[3,6]-3I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,6]Spaa[4,6]+10I Spaa[1,3]^3Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spaa[3,6]^2-16I Spaa[1,3]^3Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[3,6]Spaa[4,6]-7/3I Spaa[1,3]^3Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[4,6]^2+3I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]Spaa[2,6]-19/3I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,4]Spaa[3,6]-2I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spaa[4,6]-43/3I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2+23/3I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,6]+7I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[4,6]-94/3I Spaa[1,3]^3Spbb[1,3]^3Spaa[1,6]Spbb[1,6]Spaa[3,6]^2-76/3I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,6]Spaa[4,6]-19/3I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[4,6]^2+49I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[3,6]+53/3I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[4,6]+53/6I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[4,6]-278/3I Spaa[1,3]^3Spbb[1,3]^3Spaa[2,3]Spbb[2,3]Spaa[3,6]^2-227/6I Spaa[1,3]^3Spbb[1,3]^3Spaa[2,3]Spbb[2,4]Spaa[3,6]Spaa[4,6]+181/6I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,6]Spaa[4,6]+37/6I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[4,6]^2-35/6I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[4,6]^2-22I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,6]^2-54I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spaa[3,6]-10/3I Spbb[1,2]Spaa[1,3]^3Spbb[1,4]^2Spbb[2,3]Spaa[2,4]Spaa[2,6]Spaa[4,6]-2/3I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[3,6]^2-31/2I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spbb[2,3]Spaa[2,4]Spaa[3,6]Spaa[4,6]-2/3I Spaa[1,3]^3Spbb[1,4]^3Spbb[2,3]Spaa[2,4]Spaa[4,6]^2-107/3I Spbb[1,2]^3Spaa[1,3]^3Spaa[2,6]^3Spbb[3,6]+125/3I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spaa[2,6]^3Spbb[2,6]+43/3I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,3]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]-14/3I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,6]-107/3I Spbb[1,2]^2Spaa[1,3]^3Spbb[1,4]Spaa[2,6]^2Spbb[3,6]Spaa[4,6]+146/3I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]-16/3I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spaa[4,6]+446/3I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^2Spaa[2,6]Spaa[3,6]^2Spbb[3,6]-508/3I Spaa[1,3]^3Spbb[1,3]^3Spaa[2,6]Spbb[2,6]Spaa[3,6]^2-41/6I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]-65/2I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]+41/3I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]Spaa[4,6]-10/3I Spbb[1,2]Spaa[1,3]^3Spbb[1,4]^2Spaa[2,6]Spbb[3,6]Spaa[4,6]^2+9I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[2,6]Spbb[2,6]Spaa[4,6]^2-43/3I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[4,6]^2-53/3I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]+5/3I Spaa[1,3]^3Spbb[1,3]^3Spaa[3,6]^3Spbb[3,6]-56/3I Spaa[1,3]^3Spbb[1,3]^3Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-5/3I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-79/3I Spaa[1,3]^3Spbb[1,3]^2Spbb[1,4]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]+29/3I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]^2-17/3I Spaa[1,3]^3Spbb[1,3]Spbb[1,4]^2Spaa[4,6]^3Spbb[4,6]+4I Spaa[1,3]^3Spbb[1,4]^3Spbb[3,6]Spaa[4,6]^3-7/3I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[2,6]^2+74/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,6]Spaa[3,6]+4/3I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]^2Spbb[1,4]^3Spaa[2,6]Spaa[4,6]+16I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[3,6]^2+5/3I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[3,6]Spaa[4,6]-4/3I Spaa[1,3]^2Spaa[1,4]^2Spbb[1,4]^4Spaa[4,6]^2-26/3I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spaa[2,6]-110/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spaa[3,6]-13/3I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spaa[4,6]-1/3I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2+41/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,6]-5I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[4,6]+2/3I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,6]^2-29/3I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[3,6]Spaa[4,6]-20/3I Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spaa[4,6]^2+311/3I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2-350/3I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2+27/2I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,6]+415/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[3,6]+100/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[4,6]-64/3I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[4,6]-239/6I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,6]^2-221/6I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,6]^2-136/3I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,6]Spaa[4,6]+167/3I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[3,6]Spaa[4,6]+16I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[4,6]^2-22/3I Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spaa[4,6]^2-16I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^2Spbb[2,3]Spaa[2,4]Spaa[2,6]Spaa[3,6]+89/6I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,3]Spaa[2,4]Spaa[3,6]^2+3I Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spbb[2,3]Spaa[2,4]Spaa[3,6]Spaa[4,6]-322/3I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,6]^3Spbb[2,6]+343/3I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]^3-126I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]+49/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]+209/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spaa[3,6]+25/3I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spaa[4,6]+328/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]-40/3I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2-481/6I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]^2-139/3I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]+46/3I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]+4/3I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]Spaa[4,6]-1I Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[2,6]Spbb[2,6]Spaa[4,6]^2+6I Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[4,6]^2+53/3I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+7/3I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]-2/3I Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[3,4]Spbb[3,4]Spaa[4,6]^2+46/3I Spaa[1,3]^2Spbb[1,3]^3Spaa[1,4]Spaa[3,6]^3Spbb[4,6]+13/3I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[3,6]^3Spbb[3,6]+134/3I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-25I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,6]+19/3I Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[3,6]Spaa[4,6]^2Spbb[4,6]-16/3I Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[3,6]Spbb[3,6]Spaa[4,6]^2-4/3I Spaa[1,3]^2Spaa[1,4]Spbb[1,4]^3Spaa[4,6]^3Spbb[4,6]+5I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]^2Spaa[1,6]^2Spaa[2,4]^2+7/3I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spaa[2,6]-28/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spaa[3,6]+11/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spaa[4,6]+7I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]^2+70/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spaa[3,6]-1/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spaa[4,6]-295/6I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]^2-38/3I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]Spaa[4,6]-16/3I Spaa[1,3]^2Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[4,6]^2-10I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[2,3]Spaa[2,4]^2Spaa[3,6]-1/3I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]-10I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,4]Spaa[2,6]Spaa[3,6]Spbb[3,6]+15I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]-4I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[4,6]-65/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]Spaa[3,6]^2Spbb[3,6]-64/3I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spaa[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,6]^2+32/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]-40/3I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,6]Spaa[4,6]-10/3I Spaa[1,3]^2Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,6]Spaa[4,6]^2+13I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]^3Spbb[2,6]+5/3I Spbb[1,2]^2Spaa[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]+293/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]+21/2I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]-18I Spbb[1,2]Spaa[1,3]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]^2Spaa[4,6]+119/2I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]-104/3I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2+6I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]+33I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]-164/3I Spaa[1,3]^2Spbb[1,3]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[3,6]Spaa[4,6]-53/6I Spaa[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[4,6]^2+41/6I Spaa[1,3]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[4,6]^2-401/6I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[3,6]^3Spbb[3,6]+19/3I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-11/3I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-157/6I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]-16/3I Spaa[1,3]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[4,6]^3Spbb[4,6]-13I Spbb[1,2]^2Spaa[1,3]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]^2-200/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]Spaa[3,6]+38I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]Spaa[4,6]-40/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]Spaa[4,6]+104/3I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[3,6]^2-206/3I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,6]Spaa[4,6]+208/3I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,6]Spaa[4,6]-39/2I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[4,6]^2+116/3I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[4,6]^2-101/6I Spaa[1,3]^2Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[4,6]^2-4/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[2,6]Spaa[3,6]-38/3I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[3,6]^2-4/3I Spaa[1,3]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[3,6]Spaa[4,6]+4I Spbb[1,2]^2Spaa[1,3]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]^3Spbb[2,6]+71I Spbb[1,2]^2Spaa[1,3]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]-361/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]-5/3I Spbb[1,2]^2Spaa[1,3]^2Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[3,6]Spaa[4,6]-2/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]+59/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]+74/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]-43/3I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2-25I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]+52I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]+163/3I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]-265/3I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]+28/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[3,6]Spaa[4,6]^2-65/3I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[4,6]^2-19/3I Spaa[1,3]^2Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[4,6]^2+21I Spaa[1,3]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[4,6]^2-227/6I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-103/2I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]+113/2I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]+31/3I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]^2-13/6I Spaa[1,3]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,4]Spaa[4,6]^2-239/3I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spaa[3,6]^3Spbb[3,6]-248/3I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,3]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-40I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]+167I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]+107/6I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,4]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]-31/6I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]-1/6I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2-71/6I Spaa[1,3]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2-10I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[4,6]^3Spbb[4,6]+26/3I Spaa[1,3]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[4,6]^3Spbb[4,6]-1/3I Spaa[1,3]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spbb[3,6]Spaa[4,6]^3+56I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]-137/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]-55/3I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2+8I Spaa[1,3]^2Spbb[1,4]^2Spbb[2,3]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]-1/3I Spaa[1,3]^2Spbb[1,4]^2Spbb[2,3]Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]+11/3I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-1I Spaa[1,3]^2Spbb[1,4]^2Spbb[2,3]Spaa[2,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-1/3I Spaa[1,3]^2Spbb[1,4]^2Spbb[2,3]Spaa[2,4]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]+6I Spbb[1,2]^2Spaa[1,3]^2Spaa[2,6]^4Spbb[2,6]^2-97/3I Spbb[1,2]^2Spaa[1,3]^2Spaa[2,6]^3Spbb[2,6]Spaa[3,6]Spbb[3,6]+361/6I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,6]+11I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[2,6]^3Spbb[2,6]^2Spaa[4,6]-145/6I Spbb[1,2]Spaa[1,3]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]Spaa[4,6]-118/3I Spbb[1,2]^2Spaa[1,3]^2Spaa[2,6]^2Spaa[3,6]^2Spbb[3,6]^2-115/2I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^2Spbb[3,6]+541/6I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2-109/6I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]+145/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]+193/3I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]Spaa[4,6]-392/3I Spaa[1,3]^2Spbb[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spaa[4,6]+19/6I Spaa[1,3]^2Spbb[1,4]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[4,6]^2-50/3I Spaa[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]^2+22I Spaa[1,3]^2Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[4,6]^2+455/3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[2,6]Spaa[3,6]^3Spbb[3,6]^2-169I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]+17/6I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]+431/3I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-919/6I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]+553/6I Spaa[1,3]^2Spbb[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]+86/3I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]-153/2I Spaa[1,3]^2Spbb[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]-67/6I Spaa[1,3]^2Spbb[1,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2+217/6I Spaa[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2-5/2I Spaa[1,3]^2Spbb[1,4]^2Spaa[2,6]Spbb[2,6]Spaa[4,6]^3Spbb[4,6]+23/2I Spaa[1,3]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[4,6]^3Spbb[4,6]-1/3I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spaa[4,6]+7/3I Spaa[1,3]^2Spbb[1,3]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+1/3I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]-1I Spaa[1,3]^2Spbb[1,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2-4I Spaa[1,3]^2Spbb[1,3]^2Spaa[3,6]^4Spbb[3,6]^2-245/6I Spaa[1,3]^2Spbb[1,3]^2Spaa[3,6]^3Spbb[3,6]Spaa[4,6]Spbb[4,6]+271/6I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[3,6]^3Spbb[3,6]^2Spaa[4,6]+359/6I Spaa[1,3]^2Spbb[1,3]^2Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^2-73I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]^2Spbb[4,6]+31/2I Spaa[1,3]^2Spbb[1,4]^2Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]^2-71/6I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spaa[3,6]Spaa[4,6]^3Spbb[4,6]^2+23/2I Spaa[1,3]^2Spbb[1,4]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]+34/3I Spbb[1,2]Spaa[1,3]Spaa[1,4]^3Spbb[1,4]^3Spaa[2,6]Spaa[3,6]+2/3I Spaa[1,3]Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^3Spaa[3,6]^2+5/3I Spaa[1,3]Spaa[1,4]^3Spbb[1,4]^4Spaa[3,6]Spaa[4,6]-25/3I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spaa[3,6]+31I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,6]+32/3I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[3,6]^2-1/3I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spaa[3,6]Spaa[4,6]-19/3I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2-176/3I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,6]+232/3I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[3,6]+8/3I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[4,6]-1/6I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,6]^2-131/6I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[3,6]^2-104/3I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[3,6]Spaa[4,6]+125/3I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spaa[3,6]Spaa[4,6]+6I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,3]Spbb[2,4]Spaa[4,6]^2-7/3I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^3Spbb[2,3]Spaa[2,4]Spaa[3,6]^2-46/3I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,6]+9I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spaa[3,6]+223/3I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,6]Spaa[3,6]^2Spbb[3,6]-94/3I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^2+19/3I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]^2-7/3I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]-8I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]Spaa[4,6]-7/3I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+10/3I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]-18I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[3,6]^3Spbb[4,6]+46/3I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[3,6]^3Spbb[3,6]-1I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+3I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-1/3I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[3,6]Spaa[4,6]^2Spbb[4,6]-41/3I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spaa[3,6]+65/3I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spaa[3,6]-41/2I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]^2-6I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]Spaa[4,6]+65/3I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]-49I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spaa[3,6]^2Spbb[3,6]+65/3I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,6]^2+4/3I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,6]Spaa[4,6]+64/3I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]+15I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]^2Spaa[3,6]+37/2I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]+631/6I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2-169/6I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[3,6]^2+53/6I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]-215/6I Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[3,6]Spaa[4,6]+73/6I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,6]^3Spbb[4,6]-275/3I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,6]^3Spbb[3,6]+230/3I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-91/6I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-97/6I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]-8/3I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]^2-371/6I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,6]+355/6I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]Spaa[3,6]+35/3I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[4,6]+11I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]Spaa[4,6]-5/6I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,6]^2-119/6I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,6]^2+119/6I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,6]Spaa[4,6]-322/3I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,6]Spaa[4,6]+595/6I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[3,6]Spaa[4,6]-50/3I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[4,6]^2+26I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[4,6]^2-56/3I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[3,6]^2+6I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]+28/3I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spaa[3,6]Spbb[3,6]-26/3I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]-100/3I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]+35/3I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]-10I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^2Spaa[4,6]+169/3I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]+2/3I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]-679/6I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2+159/2I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2+14/3I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]+70/3I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]+8I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,6]Spaa[4,6]-24I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]+43/3I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[4,6]^2-7I Spaa[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[4,6]^2+40/3I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-295/6I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-205/6I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]+40I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]+26/3I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]^2+347/6I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,6]^3Spbb[4,6]-16/3I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,6]^3Spbb[3,6]-923/6I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,6]^3Spbb[3,6]-289/6I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+121/3I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-14I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]+239/6I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-14/3I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]+1/3I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]+71/3I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2+22/3I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[4,6]^3Spbb[4,6]-34/3I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,3]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2+1/3I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,3]Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-11/3I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[3,6]^3Spbb[4,6]+1I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,3]Spaa[2,4]Spaa[3,6]^3Spbb[3,6]+4/3I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[2,3]Spaa[2,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-70/3I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,6]+75/2I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]Spaa[3,6]-373/6I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^2Spbb[3,6]-24I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spaa[3,6]^2Spbb[3,6]+29/3I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2+305/3I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^2-109/6I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]Spaa[4,6]+131/6I Spaa[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spaa[4,6]-89/3I Spaa[1,3]Spaa[1,4]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[3,6]Spaa[4,6]+563/6I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,6]Spaa[3,6]^3Spbb[3,6]^2-398/3I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[4,6]+91/2I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]-100I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]^3Spbb[3,6]+119/3I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+551/6I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-154/3I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-17/2I Spaa[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-8/3I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]-70/3I Spaa[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]+1/3I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2-7/3I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]+2/3I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+1I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]+227/6I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]-271/6I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,6]^4Spbb[3,6]^2-415/6I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^2+49I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,6]^3Spbb[3,6]Spaa[4,6]Spbb[4,6]+113/6I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[3,6]^3Spbb[3,6]^2Spaa[4,6]+77/3I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^2-73/3I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,6]^2Spbb[4,6]-6I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]^3Spbb[1,6]^2Spaa[2,4]Spaa[3,6]+2I Spbb[1,2]Spaa[1,3]Spaa[1,6]^3Spbb[1,6]^3Spaa[2,6]Spaa[3,6]-145/6I Spaa[1,3]Spbb[1,3]Spaa[1,6]^3Spbb[1,6]^3Spaa[3,6]^2-11/3I Spaa[1,3]Spbb[1,4]Spaa[1,6]^3Spbb[1,6]^3Spaa[3,6]Spaa[4,6]-4I Spbb[1,2]Spaa[1,3]Spbb[1,4]^2Spaa[1,6]^2Spaa[2,4]^2Spbb[2,6]Spaa[3,6]-41/6I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]-79/6I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spaa[3,6]^2Spbb[3,6]-163/6I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,6]^2+7/3I Spaa[1,3]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,6]Spaa[4,6]+24I Spbb[1,2]Spaa[1,3]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,6]-41/3I Spbb[1,2]Spaa[1,3]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spaa[3,6]^2Spbb[3,6]+67/2I Spaa[1,3]Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^2+8/3I Spaa[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]-127/6I Spaa[1,3]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[2,6]Spaa[3,6]Spaa[4,6]-206/3I Spaa[1,3]Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]^3Spbb[3,6]+193/6I Spaa[1,3]Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-119/6I Spaa[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-33/2I Spaa[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]Spaa[4,6]^2Spbb[4,6]+10I Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spbb[2,3]Spaa[2,4]^2Spbb[2,6]Spaa[3,6]^2+49/6I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]+61/6I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]+88/3I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2+1/2I Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]Spaa[4,6]-293/6I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]Spaa[3,6]^3Spbb[3,6]^2+193/6I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,6]^3Spbb[4,6]+7I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]+13I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+13/2I Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-7/2I Spaa[1,3]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]+57/2I Spbb[1,2]Spaa[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,6]-175/6I Spbb[1,2]Spaa[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^2Spbb[3,6]+871/6I Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2+81/2I Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]Spaa[4,6]-109/2I Spaa[1,3]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spaa[4,6]+43/6I Spbb[1,2]Spaa[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,6]^3Spbb[3,6]^2-383/6I Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]+373/2I Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-163/3I Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]+77/3I Spaa[1,3]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-31/6I Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]-145/6I Spaa[1,3]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]-93/2I Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[3,6]^4Spbb[3,6]^2+35/3I Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[3,6]^3Spbb[3,6]Spaa[4,6]Spbb[4,6]-95/6I Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,6]^3Spbb[3,6]^2Spaa[4,6]+172/3I Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^2-161/6I Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]^2Spbb[4,6]-25/2I Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,6]Spaa[4,6]^3Spbb[4,6]^2-2/3I Spbb[1,2]Spaa[1,3]Spaa[2,3]^3Spbb[2,3]^3Spaa[2,6]Spaa[3,6]+29/3I Spbb[1,2]Spaa[1,3]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spaa[2,6]Spaa[4,6]-25/3I Spaa[1,3]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]^3Spaa[3,6]^2-139/6I Spaa[1,3]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spaa[3,6]Spaa[4,6]+47/2I Spaa[1,3]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^3Spaa[3,6]Spaa[4,6]-67/6I Spaa[1,3]Spbb[1,3]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[4,6]^2+61/6I Spaa[1,3]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spaa[4,6]^2-20/3I Spaa[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^3Spaa[2,4]Spaa[3,6]^2-53/3I Spbb[1,2]Spaa[1,3]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,6]+14/3I Spbb[1,2]Spaa[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]-7I Spbb[1,2]Spaa[1,3]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]Spaa[3,6]^2Spbb[3,6]-67/3I Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^2+4/3I Spbb[1,2]Spaa[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]+122/3I Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]-98/3I Spaa[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]+26/3I Spbb[1,2]Spaa[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spbb[3,6]Spaa[4,6]^2-43/3I Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[4,6]^2+10/3I Spaa[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[4,6]^2-33I Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-83/2I Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]+259/6I Spaa[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]-16/3I Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[4,6]^2+40/3I Spaa[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]^2-7I Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,6]^3Spbb[3,6]-35I Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-21I Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]+63I Spaa[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,6]+173/6I Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]-151/6I Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]^2-181/6I Spaa[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,6]Spaa[4,6]^2Spbb[4,6]+145/6I Spaa[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2-11I Spaa[1,3]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]^2Spaa[4,6]^3Spbb[4,6]-1/3I Spaa[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[4,6]^3Spbb[4,6]+19/3I Spaa[1,3]Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^2Spbb[3,6]Spaa[4,6]^3-80/3I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2-8I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+9I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[3,6]^3Spbb[4,6]-12I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[3,6]^3Spbb[3,6]+2I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+103/6I Spbb[1,2]Spaa[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,6]-6I Spbb[1,2]Spaa[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^2Spaa[4,6]-158/3I Spbb[1,2]Spaa[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^2Spbb[3,6]+133/3I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2+62I Spbb[1,2]Spaa[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]-256/3I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]Spaa[4,6]+155/3I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]Spaa[4,6]-29/3I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[4,6]^2+52/3I Spaa[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[4,6]^2+59/6I Spbb[1,2]Spaa[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spaa[3,6]^3Spbb[3,6]^2-223/6I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]-56/3I Spbb[1,2]Spaa[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]+397/3I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+35/3I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-243/2I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-370/3I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]+142/3I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]+473/6I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2-163/3I Spaa[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2+7/3I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[4,6]^3Spbb[4,6]+83/6I Spaa[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[4,6]^3Spbb[4,6]-47/3I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2-101/6I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spaa[4,6]+10I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spaa[4,6]+25/6I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[4,6]^2-67/3I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]-5/2I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-130/3I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]+169/6I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]+31/3I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]-71/6I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]+67/6I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2-2I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,6]^3Spbb[4,6]-47/3I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[3,6]^4Spbb[3,6]^2-5I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[3,6]^3Spbb[3,6]Spaa[4,6]Spbb[4,6]-65/2I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[3,6]^3Spbb[3,6]^2Spaa[4,6]+130/3I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,6]^3Spbb[3,6]^2Spaa[4,6]+190/3I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^2-40I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]^2Spbb[4,6]-188/3I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]^2Spbb[4,6]+89/3I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]^2-160/3I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spaa[3,6]Spaa[4,6]^3Spbb[4,6]^2+95/6I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,6]Spaa[4,6]^3Spbb[4,6]^2+67/2I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]+6I Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[4,6]^4Spbb[4,6]^2+136/3I Spaa[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2+50I Spaa[1,3]Spbb[1,3]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[4,6]-93/2I Spaa[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]+107/3I Spaa[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-1I Spaa[1,3]Spbb[1,3]Spbb[2,3]Spaa[2,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^2+1I Spaa[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[3,6]^3Spbb[3,6]Spaa[4,6]Spbb[4,6]+13/2I Spbb[1,2]Spaa[1,3]Spaa[2,6]^4Spbb[2,6]^3Spaa[3,6]-130/3I Spbb[1,2]Spaa[1,3]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,6]^2Spbb[3,6]+403/6I Spaa[1,3]Spbb[1,3]Spaa[2,6]^3Spbb[2,6]^3Spaa[3,6]^2+46/3I Spaa[1,3]Spbb[1,4]Spaa[2,6]^3Spbb[2,6]^3Spaa[3,6]Spaa[4,6]-61/3I Spaa[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,6]Spaa[4,6]+91/2I Spbb[1,2]Spaa[1,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^3Spbb[3,6]^2-73/2I Spaa[1,3]Spbb[1,3]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^3Spbb[3,6]+893/6I Spaa[1,3]Spbb[1,3]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-293/3I Spaa[1,3]Spbb[1,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,6]+123/2I Spaa[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]+59/6I Spaa[1,3]Spbb[1,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]Spaa[4,6]^2Spbb[4,6]-109/6I Spaa[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]+41/2I Spbb[1,2]Spaa[1,3]Spaa[2,6]Spaa[3,6]^4Spbb[3,6]^3-53/2I Spaa[1,3]Spbb[1,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]^4Spbb[3,6]^2-203/6I Spaa[1,3]Spbb[1,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]Spaa[4,6]Spbb[4,6]+301/6I Spaa[1,3]Spbb[1,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]^2Spaa[4,6]-1I Spaa[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]^3Spbb[3,6]^2Spaa[4,6]+178/3I Spaa[1,3]Spbb[1,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^2-98/3I Spaa[1,3]Spbb[1,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]^2Spbb[4,6]+5/3I Spaa[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]^2Spbb[4,6]+1I Spaa[1,3]Spbb[1,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]^3Spbb[4,6]^2-3I Spaa[1,3]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]Spaa[4,6]^3Spbb[4,6]^2+1I Spaa[1,3]Spbb[1,3]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^2-1I Spaa[1,3]Spbb[1,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]^2Spbb[4,6]-7/3I Spaa[1,3]Spbb[1,3]Spaa[3,6]^5Spbb[3,6]^3+1I Spaa[1,3]Spbb[1,3]Spaa[3,6]^4Spbb[3,6]^2Spaa[4,6]Spbb[4,6]-1I Spaa[1,3]Spbb[1,4]Spaa[3,6]^4Spbb[3,6]^3Spaa[4,6]-2/3I Spaa[1,3]Spbb[1,3]Spaa[3,6]^3Spbb[3,6]Spaa[4,6]^2Spbb[4,6]^2+2/3I Spaa[1,3]Spbb[1,4]Spaa[3,6]^3Spbb[3,6]^2Spaa[4,6]^2Spbb[4,6]+4I Spaa[1,3]Spbb[1,3]Spaa[3,6]^2Spaa[4,6]^3Spbb[4,6]^3-4I Spaa[1,3]Spbb[1,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]^3Spbb[4,6]^2-1/3I Spaa[1,4]^4Spbb[1,4]^4Spaa[3,6]^2-2/3I Spaa[1,4]^3Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spaa[3,6]^2+4I Spbb[1,2]Spaa[1,4]^3Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,6]+19/3I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[3,6]^2-5I Spaa[1,4]^3Spbb[1,4]^3Spaa[2,3]Spbb[2,3]Spaa[3,6]^2+2/3I Spaa[1,4]^3Spbb[1,4]^3Spaa[2,3]Spbb[2,4]Spaa[3,6]Spaa[4,6]+10/3I Spaa[1,4]^3Spbb[1,4]^3Spaa[2,6]Spbb[2,6]Spaa[3,6]^2+2I Spaa[1,4]^3Spbb[1,4]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]^2-8/3I Spaa[1,4]^3Spbb[1,4]^3Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+1/3I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^2Spaa[3,6]^3Spbb[4,6]-5/3I Spaa[1,4]^3Spbb[1,4]^3Spaa[3,6]^3Spbb[3,6]+5/3I Spaa[1,4]^3Spbb[1,4]^3Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-7I Spaa[1,4]^2Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]^2-17/3I Spaa[1,4]^2Spbb[1,4]^3Spaa[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,6]^2+39/2I Spaa[1,4]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2-2/3I Spaa[1,4]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[3,6]^2-10/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,6]^3Spbb[4,6]-42I Spaa[1,4]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[3,6]^3Spbb[3,6]+79/6I Spaa[1,4]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-1/3I Spbb[1,2]^2Spaa[1,4]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]^2-46/3I Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,6]+70/3I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,6]+6I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[4,6]-73/6I Spbb[1,3]^2Spaa[1,4]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[3,6]^2+75/2I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,6]^2-24I Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]^2Spaa[3,6]^2-17/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,6]Spaa[4,6]+40/3I Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,6]Spaa[4,6]+20/3I Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]^2Spbb[2,4]^2Spaa[4,6]^2-15I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]+29/3I Spbb[1,2]Spaa[1,4]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^2Spaa[3,6]+11I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]-88/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2+4/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^2+74/3I Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2-35/3I Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]+4I Spaa[1,4]^2Spbb[1,4]Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,6]Spaa[4,6]+11/6I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-15/2I Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-8/3I Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]+97/6I Spbb[1,3]^2Spaa[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[3,6]^3Spbb[4,6]-175/6I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,6]^3Spbb[4,6]-19/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,6]^3Spbb[3,6]-17I Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[3,6]^3Spbb[3,6]-23/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+52/3I Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,3]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-46/3I Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-1I Spaa[1,4]^2Spbb[1,4]^2Spaa[2,3]Spbb[2,4]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]-1I Spaa[1,4]^2Spbb[1,4]^2Spbb[2,3]Spaa[2,4]Spaa[3,6]^3Spbb[4,6]+15I Spaa[1,4]^2Spbb[1,4]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2-31/6I Spaa[1,4]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^2+23/3I Spaa[1,4]^2Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[3,6]^2-205/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[4,6]-46/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]^3Spbb[4,6]+125/2I Spaa[1,4]^2Spbb[1,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]-83/3I Spaa[1,4]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]^3Spbb[3,6]+31/6I Spaa[1,4]^2Spbb[1,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+71/6I Spaa[1,4]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-1I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]+28/3I Spbb[1,3]^2Spaa[1,4]^2Spaa[3,6]^4Spbb[4,6]^2+24I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]-103/3I Spaa[1,4]^2Spbb[1,4]^2Spaa[3,6]^4Spbb[3,6]^2-83/6I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^2+77/6I Spaa[1,4]^2Spbb[1,4]^2Spaa[3,6]^3Spbb[3,6]Spaa[4,6]Spbb[4,6]-6I Spaa[1,4]Spbb[1,4]Spaa[1,6]^3Spbb[1,6]^3Spaa[3,6]^2-23I Spaa[1,4]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,6]^2-29/2I Spaa[1,4]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^2+28/3I Spaa[1,4]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[2,6]Spaa[3,6]^2-13I Spbb[1,3]Spaa[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]^3Spbb[4,6]-115/3I Spaa[1,4]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]^3Spbb[3,6]+14/3I Spaa[1,4]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-35/3I Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2+139/2I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,6]^3Spbb[4,6]-66I Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]-31/6I Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+33I Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2-2/3I Spaa[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^2-39/2I Spbb[1,3]Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[4,6]-290/3I Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]+34/3I Spaa[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[3,6]^3Spbb[3,6]+39I Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+35/6I Spaa[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-14I Spbb[1,3]Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]-34I Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,6]^4Spbb[3,6]^2-55/6I Spbb[1,3]Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^2-25I Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,6]^3Spbb[3,6]Spaa[4,6]Spbb[4,6]+89/6I Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^2-5I Spbb[1,2]Spaa[1,4]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spaa[2,6]Spaa[3,6]+6I Spbb[1,2]Spaa[1,4]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[4,6]-2/3I Spbb[1,3]Spaa[1,4]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spaa[3,6]^2+5/3I Spaa[1,4]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^3Spaa[3,6]^2-1/3I Spbb[1,3]Spaa[1,4]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[3,6]Spaa[4,6]-4/3I Spaa[1,4]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spaa[3,6]Spaa[4,6]-6I Spbb[1,3]Spaa[1,4]Spaa[2,3]^3Spbb[2,4]^3Spaa[4,6]^2+14/3I Spaa[1,4]Spbb[1,4]Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[4,6]^2-28/3I Spbb[1,2]Spaa[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]-4I Spbb[1,2]Spaa[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[4,6]+4/3I Spbb[1,2]Spaa[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,6]^2Spbb[3,6]-51I Spbb[1,3]Spaa[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2+184/3I Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^2-35/3I Spbb[1,2]Spaa[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]+14I Spbb[1,3]Spaa[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]-29/3I Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]-4I Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[4,6]^2+3I Spaa[1,4]Spbb[1,6]Spaa[2,3]^2Spbb[2,4]^3Spaa[2,6]Spaa[4,6]^2+13/6I Spbb[1,3]Spaa[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-28/3I Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2+3I Spbb[1,3]Spaa[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]-61/6I Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]-1I Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[4,6]^2+125/6I Spbb[1,3]Spaa[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,6]^3Spbb[4,6]-89/6I Spbb[1,3]Spaa[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,6]^3Spbb[3,6]-50/3I Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,6]^3Spbb[3,6]-43I Spbb[1,3]Spaa[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+86/3I Spbb[1,3]Spaa[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,6]+141/2I Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-275/6I Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]+8/3I Spbb[1,3]Spaa[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,6]Spaa[4,6]^2Spbb[4,6]-16/3I Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]-5/3I Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]^2-1/3I Spaa[1,4]Spbb[1,4]Spaa[2,3]^2Spbb[2,4]^2Spaa[4,6]^3Spbb[4,6]-23I Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[3,6]^3Spbb[4,6]+41/6I Spbb[1,2]Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,6]-389/6I Spbb[1,2]Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^2Spbb[3,6]+89I Spbb[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2-139/2I Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2+28/3I Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]Spaa[4,6]-89/6I Spaa[1,4]Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spaa[4,6]+119/6I Spbb[1,2]Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,6]^3Spbb[3,6]^2-833/6I Spbb[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[4,6]-23/2I Spbb[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]+299/3I Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]+371/3I Spbb[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-89I Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-445/6I Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]+178/3I Spaa[1,4]Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]+11/6I Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]-67/6I Spaa[1,4]Spbb[1,6]Spaa[2,3]Spbb[2,4]^2Spaa[2,6]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]+9/2I Spbb[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2-4I Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2-31/6I Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spaa[4,6]-19/6I Spbb[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]+11I Spbb[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]-38/3I Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]-8I Spbb[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+49/2I Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-40/3I Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-5/3I Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]+12I Spbb[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]+13/6I Spbb[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,6]^4Spbb[3,6]^2-229/6I Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,6]^4Spbb[3,6]^2-82I Spbb[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^2+39I Spbb[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,6]^3Spbb[3,6]Spaa[4,6]Spbb[4,6]+45I Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,6]^3Spbb[3,6]Spaa[4,6]Spbb[4,6]-145/6I Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,6]^3Spbb[3,6]^2Spaa[4,6]+81/2I Spbb[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^2-40I Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,3]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^2-79/6I Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]^2Spbb[4,6]-4/3I Spaa[1,4]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spaa[3,6]Spaa[4,6]^3Spbb[4,6]^2-107/3I Spaa[1,4]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[4,6]+1I Spbb[1,3]Spaa[1,4]Spbb[2,3]Spaa[2,4]Spaa[3,6]^4Spbb[4,6]^2-1I Spaa[1,4]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]-46/3I Spaa[1,4]Spbb[1,4]Spaa[2,6]^3Spbb[2,6]^3Spaa[3,6]^2+61/3I Spaa[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^2Spaa[3,6]^2-893/6I Spbb[1,3]Spaa[1,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^3Spbb[4,6]+293/3I Spaa[1,4]Spbb[1,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^3Spbb[3,6]-123/2I Spaa[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^3Spbb[3,6]-59/6I Spaa[1,4]Spbb[1,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+109/6I Spaa[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+203/6I Spbb[1,3]Spaa[1,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]-301/6I Spaa[1,4]Spbb[1,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^4Spbb[3,6]^2+1I Spaa[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]^4Spbb[3,6]^2-178/3I Spbb[1,3]Spaa[1,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^2+98/3I Spaa[1,4]Spbb[1,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]Spaa[4,6]Spbb[4,6]-5/3I Spaa[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]^3Spbb[3,6]Spaa[4,6]Spbb[4,6]-1I Spaa[1,4]Spbb[1,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^2+3I Spaa[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^2-1I Spbb[1,3]Spaa[1,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^2+1I Spaa[1,4]Spbb[1,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]Spaa[4,6]Spbb[4,6]-1I Spbb[1,3]Spaa[1,4]Spaa[3,6]^5Spbb[3,6]^2Spbb[4,6]+1I Spaa[1,4]Spbb[1,4]Spaa[3,6]^5Spbb[3,6]^3+2/3I Spbb[1,3]Spaa[1,4]Spaa[3,6]^4Spbb[3,6]Spaa[4,6]Spbb[4,6]^2-2/3I Spaa[1,4]Spbb[1,4]Spaa[3,6]^4Spbb[3,6]^2Spaa[4,6]Spbb[4,6]-4I Spbb[1,3]Spaa[1,4]Spaa[3,6]^3Spaa[4,6]^2Spbb[4,6]^3+4I Spaa[1,4]Spbb[1,4]Spaa[3,6]^3Spbb[3,6]Spaa[4,6]^2Spbb[4,6]^2+1I Spaa[1,6]^4Spbb[1,6]^4Spaa[3,6]^2-14/3I Spbb[1,4]Spaa[1,6]^3Spbb[1,6]^2Spaa[2,4]Spbb[2,6]Spaa[3,6]^2-19/2I Spaa[1,6]^3Spbb[1,6]^3Spaa[2,6]Spbb[2,6]Spaa[3,6]^2+3I Spaa[1,6]^3Spbb[1,6]^3Spaa[3,6]^3Spbb[3,6]+1/2I Spaa[1,6]^3Spbb[1,6]^3Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-7/3I Spbb[1,4]^2Spaa[1,6]^2Spaa[2,4]^2Spbb[2,6]^2Spaa[3,6]^2-133/6I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2+115/6I Spbb[1,3]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,6]^3Spbb[4,6]-15I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]-73/6I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+31/3I Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2-141/2I Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]+23/3I Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+7/3I Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]^4Spbb[3,6]^2-1/6I Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]^3Spbb[3,6]Spaa[4,6]Spbb[4,6]+5/2I Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^2+107/3I Spbb[1,4]Spaa[1,6]Spbb[2,3]Spaa[2,4]^2Spbb[2,6]Spaa[3,6]^3Spbb[4,6]+46/3I Spbb[1,4]Spaa[1,6]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]^3Spaa[3,6]^2+257/2I Spbb[1,3]Spaa[1,6]Spaa[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^3Spbb[4,6]-232/3I Spbb[1,4]Spaa[1,6]Spaa[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^3Spbb[3,6]+59/6I Spbb[1,4]Spaa[1,6]Spaa[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+80/3I Spbb[1,3]Spaa[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]-31/3I Spbb[1,4]Spaa[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,6]^4Spbb[3,6]^2+235/6I Spbb[1,3]Spaa[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^2-25/2I Spbb[1,4]Spaa[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]Spaa[4,6]Spbb[4,6]+1I Spbb[1,4]Spaa[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^2+125/6I Spaa[1,6]Spbb[1,6]Spaa[2,6]^3Spbb[2,6]^3Spaa[3,6]^2-247/6I Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^3Spbb[3,6]+79/2I Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-188/3I Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]^4Spbb[3,6]^2-45I Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]Spaa[4,6]Spbb[4,6]+65/3I Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^2-4/3I Spaa[1,6]Spbb[1,6]Spaa[3,6]^5Spbb[3,6]^3-2/3I Spaa[1,6]Spbb[1,6]Spaa[3,6]^4Spbb[3,6]^2Spaa[4,6]Spbb[4,6]+4/3I Spaa[1,6]Spbb[1,6]Spaa[3,6]^3Spbb[3,6]Spaa[4,6]^2Spbb[4,6]^2+3I Spaa[1,6]Spbb[1,6]Spaa[3,6]^2Spaa[4,6]^3Spbb[4,6]^3+1/3I Spaa[2,3]^4Spbb[2,3]^4Spaa[3,6]^2-1/3I Spaa[2,3]^4Spbb[2,3]^2Spbb[2,4]^2Spaa[4,6]^2-1/3I Spaa[2,3]^3Spbb[2,3]^3Spaa[2,6]Spbb[2,6]Spaa[3,6]^2+2I Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]-3I Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[4,6]^2-5/2I Spaa[2,3]^3Spbb[2,3]^3Spaa[3,4]Spbb[3,4]Spaa[3,6]^2-2I Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]+13/6I Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[4,6]^2+11/3I Spaa[2,3]^3Spbb[2,3]^3Spaa[3,6]^3Spbb[3,6]-5/3I Spaa[2,3]^3Spbb[2,3]^3Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+7/3I Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-1/3I Spaa[2,3]^3Spbb[2,3]^2Spbb[2,4]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]-7/3I Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]^2-17/3I Spaa[2,3]^3Spbb[2,3]Spbb[2,4]^2Spaa[4,6]^3Spbb[4,6]+8/3I Spaa[2,3]^3Spbb[2,4]^3Spbb[3,6]Spaa[4,6]^3+10/3I Spaa[2,3]^2Spbb[2,3]^3Spaa[2,4]Spaa[3,6]^3Spbb[4,6]+6I Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2-25/2I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]Spaa[4,6]+19/6I Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[4,6]^2+26/3I Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]+49/6I Spaa[2,3]^2Spbb[2,3]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-17I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-116/3I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]+29/3I Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2+49/6I Spaa[2,3]^2Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[4,6]^3Spbb[4,6]-9I Spaa[2,3]^2Spbb[2,3]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2-59/6I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spaa[4,6]+5/6I Spaa[2,3]^2Spbb[2,4]^2Spaa[3,4]^2Spbb[3,4]^2Spaa[4,6]^2-9I Spaa[2,3]^2Spbb[2,3]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]-7/2I Spaa[2,3]^2Spbb[2,3]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-107/6I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]+1/2I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]^2Spbb[4,6]+1/2I Spaa[2,3]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2-10/3I Spaa[2,3]^2Spbb[2,4]^2Spaa[3,4]Spbb[3,4]Spaa[4,6]^3Spbb[4,6]+31/2I Spaa[2,3]^2Spbb[2,3]^2Spaa[3,6]^3Spbb[3,6]Spaa[4,6]Spbb[4,6]-13I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,6]^3Spbb[3,6]^2Spaa[4,6]-29/2I Spaa[2,3]^2Spbb[2,3]^2Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^2-33/2I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]^2Spbb[4,6]+8I Spaa[2,3]^2Spbb[2,4]^2Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]^2-35I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spaa[3,6]Spaa[4,6]^3Spbb[4,6]^2+61/3I Spaa[2,3]^2Spbb[2,4]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]+5I Spaa[2,3]^2Spbb[2,4]^2Spaa[4,6]^4Spbb[4,6]^2-19/3I Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[4,6]+5I Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[4,6]-16/3I Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[3,6]^4Spbb[3,6]Spbb[4,6]+1/2I Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[3,6]^3Spaa[4,6]Spbb[4,6]^2-4/3I Spaa[2,3]Spbb[2,3]Spaa[2,6]^3Spbb[2,6]^3Spaa[3,6]^2+1/2I Spaa[2,3]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^3Spaa[3,6]Spaa[4,6]-2I Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^3Spbb[3,6]-31/2I Spaa[2,3]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]+1/2I Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,6]+11/3I Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]Spaa[4,6]^2Spbb[4,6]-2I Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]^4Spbb[3,6]^2-59/3I Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]Spaa[4,6]Spbb[4,6]-2/3I Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]^2Spaa[4,6]-37I Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^2+29/3I Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]^2Spbb[4,6]+43/6I Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[4,6]^3Spbb[4,6]^2-29/6I Spaa[2,3]Spbb[2,3]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]^2-19/6I Spaa[2,3]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]^3Spaa[3,6]Spaa[4,6]-10I Spaa[2,3]Spbb[2,3]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^3Spbb[3,6]-23/6I Spaa[2,3]Spbb[2,3]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2Spaa[4,6]Spbb[4,6]-35/3I Spaa[2,3]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,6]+13/6I Spaa[2,3]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spaa[4,6]^2Spbb[4,6]-13/2I Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,4]Spaa[3,6]^4Spbb[3,6]^2+14/3I Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]Spaa[4,6]Spbb[4,6]-95/6I Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]^2Spaa[4,6]-49/3I Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]^2Spbb[4,6]^2+8/3I Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]^2Spbb[4,6]-61/6I Spaa[2,3]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,6]^3Spbb[4,6]^2-13/3I Spaa[2,3]Spbb[2,3]Spaa[3,6]^5Spbb[3,6]^3+3/2I Spaa[2,3]Spbb[2,3]Spaa[3,6]^4Spbb[3,6]^2Spaa[4,6]Spbb[4,6]-10I Spaa[2,3]Spbb[2,4]Spaa[3,6]^4Spbb[3,6]^3Spaa[4,6]-85/3I Spaa[2,3]Spbb[2,3]Spaa[3,6]^3Spbb[3,6]Spaa[4,6]^2Spbb[4,6]^2+15/2I Spaa[2,3]Spbb[2,4]Spaa[3,6]^3Spbb[3,6]^2Spaa[4,6]^2Spbb[4,6]-45/2I Spaa[2,3]Spbb[2,3]Spaa[3,6]^2Spaa[4,6]^3Spbb[4,6]^3+59/6I Spaa[2,3]Spbb[2,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]^3Spbb[4,6]^2+4I Spaa[2,3]Spbb[2,4]Spaa[3,6]Spaa[4,6]^4Spbb[4,6]^3)/(Spaa[1,2]Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[4,5]Spaa[5,6]Spbb[5,6])+
(-2/9I Spaa[3,6]^4)/(Spaa[1,2]Spaa[1,6]Spaa[2,3]Spaa[3,4]Spaa[4,5]Spaa[5,6])

==> anc/AllOneLoop6Gluons/6g_ppmppm_G/tree.m <==
(-1I Spaa[3,6]^4)/(Spaa[1,2]Spaa[1,6]Spaa[2,3]Spaa[3,4]Spaa[4,5]Spaa[5,6])

==> anc/AllOneLoop6Gluons/6g_ppmppm_G/triangle_11_.m <==
0

==> anc/AllOneLoop6Gluons/6g_ppmppm_G/triangle_1_.m <==
0

==> anc/AllOneLoop6Gluons/6g_ppmppm_G/triangle_3_.m <==
(-1/2I Spaa[1,3]^3Spaa[4,6]^3Spab[1,Sp[2]+Sp[3],1])/(Spaa[1,2]Spaa[1,4]^4Spaa[2,3]Spaa[4,5]Spaa[5,6])+
(-1/2I Spaa[1,3]^2Spaa[3,6]Spaa[4,6]^2Spab[1,Sp[2]+Sp[3],1])/(Spaa[1,2]Spaa[1,4]^3Spaa[2,3]Spaa[4,5]Spaa[5,6])+
(-1/2I Spaa[1,3]Spaa[3,6]^2Spaa[4,6]Spab[1,Sp[2]+Sp[3],1])/(Spaa[1,2]Spaa[1,4]^2Spaa[2,3]Spaa[4,5]Spaa[5,6])+
(-1/2I Spaa[3,6]^3Spab[1,Sp[2]+Sp[3],1])/(Spaa[1,2]Spaa[1,4]Spaa[2,3]Spaa[4,5]Spaa[5,6])

==> anc/AllOneLoop6Gluons/6g_ppmppm_G/triangle_4_.m <==
(+1/2I Spaa[1,6]^3Spaa[3,4]^3Spab[1,Sp[2]+Sp[3],1])/(Spaa[1,2]Spaa[1,4]^4Spaa[2,3]Spaa[4,5]Spaa[5,6])

==> anc/AllOneLoop6Gluons/6g_ppmppm_G/triangle_5_.m <==
(+1/2I Spaa[1,3]^4Spaa[5,6]^2Spab[1,Sp[5]+Sp[6],1])/(Spaa[1,2]Spaa[1,4]Spaa[1,5]^4Spaa[2,3]Spaa[3,4])+
(+1/2I Spaa[1,3]^4Spaa[4,6]^3Spab[1,Sp[5]+Sp[6],1])/(Spaa[1,2]Spaa[1,4]^4Spaa[1,5]Spaa[2,3]Spaa[3,4]Spaa[5,6])+
(+1/2I Spaa[1,3]^4Spaa[4,6]Spaa[5,6]Spab[1,Sp[5]+Sp[6],1])/(Spaa[1,2]Spaa[1,4]^2Spaa[1,5]^3Spaa[2,3]Spaa[3,4])+
(+1/2I Spaa[1,3]^4Spaa[4,6]^2Spab[1,Sp[5]+Sp[6],1])/(Spaa[1,2]Spaa[1,4]^3Spaa[1,5]^2Spaa[2,3]Spaa[3,4])

==> anc/AllOneLoop6Gluons/6g_ppmppm_G/triangle_6_.m <==
(-1/2I Spaa[1,3]^4Spaa[1,6]^3Spaa[4,5]^3Spab[1,Sp[5]+Sp[6],1])/(Spaa[1,2]Spaa[1,4]^4Spaa[1,5]^4Spaa[2,3]Spaa[3,4]Spaa[5,6])+
(-1I Spaa[1,3]^3Spaa[1,6]^3Spaa[4,5]^2Spab[1,Sp[5]+Sp[6],1])/(Spaa[1,2]Spaa[1,4]^4Spaa[1,5]^3Spaa[2,3]Spaa[5,6])+
(-1I Spaa[1,3]^2Spaa[1,6]^3Spaa[3,5]Spaa[4,5]Spab[1,Sp[5]+Sp[6],1])/(Spaa[1,2]Spaa[1,4]^3Spaa[1,5]^3Spaa[2,3]Spaa[5,6])+
(-2I Spaa[1,3]Spaa[1,6]^3Spaa[3,4]Spaa[3,5]Spab[1,Sp[5]+Sp[6],1])/(Spaa[1,2]Spaa[1,4]^3Spaa[1,5]^2Spaa[2,3]Spaa[5,6])

==> anc/AllOneLoop6Gluons/6g_ppmppm_G/triangle_7_.m <==
(-1/2I Spaa[1,3]^4Spbb[1,6]Spaa[5,6]^3)/(Spaa[1,2]Spaa[1,5]^4Spaa[2,3]Spaa[3,4]Spaa[4,5])

==> anc/AllOneLoop6Gluons/6g_ppmppm_G/triangle_8_.m <==
0

==> anc/AllOneLoop6Gluons/6g_ppmppm_G/triangle_9_.m <==
(-1/2I Spaa[1,3]^4Spbb[1,6]Spaa[5,6]^3)/(Spaa[1,2]Spaa[1,5]^4Spaa[2,3]Spaa[3,4]Spaa[4,5])+
(+2I Spaa[1,3]^3Spbb[1,6]Spaa[3,6]Spaa[5,6]^2)/(Spaa[1,2]Spaa[1,5]^3Spaa[2,3]Spaa[3,4]Spaa[4,5])+
(-3I Spaa[1,3]^2Spbb[1,6]Spaa[3,6]^2Spaa[5,6])/(Spaa[1,2]Spaa[1,5]^2Spaa[2,3]Spaa[3,4]Spaa[4,5])+
(+2I Spaa[1,3]Spbb[1,6]Spaa[3,6]^3)/(Spaa[1,2]Spaa[1,5]Spaa[2,3]Spaa[3,4]Spaa[4,5])

==> anc/AllOneLoop6Gluons/6g_pppmmm_G/AllCutInfo <==
Format:
 I: Internal Line Label
 Number: External Line Label
each followed by:
 p: Positive Helicity Label
 n: Negative Helicity Label

box(1): Im1pIpIm2pImIp3pImIp4m5m6mIp
box(2): Im1pIpIm2pImIp3p4mImIp5m6mIp
box(3): Im1pImIp2pImIp3p4mImIp5m6mIp
box(4): Im1pIpIm2pImIp3p4m5mIpIm6mIp
box(5): Im1pImIp2pImIp3p4m5mImIp6mIp
box(6): Im1pIpIm2p3pImIp4m5mIpIm6mIp
triangle(1): Im1pIpIm2pImIp3p4m5m6mIp
triangle(2): Im1pImIp2pImIp3p4m5m6mIp
triangle(3): Im1pIpIm2p3pImIp4m5m6mIp
triangle(4): Im1pIpIm2p3p4mImIp5m6mIp
triangle(5): Im1pImIp2p3p4mImIp5m6mIp
triangle(6): Im1pIpIm2p3p4m5mIpIm6mIp
triangle(7): Im1pImIp2p3p4m5mImIp6mIp
triangle(8): Ip1pImIp2p3p4m5mImIp6mIm
triangle(9): Im6m1pIpIm2pIpIm3p4m5mIp
triangle(10): Im6m1pIpIm2pImIp3p4m5mIp
triangle(12): Ip6m1pImIp2pImIp3p4m5mIm
triangle(13): Im6m1pIpIm2p3pImIp4m5mIp
bubble(1): Im6m1pIpIm2p3p4m5mIp
bubble(2): Im1p2pImIp3p4m5m6mIp
bubble(3): Ip6m1pImIp2p3p4m5mIm
bubble(4): Im6m1p2pIpIm3p4m5mIp
bubble(6): Im1p2p3pImIp4m5m6mIp
bubble(7): Im6m1p2pImIp3p4m5mIp


==> anc/AllOneLoop6Gluons/6g_pppmmm_G/BenchmarkCheck.m <==
<< Spinors`;
On[Assert];
SetDirectory[NotebookDirectory[]];

DeclareSpinorMomentum[Sp[1], {{5.64112881713923583211*^-1+0I}, {-1.16142076352257195694+0I}}, {{5.64112881713923583211*^-1+0I, -1.16142076352257195694+0I}}]
DeclareSpinorMomentum[Sp[2], {{-4.64873538844630674696*^-20+1.85335672282795580206I}, {1.32099548452455967161-9.21202622323894240551*^-2I}}, {{-4.64873538844630674696*^-20+1.85335672282795580206I, -1.32099548452455967161-9.21202622323894239941*^-2I}}]
DeclareSpinorMomentum[Sp[3], {{9.84073342336265994776+24.5012162241276681106I}, {-8.26035705611370068419-37.076931065516607406I}}, {{-2.75038888418595501176*^-20+1.09652438845330411411I, 1.07867705577722402265*^-1+5.75982580979608616803*^-1I}}]
DeclareSpinorMomentum[Sp[4], {{-4.74492790697931048834*^-19+3.55417310336507049707I}, {6.33058642492599197397*^-2-4.78310974327741620683I}}, {{-4.74492790697931048834*^-19+3.55417310336507049707I, -6.33058642492599210204*^-2-4.78310974327741620683I}}]
DeclareSpinorMomentum[Sp[5], {{-2.81377738301297896336*^-20+1.12179610014139426362I}, {-7.79999145914050329739*^-1+5.27471949899611383022*^-3I}}, {{-2.81377738301297896336*^-20+1.12179610014139426362I, 7.79999145914050329739*^-1+5.27471949899611379126*^-3I}}]
DeclareSpinorMomentum[Sp[6], {{-5.61725829372124862027-22.8391814807276962475I}, {3.7790251619804524207+29.7585583367651368182I}}, {{-4.81833706135731732177*^-20+1.9209734775853276002I, 3.04012526364544427029*^-1-7.66730115871076791243*^-2I}}]

Assert[N[Import["tree.m"], 5] == N[(0.131934423962-0.0788880023501I), 5]]
Assert[N[Import["box(1).m"], 5] == N[(30.2548518398+50.5136566848I), 5]]
Assert[N[Import["box(2).m"], 5] == N[(0.719840581603-1.35857181197I), 5]]
Assert[N[Import["box(3).m"], 5] == N[(0.20924117344+0.0418135395086I), 5]]
Assert[N[Import["box(4).m"], 5] == N[(0.000271991288873-0.000543217748847I), 5]]
Assert[N[Import["box(5).m"], 5] == N[(4.57641142214-7.57203490681I), 5]]
Assert[N[Import["box(6).m"], 5] == N[(-238.520608998-179.148602566I), 5]]
Assert[N[Import["triangle(6).m"], 5] == N[(-0.91092829785+1.55477329882I), 5]]
Assert[N[Import["triangle(8).m"], 5] == N[(0.91092829785-1.55477329882I), 5]]
Assert[N[Import["triangle(9).m"], 5] == N[(13.1319412883+4.9254439987I), 5]]
Assert[N[Import["triangle(12).m"], 5] == N[(-13.1319412883-4.9254439987I), 5]]
Assert[N[Import["bubble(1).m"], 5] == N[(-0.0126706539887+0.0110741130203I), 5]]
Assert[N[Import["bubble(3).m"], 5] == N[(-0.0296373156933+0.0222416931182I), 5]]
Assert[N[Import["bubble(4).m"], 5] == N[(0.213472857171+0.087602974357I), 5]]
Assert[N[Import["rational.m"], 5] == N[(0.0546980290979-0.081743885478I), 5]]


==> anc/AllOneLoop6Gluons/6g_pppmmm_G/box_1_.m <==
(-1/2I Spbb[1,2]Spbb[2,3]s[1,2,3]^3)/(Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],6])

==> anc/AllOneLoop6Gluons/6g_pppmmm_G/box_2_.m <==
(+1/2I Spaa[1,2]Spbb[1,2]Spbb[2,3]^3Spaa[5,6]^3)/(Spaa[1,6]Spbb[3,4]Spab[1,Sp[2]+Sp[3],4]Spab[5,Sp[1]+Sp[6],2])

==> anc/AllOneLoop6Gluons/6g_pppmmm_G/box_3_.m <==
(+1/2I Spaa[1,2]Spbb[1,2]Spab[4,Sp[2]+Sp[3],1]^3)/(Spbb[1,6]Spaa[2,3]Spaa[3,4]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5])

==> anc/AllOneLoop6Gluons/6g_pppmmm_G/box_4_.m <==
(+1/2I Spaa[1,2]Spbb[1,2]^4Spaa[1,6]Spaa[4,5]^3)/(Spaa[3,4]Spab[3,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2]s[3,4,5])

==> anc/AllOneLoop6Gluons/6g_pppmmm_G/box_5_.m <==
(+1/2I Spbb[1,2]Spbb[1,6]Spab[6,Sp[1]+Sp[2],3]^3)/(Spbb[3,4]Spbb[4,5]Spab[2,Sp[1]+Sp[6],5]s[3,4,5])

==> anc/AllOneLoop6Gluons/6g_pppmmm_G/box_6_.m <==
(+1/2I Spaa[1,6]Spbb[1,6]s[1,2,3]^4)/(Spaa[1,2]Spaa[2,3]Spbb[4,5]Spbb[5,6]Spab[1,Sp[2]+Sp[3],4]Spab[3,Sp[1]+Sp[2],6])

==> anc/AllOneLoop6Gluons/6g_pppmmm_G/bubble_1_.m <==
(-1/3I Spbb[1,2]Spbb[2,3]^2Spaa[2,6]^2Spab[2,Sp[1]+Sp[6],3]s[3,4,5])/(Spaa[1,2]Spbb[3,4]Spbb[4,5]Spab[2,Sp[1]+Sp[6],2]^3Spab[2,Sp[1]+Sp[6],5])+
(-7/6I Spbb[1,2]Spbb[2,3]Spaa[2,6]Spab[2,Sp[1]+Sp[6],3]Spab[6,Sp[1]+Sp[2],3])/(Spaa[1,2]Spbb[3,4]Spbb[4,5]Spab[2,Sp[1]+Sp[6],2]^2Spab[2,Sp[1]+Sp[6],5])+
(-11/6I Spbb[1,2]Spab[2,Sp[1]+Sp[6],3]Spab[6,Sp[1]+Sp[2],3]^2)/(Spaa[1,2]Spbb[3,4]Spbb[4,5]Spab[2,Sp[1]+Sp[6],2]Spab[2,Sp[1]+Sp[6],5]s[3,4,5])+
(-1/3I Spbb[1,5]^2Spaa[4,5]^2Spaa[5,6]Spab[4,Sp[1]+Sp[6],5]s[2,3,4])/(Spaa[2,3]Spaa[3,4]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[5,Sp[1]+Sp[6],5]^3)+
(+7/6I Spbb[1,5]Spaa[4,5]Spaa[5,6]Spab[4,Sp[2]+Sp[3],1]Spab[4,Sp[1]+Sp[6],5])/(Spaa[2,3]Spaa[3,4]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[5,Sp[1]+Sp[6],5]^2)+
(-11/6I Spaa[5,6]Spab[4,Sp[2]+Sp[3],1]^2Spab[4,Sp[1]+Sp[6],5])/(Spaa[2,3]Spaa[3,4]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[5,Sp[1]+Sp[6],5]s[2,3,4])

==> anc/AllOneLoop6Gluons/6g_pppmmm_G/bubble_2_.m <==
0

==> anc/AllOneLoop6Gluons/6g_pppmmm_G/bubble_3_.m <==
(-1/3I Spbb[1,2]Spbb[2,3]^2Spaa[2,6]^2Spab[2,Sp[1]+Sp[6],3]s[3,4,5])/(Spaa[1,2]Spbb[3,4]Spbb[4,5]Spab[2,Sp[1]+Sp[6],2]^3Spab[2,Sp[1]+Sp[6],5])+
(+5/6I Spbb[1,2]Spbb[2,3]Spaa[2,6]Spab[2,Sp[1]+Sp[6],3]Spab[6,Sp[1]+Sp[2],3])/(Spaa[1,2]Spbb[3,4]Spbb[4,5]Spab[2,Sp[1]+Sp[6],2]^2Spab[2,Sp[1]+Sp[6],5])+
(-11/6I Spbb[1,2]Spab[2,Sp[1]+Sp[6],3]Spab[6,Sp[1]+Sp[2],3]^2)/(Spaa[1,2]Spbb[3,4]Spbb[4,5]Spab[2,Sp[1]+Sp[6],2]Spab[2,Sp[1]+Sp[6],5]s[3,4,5])+
(-1/3I Spbb[1,5]^2Spaa[4,5]^2Spaa[5,6]Spab[4,Sp[1]+Sp[6],5]s[2,3,4])/(Spaa[2,3]Spaa[3,4]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[5,Sp[1]+Sp[6],5]^3)+
(-5/6I Spbb[1,5]Spaa[4,5]Spaa[5,6]Spab[4,Sp[2]+Sp[3],1]Spab[4,Sp[1]+Sp[6],5])/(Spaa[2,3]Spaa[3,4]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[5,Sp[1]+Sp[6],5]^2)+
(-11/6I Spaa[5,6]Spab[4,Sp[2]+Sp[3],1]^2Spab[4,Sp[1]+Sp[6],5])/(Spaa[2,3]Spaa[3,4]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[5,Sp[1]+Sp[6],5]s[2,3,4])

==> anc/AllOneLoop6Gluons/6g_pppmmm_G/bubble_4_.m <==
(+1/3I Spbb[1,2]Spbb[2,3]^2Spaa[2,6]^2Spab[2,Sp[1]+Sp[6],3]s[3,4,5])/(Spaa[1,2]Spbb[3,4]Spbb[4,5]Spab[2,Sp[1]+Sp[6],2]^3Spab[2,Sp[1]+Sp[6],5])+
(+7/6I Spbb[1,2]Spbb[2,3]Spaa[2,6]Spab[2,Sp[1]+Sp[6],3]Spab[6,Sp[1]+Sp[2],3])/(Spaa[1,2]Spbb[3,4]Spbb[4,5]Spab[2,Sp[1]+Sp[6],2]^2Spab[2,Sp[1]+Sp[6],5])+
(+11/6I Spbb[1,2]Spab[2,Sp[1]+Sp[6],3]Spab[6,Sp[1]+Sp[2],3]^2)/(Spaa[1,2]Spbb[3,4]Spbb[4,5]Spab[2,Sp[1]+Sp[6],2]Spab[2,Sp[1]+Sp[6],5]s[3,4,5])+
(+1/3I Spaa[3,4]Spbb[3,5]^3Spaa[5,6]^3s[3,4,5])/(Spaa[1,2]Spaa[1,6]Spbb[4,5]Spab[2,Sp[1]+Sp[6],5]Spab[5,Sp[3]+Sp[4],5]^3)+
(Spaa[3,4]Spbb[3,5]^2Spaa[5,6]^2(+5/6I Spbb[1,3]Spaa[1,6]+5/6I Spbb[2,3]Spaa[2,6]-1/3I Spbb[3,4]Spaa[4,6]))/(Spaa[1,2]Spaa[1,6]Spbb[4,5]Spab[2,Sp[1]+Sp[6],5]Spab[5,Sp[3]+Sp[4],5]^2)+
(Spbb[3,5]Spaa[5,6](-11/6I Spbb[1,3]^2Spaa[1,6]^2-11/3I Spbb[1,3]Spaa[1,6]Spbb[2,3]Spaa[2,6]+7/6I Spbb[1,3]Spaa[1,6]Spbb[3,4]Spaa[4,6]-11/6I Spbb[2,3]^2Spaa[2,6]^2+7/6I Spbb[2,3]Spaa[2,6]Spbb[3,4]Spaa[4,6]-1/3I Spbb[3,4]^2Spaa[4,6]^2))/(Spaa[1,2]Spaa[1,6]Spbb[3,4]Spbb[4,5]Spab[2,Sp[1]+Sp[6],5]Spab[5,Sp[3]+Sp[4],5])

==> anc/AllOneLoop6Gluons/6g_pppmmm_G/bubble_6_.m <==
0

==> anc/AllOneLoop6Gluons/6g_pppmmm_G/bubble_7_.m <==
0

==> anc/AllOneLoop6Gluons/6g_pppmmm_G/rational.m <==
(+2/3I Spbb[1,5]^3Spaa[1,6]Spaa[4,5]^3)/(Spaa[2,3]Spaa[3,4]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[5,Sp[1]+Sp[6],5]^2)+
(+1I Spbb[1,5]^2Spbb[1,6]Spaa[4,5]^2Spaa[4,6])/(Spbb[1,6]Spaa[2,3]Spaa[3,4]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]Spab[5,Sp[1]+Sp[6],5])+
(+1/9I Spab[4,Sp[2]+Sp[3],1]^3)/(Spbb[1,6]Spaa[2,3]Spaa[3,4]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]s[2,3,4])+
(-1/3I Spaa[5,6]Spaa[2,4]Spaa[4,6]^2)/(Spaa[1,2]Spaa[1,6]Spaa[2,3]Spaa[3,4]Spab[2,Sp[1]+Sp[6],5])+
(+2/3I Spbb[1,2]^3Spaa[2,4]^3Spbb[3,4])/(Spbb[1,6]Spaa[2,3]Spbb[5,6]Spab[2,Sp[3]+Sp[4],2]^2Spab[2,Sp[1]+Sp[6],5])+
(+1I Spbb[1,2]^2Spbb[1,3]Spaa[2,4]^2Spaa[3,4])/(Spbb[1,6]Spaa[2,3]Spaa[3,4]Spbb[5,6]Spab[2,Sp[3]+Sp[4],2]Spab[2,Sp[1]+Sp[6],5])+
(+1/9I Spab[4,Sp[2]+Sp[3],1]^3)/(Spbb[1,6]Spaa[2,3]Spaa[3,4]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]s[2,3,4])+
(-1/3I Spbb[1,3]^2Spbb[1,5]Spbb[2,3])/(Spbb[1,6]Spbb[3,4]Spbb[4,5]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5])+
(+2/3I Spbb[1,6]Spbb[2,3]^3Spaa[2,6]^3)/(Spaa[1,2]Spbb[3,4]Spbb[4,5]Spab[2,Sp[1]+Sp[6],2]^2Spab[2,Sp[1]+Sp[6],5])+
(+1I Spbb[1,3]Spaa[1,6]Spbb[2,3]^2Spaa[2,6]^2)/(Spaa[1,2]Spaa[1,6]Spbb[3,4]Spbb[4,5]Spab[2,Sp[1]+Sp[6],2]Spab[2,Sp[1]+Sp[6],5])+
(-1/9I Spab[6,Sp[1]+Sp[2],3]^3)/(Spaa[1,2]Spaa[1,6]Spbb[3,4]Spbb[4,5]Spab[2,Sp[1]+Sp[6],5]s[3,4,5])+
(-1/3I Spbb[1,2]Spbb[1,3]^2Spbb[3,5])/(Spbb[1,6]Spbb[3,4]Spbb[4,5]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5])+
(+2/3I Spaa[3,4]Spbb[3,5]^3Spaa[5,6]^3)/(Spaa[1,2]Spaa[1,6]Spbb[4,5]Spab[2,Sp[1]+Sp[6],5]Spab[5,Sp[3]+Sp[4],5]^2)+
(+1I Spbb[3,4]Spbb[3,5]^2Spaa[4,6]Spaa[5,6]^2)/(Spaa[1,2]Spaa[1,6]Spbb[3,4]Spbb[4,5]Spab[2,Sp[1]+Sp[6],5]Spab[5,Sp[3]+Sp[4],5])+
(-1/9I Spab[6,Sp[1]+Sp[2],3]^3)/(Spaa[1,2]Spaa[1,6]Spbb[3,4]Spbb[4,5]Spab[2,Sp[1]+Sp[6],5]s[3,4,5])+
(-1/3I Spaa[2,6]Spaa[4,5]Spaa[4,6]^2)/(Spaa[1,2]Spaa[1,6]Spaa[2,3]Spaa[3,4]Spab[2,Sp[1]+Sp[6],5])

==> anc/AllOneLoop6Gluons/6g_pppmmm_G/tree.m <==
(+1I Spab[4,Sp[2]+Sp[3],1]^3)/(Spbb[1,6]Spaa[2,3]Spaa[3,4]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]s[2,3,4])+
(-1I Spab[6,Sp[1]+Sp[2],3]^3)/(Spaa[1,2]Spaa[1,6]Spbb[3,4]Spbb[4,5]Spab[2,Sp[1]+Sp[6],5]s[3,4,5])

==> anc/AllOneLoop6Gluons/6g_pppmmm_G/triangle_10_.m <==
0

==> anc/AllOneLoop6Gluons/6g_pppmmm_G/triangle_12_.m <==
(-1/2I Spab[2,Sp[1]+Sp[6],2]Spab[6,Sp[1]+Sp[2],3]^3)/(Spaa[1,2]Spaa[1,6]Spbb[3,4]Spbb[4,5]Spab[2,Sp[1]+Sp[6],5]s[3,4,5])

==> anc/AllOneLoop6Gluons/6g_pppmmm_G/triangle_13_.m <==
0

==> anc/AllOneLoop6Gluons/6g_pppmmm_G/triangle_1_.m <==
0

==> anc/AllOneLoop6Gluons/6g_pppmmm_G/triangle_2_.m <==
0

==> anc/AllOneLoop6Gluons/6g_pppmmm_G/triangle_3_.m <==
0

==> anc/AllOneLoop6Gluons/6g_pppmmm_G/triangle_4_.m <==
0

==> anc/AllOneLoop6Gluons/6g_pppmmm_G/triangle_5_.m <==
0

==> anc/AllOneLoop6Gluons/6g_pppmmm_G/triangle_6_.m <==
(+1/2I Spaa[1,6]Spab[4,Sp[2]+Sp[3],1]^3)/(Spaa[2,3]Spaa[3,4]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]s[2,3,4])+
(-1/2I Spbb[1,6]Spab[6,Sp[1]+Sp[2],3]^3)/(Spaa[1,2]Spbb[3,4]Spbb[4,5]Spab[2,Sp[1]+Sp[6],5]s[3,4,5])

==> anc/AllOneLoop6Gluons/6g_pppmmm_G/triangle_7_.m <==
0

==> anc/AllOneLoop6Gluons/6g_pppmmm_G/triangle_8_.m <==
(-1/2I Spab[6,Sp[4]+Sp[5],3]^3Spbb[1,6])/(s[3,4,5]Spaa[1,2]Spbb[4,5]Spbb[3,4]Spab[2,Sp[1]+Sp[6],5])+
(-1/2I Spaa[1,6]Spab[4,Sp[2]+Sp[3],1]^3)/(Spaa[2,3]Spaa[3,4]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]s[2,3,4])

==> anc/AllOneLoop6Gluons/6g_pppmmm_G/triangle_9_.m <==
(+1/2I Spab[2,Sp[1]+Sp[6],2]Spab[6,Sp[1]+Sp[2],3]^3)/(Spaa[1,2]Spaa[1,6]Spbb[3,4]Spbb[4,5]Spab[2,Sp[1]+Sp[6],5]s[3,4,5])

==> anc/AllOneLoop6Gluons/6g_pppmpm_G/AllCutInfo <==
Format:
 I: Internal Line Label
 Number: External Line Label
each followed by:
 p: Positive Helicity Label
 n: Negative Helicity Label

box(1): Im1pIpIm2pImIp3pImIp4m5p6mIp
box(2): Im1pImIp2pImIp3p4m5pImIp6mIp
box(3): Im1pIpIm2p3pImIp4mIpIm5p6mIp
box(4): Im1pIpIm2p3p4mIpIm5pIpIm6mIp
box(5): Ip1pImIp2p3p4mImIp5pImIp6mIm
box(6): Im6m1pIpIm2pIpIm3p4mIpIm5pIp
box(11): Im1p2p3pImIp4mIpIm5pImIp6mIp
triangle(1): Im1pIpIm2pImIp3p4m5p6mIp
triangle(2): Im1pImIp2pImIp3p4m5p6mIp
triangle(3): Im1pIpIm2p3pImIp4m5p6mIp
triangle(4): Im1pIpIm2p3p4mIpIm5p6mIp
triangle(5): Ip1pImIp2p3p4mImIp5p6mIm
triangle(6): Im1pIpIm2p3p4m5pIpIm6mIp
triangle(7): Im1pImIp2p3p4m5pImIp6mIp
triangle(8): Ip1pImIp2p3p4m5pImIp6mIm
triangle(9): Im6m1pIpIm2pIpIm3p4m5pIp
triangle(11): Ip6m1pImIp2pImIp3p4m5pIm
triangle(12): Im6m1pIpIm2p3p4mIpIm5pIp
triangle(13): Im1p2pImIp3p4m5pImIp6mIp
triangle(14): Ip6m1pImIp2p3p4mImIp5pIm
triangle(17): Im1p2p3pImIp4mIpIm5p6mIp
triangle(24): Im1p2p3p4mIpIm5pIpIm6mIp
triangle(25): Im6m1p2p3pIpIm4mIpIm5pIp
triangle(27): Im1p2p3p4mIpIm5pImIp6mIp
bubble(1): Im6m1pIpIm2p3p4m5pIp
bubble(2): Im1p2pImIp3p4m5p6mIp
bubble(3): Ip6m1pImIp2p3p4m5pIm
bubble(4): Im6m1p2pIpIm3p4m5pIp
bubble(5): Im5p6m1pIpIm2p3p4mIp
bubble(6): Im1p2p3pImIp4m5p6mIp
bubble(9): Im1p2p3p4mIpIm5p6mIp
bubble(10): Im6m1p2p3pIpIm4m5pIp


==> anc/AllOneLoop6Gluons/6g_pppmpm_G/BenchmarkCheck.m <==
<< Spinors`;
On[Assert];
SetDirectory[NotebookDirectory[]];

DeclareSpinorMomentum[Sp[1], {{5.64112881713923583211*^-1+0I}, {-1.16142076352257195694+0I}}, {{5.64112881713923583211*^-1+0I, -1.16142076352257195694+0I}}]
DeclareSpinorMomentum[Sp[2], {{-4.64873538844630674696*^-20+1.85335672282795580206I}, {1.32099548452455967161-9.21202622323894240551*^-2I}}, {{-4.64873538844630674696*^-20+1.85335672282795580206I, -1.32099548452455967161-9.21202622323894239941*^-2I}}]
DeclareSpinorMomentum[Sp[3], {{9.84073342336265994776+24.5012162241276681106I}, {-8.26035705611370068419-37.076931065516607406I}}, {{-2.75038888418595501176*^-20+1.09652438845330411411I, 1.07867705577722402265*^-1+5.75982580979608616803*^-1I}}]
DeclareSpinorMomentum[Sp[4], {{-4.74492790697931048834*^-19+3.55417310336507049707I}, {6.33058642492599197397*^-2-4.78310974327741620683I}}, {{-4.74492790697931048834*^-19+3.55417310336507049707I, -6.33058642492599210204*^-2-4.78310974327741620683I}}]
DeclareSpinorMomentum[Sp[5], {{-2.81377738301297896336*^-20+1.12179610014139426362I}, {-7.79999145914050329739*^-1+5.27471949899611383022*^-3I}}, {{-2.81377738301297896336*^-20+1.12179610014139426362I, 7.79999145914050329739*^-1+5.27471949899611379126*^-3I}}]
DeclareSpinorMomentum[Sp[6], {{-5.61725829372124862027-22.8391814807276962475I}, {3.7790251619804524207+29.7585583367651368182I}}, {{-4.81833706135731732177*^-20+1.9209734775853276002I, 3.04012526364544427029*^-1-7.66730115871076791243*^-2I}}]

Assert[N[Import["tree.m"], 5] == N[(-0.00243664878385+0.00145379603536I), 5]]
Assert[N[Import["box(1).m"], 5] == N[(-0.604077031481-0.81129216839I), 5]]
Assert[N[Import["box(2).m"], 5] == N[(-0.083662480871+0.142483002728I), 5]]
Assert[N[Import["box(3).m"], 5] == N[(3.31143572915+1.28147018394I), 5]]
Assert[N[Import["box(4).m"], 5] == N[(179.414842014-56.7027964724I), 5]]
Assert[N[Import["box(5).m"], 5] == N[(72.9652981737-298.609483942I), 5]]
Assert[N[Import["box(6).m"], 5] == N[(-115378.22552-98838.672815I), 5]]
Assert[N[Import["box(11).m"], 5] == N[(0.273893846635+2.44234157577I), 5]]
Assert[N[Import["triangle(4).m"], 5] == N[(2.63271191551+2.64967674486I), 5]]
Assert[N[Import["triangle(5).m"], 5] == N[(5.95819803058-1.38584701352I), 5]]
Assert[N[Import["triangle(6).m"], 5] == N[(-2.69268849172-2.99452308828I), 5]]
Assert[N[Import["triangle(8).m"], 5] == N[(-6.48162212031+1.24928850025I), 5]]
Assert[N[Import["triangle(9).m"], 5] == N[(-774.421365877+3174.60368008I), 5]]
Assert[N[Import["triangle(11).m"], 5] == N[(-161.04170732+2278.79454921I), 5]]
Assert[N[Import["triangle(12).m"], 5] == N[(819.557054489-154.312618152I), 5]]
Assert[N[Import["triangle(14).m"], 5] == N[(543.049415674-192.62734575I), 5]]
Assert[N[Import["triangle(24).m"], 5] == N[(7.86498751622+1.49560335777I), 5]]
Assert[N[Import["triangle(25).m"], 5] == N[(-0.111342533229+0.138303529175I), 5]]
Assert[N[Import["bubble(1).m"], 5] == N[(-0.666496340071-0.48459061731I), 5]]
Assert[N[Import["bubble(3).m"], 5] == N[(-0.506160090718-0.241319729123I), 5]]
Assert[N[Import["bubble(4).m"], 5] == N[(4.12238076608-5.14120806122I), 5]]
Assert[N[Import["bubble(5).m"], 5] == N[(-1.01107067853+0.473439557676I), 5]]
Assert[N[Import["bubble(9).m"], 5] == N[(0.00844956589809-0.02685902268I), 5]]
Assert[N[Import["bubble(10).m"], 5] == N[(0.00204239788095-0.00273366541615I), 5]]
Assert[N[Import["rational.m"], 5] == N[(-0.112172340673-0.233454221396I), 5]]


==> anc/AllOneLoop6Gluons/6g_pppmpm_G/box_11_.m <==
(+1/2I Spbb[4,5]Spaa[4,6]^4Spbb[5,6])/(Spaa[1,2]Spaa[1,6]Spaa[2,3]Spaa[3,4])

==> anc/AllOneLoop6Gluons/6g_pppmpm_G/box_1_.m <==
(+1/2I Spbb[1,2]Spbb[2,3]Spaa[4,6]^4)/(Spaa[1,6]Spaa[3,4]Spaa[4,5]Spaa[5,6])

==> anc/AllOneLoop6Gluons/6g_pppmpm_G/box_2_.m <==
(+1/2I Spbb[1,2]Spbb[1,6]Spaa[4,6]^4)/(Spaa[2,3]Spaa[3,4]Spaa[4,5]Spaa[5,6])

==> anc/AllOneLoop6Gluons/6g_pppmpm_G/box_3_.m <==
(+1/2I Spaa[4,6]^4Spab[1,Sp[2]+Sp[3],4]Spab[4,Sp[2]+Sp[3],1])/(Spaa[1,2]Spaa[1,6]Spaa[2,3]Spaa[3,4]Spaa[4,5]Spaa[5,6])

==> anc/AllOneLoop6Gluons/6g_pppmpm_G/box_4_.m <==
(+1/2I Spaa[1,4]^4Spbb[1,6]Spaa[5,6]^4Spbb[5,6])/(Spaa[1,2]Spaa[1,5]^4Spaa[2,3]Spaa[3,4]Spaa[4,5])

==> anc/AllOneLoop6Gluons/6g_pppmpm_G/box_5_.m <==
(+1/2I Spaa[1,6]^4Spbb[1,6]Spaa[4,5]^3Spbb[5,6])/(Spaa[1,2]Spaa[1,5]^4Spaa[2,3]Spaa[3,4])

==> anc/AllOneLoop6Gluons/6g_pppmpm_G/box_6_.m <==
(+1/2I Spaa[2,4]^4Spaa[5,6]^3Spab[2,Sp[1]+Sp[6],5]Spab[5,Sp[1]+Sp[6],2])/(Spaa[1,2]Spaa[1,6]Spaa[2,3]Spaa[2,5]^4Spaa[3,4]Spaa[4,5])

==> anc/AllOneLoop6Gluons/6g_pppmpm_G/bubble_10_.m <==
(-1/3I Spaa[3,4]^2Spbb[3,4]^2Spbb[3,5]Spaa[3,6]^3Spaa[4,5]^2)/(Spaa[1,2]Spaa[1,6]Spaa[2,3]Spaa[3,5]^3Spab[3,Sp[4]+Sp[5],3]^3)+
(+2/3I Spaa[3,4]^3Spbb[3,4]Spbb[3,5]Spaa[3,6]Spaa[5,6]^2)/(Spaa[1,2]Spaa[1,6]Spaa[2,3]Spaa[3,5]^3Spab[3,Sp[4]+Sp[5],3]^2)+
(Spaa[3,4]Spbb[3,5]Spaa[3,6]^2Spaa[4,5](-11/6I Spbb[1,3]Spaa[1,6]-11/6I Spbb[2,3]Spaa[2,6]+17/6I Spaa[4,6]Spbb[3,4]))/(Spab[3,Sp[4]+Sp[5],3]^2Spaa[3,5]^2Spaa[2,3]Spaa[1,6]Spaa[1,2])+
(-2/3I Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spaa[4,6]^2)/(Spaa[1,2]Spaa[1,6]Spaa[2,3]Spaa[3,5]Spab[3,Sp[4]+Sp[5],3]^2)+
(-8/3I Spaa[3,4]Spbb[3,5]Spaa[3,6]Spaa[4,6]Spaa[5,6])/(Spaa[1,2]Spaa[1,6]Spaa[2,3]Spaa[3,5]^2Spab[3,Sp[4]+Sp[5],3])+
(-1/3I Spbb[3,5]Spaa[3,6]Spaa[4,6]^2)/(Spaa[1,2]Spaa[1,6]Spaa[2,3]Spaa[3,5]Spab[3,Sp[4]+Sp[5],3])

==> anc/AllOneLoop6Gluons/6g_pppmpm_G/bubble_1_.m <==
(+1/3I Spbb[1,2]^3Spaa[1,6]^2Spaa[2,4]^4)/(Spaa[1,2]Spaa[2,3]Spaa[2,5]Spaa[3,4]Spaa[4,5]Spab[2,Sp[1]+Sp[6],2]^3)+
(+1/2I Spbb[1,2]^2Spaa[1,6]Spaa[2,4]^4Spaa[5,6])/(Spaa[1,2]Spaa[2,3]Spaa[2,5]^2Spaa[3,4]Spaa[4,5]Spab[2,Sp[1]+Sp[6],2]^2)+
(+1I Spbb[1,2]Spaa[2,4]^4Spaa[5,6]^2)/(Spaa[1,2]Spaa[2,3]Spaa[2,5]^3Spaa[3,4]Spaa[4,5]Spab[2,Sp[1]+Sp[6],2])+
(-1/3I Spbb[1,5]^3Spaa[1,6]^2Spaa[4,5]^3)/(Spaa[1,5]Spaa[2,3]Spaa[2,5]Spaa[3,4]Spab[5,Sp[1]+Sp[6],5]^3)+
(-1I Spaa[4,6]Spbb[1,5]^2Spaa[1,6]Spaa[4,5]^2)/(Spaa[1,5]Spaa[2,3]Spaa[2,5]Spaa[3,4]Spab[5,Sp[1]+Sp[6],5]^2)+
(-1/2I Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[4,5]^2Spaa[5,6])/(Spaa[1,5]^2Spaa[2,3]Spaa[2,5]Spaa[3,4]Spab[5,Sp[1]+Sp[6],5]^2)+
(-1/2I Spaa[2,4]Spbb[1,5]^2Spaa[1,6]Spaa[4,5]^2Spaa[5,6])/(Spaa[1,5]Spaa[2,3]Spaa[2,5]^2Spaa[3,4]Spab[5,Sp[1]+Sp[6],5]^2)+
(-2I Spbb[1,5]Spaa[1,4]Spaa[4,5]Spaa[4,6]Spaa[5,6])/(Spaa[1,5]^2Spaa[2,3]Spaa[2,5]Spaa[3,4]Spab[5,Sp[1]+Sp[6],5])+
(-1I Spbb[1,5]Spaa[1,4]^2Spaa[4,5]Spaa[5,6]^2)/(Spaa[1,5]^3Spaa[2,3]Spaa[2,5]Spaa[3,4]Spab[5,Sp[1]+Sp[6],5])+
(-1I Spbb[1,5]Spaa[2,4]^2Spaa[4,5]Spaa[5,6]^2)/(Spaa[1,5]Spaa[2,3]Spaa[2,5]^3Spaa[3,4]Spab[5,Sp[1]+Sp[6],5])+
(-2I Spaa[5,6]Spaa[2,4]Spaa[4,6]Spbb[1,5]Spaa[4,5])/(Spaa[1,5]Spaa[2,3]Spaa[2,5]^2Spaa[3,4]Spab[5,Sp[1]+Sp[6],5])+
(-1I Spaa[4,5]^3Spbb[1,5]Spaa[2,6]Spaa[1,6])/(Spaa[1,5]^2Spaa[2,3]Spaa[2,5]^2Spaa[3,4]Spab[5,Sp[1]+Sp[6],5])

==> anc/AllOneLoop6Gluons/6g_pppmpm_G/bubble_2_.m <==
0

==> anc/AllOneLoop6Gluons/6g_pppmpm_G/bubble_3_.m <==
(+1/3I Spbb[1,2]^3Spaa[1,6]^2Spaa[2,4]^4)/(Spaa[1,2]Spaa[2,3]Spaa[2,5]Spaa[3,4]Spaa[4,5]Spab[2,Sp[1]+Sp[6],2]^3)+
(+1/2I Spbb[1,2]^2Spaa[1,6]Spaa[2,4]^4Spaa[5,6])/(Spaa[1,2]Spaa[2,3]Spaa[2,5]^2Spaa[3,4]Spaa[4,5]Spab[2,Sp[1]+Sp[6],2]^2)+
(-2I Spbb[1,2]^2Spaa[1,6]Spaa[2,4]^3Spaa[4,6])/(Spaa[1,2]Spaa[2,3]Spaa[2,5]Spaa[3,4]Spaa[4,5]Spab[2,Sp[1]+Sp[6],2]^2)+
(+1I Spbb[1,2]Spaa[2,4]^4Spaa[5,6]^2)/(Spaa[1,2]Spaa[2,3]Spaa[2,5]^3Spaa[3,4]Spaa[4,5]Spab[2,Sp[1]+Sp[6],2])+
(-4I Spbb[1,2]Spaa[2,4]^3Spaa[4,6]Spaa[5,6])/(Spaa[1,2]Spaa[2,3]Spaa[2,5]^2Spaa[3,4]Spaa[4,5]Spab[2,Sp[1]+Sp[6],2])+
(+6I Spbb[1,2]Spaa[2,4]^2Spaa[4,6]^2)/(Spaa[1,2]Spaa[2,3]Spaa[2,5]Spaa[3,4]Spaa[4,5]Spab[2,Sp[1]+Sp[6],2])+
(-1/3I Spbb[1,5]^3Spaa[1,6]^2Spaa[4,5]^3)/(Spaa[1,5]Spaa[2,3]Spaa[2,5]Spaa[3,4]Spab[5,Sp[1]+Sp[6],5]^3)+
(+1/2I Spaa[1,2]Spbb[1,5]^2Spaa[1,6]Spaa[4,5]^3Spaa[5,6])/(Spaa[1,5]^2Spaa[2,3]Spaa[2,5]^2Spaa[3,4]Spab[5,Sp[1]+Sp[6],5]^2)+
(+1I Spbb[1,5]^2Spaa[1,6]^2Spaa[4,5]^3)/(Spaa[1,5]^2Spaa[2,3]Spaa[2,5]Spaa[3,4]Spab[5,Sp[1]+Sp[6],5]^2)+
(-1I Spaa[1,2]^2Spbb[1,5]Spaa[4,5]^3Spaa[5,6]^2)/(Spaa[1,5]^3Spaa[2,3]Spaa[2,5]^3Spaa[3,4]Spab[5,Sp[1]+Sp[6],5])+
(-3I Spbb[1,5]Spaa[1,6]Spaa[2,6]Spaa[4,5]^3)/(Spaa[1,5]^2Spaa[2,3]Spaa[2,5]^2Spaa[3,4]Spab[5,Sp[1]+Sp[6],5])

==> anc/AllOneLoop6Gluons/6g_pppmpm_G/bubble_4_.m <==
(Spbb[3,4]^2Spaa[3,4]^3(-1I Spbb[3,4]Spaa[5,6]^2Spaa[4,6]Spaa[3,4]^2-1/3I Spbb[3,5]Spaa[5,6]^3Spaa[3,4]^2+1I Spbb[3,4]Spaa[3,5]Spaa[5,6]Spaa[4,6]^2Spaa[3,4]-1/3I Spbb[3,4]Spaa[3,5]^2Spaa[4,6]^3))/(Spab[3,Sp[4]+Sp[5],3]^3Spaa[3,5]^3Spaa[4,5]Spaa[2,3]Spaa[1,6]Spaa[1,2])+
(Spbb[3,4]Spaa[5,6]Spaa[3,4]^3(-3I Spbb[3,4]Spaa[5,6]Spaa[4,6]Spaa[3,4]-7/6I Spbb[3,5]Spaa[5,6]^2Spaa[3,4]+3/2I Spbb[3,4]Spaa[3,5]Spaa[4,6]^2))/(Spab[3,Sp[4]+Sp[5],3]^2Spaa[3,5]^3Spaa[4,5]Spaa[2,3]Spaa[1,6]Spaa[1,2])+
(Spaa[5,6]^2Spaa[3,4]^3(-3I Spbb[3,4]Spaa[4,6]-11/6I Spbb[3,5]Spaa[5,6]))/(Spab[3,Sp[4]+Sp[5],3]Spaa[3,5]^3Spaa[4,5]Spaa[2,3]Spaa[1,6]Spaa[1,2])+
(Spaa[3,4]Spaa[4,5]^2Spaa[5,6]^3(+1/3I Spbb[3,5]^3Spaa[2,3]^2Spaa[3,5]^2+1/3I Spaa[2,4]Spaa[2,3]Spaa[4,5]^2Spbb[4,5]^3-1/3I Spaa[2,4]Spaa[2,5]Spaa[3,4]Spaa[4,5]Spbb[4,5]^3))/(Spab[5,Sp[3]+Sp[4],5]^3Spaa[3,5]^3Spaa[1,6]Spaa[3,4]Spaa[2,5]^3Spaa[1,2])+
(Spaa[3,4]Spaa[4,5]^2Spaa[5,6]^3(-1/2I Spbb[3,5]^2Spaa[2,3]^2Spaa[3,5]+3/2I Spaa[2,4]Spaa[2,3]Spaa[4,5]Spbb[4,5]^2-2I Spaa[2,4]Spaa[2,5]Spaa[3,4]Spbb[4,5]^2))/(Spab[5,Sp[3]+Sp[4],5]^2Spaa[3,5]^3Spaa[1,6]Spaa[3,4]Spaa[2,5]^3Spaa[1,2])+
(Spaa[4,5]Spaa[5,6]^3Spaa[3,4](+1I Spaa[2,3]^2Spaa[4,5]Spbb[3,5]+2I Spaa[2,4]Spaa[2,3]Spaa[4,5]Spbb[4,5]-6I Spaa[2,4]Spaa[2,5]Spaa[3,4]Spbb[4,5]))/(Spab[5,Sp[3]+Sp[4],5]Spaa[3,5]^3Spaa[1,6]Spaa[3,4]Spaa[2,5]^3Spaa[1,2])+
(Spaa[2,3]Spaa[4,5]Spaa[5,6]^2(+1I Spaa[2,3]Spaa[4,5]Spaa[4,6]+31/6I Spaa[2,4]Spaa[5,6]Spaa[3,4]))/(Spaa[3,5]^3Spaa[1,6]Spaa[3,4]Spaa[2,5]^3Spaa[1,2])+
(Spaa[4,5](+5/6I Spaa[2,3]Spaa[5,6]Spaa[4,6]^2Spaa[2,5]-17/3I Spaa[2,3]Spaa[4,5]Spaa[5,6]Spaa[4,6]Spaa[2,6]+13/3I Spaa[4,5]^2Spaa[3,6]Spaa[2,6]^2))/(Spaa[3,5]^2Spaa[1,6]Spaa[3,4]Spaa[2,5]^3Spaa[1,2])+
(Spaa[4,6](-10I Spaa[2,4]^2Spaa[5,6]^2+14I Spaa[2,4]Spaa[5,6]Spaa[4,6]Spaa[2,5]-4I Spaa[4,6]^2Spaa[2,5]^2))/(Spaa[3,5]Spaa[1,6]Spaa[3,4]Spaa[2,5]^3Spaa[1,2])+
(Spbb[1,2]^3Spaa[2,4]^4(-1/3I Spaa[1,2]^2Spaa[5,6]^2+2/3I Spaa[1,2]Spaa[2,6]Spaa[5,6]Spaa[1,5]-1/3I Spaa[2,6]^2Spaa[1,5]^2))/(Spab[2,Sp[1]+Sp[6],2]^3Spaa[4,5]Spaa[3,4]Spaa[2,5]^3Spaa[2,3]Spaa[1,2])+
(Spbb[1,2]Spaa[5,6]^2Spaa[2,4]^4(+1I Spaa[1,2]Spbb[1,2]+1I Spbb[2,6]Spaa[2,6]))/(Spab[2,Sp[1]+Sp[6],2]^2Spaa[4,5]Spaa[3,4]Spaa[2,5]^3Spaa[2,3]Spaa[1,2])+
(-1/2I Spbb[1,2]^2Spaa[1,6]Spaa[2,4]^4Spaa[5,6])/(Spaa[1,2]Spaa[2,3]Spaa[2,5]^2Spaa[3,4]Spaa[4,5]Spab[2,Sp[1]+Sp[6],2]^2)

==> anc/AllOneLoop6Gluons/6g_pppmpm_G/bubble_5_.m <==
(+1/3I Spaa[1,4]^3Spbb[1,5]^3Spaa[5,6]^2)/(Spaa[1,2]Spaa[1,5]Spaa[2,3]Spaa[3,4]Spab[1,Sp[5]+Sp[6],1]^3)+
(-1I Spaa[1,4]^3Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[5,6]^2)/(Spaa[1,2]Spaa[1,5]^3Spaa[2,3]Spaa[3,4]Spab[1,Sp[5]+Sp[6],1]^2)+
(-3/2I Spaa[1,4]^3Spbb[1,5]^2Spaa[5,6]^2)/(Spaa[1,2]Spaa[1,5]^2Spaa[2,3]Spaa[3,4]Spab[1,Sp[5]+Sp[6],1]^2)+
(-1/2I Spaa[1,4]^2Spbb[1,5]^2Spaa[4,6]Spaa[5,6])/(Spaa[1,2]Spaa[1,5]Spaa[2,3]Spaa[3,4]Spab[1,Sp[5]+Sp[6],1]^2)+
(+1I Spaa[1,4]^2Spbb[1,5]Spaa[4,6]Spaa[5,6])/(Spaa[1,2]Spaa[1,5]^2Spaa[2,3]Spaa[3,4]Spab[1,Sp[5]+Sp[6],1])+
(+1I Spaa[1,4]Spbb[1,5]Spaa[4,6]^2)/(Spaa[1,2]Spaa[1,5]Spaa[2,3]Spaa[3,4]Spab[1,Sp[5]+Sp[6],1])+
(+1/3I Spaa[2,4]^3Spaa[2,6]Spab[6,Sp[1]+Sp[5],2]^3)/(Spaa[1,2]Spaa[1,6]Spaa[2,3]Spaa[2,5]Spaa[3,4]Spaa[5,6]Spab[2,Sp[3]+Sp[4],2]^3)+
(-1I Spaa[2,4]^3Spaa[2,6]^2Spab[5,Sp[1]+Sp[6],2]Spab[6,Sp[1]+Sp[5],2])/(Spaa[1,2]Spaa[1,6]Spaa[2,3]Spaa[2,5]^3Spaa[3,4]Spab[2,Sp[3]+Sp[4],2]^2)+
(+3/2I Spaa[2,4]^3Spaa[2,6]Spab[6,Sp[1]+Sp[5],2]^2)/(Spaa[1,2]Spaa[1,6]Spaa[2,3]Spaa[2,5]^2Spaa[3,4]Spab[2,Sp[3]+Sp[4],2]^2)+
(+1/2I Spaa[2,4]^2Spaa[2,6]Spaa[4,6]Spab[6,Sp[1]+Sp[5],2]^2)/(Spaa[1,2]Spaa[1,6]Spaa[2,3]Spaa[2,5]Spaa[3,4]Spaa[5,6]Spab[2,Sp[3]+Sp[4],2]^2)+
(+1I Spaa[2,4]^2Spaa[2,6]Spaa[4,6]Spab[6,Sp[1]+Sp[5],2])/(Spaa[1,2]Spaa[1,6]Spaa[2,3]Spaa[2,5]^2Spaa[3,4]Spab[2,Sp[3]+Sp[4],2])+
(+1I Spaa[2,4]Spaa[2,6]Spaa[4,6]^2Spab[6,Sp[1]+Sp[5],2])/(Spaa[1,2]Spaa[1,6]Spaa[2,3]Spaa[2,5]Spaa[3,4]Spaa[5,6]Spab[2,Sp[3]+Sp[4],2])+
(+1/3I Spbb[1,5]^3Spaa[1,6]^2Spaa[4,5]^3)/(Spaa[1,5]Spaa[2,3]Spaa[2,5]Spaa[3,4]Spab[5,Sp[1]+Sp[6],5]^3)+
(Spbb[1,5]Spaa[4,5]Spaa[5,6](+1/2I Spaa[2,4]Spaa[1,2]Spaa[4,6]Spbb[1,2]-1I Spaa[1,2]Spaa[4,6]^2Spbb[1,6]+1/2I Spaa[2,4]Spaa[1,4]Spaa[3,6]Spbb[1,3]+1/2I Spbb[1,4]Spaa[2,4]Spaa[1,4]Spaa[4,6]+1/2I Spaa[2,4]^2Spbb[1,2]Spaa[1,6]+1/2I Spaa[2,4]Spaa[4,6]Spaa[1,6]Spbb[1,6]+1I Spaa[2,3]Spbb[3,6]Spaa[4,6]^2+1/2I Spaa[2,4]Spbb[2,6]Spaa[4,6]Spaa[2,6]+1/2I Spbb[3,6]Spaa[2,4]Spaa[3,6]Spaa[4,6]+3/2I Spaa[2,4]Spaa[4,6]^2Spbb[4,6]))/(Spab[5,Sp[1]+Sp[6],5]^2Spaa[3,4]Spaa[2,5]^2Spaa[2,3]Spaa[1,5])+
(-1I Spbb[1,5]Spaa[2,4]Spaa[2,6]Spaa[4,5]^2Spaa[5,6])/(Spaa[1,5]Spaa[2,3]Spaa[2,5]^3Spaa[3,4]Spab[5,Sp[1]+Sp[6],5])+
(+3/2I Spbb[1,5]Spaa[2,4]Spaa[4,5]Spaa[4,6]Spaa[5,6])/(Spaa[1,5]Spaa[2,3]Spaa[2,5]^2Spaa[3,4]Spab[5,Sp[1]+Sp[6],5])+
(-1I Spaa[1,4]^2Spbb[1,5]Spaa[4,5]Spaa[5,6]^3Spbb[5,6])/(Spaa[1,5]^3Spaa[2,3]Spaa[2,5]Spaa[3,4]Spab[5,Sp[1]+Sp[6],5]^2)+
(-3/2I Spaa[1,4]^2Spbb[1,5]^2Spaa[4,5]Spaa[5,6]^2)/(Spaa[1,5]^2Spaa[2,3]Spaa[2,5]Spaa[3,4]Spab[5,Sp[1]+Sp[6],5]^2)+
(-1/2I Spaa[1,4]Spbb[1,5]^2Spaa[4,5]Spaa[4,6]Spaa[5,6])/(Spaa[1,5]Spaa[2,3]Spaa[2,5]Spaa[3,4]Spab[5,Sp[1]+Sp[6],5]^2)+
(+1I Spaa[1,4]Spbb[1,5]Spaa[2,4]Spaa[4,5]Spaa[5,6]^2)/(Spaa[1,5]^2Spaa[2,3]Spaa[2,5]^2Spaa[3,4]Spab[5,Sp[1]+Sp[6],5])+
(+1I Spaa[1,4]Spbb[1,5]Spaa[4,5]Spaa[4,6]Spaa[5,6])/(Spaa[1,5]^2Spaa[2,3]Spaa[2,5]Spaa[3,4]Spab[5,Sp[1]+Sp[6],5])

==> anc/AllOneLoop6Gluons/6g_pppmpm_G/bubble_6_.m <==
0

==> anc/AllOneLoop6Gluons/6g_pppmpm_G/bubble_9_.m <==
(-1/3I Spaa[1,4]^3Spbb[1,5]^3Spaa[5,6]^2)/(Spaa[1,2]Spaa[1,5]Spaa[2,3]Spaa[3,4]Spab[1,Sp[5]+Sp[6],1]^3)+
(+1I Spaa[1,4]^3Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[5,6]^2)/(Spaa[1,2]Spaa[1,5]^3Spaa[2,3]Spaa[3,4]Spab[1,Sp[5]+Sp[6],1]^2)+
(+3/2I Spaa[1,4]^3Spbb[1,5]^2Spaa[5,6]^2)/(Spaa[1,2]Spaa[1,5]^2Spaa[2,3]Spaa[3,4]Spab[1,Sp[5]+Sp[6],1]^2)+
(+1/2I Spaa[1,4]^2Spbb[1,5]^2Spaa[4,6]Spaa[5,6])/(Spaa[1,2]Spaa[1,5]Spaa[2,3]Spaa[3,4]Spab[1,Sp[5]+Sp[6],1]^2)+
(-1I Spaa[1,4]^2Spbb[1,5]Spaa[4,6]Spaa[5,6])/(Spaa[1,2]Spaa[1,5]^2Spaa[2,3]Spaa[3,4]Spab[1,Sp[5]+Sp[6],1])+
(-1I Spaa[1,4]Spbb[1,5]Spaa[4,6]^2)/(Spaa[1,2]Spaa[1,5]Spaa[2,3]Spaa[3,4]Spab[1,Sp[5]+Sp[6],1])

==> anc/AllOneLoop6Gluons/6g_pppmpm_G/rational.m <==
(-2/3I Spaa[5,6]Spbb[1,5]^3Spaa[1,4]^3)/(Spaa[1,2]Spaa[1,5]Spaa[2,3]Spaa[3,4]Spbb[5,6]Spab[1,Sp[5]+Sp[6],1]^2)+
(+1I Spbb[1,5]^3Spaa[4,5]Spaa[1,4]^2)/(Spaa[1,2]Spaa[1,5]Spaa[2,3]Spaa[3,4]Spbb[1,6]Spbb[5,6]Spab[1,Sp[5]+Sp[6],1])+
(+1/3I Spaa[1,4]^2Spbb[1,5]^3Spab[4,Sp[2]+Sp[3],1])/(Spaa[1,2]Spaa[2,3]Spaa[3,4]Spbb[1,6]Spbb[5,6]Spab[1,Sp[5]+Sp[6],1]s[2,3,4])+
(+2/3I Spaa[2,4]^4Spbb[1,2]^3Spaa[1,6])/(Spaa[1,2]Spaa[2,3]Spaa[2,5]Spaa[3,4]Spaa[4,5]Spbb[1,6]Spab[2,Sp[1]+Sp[6],2]^2)+
(-1I Spaa[2,4]^3Spbb[1,2]^2Spaa[4,5]Spaa[2,6])/(Spaa[1,2]Spaa[2,3]Spaa[2,5]^2Spaa[3,4]Spaa[4,5]Spbb[1,6]Spab[2,Sp[1]+Sp[6],2])+
(-1/3I Spaa[2,4]^4Spaa[1,6]Spbb[1,2]^3)/(Spaa[1,2]Spaa[2,3]Spaa[2,5]Spaa[3,4]Spaa[4,5]Spbb[1,6]Spab[2,Sp[1]+Sp[6],2]s[3,4,5])+
(-1I Spaa[2,4]^3Spbb[1,2]^2Spaa[4,6])/(Spaa[1,2]Spaa[2,3]Spaa[2,5]Spaa[3,4]Spaa[4,5]Spbb[1,6]Spab[2,Sp[1]+Sp[6],2])+
(-2/3I Spbb[1,5]^3Spaa[4,5]^3Spaa[1,6])/(Spaa[1,5]Spaa[2,3]Spaa[2,5]Spaa[3,4]Spbb[1,6]Spab[5,Sp[1]+Sp[6],5]^2)+
(-1I Spbb[1,5]^2Spaa[4,5]^2Spaa[5,6]Spaa[1,4])/(Spaa[1,5]^2Spaa[2,3]Spaa[2,5]Spaa[3,4]Spbb[1,6]Spab[5,Sp[1]+Sp[6],5])+
(-1I Spbb[1,5]^2Spaa[4,5]^2Spaa[5,6]Spaa[2,4])/(Spaa[1,5]Spaa[2,3]Spaa[2,5]^2Spaa[3,4]Spbb[1,6]Spab[5,Sp[1]+Sp[6],5])+
(+1/3I Spaa[4,5]^3Spaa[1,6]Spbb[1,5]^3)/(Spaa[1,5]Spaa[2,3]Spaa[2,5]Spaa[3,4]Spbb[1,6]Spab[5,Sp[1]+Sp[6],5]s[2,3,4])+
(-1/3I Spaa[1,2]Spbb[1,5]^3Spaa[4,5]^3)/(Spaa[1,5]Spbb[1,6]Spaa[2,3]Spaa[2,5]^2Spaa[3,4]Spbb[5,6]s[2,3,4])+
(-1/3I Spbb[1,5]^3Spaa[2,4]Spaa[4,5]^2)/(Spbb[1,6]Spaa[2,3]Spaa[2,5]^2Spaa[3,4]Spbb[5,6]s[2,3,4])+
(-1/3I Spbb[1,2]Spaa[1,3]^2Spaa[2,6]^2Spbb[3,5]^4)/(Spaa[1,2]^2Spaa[1,6]Spaa[2,3]Spbb[3,4]Spbb[4,5]Spbb[5,6]s[1,2,3]s[3,4,5])+
(-2/3I Spbb[3,5]^3Spaa[3,6]^3Spaa[4,5])/(Spaa[1,2]Spaa[1,6]Spaa[2,3]Spaa[3,5]Spbb[4,5]Spab[3,Sp[4]+Sp[5],3]^2)+
(+1I Spbb[3,5]^3Spaa[3,6]^2Spaa[5,6])/(Spaa[1,2]Spaa[1,6]Spaa[2,3]Spbb[3,4]Spaa[3,5]Spbb[4,5]Spab[3,Sp[4]+Sp[5],3])+
(-1/3I Spbb[3,5]^3Spaa[3,6]^2Spab[6,Sp[1]+Sp[2],3])/(Spaa[1,2]Spaa[1,6]Spaa[2,3]Spbb[3,4]Spbb[4,5]Spab[3,Sp[4]+Sp[5],3]s[3,4,5])+
(+2/3I Spbb[2,3]^3Spaa[2,6]^4Spaa[3,4])/(Spaa[1,2]Spaa[1,6]Spaa[2,3]Spaa[2,5]Spbb[3,4]Spaa[5,6]Spab[2,Sp[3]+Sp[4],2]^2)+
(-1I Spbb[2,3]^2Spaa[2,4]Spaa[2,6]^3Spaa[5,6])/(Spaa[1,2]Spaa[1,6]Spaa[2,3]Spaa[2,5]^2Spbb[3,4]Spaa[5,6]Spab[2,Sp[3]+Sp[4],2])+
(-1/3I Spbb[2,3]^3Spaa[2,6]^4Spaa[3,4])/(Spaa[1,2]Spaa[1,6]Spaa[2,3]Spaa[2,5]Spbb[3,4]Spaa[5,6]Spab[2,Sp[3]+Sp[4],2]s[2,3,4])+
(-1I Spbb[2,3]^2Spaa[2,6]^3Spaa[4,6])/(Spaa[1,2]Spaa[1,6]Spaa[2,3]Spaa[2,5]Spbb[3,4]Spaa[5,6]Spab[2,Sp[3]+Sp[4],2])+
(-2/3I Spaa[3,4]Spbb[3,5]^3Spaa[5,6]^3)/(Spaa[1,2]Spaa[1,6]Spaa[2,5]Spbb[3,4]Spaa[3,5]Spab[5,Sp[3]+Sp[4],5]^2)+
(-1I Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spaa[5,6]^2)/(Spaa[1,2]Spaa[1,6]Spaa[2,5]Spbb[3,4]Spaa[3,5]^2Spab[5,Sp[3]+Sp[4],5])+
(-1I Spaa[2,6]Spbb[3,5]^2Spaa[4,5]Spaa[5,6]^2)/(Spaa[1,2]Spaa[1,6]Spaa[2,5]^2Spbb[3,4]Spaa[3,5]Spab[5,Sp[3]+Sp[4],5])+
(+1/3I Spaa[3,4]Spbb[3,5]^3Spaa[5,6]^3)/(Spaa[1,2]Spaa[1,6]Spaa[2,5]Spbb[3,4]Spaa[3,5]Spab[5,Sp[3]+Sp[4],5]s[3,4,5])+
(-1/3I Spaa[2,3]Spbb[3,5]^3Spaa[5,6]^3)/(Spaa[1,2]Spaa[1,6]Spaa[2,5]^2Spbb[3,4]Spaa[3,5]Spbb[4,5]s[3,4,5])+
(-1/3I Spaa[2,6]Spbb[3,5]^3Spaa[5,6]^2)/(Spaa[1,2]Spaa[1,6]Spaa[2,5]^2Spbb[3,4]Spbb[4,5]s[3,4,5])+
(-1/3I Spaa[1,3]^2Spbb[1,5]^4Spbb[2,3]Spaa[2,4]^2)/(Spaa[1,2]Spbb[1,6]Spaa[2,3]^2Spaa[3,4]Spbb[4,5]Spbb[5,6]s[1,2,3]s[2,3,4])+
(-1I Spbb[1,3]^2Spaa[2,4]Spaa[2,6])/(Spaa[1,2]Spbb[1,6]Spaa[2,3]Spaa[2,5]^2Spbb[3,4])+
(+1I Spaa[2,4]Spaa[2,6]Spaa[4,6]^2)/(Spaa[1,2]Spaa[1,6]Spaa[2,3]Spaa[2,5]^2Spaa[3,4])+
(Spaa[2,6](-5I Spaa[1,3]^2Spbb[1,5]^3Spbb[3,4]^2Spbb[3,5]Spaa[4,5]^2Spaa[4,6]+13/3I Spaa[1,3]^2Spbb[1,5]^3Spbb[3,4]^2Spbb[3,6]Spaa[4,5]Spaa[4,6]^2+14I Spaa[1,3]^2Spbb[1,5]^3Spbb[3,4]Spbb[3,5]Spbb[3,6]Spaa[4,5]Spaa[4,6]Spaa[5,6]-2I Spaa[1,3]^2Spbb[1,5]^3Spbb[3,5]Spbb[3,6]^2Spaa[4,6]Spaa[5,6]^2+6I Spaa[1,3]Spaa[1,4]^2Spbb[1,5]^4Spbb[3,4]^2Spaa[4,5]Spaa[5,6]-6I Spaa[1,3]Spaa[1,4]^2Spbb[1,5]^4Spbb[3,4]Spbb[3,6]Spaa[5,6]^2+6I Spaa[1,3]Spaa[1,4]Spbb[1,5]^4Spaa[1,6]Spbb[3,4]^2Spaa[4,5]^2-15I Spaa[1,3]Spaa[1,4]Spbb[1,5]^4Spaa[1,6]Spbb[3,4]Spbb[3,6]Spaa[4,5]Spaa[5,6]+2I Spaa[1,3]Spaa[1,4]Spbb[1,5]^4Spaa[1,6]Spbb[3,6]^2Spaa[5,6]^2+11I Spaa[1,3]Spaa[1,4]Spbb[1,5]^3Spaa[3,4]Spbb[3,4]^2Spbb[3,5]Spaa[4,5]Spaa[5,6]-13/3I Spaa[1,3]Spaa[1,4]Spbb[1,5]^3Spaa[3,4]Spbb[3,4]^2Spbb[3,6]Spaa[4,6]Spaa[5,6]-11I Spaa[1,3]Spaa[1,4]Spbb[1,5]^3Spaa[3,4]Spbb[3,4]Spbb[3,5]Spbb[3,6]Spaa[5,6]^2+11I Spaa[1,3]Spaa[1,4]Spbb[1,5]^3Spbb[3,4]^2Spbb[3,5]Spaa[3,6]Spaa[4,5]^2-26/3I Spaa[1,3]Spaa[1,4]Spbb[1,5]^3Spbb[3,4]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]Spaa[4,6]-25I Spaa[1,3]Spaa[1,4]Spbb[1,5]^3Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spaa[5,6]+7/3I Spaa[1,3]Spaa[1,4]Spbb[1,5]^3Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[5,6]^2+19/3I Spaa[1,3]Spaa[1,4]Spbb[1,5]^3Spbb[3,4]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]-1/3I Spaa[1,3]Spaa[1,4]Spbb[1,5]^3Spbb[3,4]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]Spaa[5,6]+1/3I Spaa[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spbb[3,4]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2-12I Spaa[1,3]Spaa[1,4]Spbb[1,5]^3Spbb[3,4]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]+1I Spaa[1,3]Spaa[1,4]Spbb[1,5]^3Spbb[3,5]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[5,6]^2+14/3I Spaa[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spbb[3,4]Spbb[3,6]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]+3I Spaa[1,3]Spaa[1,4]Spbb[1,5]^3Spbb[3,6]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]^2-9I Spaa[1,3]Spbb[1,5]^4Spaa[1,6]^2Spbb[3,4]Spbb[3,6]Spaa[4,5]^2+2I Spaa[1,3]Spbb[1,5]^4Spaa[1,6]^2Spbb[3,6]^2Spaa[4,5]Spaa[5,6]-14I Spaa[1,3]Spbb[1,5]^3Spaa[1,6]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]^2+7/3I Spaa[1,3]Spbb[1,5]^3Spaa[1,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,5]Spaa[5,6]-1I Spaa[1,3]Spbb[1,5]^3Spaa[1,6]Spbb[3,4]Spbb[3,5]Spaa[4,5]^3Spbb[4,5]-5I Spaa[1,3]Spbb[1,5]^3Spaa[1,6]Spbb[3,4]^2Spaa[4,5]^2Spaa[4,6]Spbb[5,6]-15I Spaa[1,3]Spbb[1,5]^3Spaa[1,6]Spbb[3,4]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]+13/3I Spaa[1,3]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[3,4]Spbb[3,6]Spaa[4,5]Spaa[4,6]^2Spbb[5,6]+5I Spaa[1,3]Spbb[1,5]^3Spaa[1,6]Spbb[3,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]+4/3I Spaa[1,3]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[3,6]^2Spaa[4,6]^2Spaa[5,6]Spbb[5,6]+5I Spaa[1,3]Spbb[1,5]^2Spaa[3,4]^2Spbb[3,4]^2Spbb[3,5]^2Spaa[4,5]Spaa[5,6]-13/3I Spaa[1,3]Spbb[1,5]^2Spaa[3,4]^2Spbb[3,4]^2Spbb[3,5]Spbb[3,6]Spaa[4,6]Spaa[5,6]-5I Spaa[1,3]Spbb[1,5]^2Spaa[3,4]^2Spbb[3,4]Spbb[3,5]^2Spbb[3,6]Spaa[5,6]^2+5I Spaa[1,3]Spbb[1,5]^2Spaa[3,4]Spbb[3,4]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2-13/3I Spaa[1,3]Spbb[1,5]^2Spaa[3,4]Spbb[3,4]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spaa[4,6]-10I Spaa[1,3]Spbb[1,5]^2Spaa[3,4]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]Spaa[5,6]+1/3I Spaa[1,3]Spbb[1,5]^2Spaa[3,4]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]^2Spaa[5,6]^2+4I Spaa[1,3]Spbb[1,5]^2Spaa[3,4]Spbb[3,4]^2Spbb[3,5]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]-4/3I Spaa[1,3]Spbb[1,5]^2Spaa[3,4]Spbb[3,4]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]Spaa[5,6]-2/3I Spaa[1,3]Spbb[1,5]^2Spaa[3,4]Spbb[3,4]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2-12I Spaa[1,3]Spbb[1,5]^2Spaa[3,4]Spbb[3,4]Spbb[3,5]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]-1I Spaa[1,3]Spbb[1,5]^2Spaa[3,4]Spbb[3,5]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[5,6]^2+3I Spaa[1,3]Spbb[1,5]^2Spaa[3,4]Spbb[3,5]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]^2-1/3I Spaa[1,3]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^2-5I Spaa[1,3]Spbb[1,5]^2Spbb[3,4]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]^2+1/3I Spaa[1,3]Spbb[1,5]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]^2Spaa[4,5]Spaa[5,6]-4/3I Spaa[1,3]Spbb[1,5]^2Spbb[3,4]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^3Spbb[4,5]-5I Spaa[1,3]Spbb[1,5]^2Spbb[3,4]^2Spbb[3,5]Spaa[3,6]Spaa[4,5]^2Spaa[4,6]Spbb[5,6]-11I Spaa[1,3]Spbb[1,5]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]-1I Spaa[1,3]Spbb[1,5]^2Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[5,6]+13/3I Spaa[1,3]Spbb[1,5]^2Spbb[3,4]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]Spaa[4,6]^2Spbb[5,6]+1/3I Spaa[1,3]Spbb[1,5]^2Spbb[3,4]Spaa[3,6]Spbb[3,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^2+10/3I Spaa[1,3]Spbb[1,5]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]-1I Spaa[1,3]Spbb[1,5]^2Spbb[3,4]Spbb[3,5]Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]-3I Spaa[1,3]Spbb[1,5]^2Spbb[3,4]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[5,6]-6I Spaa[1,3]Spbb[1,5]^2Spbb[3,4]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2-1I Spaa[1,3]Spbb[1,5]^2Spbb[3,5]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]Spaa[5,6]+1/3I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spbb[3,4]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[5,6]+3I Spaa[1,3]Spbb[1,5]^2Spbb[3,6]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2Spaa[5,6]+14/3I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spbb[3,4]Spbb[3,6]Spaa[4,6]^3Spaa[5,6]Spbb[5,6]^2-1/3I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^3Spaa[5,6]Spbb[5,6]-1/3I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spbb[3,4]Spaa[3,6]+1I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spbb[4,5]Spaa[5,6]+1/3I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]^2Spaa[1,6]Spaa[5,6]Spbb[5,6]+1/3I Spaa[1,4]^3Spbb[1,4]Spbb[1,5]^3Spbb[3,4]^2Spaa[3,6]Spaa[4,5]+1/3I Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]Spbb[1,5]Spaa[3,6]Spbb[4,5]Spaa[5,6]Spbb[5,6]-1/3I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]Spbb[1,5]^2Spbb[3,4]Spaa[3,6]Spaa[5,6]Spbb[5,6]+1I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]Spbb[1,5]^2Spaa[4,5]Spbb[4,5]^2Spaa[5,6]+1I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]Spbb[1,5]^2Spbb[4,5]Spaa[5,6]^2Spbb[5,6]-1I Spbb[1,3]Spaa[1,4]^2Spaa[1,5]^2Spbb[1,5]^4Spbb[4,5]Spaa[5,6]-4/3I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[3,6]Spbb[5,6]+1I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[4,5]Spbb[4,5]+1I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[5,6]Spbb[5,6]-1/3I Spbb[1,3]^2Spaa[1,4]^2Spaa[1,5]Spbb[1,5]^2Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[4,5]-14/3I Spbb[1,3]Spaa[1,4]^2Spaa[1,5]Spbb[1,5]^3Spaa[3,4]Spbb[3,4]^2Spaa[3,6]+1I Spbb[1,3]^2Spaa[1,4]^2Spaa[1,5]Spbb[1,5]^2Spaa[3,4]Spbb[4,5]^2Spaa[5,6]+1I Spbb[1,3]Spaa[1,4]^2Spaa[1,5]Spbb[1,5]^3Spaa[3,4]Spbb[3,4]Spbb[4,5]Spaa[5,6]+1/3I Spbb[1,3]^2Spaa[1,4]^2Spaa[1,5]Spbb[1,5]^2Spbb[3,4]Spaa[3,6]^2Spbb[5,6]-1/3I Spbb[1,3]Spaa[1,4]^2Spaa[1,5]Spbb[1,5]^3Spbb[3,4]Spaa[3,6]^2Spbb[3,6]+1I Spbb[1,3]^2Spaa[1,4]^2Spaa[1,5]Spbb[1,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]^2+1I Spbb[1,3]Spaa[1,4]^2Spaa[1,5]Spbb[1,5]^3Spbb[3,4]Spaa[3,6]Spaa[4,5]Spbb[4,5]+23/3I Spbb[1,3]^2Spaa[1,4]^2Spaa[1,5]Spbb[1,5]^2Spaa[3,6]Spbb[4,5]Spaa[5,6]Spbb[5,6]+31/3I Spbb[1,3]Spaa[1,4]^2Spaa[1,5]Spbb[1,5]^3Spbb[3,4]Spaa[3,6]Spaa[5,6]Spbb[5,6]-1I Spbb[1,3]Spaa[1,4]^2Spaa[1,5]Spbb[1,5]^3Spaa[4,5]Spbb[4,5]^2Spaa[5,6]+4/3I Spaa[1,4]^2Spaa[1,5]Spbb[1,5]^4Spbb[3,4]Spaa[4,5]Spbb[4,5]Spaa[5,6]-1I Spbb[1,3]Spaa[1,4]^2Spaa[1,5]Spbb[1,5]^3Spbb[4,5]Spaa[5,6]^2Spbb[5,6]+1/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]^2Spaa[1,6]^2Spaa[4,5]Spbb[5,6]+4/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spaa[5,6]Spbb[5,6]+1/3I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spbb[5,6]+1I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[3,4]Spaa[3,6]Spaa[4,5]Spbb[5,6]+1/3I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^3Spaa[1,6]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,5]+1I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[4,5]^2Spbb[4,5]^2-1/3I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]^2Spaa[1,6]Spbb[3,4]Spaa[4,5]Spaa[4,6]Spbb[5,6]+2/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2-5/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]-4I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[5,6]^2Spbb[5,6]^2-1/3I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]Spaa[3,4]^2Spbb[3,4]Spbb[4,5]^2Spaa[5,6]-1/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,5]^2Spaa[3,4]^2Spbb[3,4]^2Spbb[4,5]Spaa[5,6]-1/3I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,5]Spbb[4,5]^2+14/3I Spaa[1,4]^2Spbb[1,5]^3Spaa[3,4]Spbb[3,4]^3Spaa[3,6]Spaa[4,5]-13/3I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[4,5]Spaa[5,6]Spbb[5,6]-14/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,5]^2Spaa[3,4]Spbb[3,4]^2Spaa[3,6]Spaa[5,6]Spbb[5,6]-1/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]-1/3I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[3,4]Spbb[3,4]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]-14/3I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]Spbb[3,4]Spaa[3,6]^2Spaa[4,5]Spbb[4,5]Spbb[5,6]-5I Spbb[1,3]Spaa[1,4]^2Spbb[1,5]^2Spbb[3,4]^2Spaa[3,6]^2Spaa[4,5]Spbb[5,6]+1/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,5]^2Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]+5I Spaa[1,4]^2Spbb[1,5]^3Spbb[3,4]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]-1/3I Spaa[1,4]^2Spbb[1,5]^3Spbb[3,4]^2Spaa[3,6]Spaa[4,5]^2Spbb[4,5]-5I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spbb[3,4]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[5,6]-13/3I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spbb[3,4]^2Spaa[3,6]Spaa[4,5]Spaa[4,6]Spbb[5,6]+14/3I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]Spbb[5,6]+13/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,5]^2Spbb[3,4]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[5,6]Spbb[5,6]+14/3I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]Spaa[3,6]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]^2+13/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,5]^2Spbb[3,4]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]^2+4/3I Spaa[1,4]^2Spbb[1,5]^3Spbb[3,4]Spaa[4,5]^2Spbb[4,5]^2Spaa[5,6]+4/3I Spaa[1,4]^2Spbb[1,5]^3Spbb[3,4]Spaa[4,5]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]+2I Spbb[1,3]^2Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^3Spaa[1,6]Spaa[3,6]Spbb[5,6]+1/3I Spbb[1,3]^2Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[3,5]Spaa[3,6]^2Spbb[5,6]+1I Spbb[1,3]Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^3Spbb[3,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]+1/3I Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^4Spbb[3,4]Spbb[3,5]Spaa[3,6]Spaa[4,5]+3I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]^2Spaa[4,5]Spbb[5,6]-2I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]^2Spbb[1,6]Spaa[5,6]Spbb[5,6]+26/3I Spbb[1,3]^2Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spbb[5,6]+31/3I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spbb[3,4]Spaa[3,6]Spaa[4,5]Spbb[5,6]-2/3I Spbb[1,3]^2Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[3,6]Spaa[5,6]Spbb[5,6]^2+1/3I Spbb[1,3]^2Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[4,5]-13/3I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[3,4]^2Spbb[3,4]^2Spbb[3,5]Spaa[3,6]-1I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spbb[4,5]Spaa[5,6]-1/3I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]-1I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]+14/3I Spbb[1,3]^2Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[5,6]Spbb[5,6]+28/3I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spaa[5,6]Spbb[5,6]+2I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[3,4]Spbb[3,5]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]+14/3I Spbb[1,3]^2Spaa[1,4]Spaa[1,5]Spbb[1,5]Spbb[3,5]Spaa[3,6]^2Spaa[4,5]Spbb[4,5]Spbb[5,6]+26/3I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]^2Spaa[4,5]Spbb[5,6]+1/3I Spbb[1,3]^2Spaa[1,4]Spaa[1,5]Spbb[1,5]Spbb[3,5]Spaa[3,6]^2Spaa[5,6]Spbb[5,6]^2-1I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spbb[3,4]Spbb[3,5]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]+1I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[3,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[5,6]Spbb[5,6]+2/3I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spbb[3,4]Spbb[3,5]Spaa[3,6]Spaa[4,5]Spaa[5,6]Spbb[5,6]+4/3I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]^3Spbb[1,6]Spaa[4,5]Spbb[5,6]+4/3I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[5,6]-1I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]^2Spaa[4,5]^2Spbb[4,5]Spbb[5,6]-2I Spaa[1,4]Spbb[1,4]Spbb[1,5]^3Spaa[1,6]^2Spbb[3,4]Spaa[4,5]^2Spbb[5,6]+2I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[1,6]^2Spaa[4,5]Spaa[4,6]Spbb[5,6]^2-1/3I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[5,6]-5/3I Spaa[1,4]Spbb[1,4]^2Spbb[1,5]^2Spaa[1,6]^2Spbb[3,6]Spaa[4,5]Spaa[4,6]Spbb[5,6]-9I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]^2Spaa[4,5]Spaa[5,6]Spbb[5,6]^2+2/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]+1/3I Spbb[1,3]^3Spaa[1,4]Spaa[1,6]Spaa[3,6]^2Spaa[4,5]Spbb[4,5]Spbb[5,6]^2-1/3I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[1,6]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]Spbb[5,6]-1/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[5,6]+1/3I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,5]+14/3I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[1,6]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2Spbb[5,6]+10/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[3,4]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spbb[5,6]-2I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spbb[3,4]^2Spaa[3,6]Spaa[4,5]^2Spbb[5,6]+2I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[1,6]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[5,6]^2+4/3I Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]Spbb[5,6]+14/3I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[3,4]Spaa[3,6]Spaa[4,5]Spaa[4,6]Spbb[5,6]^2-7/3I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[5,6]-6I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spaa[4,6]Spbb[5,6]+1I Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]-1I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]-1I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[1,6]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]^3-1/3I Spaa[1,4]Spbb[1,5]^3Spaa[1,6]Spbb[3,4]Spaa[4,5]^3Spbb[4,5]^2+1I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[3,4]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spbb[5,6]-1/3I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[5,6]-2/3I Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spbb[3,4]Spaa[4,5]Spaa[4,6]^2Spbb[5,6]^2-3I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2-2I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]+1I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-1I Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[5,6]+1/3I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]^3+4/3I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]^2-5/3I Spbb[1,3]Spaa[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[4,5]^2Spaa[4,6]^2Spaa[5,6]Spbb[5,6]-5I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^3-1I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2-1/3I Spbb[1,3]^2Spaa[1,4]Spaa[3,4]^3Spbb[3,4]Spbb[3,5]Spbb[4,5]^2Spaa[5,6]-4I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[3,4]^3Spbb[3,4]^2Spbb[3,5]Spbb[4,5]Spaa[5,6]-1/3I Spbb[1,3]^2Spaa[1,4]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]^2-13/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[3,4]^2Spbb[3,4]^2Spbb[3,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]+13/3I Spaa[1,4]Spbb[1,5]^2Spaa[3,4]^2Spbb[3,4]^3Spbb[3,5]Spaa[3,6]Spaa[4,5]+5/3I Spbb[1,3]^2Spaa[1,4]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[5,6]Spbb[5,6]-1/3I Spbb[1,3]^2Spaa[1,4]Spaa[3,4]^2Spbb[3,4]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]-13/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[3,4]^2Spbb[3,4]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]-4I Spaa[1,4]Spbb[1,5]^2Spaa[3,4]^2Spbb[3,4]^3Spaa[4,5]Spbb[4,5]Spaa[4,6]+2I Spaa[1,4]Spbb[1,5]^2Spaa[3,4]^2Spbb[3,4]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[5,6]+1I Spbb[1,3]^2Spaa[1,4]Spaa[3,4]^2Spbb[3,4]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]-1/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[3,4]^2Spbb[3,4]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]-1I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]+5/3I Spbb[1,3]^2Spaa[1,4]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]^2Spaa[4,5]Spbb[4,5]Spbb[5,6]-1/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]+14/3I Spaa[1,4]Spbb[1,5]^2Spaa[3,4]Spbb[3,4]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]+2I Spaa[1,4]Spbb[1,5]^2Spaa[3,4]Spbb[3,4]^2Spbb[3,5]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]+3I Spbb[1,3]^2Spaa[1,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]Spbb[5,6]+17/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[5,6]-2/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]-1I Spbb[1,3]^2Spaa[1,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]+1I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]+1/3I Spbb[1,3]^2Spaa[1,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2-1/3I Spaa[1,4]Spbb[1,5]^2Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2Spaa[5,6]+4/3I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,4]Spbb[3,4]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[5,6]+4I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[3,4]Spbb[3,4]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]-1/3I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[3,4]Spbb[3,4]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2-4/3I Spaa[1,4]Spbb[1,5]^2Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]-1I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,4]Spbb[3,4]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+1I Spaa[1,4]Spbb[1,4]^2Spaa[3,4]Spbb[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[5,6]+1I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[3,4]Spbb[3,5]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]^2+1/3I Spaa[1,4]Spbb[1,5]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]^2Spaa[4,5]+1/3I Spaa[1,4]Spbb[1,5]^2Spbb[3,4]^2Spbb[3,5]Spaa[3,6]^2Spaa[4,5]^2Spbb[5,6]-4I Spaa[1,4]Spbb[1,5]^2Spbb[3,4]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spaa[4,6]Spbb[5,6]+1/3I Spbb[1,3]^2Spaa[1,4]Spbb[3,5]Spaa[3,6]^2Spaa[4,5]Spbb[4,5]Spaa[5,6]Spbb[5,6]^2+1/3I Spbb[1,3]^2Spaa[1,4]Spbb[3,5]Spaa[3,6]^2Spaa[5,6]^2Spbb[5,6]^3-5/3I Spaa[1,4]Spbb[1,5]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[5,6]Spbb[5,6]-14/3I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[3,4]^2Spaa[3,6]Spaa[4,5]Spaa[4,6]^2Spbb[5,6]^2+1/3I Spaa[1,4]Spbb[1,5]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]Spaa[4,5]Spaa[5,6]^2Spbb[5,6]^2-1/3I Spbb[1,3]^2Spaa[1,5]^2Spbb[1,5]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]^2Spbb[5,6]-2I Spbb[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]^3Spbb[1,6]Spaa[4,5]Spbb[5,6]-2/3I Spbb[1,3]^2Spaa[1,5]Spbb[1,5]^2Spaa[1,6]^2Spaa[3,6]Spaa[4,5]Spbb[5,6]^2-2I Spbb[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[5,6]-1/3I Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[3,5]Spaa[3,6]^2Spaa[4,5]Spbb[5,6]^2+1/3I Spbb[1,3]^2Spaa[1,5]Spaa[3,4]^3Spbb[3,4]Spbb[3,5]^2Spaa[3,6]Spbb[4,5]+1I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[3,4]^3Spbb[3,4]Spbb[3,5]^2Spbb[4,5]Spaa[5,6]+1/3I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]^3Spbb[4,5]Spaa[5,6]-1/3I Spbb[1,3]^2Spaa[1,5]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]^2Spaa[3,6]^2Spbb[5,6]+1/3I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]+2I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]+1/3I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[3,4]^2Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^2Spaa[5,6]+1/3I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^4Spaa[3,6]-1/3I Spbb[1,3]^2Spaa[1,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^2Spbb[5,6]+2/3I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spbb[4,5]-1/3I Spbb[1,3]^2Spaa[1,5]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]Spbb[4,5]Spbb[5,6]+1/3I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2+1/3I Spbb[1,3]^2Spaa[1,5]Spbb[3,5]^2Spaa[3,6]^3Spaa[4,5]Spbb[5,6]^2-5I Spbb[1,3]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]^3Spaa[4,5]^2Spbb[5,6]^2-2I Spbb[1,4]Spbb[1,5]^3Spaa[1,6]^3Spbb[3,6]Spaa[4,5]^2Spbb[5,6]+2/3I Spbb[1,3]Spbb[1,5]Spaa[1,6]^3Spbb[1,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[5,6]-4/3I Spbb[1,4]Spbb[1,5]^2Spaa[1,6]^3Spbb[1,6]Spbb[3,6]Spaa[4,5]Spaa[4,6]Spbb[5,6]-17/3I Spbb[1,3]^2Spbb[1,5]Spaa[1,6]^2Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spbb[5,6]^2-13/3I Spbb[1,3]Spbb[1,5]^2Spaa[1,6]^2Spbb[3,4]Spaa[3,6]Spaa[4,5]^2Spbb[5,6]^2-2I Spbb[1,5]^3Spaa[1,6]^2Spbb[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,5]^2Spbb[5,6]-1/3I Spbb[1,3]^2Spaa[1,6]^2Spbb[1,6]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[5,6]^2+1/3I Spbb[1,3]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[5,6]-4/3I Spbb[1,4]Spbb[1,5]^2Spaa[1,6]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,5]Spaa[4,6]Spbb[5,6]-1I Spbb[1,3]^2Spbb[1,5]Spaa[1,6]^2Spaa[3,6]Spaa[4,5]Spaa[5,6]Spbb[5,6]^3+1/3I Spbb[1,5]^3Spaa[1,6]^2Spbb[3,4]Spaa[4,5]^3Spbb[4,5]Spbb[5,6]-2I Spbb[1,3]Spbb[1,4]Spbb[1,5]Spaa[1,6]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spbb[5,6]^2-2I Spbb[1,4]Spbb[1,5]^2Spaa[1,6]^2Spbb[3,4]Spaa[4,5]^2Spaa[4,6]Spbb[5,6]^2+1/3I Spbb[1,3]Spbb[1,4]^2Spaa[1,6]^2Spaa[4,5]Spaa[4,6]^2Spbb[5,6]^3+2I Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]^2-2/3I Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[5,6]-5/3I Spbb[1,4]^2Spbb[1,5]Spaa[1,6]^2Spbb[3,6]Spaa[4,5]Spaa[4,6]^2Spbb[5,6]^2-5I Spbb[1,3]Spbb[1,4]Spbb[1,5]Spaa[1,6]^2Spaa[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]^3+2/3I Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-2/3I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spbb[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[5,6]+2/3I Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spbb[4,5]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]^2+1/3I Spbb[1,3]^2Spaa[1,6]Spbb[3,5]Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]Spbb[5,6]^2+2/3I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[3,4]Spbb[3,5]Spaa[3,6]^2Spaa[4,5]^2Spbb[5,6]^2+1/3I Spbb[1,3]^2Spaa[1,6]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[5,6]^2-1/3I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[5,6]-1I Spbb[1,5]^2Spaa[1,6]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spaa[4,5]^3Spbb[4,5]Spbb[5,6]+14/3I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[3,4]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spbb[5,6]^2-8/3I Spbb[1,3]^2Spaa[1,6]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]^2+3I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]^2-1/3I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[5,6]-1/3I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spaa[4,6]^2Spbb[5,6]^2-7/3I Spbb[1,3]^2Spaa[1,6]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]^3+2/3I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[3,4]Spaa[3,6]Spaa[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]^3+1I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-1I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^3Spbb[5,6]-1/3I Spbb[1,3]^2Spaa[1,6]Spaa[3,6]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^4-1I Spbb[1,5]^2Spaa[1,6]Spbb[3,4]Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]Spbb[5,6]+1I Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[3,4]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[5,6]^2+1/3I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]^2-1/3I Spbb[1,4]^2Spaa[1,6]Spbb[3,4]Spaa[4,5]Spaa[4,6]^3Spbb[5,6]^3+1I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]^3+3I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2Spaa[5,6]Spbb[5,6]^2+1I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^2Spbb[5,6]-1I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]Spbb[5,6]+8/3I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spaa[5,6]Spbb[5,6]^2+2I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]^2Spbb[5,6]^3-11/3I Spbb[1,3]Spaa[3,4]^4Spbb[3,4]^2Spbb[3,5]^2Spbb[4,5]Spaa[5,6]+2I Spbb[1,3]Spaa[3,4]^3Spbb[3,4]Spaa[3,5]Spbb[3,5]^3Spbb[4,5]Spaa[5,6]-4I Spbb[1,3]Spaa[3,4]^3Spbb[3,4]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]-11/3I Spbb[1,3]Spaa[3,4]^3Spbb[3,4]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]-11/3I Spbb[1,5]Spaa[3,4]^3Spbb[3,4]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]+3I Spbb[1,3]Spaa[3,4]^3Spbb[3,4]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^2Spaa[5,6]+2I Spbb[1,5]Spaa[3,4]^3Spbb[3,4]^2Spbb[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[5,6]-5I Spbb[1,3]Spaa[3,4]^3Spbb[3,4]^2Spbb[3,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]+4/3I Spbb[1,3]Spaa[3,4]^2Spaa[3,5]^2Spbb[3,5]^4Spbb[4,5]Spaa[5,6]+1/3I Spbb[1,3]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]+3I Spbb[1,3]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spbb[4,5]+11/3I Spbb[1,3]Spaa[3,4]^2Spaa[3,5]Spbb[3,5]^3Spaa[4,5]Spbb[4,5]^2Spaa[5,6]+4/3I Spbb[1,5]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[4,5]Spbb[4,5]Spaa[5,6]+1/3I Spbb[1,3]Spaa[3,4]^2Spbb[3,4]^2Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]Spbb[5,6]+4I Spbb[1,3]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2+2I Spbb[1,5]Spaa[3,4]^2Spbb[3,4]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spbb[4,5]-4/3I Spbb[1,3]Spaa[3,4]^2Spbb[3,4]^2Spbb[3,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[5,6]-1/3I Spbb[1,3]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]-4I Spbb[1,5]Spaa[3,4]^2Spbb[3,4]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]+1I Spbb[1,3]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]+1I Spbb[1,3]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]+2I Spbb[1,5]Spaa[3,4]^2Spbb[3,4]^2Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]+10/3I Spbb[1,3]Spaa[3,4]^2Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]^3Spaa[5,6]+7/3I Spbb[1,5]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]^2Spaa[5,6]-4/3I Spbb[1,3]Spaa[3,4]^2Spbb[3,4]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[5,6]-2/3I Spbb[1,5]Spaa[3,4]^2Spbb[3,4]^3Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]-11/3I Spbb[1,5]Spaa[3,4]^2Spbb[3,4]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2-2I Spbb[1,3]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]-2/3I Spbb[1,3]Spaa[3,4]^2Spbb[3,4]^2Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+2/3I Spbb[1,4]Spaa[3,4]^2Spbb[3,4]^2Spbb[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[5,6]+4/3I Spbb[1,3]Spaa[3,4]^2Spbb[3,4]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^2Spaa[5,6]Spbb[5,6]+1/3I Spbb[1,3]Spaa[3,4]Spaa[3,5]^3Spbb[3,5]^5Spaa[3,6]+2I Spbb[1,3]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^4Spaa[3,6]Spaa[4,5]Spbb[4,5]+1/3I Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^4Spaa[3,6]Spaa[4,5]+4I Spbb[1,3]Spaa[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2+5/3I Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^2Spbb[4,5]-1I Spbb[1,3]Spaa[3,4]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]Spbb[5,6]+4/3I Spbb[1,3]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[5,6]-1/3I Spbb[1,5]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]+10/3I Spbb[1,3]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^3Spbb[4,5]^3+7/3I Spbb[1,5]Spaa[3,4]Spbb[3,4]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^3Spbb[4,5]^2-2I Spbb[1,3]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]Spbb[5,6]-1I Spbb[1,5]Spaa[3,4]Spbb[3,4]^2Spbb[3,5]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spbb[5,6]+5/3I Spbb[1,3]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]^2+8/3I Spbb[1,3]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[5,6]+11/3I Spbb[1,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]-1/3I Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2-1I Spbb[1,3]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+1I Spbb[1,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^3Spbb[5,6]+1I Spbb[1,3]Spaa[3,4]Spbb[3,5]Spaa[4,5]^3Spbb[4,5]^4Spaa[4,6]+1I Spbb[1,5]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[4,5]^3Spbb[4,5]^3Spaa[4,6]-1I Spbb[1,3]Spaa[3,4]Spbb[3,4]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^2Spbb[5,6]-1I Spbb[1,5]Spaa[3,4]Spbb[3,4]^2Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2Spbb[5,6]-8/3I Spbb[1,3]Spaa[3,4]Spbb[3,4]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+13/3I Spbb[1,4]Spaa[3,4]Spbb[3,4]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[5,6]^2+4I Spbb[1,4]Spaa[3,4]Spbb[3,4]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[5,6]-1I Spbb[1,3]Spaa[3,4]Spbb[3,4]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^2Spbb[5,6]+1I Spbb[1,4]Spaa[3,4]Spbb[3,4]Spbb[3,6]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]Spbb[5,6]))/(Spaa[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[2,5]Spaa[3,4]Spbb[3,4]Spbb[4,5]Spaa[5,6]Spbb[5,6]s[2,3,4]s[3,4,5])+
(-1/3I Spaa[1,3]^2Spbb[1,4]^2Spbb[1,5]Spaa[3,5]Spbb[3,5]^4Spaa[4,5]^2Spaa[4,6]^2-1/3I Spaa[1,3]^2Spbb[1,4]^2Spbb[1,6]Spaa[3,5]Spbb[3,5]^4Spaa[4,5]Spaa[4,6]^3+1/3I Spaa[1,3]^2Spbb[1,4]^2Spbb[1,5]Spbb[3,5]^4Spaa[3,6]Spaa[4,5]^3Spaa[4,6]+1/3I Spaa[1,3]^2Spbb[1,4]^2Spbb[1,6]Spbb[3,5]^4Spaa[3,6]Spaa[4,5]^2Spaa[4,6]^2-5I Spaa[1,3]^2Spbb[1,4]^2Spbb[1,5]Spbb[3,5]^3Spaa[4,5]^3Spbb[4,5]Spaa[4,6]^2+1/3I Spaa[1,3]^2Spbb[1,4]Spbb[1,5]^2Spbb[3,5]^3Spaa[4,5]^3Spbb[4,5]Spaa[4,6]Spaa[5,6]-5I Spaa[1,3]^2Spbb[1,4]^2Spbb[1,5]Spbb[3,5]^3Spaa[4,5]^2Spaa[4,6]^3Spbb[4,6]+13/3I Spaa[1,3]^2Spbb[1,4]^2Spbb[1,6]Spbb[3,5]^3Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^3+20/3I Spaa[1,3]^2Spbb[1,4]Spbb[1,5]^2Spbb[3,5]^3Spaa[4,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-13I Spaa[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[1,6]Spbb[3,5]^3Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2Spaa[5,6]+1/3I Spaa[1,3]^2Spbb[1,5]^3Spbb[3,5]^3Spaa[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-1/3I Spaa[1,3]^2Spbb[1,5]^2Spbb[1,6]Spbb[3,5]^3Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]^2+13/3I Spaa[1,3]^2Spbb[1,4]^2Spbb[1,6]Spbb[3,5]^3Spaa[4,5]Spaa[4,6]^4Spbb[4,6]-16/3I Spaa[1,3]^2Spbb[1,4]Spbb[1,5]Spbb[1,6]Spbb[3,5]^3Spaa[4,5]Spaa[4,6]^3Spbb[4,6]Spaa[5,6]-2/3I Spaa[1,3]^2Spbb[1,4]Spbb[1,6]^2Spbb[3,5]^3Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spaa[5,6]-17/3I Spaa[1,3]^2Spbb[1,5]^2Spbb[1,6]Spbb[3,5]^3Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2+17/3I Spaa[1,3]^2Spbb[1,5]Spbb[1,6]^2Spbb[3,5]^3Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]^2+2/3I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^3Spbb[1,5]Spaa[3,5]Spbb[3,5]^3Spaa[4,5]Spaa[4,6]^2-2/3I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^3Spbb[1,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^2Spaa[4,6]+1/3I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spbb[3,5]^2Spaa[4,5]^2Spaa[4,6]-19/3I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^2Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2-4I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^2Spbb[3,5]^2Spaa[4,5]Spaa[4,6]^3Spbb[4,6]-1/3I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^3-1/3I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,5]^3Spaa[1,6]^2Spbb[3,5]^2Spaa[4,5]^3+2/3I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,5]^2Spaa[1,6]Spaa[3,5]Spbb[3,5]^3Spaa[4,5]^2Spaa[4,6]+2/3I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]^3Spaa[4,5]Spaa[4,6]^2-2/3I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,5]^2Spaa[1,6]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^3-2/3I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^2Spaa[4,6]+37/3I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,5]^2Spaa[1,6]Spbb[3,5]^2Spaa[4,5]^3Spbb[4,5]Spaa[4,6]+10I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,5]^2Spaa[1,6]Spbb[3,5]^2Spaa[4,5]^2Spaa[4,6]^2Spbb[4,6]+1/3I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2+1/3I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[3,4]Spaa[3,5]Spbb[3,5]^4Spaa[4,5]Spaa[4,6]^2-1/3I Spaa[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[3,4]Spbb[3,5]^4Spaa[3,6]Spaa[4,5]^2Spaa[4,6]+2/3I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[3,5]^2Spbb[3,5]^4Spaa[4,5]Spaa[4,6]^2-1/3I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]Spaa[4,5]^2Spaa[4,6]+2/3I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]Spaa[4,5]Spaa[4,6]^2-3I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[3,5]Spbb[3,5]^3Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2+4/3I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[3,5]Spbb[3,5]^3Spaa[4,5]Spaa[4,6]^3Spbb[4,6]-14/3I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spaa[3,5]Spbb[3,5]^3Spaa[4,5]Spbb[4,5]Spaa[4,6]^3-1/3I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]^3-2/3I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]^2Spaa[4,6]+55/3I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^3Spbb[4,5]Spaa[4,6]+14I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^2Spaa[4,6]^2Spbb[4,6]+1/3I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2-13/3I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spaa[4,6]^3Spbb[4,6]-47/3I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spbb[3,5]^2Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]^2-20I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^3Spbb[4,6]+40/3I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^3-13/3I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spbb[3,5]^2Spaa[4,5]Spaa[4,6]^4Spbb[4,6]^2+34/3I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]+2I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spbb[3,5]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^4-2I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spbb[3,5]Spbb[3,6]Spbb[4,5]Spaa[4,6]^5Spbb[4,6]+2I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spbb[3,6]^2Spbb[4,5]^2Spaa[4,6]^5+1/3I Spaa[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^3Spbb[3,5]^2Spaa[4,5]Spaa[4,6]^3Spbb[4,6]-1/3I Spaa[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[1,6]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^3+2/3I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[3,5]Spbb[3,5]^3Spaa[4,5]^2Spaa[4,6]-1/3I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spbb[3,5]^2Spaa[4,5]^3Spbb[4,5]Spaa[4,6]+19/3I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spbb[3,5]^2Spaa[4,5]^2Spaa[4,6]^2Spbb[4,6]-38/3I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2+1/3I Spaa[1,3]Spaa[1,5]Spbb[1,5]^4Spaa[1,6]Spbb[3,5]^2Spaa[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]-1/3I Spaa[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spbb[1,6]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]-5I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spbb[3,5]^2Spaa[4,5]Spaa[4,6]^3Spbb[4,6]-1I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^3-17/3I Spaa[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spbb[1,6]Spbb[3,5]^2Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+17/3I Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]^2Spbb[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]-5/3I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[3,5]Spbb[3,5]^3Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2-1/3I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[3,5]Spbb[3,5]^3Spaa[4,5]Spaa[4,6]^3Spbb[4,6]+1I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[3,5]Spbb[3,5]^3Spaa[4,5]Spbb[4,5]Spaa[4,6]^3+71/3I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[3,5]^2Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]^2-2/3I Spaa[1,3]Spaa[1,5]Spbb[1,5]^3Spbb[3,5]^2Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]Spaa[5,6]+27I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-77/3I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^3+29/3I Spaa[1,3]Spaa[1,5]Spbb[1,5]^3Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-47/3I Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2Spaa[5,6]-1/3I Spaa[1,3]Spaa[1,5]Spbb[1,5]^3Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-25/3I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[3,5]^2Spaa[4,5]Spaa[4,6]^4Spbb[4,6]^2-10I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]-3I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,6]^2Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^4-22/3I Spaa[1,3]Spaa[1,5]Spbb[1,5]^3Spbb[3,5]^2Spaa[4,5]Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]-5I Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spaa[5,6]+22/3I Spaa[1,3]Spaa[1,5]Spbb[1,5]Spbb[1,6]^2Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spaa[5,6]-10/3I Spaa[1,3]Spaa[1,5]Spbb[1,5]^3Spbb[3,5]^2Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-1I Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]^2Spbb[5,6]+1/3I Spaa[1,3]Spaa[1,5]Spbb[1,5]^3Spbb[3,5]^2Spaa[4,5]Spaa[4,6]Spaa[5,6]^3Spbb[5,6]^2+4/3I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,6]^2Spbb[3,5]^2Spbb[4,5]Spaa[4,6]^5Spbb[4,6]-4/3I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[1,6]^2Spbb[3,5]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^5-1/3I Spaa[1,3]Spaa[1,5]Spbb[1,5]Spbb[1,6]^2Spbb[3,5]^2Spbb[4,5]Spaa[4,6]^4Spbb[4,6]Spaa[5,6]+1/3I Spaa[1,3]Spaa[1,5]Spbb[1,6]^3Spbb[3,5]^2Spbb[4,5]^2Spaa[4,6]^4Spaa[5,6]-2/3I Spaa[1,3]Spbb[1,4]Spbb[1,5]^3Spaa[1,6]^2Spaa[3,5]Spbb[3,5]^3Spaa[4,5]^3+1/3I Spaa[1,3]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spaa[3,5]Spbb[3,5]^3Spaa[4,5]^2Spaa[4,6]+1/3I Spaa[1,3]Spbb[1,5]^3Spaa[1,6]^2Spbb[1,6]Spaa[3,5]Spbb[3,5]^3Spaa[4,5]^2Spaa[5,6]+1/3I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,5]Spbb[3,5]^3Spaa[4,5]Spaa[4,6]^2-1/3I Spaa[1,3]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[3,5]Spbb[3,5]^3Spaa[4,5]Spaa[4,6]Spaa[5,6]-1/3I Spaa[1,3]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^3-1/3I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^2Spaa[4,6]+1/3I Spaa[1,3]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^2Spaa[5,6]+1/3I Spaa[1,3]Spbb[1,4]Spbb[1,5]^3Spaa[1,6]^2Spbb[3,5]^2Spaa[4,5]^4Spbb[4,5]-20/3I Spaa[1,3]Spbb[1,4]Spbb[1,5]^3Spaa[1,6]^2Spbb[3,5]^2Spaa[4,5]^3Spaa[4,6]Spbb[4,6]+4I Spaa[1,3]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spbb[3,5]^2Spaa[4,5]^3Spbb[4,5]Spaa[4,6]-1/3I Spaa[1,3]Spbb[1,5]^4Spaa[1,6]^2Spbb[3,5]^2Spaa[4,5]^3Spbb[4,6]Spaa[5,6]+1/3I Spaa[1,3]Spbb[1,5]^3Spaa[1,6]^2Spbb[1,6]Spbb[3,5]^2Spaa[4,5]^3Spbb[4,5]Spaa[5,6]-4I Spaa[1,3]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spbb[3,5]^2Spaa[4,5]^2Spaa[4,6]^2Spbb[4,6]+1I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2-10/3I Spaa[1,3]Spbb[1,5]^3Spaa[1,6]^2Spbb[1,6]Spbb[3,5]^2Spaa[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]+16/3I Spaa[1,3]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]+7/3I Spaa[1,3]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[3,5]^2Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-1/3I Spaa[1,3]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^3Spbb[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]+2I Spaa[1,3]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[3,5]^2Spaa[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+1/3I Spaa[1,3]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[3,5]^2Spbb[3,5]^4Spaa[4,5]^2Spaa[4,6]+1/3I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^4Spaa[4,5]Spaa[4,6]^2-2/3I Spaa[1,3]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^4Spaa[4,5]Spaa[4,6]Spaa[5,6]-1/3I Spaa[1,3]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]Spaa[4,5]^3+1/3I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]Spaa[4,5]^2Spaa[4,6]+2/3I Spaa[1,3]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]Spaa[4,5]^2Spaa[5,6]+2/3I Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[3,5]Spbb[3,5]^4Spaa[3,6]Spaa[4,5]Spaa[4,6]^2-2/3I Spaa[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spaa[3,5]Spbb[3,5]^4Spaa[3,6]Spaa[4,5]Spaa[4,6]Spaa[5,6]+4/3I Spaa[1,3]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[3,5]Spbb[3,5]^3Spaa[4,5]^3Spbb[4,5]Spaa[4,6]-2/3I Spaa[1,3]Spbb[1,5]^3Spaa[1,6]Spaa[3,5]Spbb[3,5]^3Spaa[4,5]^3Spbb[4,5]Spaa[5,6]+37/3I Spaa[1,3]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[3,5]Spbb[3,5]^3Spaa[4,5]^2Spaa[4,6]^2Spbb[4,6]-77/3I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]^3Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2-1/3I Spaa[1,3]Spbb[1,5]^3Spaa[1,6]Spaa[3,5]Spbb[3,5]^3Spaa[4,5]^2Spaa[5,6]^2Spbb[5,6]-43/3I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]^3Spaa[4,5]Spaa[4,6]^3Spbb[4,6]+8/3I Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[3,5]Spbb[3,5]^3Spaa[4,5]Spbb[4,5]Spaa[4,6]^3-10I Spaa[1,3]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]^3Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+10I Spaa[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spaa[3,5]Spbb[3,5]^3Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]-2/3I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]^3-2/3I Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]^2Spaa[4,6]+2/3I Spaa[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]^2Spaa[5,6]+1/3I Spaa[1,3]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^4Spbb[4,5]-12I Spaa[1,3]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^3Spaa[4,6]Spbb[4,6]+32/3I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^3Spbb[4,5]Spaa[4,6]+1/3I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^2Spaa[4,6]^2Spbb[4,6]-8/3I Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2-11/3I Spaa[1,3]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]+6I Spaa[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]+3I Spaa[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-2/3I Spaa[1,3]Spaa[1,6]Spbb[1,6]^3Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]+7/3I Spaa[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-104/3I Spaa[1,3]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[3,5]^2Spaa[4,5]^4Spbb[4,5]^2Spaa[4,6]+2/3I Spaa[1,3]Spbb[1,5]^3Spaa[1,6]Spbb[3,5]^2Spaa[4,5]^4Spbb[4,5]^2Spaa[5,6]-169/3I Spaa[1,3]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[3,5]^2Spaa[4,5]^3Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+110/3I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,5]^2Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]^2-17I Spaa[1,3]Spbb[1,5]^3Spaa[1,6]Spbb[3,5]^2Spaa[4,5]^3Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+40/3I Spaa[1,3]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spbb[3,5]^2Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]Spaa[5,6]+2/3I Spaa[1,3]Spbb[1,5]^3Spaa[1,6]Spbb[3,5]^2Spaa[4,5]^3Spbb[4,5]Spaa[5,6]^2Spbb[5,6]-10I Spaa[1,3]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[3,5]^2Spaa[4,5]^2Spaa[4,6]^3Spbb[4,6]^2+20I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^3Spbb[4,6]+38/3I Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^3+68/3I Spaa[1,3]Spbb[1,5]^3Spaa[1,6]Spbb[3,5]^2Spaa[4,5]^2Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]-46/3I Spaa[1,3]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-20I Spaa[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2Spaa[5,6]+26/3I Spaa[1,3]Spbb[1,5]^3Spaa[1,6]Spbb[3,5]^2Spaa[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-43/3I Spaa[1,3]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+16/3I Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]+10/3I Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[3,5]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^4-14/3I Spaa[1,3]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spbb[3,5]^2Spaa[4,5]Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]+4/3I Spaa[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spaa[5,6]-11/3I Spaa[1,3]Spaa[1,6]Spbb[1,6]^3Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spaa[5,6]-16/3I Spaa[1,3]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spbb[3,5]^2Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+2/3I Spaa[1,3]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spbb[3,5]^2Spaa[4,5]Spaa[4,6]Spaa[5,6]^3Spbb[5,6]^2-1I Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[3,5]Spbb[3,6]Spbb[4,5]Spaa[4,6]^5Spbb[4,6]+1I Spaa[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[3,6]^2Spbb[4,5]^2Spaa[4,6]^5-1I Spaa[1,3]Spbb[1,4]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]^4Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2+1/3I Spaa[1,3]Spbb[1,4]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]^4Spaa[4,5]Spaa[4,6]^3Spbb[4,6]-4/3I Spaa[1,3]Spbb[1,4]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]^3Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3+6I Spaa[1,3]Spbb[1,4]^2Spaa[3,4]Spbb[3,5]^4Spaa[3,6]Spaa[4,5]^3Spbb[4,5]Spaa[4,6]+14/3I Spaa[1,3]Spbb[1,4]^2Spaa[3,4]Spbb[3,5]^4Spaa[3,6]Spaa[4,5]^2Spaa[4,6]^2Spbb[4,6]-3I Spaa[1,3]Spbb[1,4]^2Spaa[3,4]Spbb[3,5]^3Spaa[3,6]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2-13/3I Spaa[1,3]Spbb[1,4]^2Spaa[3,4]Spbb[3,5]^3Spaa[3,6]Spbb[3,6]Spaa[4,5]Spaa[4,6]^3Spbb[4,6]-6I Spaa[1,3]Spbb[1,4]^2Spaa[3,4]Spbb[3,5]^3Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]^2-31/3I Spaa[1,3]Spbb[1,4]^2Spaa[3,4]Spbb[3,5]^3Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^3Spbb[4,6]+37/3I Spaa[1,3]Spbb[1,4]^2Spaa[3,4]Spbb[3,5]^2Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^3-13/3I Spaa[1,3]Spbb[1,4]^2Spaa[3,4]Spbb[3,5]^3Spaa[4,5]Spaa[4,6]^4Spbb[4,6]^2+34/3I Spaa[1,3]Spbb[1,4]^2Spaa[3,4]Spbb[3,5]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]+1I Spaa[1,3]Spbb[1,4]^2Spaa[3,4]Spbb[3,5]Spbb[3,6]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^4-1I Spaa[1,3]Spbb[1,4]^2Spaa[3,4]Spbb[3,5]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^5Spbb[4,6]+1I Spaa[1,3]Spbb[1,4]^2Spaa[3,4]Spbb[3,6]^3Spbb[4,5]^2Spaa[4,6]^5-1/3I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^5Spaa[3,6]Spaa[4,5]Spaa[4,6]Spaa[5,6]-4/3I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[3,5]^2Spbb[3,5]^4Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2+1/3I Spaa[1,3]Spbb[1,5]^2Spaa[3,5]^2Spbb[3,5]^4Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]+2/3I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[3,5]^2Spbb[3,5]^4Spaa[4,5]Spaa[4,6]^3Spbb[4,6]-2I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^4Spaa[4,5]Spbb[4,5]Spaa[4,6]^3+1/3I Spaa[1,3]Spbb[1,5]^2Spaa[3,5]^2Spbb[3,5]^4Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+1/3I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,5]Spbb[3,5]^5Spaa[3,6]^2Spaa[4,5]^2Spaa[4,6]+1/3I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,5]Spbb[3,5]^5Spaa[3,6]^2Spaa[4,5]^2Spaa[5,6]+1/3I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spaa[4,6]^2-1/3I Spaa[1,3]Spbb[1,6]^2Spaa[3,5]Spbb[3,5]^5Spaa[3,6]^2Spaa[4,5]Spaa[4,6]Spaa[5,6]+1I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]Spaa[4,5]^3Spbb[4,5]Spaa[4,6]+13/3I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]Spaa[4,5]^2Spaa[4,6]^2Spbb[4,6]-9I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2-1/3I Spaa[1,3]Spbb[1,5]^2Spaa[3,5]Spbb[3,5]^4Spaa[3,6]Spaa[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]+1/3I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]-26/3I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]Spaa[4,5]Spaa[4,6]^3Spbb[4,6]+3I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3-4I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+4I Spaa[1,3]Spbb[1,6]^2Spaa[3,5]Spbb[3,5]^4Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]-32/3I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[3,5]Spbb[3,5]^3Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]^2+4/3I Spaa[1,3]Spbb[1,5]^2Spaa[3,5]Spbb[3,5]^3Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]Spaa[5,6]-85/3I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[3,5]Spbb[3,5]^3Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^3Spbb[4,6]+77/3I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,5]Spbb[3,5]^3Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^3+70/3I Spaa[1,3]Spbb[1,5]^2Spaa[3,5]Spbb[3,5]^3Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-107/3I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,5]Spbb[3,5]^3Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2Spaa[5,6]+1/3I Spaa[1,3]Spbb[1,5]^2Spaa[3,5]Spbb[3,5]^3Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-13I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[3,5]Spbb[3,5]^3Spaa[4,5]Spaa[4,6]^4Spbb[4,6]^2+82/3I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,5]Spbb[3,5]^3Spaa[4,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]-19/3I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^4+7I Spaa[1,3]Spbb[1,5]^2Spaa[3,5]Spbb[3,5]^3Spaa[4,5]Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]-41I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,5]Spbb[3,5]^3Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spaa[5,6]+22I Spaa[1,3]Spbb[1,6]^2Spaa[3,5]Spbb[3,5]^3Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spaa[5,6]+5/3I Spaa[1,3]Spbb[1,5]^2Spaa[3,5]Spbb[3,5]^3Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-37/3I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spaa[3,5]Spbb[3,5]^3Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]^2Spbb[5,6]-2I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spbb[4,5]Spaa[4,6]^5Spbb[4,6]+2I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,5]Spbb[3,5]Spbb[3,6]^2Spbb[4,5]^2Spaa[4,6]^5-1/3I Spaa[1,3]Spbb[1,6]^2Spaa[3,5]Spbb[3,5]^3Spbb[4,5]Spaa[4,6]^4Spbb[4,6]Spaa[5,6]+1/3I Spaa[1,3]Spbb[1,6]^2Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^4Spaa[5,6]-1/3I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spbb[3,5]^5Spaa[3,6]^3Spaa[4,5]^3-1/3I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spbb[3,5]^4Spaa[3,6]^3Spbb[3,6]Spaa[4,5]^2Spaa[4,6]+1/3I Spaa[1,3]Spbb[1,6]^2Spbb[3,5]^5Spaa[3,6]^3Spaa[4,5]^2Spaa[5,6]-16/3I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]^3Spaa[4,6]Spbb[4,6]+17/3I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]^3Spbb[4,5]Spaa[4,6]+10/3I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]^2Spaa[4,6]^2Spbb[4,6]-10/3I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2-1I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]+4/3I Spaa[1,3]Spbb[1,6]^2Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]-1/3I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spaa[4,6]^3Spbb[4,6]+2/3I Spaa[1,3]Spbb[1,6]^2Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-1/3I Spaa[1,3]Spbb[1,6]^2Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]+1/3I Spaa[1,3]Spbb[1,6]^2Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-13I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^4Spbb[4,5]^2Spaa[4,6]-56/3I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^3Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-14/3I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]^2-41/3I Spaa[1,3]Spbb[1,5]^2Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^3Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+14I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]Spaa[5,6]+1/3I Spaa[1,3]Spbb[1,5]^2Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^3Spbb[4,5]Spaa[5,6]^2Spbb[5,6]-31/3I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^2Spaa[4,6]^3Spbb[4,6]^2-28/3I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^3Spbb[4,6]+80/3I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^3+2/3I Spaa[1,3]Spbb[1,5]^2Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^2Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]+49/3I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-20I Spaa[1,3]Spbb[1,6]^2Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2Spaa[5,6]+5/3I Spaa[1,3]Spbb[1,5]^2Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-5/3I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+1/3I Spaa[1,3]Spbb[1,5]^2Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^2Spaa[5,6]^3Spbb[5,6]^2+43/3I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]+3I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^4+17/3I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]-32/3I Spaa[1,3]Spbb[1,6]^2Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spaa[5,6]+2I Spaa[1,3]Spbb[1,6]^2Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spaa[5,6]+4/3I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-11/3I Spaa[1,3]Spbb[1,6]^2Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]^2Spbb[5,6]-2I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^5Spbb[4,6]+2I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spaa[3,6]Spbb[3,6]^3Spbb[4,5]^2Spaa[4,6]^5+2I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spbb[3,5]^2Spaa[4,5]^4Spbb[4,5]^3Spaa[4,6]^2-7I Spaa[1,3]Spbb[1,5]^2Spbb[3,5]^2Spaa[4,5]^4Spbb[4,5]^3Spaa[4,6]Spaa[5,6]+19/3I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spbb[3,5]^2Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]-29/3I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spbb[3,5]^2Spaa[4,5]^3Spbb[4,5]^3Spaa[4,6]^3-19/3I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,5]^2Spaa[4,5]^3Spbb[4,5]^3Spaa[4,6]^2Spaa[5,6]-19/3I Spaa[1,3]Spbb[1,5]^2Spbb[3,5]^2Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+16/3I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^2-8/3I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]-46/3I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spbb[3,5]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^4+4I Spaa[1,3]Spbb[1,5]^2Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]+48I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]Spaa[5,6]-166/3I Spaa[1,3]Spbb[1,6]^2Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^3Spaa[5,6]+14/3I Spaa[1,3]Spbb[1,5]^2Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+47/3I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2Spaa[5,6]^2Spbb[5,6]+8/3I Spaa[1,3]Spbb[1,5]^2Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]^3Spbb[5,6]^2+9I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^5Spbb[4,6]^2-52/3I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spbb[3,5]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^5Spbb[4,6]+1I Spaa[1,3]Spbb[1,4]Spbb[1,6]Spbb[3,6]^2Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^5-14/3I Spaa[1,3]Spbb[1,5]^2Spbb[3,5]^2Spaa[4,5]Spaa[4,6]^4Spbb[4,6]^3Spaa[5,6]+94/3I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^2Spaa[5,6]-36I Spaa[1,3]Spbb[1,6]^2Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]Spaa[5,6]+5I Spaa[1,3]Spbb[1,6]^2Spbb[3,5]Spbb[3,6]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^4Spaa[5,6]-11/3I Spaa[1,3]Spbb[1,5]^2Spbb[3,5]^2Spaa[4,5]Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]+70/3I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-53/3I Spaa[1,3]Spbb[1,6]^2Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spaa[5,6]^2Spbb[5,6]+1I Spaa[1,3]Spbb[1,5]^2Spbb[3,5]^2Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2+16/3I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]^3Spbb[5,6]^2+1/3I Spaa[1,3]Spbb[1,5]^2Spbb[3,5]^2Spaa[4,5]Spaa[4,6]Spaa[5,6]^4Spbb[5,6]^3-2/3I Spaa[1,3]Spbb[1,6]^2Spbb[3,5]^2Spbb[4,5]Spaa[4,6]^5Spbb[4,6]^2Spaa[5,6]+2/3I Spaa[1,3]Spbb[1,6]^2Spbb[3,5]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^5Spbb[4,6]Spaa[5,6]-1/3I Spaa[1,3]Spbb[1,6]^2Spbb[3,5]^2Spbb[4,5]Spaa[4,6]^4Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-1/3I Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]+2/3I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]^2Spaa[1,6]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]-1/3I Spaa[1,4]^3Spbb[1,4]^3Spbb[1,5]^2Spaa[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spaa[4,6]+2/3I Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2-1I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]^2Spaa[1,6]Spbb[3,5]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]+1/3I Spaa[1,4]^3Spbb[1,4]^3Spbb[1,5]^2Spaa[1,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2+1/3I Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]-1/3I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]^2Spaa[1,6]Spbb[3,5]Spaa[3,6]Spaa[4,5]Spaa[4,6]Spbb[4,6]+1/3I Spbb[1,3]^3Spaa[1,4]^3Spbb[1,5]Spaa[3,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]-5/3I Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]Spbb[1,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]+2I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]-2/3I Spaa[1,4]^3Spbb[1,4]^3Spbb[1,5]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spaa[4,6]-1/3I Spbb[1,3]^3Spaa[1,4]^3Spbb[1,5]Spaa[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]+1/3I Spbb[1,3]^3Spaa[1,4]^3Spbb[1,6]Spaa[3,5]Spaa[3,6]Spbb[4,5]^3Spaa[4,6]^2+1/3I Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]Spbb[1,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-1/3I Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]Spbb[1,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^2+1/3I Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]Spbb[1,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^2-5/3I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2+2I Spaa[1,4]^3Spbb[1,4]^3Spbb[1,5]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^2-1/3I Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]Spbb[1,5]Spaa[3,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]+1/3I Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]Spbb[1,6]Spaa[3,5]Spbb[4,5]^3Spaa[4,6]^3+1/3I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]Spaa[3,5]Spbb[3,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-1/3I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^2Spbb[1,6]Spaa[3,5]Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^3-14/3I Spbb[1,3]^3Spaa[1,4]^3Spbb[1,5]Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]^3+32/3I Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]Spbb[1,5]Spbb[3,5]Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]^2-20/3I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]+2/3I Spaa[1,4]^3Spbb[1,4]^3Spbb[1,5]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]^2-4I Spbb[1,3]^3Spaa[1,4]^3Spbb[1,5]Spaa[3,6]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]-1/3I Spbb[1,3]^3Spaa[1,4]^3Spbb[1,6]Spaa[3,6]^2Spaa[4,5]Spbb[4,5]^3Spaa[4,6]+26/3I Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]Spbb[1,5]Spbb[3,5]Spaa[3,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]+1/3I Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]Spbb[1,6]Spbb[3,5]Spaa[3,6]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]-14/3I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]Spaa[4,6]Spbb[4,6]+1/3I Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]Spbb[1,6]Spbb[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-1/3I Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]Spbb[1,6]Spaa[3,6]^2Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^2-13/3I Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]Spbb[1,5]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]+10I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]Spbb[3,5]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]-19/3I Spaa[1,4]^3Spbb[1,4]^3Spbb[1,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]-11/3I Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]Spbb[1,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]-1/3I Spbb[1,3]^2Spaa[1,4]^3Spbb[1,4]Spbb[1,6]Spaa[3,6]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^2+8I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^2Spbb[1,5]Spbb[3,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+1/3I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^2Spbb[1,6]Spbb[3,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2-13/3I Spaa[1,4]^3Spbb[1,4]^3Spbb[1,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]+2/3I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^2Spbb[1,6]Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-2/3I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^2Spbb[1,6]Spaa[3,6]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^3+1/3I Spaa[1,4]^3Spbb[1,4]^3Spbb[1,6]Spbb[3,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]-1/3I Spaa[1,4]^3Spbb[1,4]^3Spbb[1,6]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^4-1/3I Spbb[1,3]^2Spaa[1,4]^2Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]+1I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]-2/3I Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spaa[4,6]+1I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]+1/3I Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]+2/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+1/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2+1/3I Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spbb[3,5]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]-1/3I Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2+1/3I Spbb[1,3]^2Spaa[1,4]^2Spaa[1,5]Spbb[1,5]^2Spaa[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^2-5/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2+2I Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^2Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^2-1/3I Spbb[1,3]^2Spaa[1,4]^2Spaa[1,5]Spbb[1,5]^2Spaa[3,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]+1/3I Spbb[1,3]^2Spaa[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[3,5]Spbb[4,5]^3Spaa[4,6]^3+1/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-1/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[3,5]Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^3+17/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^2-34/3I Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^2Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2+14/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]+2/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^3-26/3I Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-1I Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3+1/3I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]^3Spaa[1,6]^2Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^2-1I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^3Spaa[1,6]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]+2/3I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]^3Spaa[1,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^2+1/3I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]^3Spaa[1,6]^2Spaa[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]-2/3I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]-1/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^3Spaa[1,6]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]Spaa[4,6]Spbb[4,6]+1I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]-1/3I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spaa[4,6]-5/3I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]^3Spaa[1,6]^2Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spbb[4,6]+2I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2+1/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^3Spaa[1,6]^2Spbb[3,5]Spaa[3,6]Spaa[4,5]^2Spbb[4,6]-1I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spbb[3,5]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]+1/3I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2-4/3I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]^3Spaa[1,6]^2Spaa[3,6]Spaa[4,5]Spaa[4,6]Spbb[4,6]^2+4/3I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]-1/3I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]^3Spaa[1,6]^2Spbb[3,5]Spaa[4,5]^3Spbb[4,5]+2/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^3Spaa[1,6]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]-2/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]-1/3I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]^3Spaa[1,6]^2Spbb[3,5]Spaa[4,5]^2Spaa[4,6]Spbb[4,6]+1/3I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]+1/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^3Spaa[1,6]^2Spaa[4,5]Spaa[4,6]^2Spbb[4,6]^2-1/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-4/3I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]^2Spaa[1,6]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]+8/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]-4/3I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]^2Spaa[1,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[4,5]Spaa[4,6]-1/3I Spbb[1,3]^3Spaa[1,4]^2Spbb[1,5]Spaa[1,6]Spaa[3,5]^2Spbb[4,5]^2Spaa[4,6]^2Spbb[5,6]+1/3I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]^2Spaa[1,6]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-1/3I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^2+4/3I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]^2Spaa[1,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2-8/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spbb[4,5]+4/3I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]^2Spaa[1,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^2-13/3I Spbb[1,3]^3Spaa[1,4]^2Spbb[1,5]Spaa[1,6]Spaa[3,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]Spbb[5,6]+29/3I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]^2Spaa[1,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]-32/3I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]-16/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spaa[4,6]Spbb[4,6]+20/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]-2/3I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spaa[4,6]-2/3I Spbb[1,3]^3Spaa[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^2Spbb[5,6]+2/3I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-2/3I Spbb[1,3]^2Spaa[1,4]^2Spaa[1,6]Spbb[1,6]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^2-14/3I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]^2Spaa[1,6]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]+11I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]-16/3I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]^2Spaa[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]-11/3I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]^2Spaa[1,6]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]-1/3I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^2+28/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-2I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2-14/3I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]^2Spaa[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spaa[4,6]^2Spbb[4,6]+10/3I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^2-5/3I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]+5/3I Spbb[1,3]^2Spaa[1,4]^2Spaa[1,6]Spbb[1,6]^2Spaa[3,5]Spbb[4,5]^3Spaa[4,6]^3+5/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-5/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^3+14/3I Spbb[1,3]^3Spaa[1,4]^2Spbb[1,5]Spaa[1,6]Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]^2Spbb[5,6]-10I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]^2Spaa[1,6]Spbb[3,5]Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]Spbb[4,6]+34/3I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,5]Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]^2+16/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]^2Spbb[4,6]-7I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]+2/3I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]^2+1/3I Spbb[1,3]^3Spaa[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[3,6]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]Spbb[5,6]+1/3I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,5]Spaa[3,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]-1/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]Spaa[4,6]Spbb[4,6]+1/3I Spbb[1,3]^2Spaa[1,4]^2Spaa[1,6]Spbb[1,6]^2Spbb[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-1/3I Spbb[1,3]^2Spaa[1,4]^2Spaa[1,6]Spbb[1,6]^2Spaa[3,6]^2Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^2+2/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[3,5]Spaa[3,6]Spaa[4,5]^3Spbb[4,5]^2-4/3I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]^2Spaa[1,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^3Spbb[4,5]-4/3I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]^2Spaa[1,6]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]Spbb[4,6]-10/3I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]+5/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[3,5]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]+29/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,5]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]-23/3I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]-1I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]^2Spaa[1,6]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2-8/3I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]-2/3I Spbb[1,3]^2Spaa[1,4]^2Spaa[1,6]Spbb[1,6]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^2+4/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[3,5]Spaa[3,6]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]^2+22/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-13/3I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]+4/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-4/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[3,6]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^3-32/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[4,5]^3Spbb[4,5]^3Spaa[4,6]+70/3I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]^2Spaa[1,6]Spbb[3,5]Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]-28/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]-1I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^2+61/3I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]^2Spaa[1,6]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+4/3I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2+1/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2-1I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]+2/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^3-1/3I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]^2Spaa[1,6]Spbb[3,5]Spaa[4,5]Spaa[4,6]^3Spbb[4,6]^2+4/3I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-1I Spaa[1,4]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3+1I Spaa[1,4]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]^2Spbb[3,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]-1I Spaa[1,4]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]^2Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^4+2/3I Spbb[1,3]^3Spaa[1,4]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]-5/3I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]+4/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]-1/3I Spaa[1,4]^2Spbb[1,4]^3Spaa[3,4]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]Spaa[4,5]Spaa[4,6]-1/3I Spbb[1,3]^3Spaa[1,4]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]+1/3I Spbb[1,3]^3Spaa[1,4]^2Spaa[3,4]Spaa[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,5]^3Spaa[4,6]^2+1/3I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-1/3I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^2-1/3I Spbb[1,3]^3Spaa[1,4]^2Spaa[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^4Spaa[4,6]^2+8/3I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^2-16/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2+10/3I Spaa[1,4]^2Spbb[1,4]^3Spaa[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[4,5]Spbb[4,5]Spaa[4,6]^2-2/3I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]+2/3I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[3,4]Spaa[3,5]Spbb[3,6]Spbb[4,5]^3Spaa[4,6]^3+2/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-2/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^3-16/3I Spbb[1,3]^3Spaa[1,4]^2Spaa[3,4]Spbb[3,5]Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]^3+32/3I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]^2-17/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[3,4]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]+1/3I Spaa[1,4]^2Spbb[1,4]^3Spaa[3,4]Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]^2-13/3I Spbb[1,3]^3Spaa[1,4]^2Spaa[3,4]Spbb[3,5]Spaa[3,6]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]-1/3I Spbb[1,3]^3Spaa[1,4]^2Spaa[3,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]+26/3I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]+1/3I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]-13/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[3,4]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]Spaa[4,6]Spbb[4,6]-1/3I Spbb[1,3]^3Spaa[1,4]^2Spaa[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2+1/3I Spbb[1,3]^3Spaa[1,4]^2Spaa[3,4]Spaa[3,6]^2Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]+1/3I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-1/3I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]^2Spbb[4,5]^2Spaa[4,6]^2+1/3I Spbb[1,3]^3Spaa[1,4]^2Spaa[3,4]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^4Spaa[4,6]-7I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[3,4]Spbb[3,5]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]+14I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[3,4]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]-23/3I Spaa[1,4]^2Spbb[1,4]^3Spaa[3,4]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]-11/3I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[3,4]Spbb[3,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]-2/3I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^2+8I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[3,4]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+2/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2-13/3I Spaa[1,4]^2Spbb[1,4]^3Spaa[3,4]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]-4/3I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2+4/3I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[3,4]Spaa[3,6]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]+4/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-4/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[3,4]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]^2Spaa[4,6]^3+1/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[3,4]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^2-1/3I Spaa[1,4]^2Spbb[1,4]^3Spaa[3,4]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2+1/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[3,4]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]-1/3I Spaa[1,4]^2Spbb[1,4]^3Spaa[3,4]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-1I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[3,4]Spbb[3,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^2+1I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[3,4]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]+1I Spaa[1,4]^2Spbb[1,4]^3Spaa[3,4]Spbb[3,5]Spbb[3,6]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]-1I Spaa[1,4]^2Spbb[1,4]^3Spaa[3,4]Spbb[3,6]^2Spbb[4,5]^2Spaa[4,6]^4-1I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]+5/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]-2/3I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[3,5]^2Spbb[3,5]^4Spaa[3,6]Spaa[4,5]Spaa[4,6]-1/3I Spbb[1,3]^3Spaa[1,4]^2Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^2Spbb[5,6]+1/3I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-1/3I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^2+1I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^2-13/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2+5I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[3,5]^2Spbb[3,5]^3Spaa[4,5]Spbb[4,5]Spaa[4,6]^2+1/3I Spbb[1,3]^3Spaa[1,4]^2Spaa[3,5]^2Spbb[4,5]^3Spaa[4,6]^3Spbb[5,6]-4/3I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]+4/3I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,6]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^3Spaa[4,6]^3+1I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-1I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]^2Spaa[4,6]^3+1I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]^2-5/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]+2/3I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]^2-16/3I Spbb[1,3]^3Spaa[1,4]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]Spbb[5,6]+31/3I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]-32/3I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]-5I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]Spaa[4,6]Spbb[4,6]+17/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]-1/3I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,6]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]Spaa[4,6]+1/3I Spbb[1,3]^3Spaa[1,4]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]-1/3I Spbb[1,3]^3Spaa[1,4]^2Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^2Spbb[5,6]+2/3I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-2/3I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^2-5I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]+34/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]-23/3I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]-16/3I Spbb[1,3]^3Spaa[1,4]^2Spaa[3,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^2Spbb[5,6]+7/3I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]-14/3I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^2+29/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-22/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2-6I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]+23/3I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2-7/3I Spbb[1,3]^3Spaa[1,4]^2Spaa[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+7/3I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2-5I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]+8/3I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,6]Spaa[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,5]^3Spaa[4,6]^3+11/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-11/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^3-13/3I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^4Spaa[4,6]^2+16I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^2-40/3I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2-13/3I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^3Spbb[4,6]+1/3I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,6]Spaa[3,5]Spaa[4,5]Spbb[4,5]^4Spaa[4,6]^3+31/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]+13/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,6]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^3-4I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-26/3I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3-2I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]Spaa[3,5]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]^2+2I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,6]Spaa[3,5]Spbb[4,5]^3Spaa[4,6]^4Spbb[4,6]+2I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[3,5]Spbb[3,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^2-4I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,6]Spaa[3,5]Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]+2I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,6]Spaa[3,5]Spbb[3,6]Spbb[4,5]^3Spaa[4,6]^4+8/3I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spbb[4,5]Spaa[4,6]^4Spbb[4,6]-8/3I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,6]Spaa[3,5]Spbb[3,5]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^4+6I Spbb[1,3]^3Spaa[1,4]^2Spbb[3,5]Spaa[3,6]^3Spaa[4,5]^2Spbb[4,5]^2Spbb[5,6]-11I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]Spbb[3,5]^2Spaa[3,6]^3Spaa[4,5]^2Spbb[4,5]Spbb[4,6]+35/3I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,6]Spbb[3,5]^2Spaa[3,6]^3Spaa[4,5]^2Spbb[4,5]^2+5I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spbb[3,5]^3Spaa[3,6]^3Spaa[4,5]^2Spbb[4,6]-6I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,6]Spbb[3,5]^3Spaa[3,6]^3Spaa[4,5]^2Spbb[4,5]+1/3I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,6]Spbb[3,5]^4Spaa[3,6]^3Spaa[4,5]^2+1/3I Spbb[1,3]^3Spaa[1,4]^2Spaa[3,6]^3Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]Spbb[5,6]-1/3I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]Spbb[3,5]^2Spaa[3,6]^3Spaa[4,5]Spaa[4,6]Spbb[4,6]^2+2/3I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,6]Spbb[3,5]^2Spaa[3,6]^3Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]-1/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,6]Spbb[3,5]^3Spaa[3,6]^3Spaa[4,5]Spaa[4,6]Spbb[4,6]+1/3I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,6]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-1/3I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,6]Spaa[3,6]^3Spbb[3,6]^2Spbb[4,5]^2Spaa[4,6]^2-4I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]Spbb[3,5]Spaa[3,6]^2Spaa[4,5]^3Spbb[4,5]^3+10I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]^3Spbb[4,5]^2-19/3I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]^3Spbb[4,5]+5I Spbb[1,3]^3Spaa[1,4]^2Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]Spbb[5,6]-4I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]Spbb[3,5]Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]Spbb[4,6]-6I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,6]Spbb[3,5]Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]+4/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]+22I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,6]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]-3I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]^2Spaa[4,6]Spbb[4,6]-12I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,6]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]+7/3I Spbb[1,3]^3Spaa[1,4]^2Spaa[3,6]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]Spbb[5,6]+8/3I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]Spbb[3,5]Spaa[3,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2-4I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,6]Spbb[3,5]Spaa[3,6]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]-3I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,6]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^2-5I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]Spaa[4,6]^2Spbb[4,6]^2+41/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,6]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-13/3I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,6]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]Spaa[4,6]^2Spbb[4,6]+8/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-8/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,6]Spaa[3,6]^2Spbb[3,6]^2Spbb[4,5]^2Spaa[4,6]^3+17/3I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]Spaa[3,6]Spaa[4,5]^3Spbb[4,5]^4Spaa[4,6]-39I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spbb[3,5]Spaa[3,6]Spaa[4,5]^3Spbb[4,5]^3Spaa[4,6]+151/3I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]+32/3I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^2Spbb[4,6]-29/3I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,6]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^4Spaa[4,6]^2-38I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spbb[3,5]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]+40/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,6]Spbb[3,5]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^2+122/3I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-4I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2+7I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]^2-34/3I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,6]Spaa[3,6]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^3Spbb[4,6]-20/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spbb[3,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2+68/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,6]Spbb[3,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]-3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,6]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^3-1/3I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spaa[4,6]^3Spbb[4,6]^2-31/3I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-7/3I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3+13/3I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]-13/3I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,6]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]^2Spaa[4,6]^4-1/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[4,5]^3Spbb[4,5]^4Spaa[4,6]^2-31/3I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spbb[3,5]Spaa[4,5]^3Spbb[4,5]^3Spaa[4,6]^2+13/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^3Spbb[4,6]-14/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,6]Spaa[4,5]^2Spbb[4,5]^4Spaa[4,6]^3-58/3I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]+41/3I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,6]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^3+14/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]^2-14/3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,6]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^4Spbb[4,6]-9I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^2+43/3I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,6]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]-2/3I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^4+1/3I Spbb[1,3]Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^4Spaa[1,6]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]-1/3I Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^4Spaa[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spaa[4,6]-1I Spbb[1,3]Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^4Spaa[1,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]+1/3I Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^4Spaa[1,6]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]-1/3I Spbb[1,3]Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^4Spaa[1,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-2/3I Spbb[1,3]Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^3Spaa[1,6]Spbb[1,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2+1/3I Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^4Spaa[1,6]Spbb[3,5]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]-1/3I Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^3Spaa[1,6]Spbb[1,6]Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2+11/3I Spbb[1,3]Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^3Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^2-31/3I Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^3Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2+11/3I Spbb[1,3]Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^3Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]-1/3I Spbb[1,3]Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[1,6]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^3-25/3I Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-1/3I Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[1,6]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3+1/3I Spbb[1,3]Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[1,6]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]-1/3I Spbb[1,3]Spaa[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[1,6]^2Spbb[4,5]^3Spaa[4,6]^4-1/3I Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[1,6]Spbb[3,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]+1/3I Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[1,6]^2Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^4-1/3I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^4Spaa[1,6]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]+1/3I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^4Spaa[1,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^2+1/3I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]^2Spbb[1,6]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]-1/3I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]^2Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spaa[4,6]+1I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^4Spaa[1,6]^2Spaa[4,5]^3Spbb[4,5]^2-1/3I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^4Spaa[1,6]^2Spbb[3,5]Spaa[4,5]^3Spbb[4,5]-2/3I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^4Spaa[1,6]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]+5/3I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]^2Spbb[1,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]-1/3I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^4Spaa[1,6]^2Spbb[3,5]Spaa[4,5]^2Spaa[4,6]Spbb[4,6]+2/3I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]^2Spbb[1,6]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]+2/3I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^4Spaa[1,6]^2Spaa[4,5]Spaa[4,6]^2Spbb[4,6]^2-8/3I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]^2Spbb[1,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+2I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2+1/3I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]^2Spbb[1,6]Spbb[3,5]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]-1/3I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2+2/3I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]-2/3I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[4,5]Spaa[4,6]+5/3I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]-1/3I Spbb[1,3]^2Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[5,6]+2I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-8/3I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2-2/3I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spaa[4,6]^2Spbb[4,6]+5/3I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^2-2/3I Spbb[1,3]^2Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[5,6]+2/3I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-2/3I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^3-34/3I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[4,5]^3Spbb[4,5]^3Spaa[4,6]+68/3I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spbb[3,5]Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]-22I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]+47/3I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^2+88/3I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-79/3I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2-3I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2+4I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]+10/3I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^3-19/3I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spbb[3,5]Spaa[4,5]Spaa[4,6]^3Spbb[4,6]^2-13/3I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-5I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3-1I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2+5/3I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[3,5]^2Spbb[3,5]^3Spaa[4,5]Spbb[4,5]Spaa[4,6]^2-1/3I Spbb[1,3]^2Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[5,6]+1/3I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-1/3I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]^2Spaa[4,6]^3+6I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^2-16I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2-1/3I Spbb[1,3]^2Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^3Spbb[5,6]+8/3I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]+11/3I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^3-17/3I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-25/3I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3-5/3I Spbb[1,3]^2Spaa[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,5]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]Spbb[5,6]+5/3I Spbb[1,3]^2Spaa[1,4]Spaa[1,5]Spbb[1,6]Spaa[3,5]Spbb[4,5]^3Spaa[4,6]^4Spbb[5,6]+5/3I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^2-13/3I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[3,5]Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]+8/3I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,6]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]^3Spaa[4,6]^4+1I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spbb[4,5]Spaa[4,6]^4Spbb[4,6]-1I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,6]^2Spaa[3,5]Spbb[3,5]^2Spbb[4,5]^2Spaa[4,6]^4+3I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[4,5]^3Spbb[4,5]^4Spaa[4,6]^2-29/3I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[3,5]Spaa[4,5]^3Spbb[4,5]^3Spaa[4,6]^2-3I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^3Spbb[4,6]+31/3I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[4,5]^2Spbb[4,5]^4Spaa[4,6]^3-14/3I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]-59/3I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^3-2/3I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]^2+20/3I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^4Spbb[4,6]-5/3I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,6]^2Spaa[4,5]Spbb[4,5]^4Spaa[4,6]^4-35/3I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^2-8/3I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]-2/3I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,6]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^4+2I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[4,5]^2Spaa[4,6]^5Spbb[4,6]^2-2I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,6]^2Spbb[4,5]^3Spaa[4,6]^5Spbb[4,6]-2I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[3,5]Spbb[4,5]Spaa[4,6]^5Spbb[4,6]^2+10/3I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,6]^2Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^5Spbb[4,6]-4/3I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,6]^2Spbb[3,6]Spbb[4,5]^3Spaa[4,6]^5+2I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]^3Spaa[1,6]^3Spaa[3,5]Spaa[4,5]^2Spbb[4,5]Spbb[5,6]-1/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]^3Spaa[1,6]^3Spbb[1,6]Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]+1/3I Spaa[1,4]Spbb[1,4]Spbb[1,5]^3Spaa[1,6]^3Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^2+2/3I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]^3Spaa[1,6]^3Spaa[3,5]Spaa[4,5]Spaa[4,6]Spbb[4,6]Spbb[5,6]+4/3I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]^2Spaa[1,6]^3Spbb[1,6]Spaa[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[5,6]+4/3I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]^3Spaa[1,6]^3Spaa[3,6]Spaa[4,5]^2Spbb[4,6]Spbb[5,6]-4/3I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]^2Spaa[1,6]^3Spbb[1,6]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spbb[5,6]+4I Spbb[1,3]Spaa[1,4]Spbb[1,5]^4Spaa[1,6]^3Spaa[4,5]^3Spbb[4,5]Spbb[4,6]-4I Spbb[1,3]Spaa[1,4]Spbb[1,5]^3Spaa[1,6]^3Spbb[1,6]Spaa[4,5]^3Spbb[4,5]^2-1/3I Spaa[1,4]Spbb[1,4]Spbb[1,5]^3Spaa[1,6]^3Spbb[1,6]Spbb[3,5]Spaa[4,5]^3Spbb[4,5]+7/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]^4Spaa[1,6]^3Spaa[4,5]^2Spaa[4,6]Spbb[4,6]^2+1I Spbb[1,3]Spaa[1,4]Spbb[1,5]^3Spaa[1,6]^3Spbb[1,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]-10/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]^3Spbb[1,6]^2Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]-1/3I Spaa[1,4]Spbb[1,4]Spbb[1,5]^3Spaa[1,6]^3Spbb[1,6]Spbb[3,5]Spaa[4,5]^2Spaa[4,6]Spbb[4,6]+1/3I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]^3Spbb[1,6]^2Spbb[3,5]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]+4/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]^3Spaa[1,6]^3Spbb[1,6]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]^2-4/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]^3Spbb[1,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-2/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]^3Spaa[1,6]^2Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]+2/3I Spaa[1,4]Spbb[1,4]Spbb[1,5]^3Spaa[1,6]^2Spaa[3,5]^2Spbb[3,5]^3Spaa[4,5]^2+2/3I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]^2Spaa[1,6]^2Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[5,6]-2/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]^3Spaa[1,6]^2Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]Spaa[4,6]Spbb[4,6]+1I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]-1I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[4,5]Spaa[4,6]-1/3I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]^2Spaa[1,6]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spbb[5,6]+2/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]^3Spaa[1,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spbb[4,6]-1I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spbb[4,5]+1I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^2+1/3I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]^2Spaa[1,6]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,5]Spaa[4,6]Spbb[4,6]Spbb[5,6]+1I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[5,6]-1/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spaa[4,6]Spbb[4,6]-1/3I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spaa[4,6]+2/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]^3Spaa[1,6]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]^3Spbb[4,5]^2-4/3I Spaa[1,4]Spbb[1,4]Spbb[1,5]^3Spaa[1,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^3Spbb[4,5]+5/3I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]^2Spaa[1,6]^2Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]Spbb[5,6]+19/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]^3Spaa[1,6]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]-5I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]+1I Spaa[1,4]Spbb[1,4]Spbb[1,5]^3Spaa[1,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^2Spaa[4,6]Spbb[4,6]-2/3I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]-4/3I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]^2Spaa[1,6]^2Spaa[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]+8/3I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[5,6]+31/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]^3Spaa[1,6]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]^2-37/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+4/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2+1/3I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spaa[4,6]^2Spbb[4,6]+2/3I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^2-4/3I Spbb[1,3]^2Spaa[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[5,6]+4/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-4/3I Spbb[1,3]Spaa[1,4]Spaa[1,6]^2Spbb[1,6]^3Spaa[3,5]Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^3-2/3I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spbb[3,5]Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]Spbb[5,6]+1/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]^2Spbb[4,6]+1/3I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]^2+1/3I Spbb[1,3]^2Spaa[1,4]Spaa[1,6]^2Spbb[1,6]^2Spbb[3,5]Spaa[3,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[5,6]-3I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]^2Spaa[1,6]^2Spaa[3,6]Spaa[4,5]^3Spbb[4,5]^2Spbb[5,6]+8/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]^3Spaa[1,6]^2Spbb[3,5]Spaa[3,6]Spaa[4,5]^3Spbb[4,5]Spbb[4,6]-8/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spbb[3,5]Spaa[3,6]Spaa[4,5]^3Spbb[4,5]^2-1I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^3Spbb[4,5]+1I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]^2Spaa[1,6]^2Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]Spbb[5,6]-11/3I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]Spbb[5,6]+4I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spbb[3,5]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]-10/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spbb[3,5]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]-1/3I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spaa[4,6]Spbb[4,6]-2/3I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]+4/3I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]^2Spaa[1,6]^2Spaa[3,6]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]^2Spbb[5,6]-4/3I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]+1/3I Spbb[1,3]^2Spaa[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[5,6]+4/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spbb[3,5]Spaa[3,6]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]^2-2/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spbb[3,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-2/3I Spbb[1,3]Spaa[1,4]Spaa[1,6]^2Spbb[1,6]^3Spbb[3,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2+2/3I Spbb[1,3]Spaa[1,4]Spaa[1,6]^2Spbb[1,6]^3Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-2/3I Spbb[1,3]Spaa[1,4]Spaa[1,6]^2Spbb[1,6]^3Spaa[3,6]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^3+5/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]^3Spaa[1,6]^2Spaa[4,5]^4Spbb[4,5]^3-1/3I Spaa[1,4]Spbb[1,4]Spbb[1,5]^3Spaa[1,6]^2Spbb[3,5]Spaa[4,5]^4Spbb[4,5]^2+13/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]^3Spaa[1,6]^2Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]Spbb[4,6]-40/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spaa[4,5]^3Spbb[4,5]^3Spaa[4,6]-2I Spaa[1,4]Spbb[1,4]Spbb[1,5]^3Spaa[1,6]^2Spbb[3,5]Spaa[4,5]^3Spbb[4,5]Spaa[4,6]Spbb[4,6]+68/3I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spbb[3,5]Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]-14/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]^3Spaa[1,6]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2-11/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]-2I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^2+40/3I Spaa[1,4]Spbb[1,4]Spbb[1,5]^3Spaa[1,6]^2Spbb[3,5]Spaa[4,5]^2Spaa[4,6]^2Spbb[4,6]^2+16/3I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2+1/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]^3Spaa[1,6]^2Spaa[4,5]Spaa[4,6]^3Spbb[4,6]^3-1I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2-2/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]+4/3I Spbb[1,3]Spaa[1,4]Spaa[1,6]^2Spbb[1,6]^3Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^3-5/3I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spbb[3,5]Spaa[4,5]Spaa[4,6]^3Spbb[4,6]^2+11/3I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-2I Spaa[1,4]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3+1I Spaa[1,4]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spbb[3,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]-1I Spaa[1,4]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^4+1/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[3,5]^3Spbb[3,5]^3Spaa[4,5]Spbb[4,5]Spaa[4,6]-1/3I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[3,5]^3Spbb[3,5]^4Spaa[4,5]Spaa[4,6]-1/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^2Spbb[4,5]+1/3I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[3,5]^2Spbb[3,5]^4Spaa[3,6]Spaa[4,5]^2+2/3I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[1,6]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[5,6]-2/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spaa[4,6]Spbb[4,6]+1I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]-1I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^4Spaa[3,6]Spaa[4,5]Spaa[4,6]-1/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]+4/3I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[4,5]^2Spbb[4,5]Spaa[4,6]-2I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[1,6]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[5,6]+13/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-7I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2-2I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[4,5]Spaa[4,6]^2Spbb[4,6]+7I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[4,5]Spbb[4,5]Spaa[4,6]^2-2I Spbb[1,3]^3Spaa[1,4]Spaa[1,6]Spaa[3,5]^2Spbb[4,5]^2Spaa[4,6]^3Spbb[5,6]^2+2I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[1,6]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-4I Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[5,6]+2I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-2I Spbb[1,3]Spaa[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]^2Spaa[4,6]^3-1I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]Spbb[5,6]+2/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]^2Spbb[4,6]-1I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]+1I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]^2+2/3I Spbb[1,3]^3Spaa[1,4]Spaa[1,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[5,6]^2-1I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]Spaa[4,6]Spbb[4,6]Spbb[5,6]+1I Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[5,6]-1/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]Spaa[4,6]Spbb[4,6]+1/3I Spbb[1,3]Spaa[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]-2/3I Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[3,5]Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]Spaa[4,6]+4/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^3Spbb[4,5]^2-3I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^3Spbb[4,5]-17/3I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[1,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]Spbb[5,6]+38/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]-11I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]-8/3I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^2Spaa[4,6]Spbb[4,6]-2/3I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]+22/3I Spbb[1,3]^3Spaa[1,4]Spaa[1,6]Spaa[3,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[5,6]^2-31/3I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[1,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]+10/3I Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[5,6]+7I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]^2-2I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-7I Spbb[1,3]Spaa[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2-2/3I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]+10/3I Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2+10/3I Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-10/3I Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^3Spbb[5,6]+3I Spbb[1,3]Spaa[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-3I Spbb[1,3]Spaa[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^3-76/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[3,5]Spbb[3,5]Spaa[4,5]^3Spbb[4,5]^3Spaa[4,6]+173/3I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]+59/3I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[1,6]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^2Spbb[5,6]-70I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]+181/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^2+239/3I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-65I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2+55/3I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[1,6]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-6I Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^3Spbb[5,6]-71/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2+124/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]-2I Spbb[1,3]Spaa[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^3-2/3I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spaa[4,6]^3Spbb[4,6]^2-100/3I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-16/3I Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3-19/3I Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]Spbb[5,6]+19/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^2-12I Spbb[1,3]Spaa[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]+17/3I Spbb[1,3]Spaa[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[3,5]Spbb[3,6]Spbb[4,5]^3Spaa[4,6]^4+5I Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[3,5]Spbb[3,5]^2Spbb[4,5]Spaa[4,6]^4Spbb[4,6]-5I Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[3,5]Spbb[3,5]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^4-2/3I Spbb[1,3]^3Spaa[1,4]Spaa[1,6]Spbb[3,5]Spaa[3,6]^3Spaa[4,5]^2Spbb[4,5]Spbb[5,6]^2+2/3I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[3,5]^2Spaa[3,6]^3Spaa[4,5]^2Spbb[4,6]Spbb[5,6]-2/3I Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[1,6]Spbb[3,5]^2Spaa[3,6]^3Spaa[4,5]^2Spbb[4,5]Spbb[5,6]+1/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,5]^3Spaa[3,6]^3Spaa[4,5]^2Spbb[4,6]-1/3I Spbb[1,3]Spaa[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[3,5]^3Spaa[3,6]^3Spaa[4,5]^2Spbb[4,5]+2/3I Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[3,5]^4Spaa[3,6]^3Spaa[4,5]^2+1/3I Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[1,6]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[5,6]+13/3I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[3,5]Spaa[3,6]^2Spaa[4,5]^3Spbb[4,5]^2Spbb[5,6]-28/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]^3Spbb[4,5]Spbb[4,6]+32/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]^3Spbb[4,5]^2+14/3I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]^3Spbb[4,6]-20/3I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]^3Spbb[4,5]-16/3I Spbb[1,3]^3Spaa[1,4]Spaa[1,6]Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]Spbb[5,6]^2+14/3I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[3,5]Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]Spbb[5,6]-1/3I Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[1,6]Spbb[3,5]Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]Spbb[5,6]+1I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]^2Spaa[4,6]Spbb[4,6]^2-14/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]+6I Spbb[1,3]Spaa[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]+1/3I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]^2Spaa[4,6]Spbb[4,6]-10/3I Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]-1/3I Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[1,6]Spbb[3,5]Spaa[3,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]+7/3I Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[5,6]+4/3I Spbb[1,3]Spaa[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-4/3I Spbb[1,3]Spaa[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2+4/3I Spbb[1,3]Spaa[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-4/3I Spbb[1,3]Spaa[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[3,6]^2Spbb[3,6]^2Spbb[4,5]^2Spaa[4,6]^3-1/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[3,5]Spaa[3,6]Spaa[4,5]^4Spbb[4,5]^3-2/3I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^4Spbb[4,5]^2-25/3I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[1,6]Spaa[3,6]Spaa[4,5]^3Spbb[4,5]^3Spaa[4,6]Spbb[5,6]+53/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[3,5]Spaa[3,6]Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]Spbb[4,6]-125/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,5]Spaa[3,6]Spaa[4,5]^3Spbb[4,5]^3Spaa[4,6]-10/3I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^3Spbb[4,5]Spaa[4,6]Spbb[4,6]+163/3I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]-14/3I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[1,6]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]Spbb[5,6]+38/3I Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^2Spbb[5,6]-28/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[3,5]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2-27I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,5]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]+17I Spbb[1,3]Spaa[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[3,5]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^2+91/3I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spaa[4,6]^2Spbb[4,6]^2+65/3I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-31/3I Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2+1I Spbb[1,3]^2Spaa[1,4]Spbb[1,5]Spaa[1,6]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2Spbb[5,6]+12I Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-4/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[3,5]Spaa[3,6]Spaa[4,5]Spaa[4,6]^3Spbb[4,6]^3-31/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2+56/3I Spbb[1,3]Spaa[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[3,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]-3I Spbb[1,3]Spaa[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^3+8/3I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spaa[4,6]^3Spbb[4,6]^2-6I Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-5I Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3+13/3I Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]-13/3I Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[3,6]Spbb[3,6]^2Spbb[4,5]^2Spaa[4,6]^4-9I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[4,5]^4Spbb[4,5]^4Spaa[4,6]+5I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[3,5]Spaa[4,5]^4Spbb[4,5]^3Spaa[4,6]-2I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[4,5]^3Spbb[4,5]^3Spaa[4,6]^2Spbb[4,6]-53/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[4,5]^3Spbb[4,5]^4Spaa[4,6]^2-53/3I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[3,5]Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]+37I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,5]Spaa[4,5]^3Spbb[4,5]^3Spaa[4,6]^2+20/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]^2-16I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^3Spbb[4,6]-4/3I Spbb[1,3]Spaa[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[4,5]^2Spbb[4,5]^4Spaa[4,6]^3-11I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2+18I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]+50/3I Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^3+5I Spbb[1,3]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^3-11/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]^2-4/3I Spbb[1,3]Spaa[1,4]Spaa[1,6]Spbb[1,6]^2Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^4Spbb[4,6]-5I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[3,5]Spaa[4,5]Spaa[4,6]^4Spbb[4,6]^3+2/3I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^2+37/3I Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]+1I Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^4+2/3I Spbb[1,3]^2Spaa[1,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^2-5/3I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2+4/3I Spaa[1,4]Spbb[1,4]^2Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[4,5]Spbb[4,5]Spaa[4,6]^2-1/3I Spbb[1,3]^2Spaa[1,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]+1/3I Spbb[1,3]^2Spaa[1,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,6]Spbb[4,5]^3Spaa[4,6]^3+1/3I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-1/3I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^3+1/3I Spbb[1,3]^2Spaa[1,4]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]^2+1/3I Spbb[1,3]^2Spaa[1,4]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]+3I Spbb[1,3]^2Spaa[1,4]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]-2I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]-4/3I Spaa[1,4]Spbb[1,4]^2Spaa[3,4]^2Spbb[3,4]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]+4I Spbb[1,3]^2Spaa[1,4]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]-1/3I Spbb[1,3]^2Spaa[1,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^2-4I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+1/3I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2-2/3I Spbb[1,3]^2Spaa[1,4]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2+2/3I Spbb[1,3]^2Spaa[1,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]+2/3I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-2/3I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]^2Spaa[4,6]^3+11/3I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^2-4I Spaa[1,4]Spbb[1,4]^2Spaa[3,4]^2Spbb[3,4]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2+11/3I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]-4I Spaa[1,4]Spbb[1,4]^2Spaa[3,4]^2Spbb[3,4]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-1I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^2+1I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,4]^2Spbb[3,4]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]+1I Spaa[1,4]Spbb[1,4]^2Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spbb[3,6]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]-1I Spaa[1,4]Spbb[1,4]^2Spaa[3,4]^2Spbb[3,4]Spbb[3,6]^2Spbb[4,5]^2Spaa[4,6]^4+5/3I Spbb[1,3]^2Spaa[1,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^2-13/3I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^3Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2+3I Spaa[1,4]Spbb[1,4]^2Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^4Spaa[4,5]Spbb[4,5]Spaa[4,6]^2-2/3I Spbb[1,3]^2Spaa[1,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]+2/3I Spbb[1,3]^2Spaa[1,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[3,6]Spbb[4,5]^3Spaa[4,6]^3+2/3I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^3Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-2/3I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^3+1/3I Spbb[1,3]^2Spaa[1,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]-1/3I Spbb[1,3]^2Spaa[1,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]-7/3I Spbb[1,3]^2Spaa[1,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]+4I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]-2I Spaa[1,4]Spbb[1,4]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]+2I Spbb[1,3]^2Spaa[1,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]-5/3I Spbb[1,3]^2Spaa[1,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^2-5/3I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-4/3I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2-1I Spaa[1,4]Spbb[1,4]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]+4I Spaa[1,4]Spbb[1,4]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2-1I Spbb[1,3]^2Spaa[1,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2+1I Spbb[1,3]^2Spaa[1,4]Spaa[3,4]Spaa[3,5]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]^3Spaa[4,6]^3+2I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-2I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]^2Spaa[4,6]^3-10/3I Spbb[1,3]^2Spaa[1,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^4Spaa[4,6]^2+26/3I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^2-6I Spaa[1,4]Spbb[1,4]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2-5I Spbb[1,3]^2Spaa[1,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^3Spbb[4,6]+1I Spbb[1,3]^2Spaa[1,4]Spaa[3,4]Spaa[3,5]Spbb[3,6]Spaa[4,5]Spbb[4,5]^4Spaa[4,6]^3+10I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]+1/3I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spbb[3,6]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^3-1I Spaa[1,4]Spbb[1,4]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-6I Spaa[1,4]Spbb[1,4]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3-4/3I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^2-1I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]+7/3I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,4]Spaa[3,5]Spbb[3,6]^2Spbb[4,5]^3Spaa[4,6]^4+11/3I Spaa[1,4]Spbb[1,4]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]-11/3I Spaa[1,4]Spbb[1,4]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]Spbb[3,6]^2Spbb[4,5]^2Spaa[4,6]^4-2/3I Spbb[1,3]^2Spaa[1,4]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]^3Spaa[4,5]^2Spbb[4,5]Spbb[4,6]+1/3I Spbb[1,3]^2Spaa[1,4]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^2+1/3I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]^3Spbb[3,6]Spaa[4,5]^2Spbb[4,5]-1/3I Spbb[1,3]^2Spaa[1,4]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]^3Spaa[4,5]Spaa[4,6]Spbb[4,6]^2+1/3I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]^3Spbb[3,6]Spaa[4,5]Spaa[4,6]Spbb[4,6]-19/3I Spbb[1,3]^2Spaa[1,4]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]^3Spbb[4,5]^3+35/3I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]^3Spbb[4,5]^2-16/3I Spaa[1,4]Spbb[1,4]^2Spaa[3,4]Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]^3Spbb[4,5]-7I Spbb[1,3]^2Spaa[1,4]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]Spbb[4,6]-2/3I Spbb[1,3]^2Spaa[1,4]Spaa[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]+12I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]+7/3I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]-10/3I Spaa[1,4]Spbb[1,4]^2Spaa[3,4]Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]^2Spaa[4,6]Spbb[4,6]-11/3I Spaa[1,4]Spbb[1,4]^2Spaa[3,4]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]+1/3I Spbb[1,3]^2Spaa[1,4]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2+1/3I Spbb[1,3]^2Spaa[1,4]Spaa[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]-1I Spbb[1,3]^2Spaa[1,4]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^2-1/3I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]Spaa[4,6]^2Spbb[4,6]^2+1/3I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+1/3I Spaa[1,4]Spbb[1,4]^2Spaa[3,4]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]-4/3I Spbb[1,3]^2Spaa[1,4]Spaa[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2+4/3I Spbb[1,3]^2Spaa[1,4]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]^2Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]+4/3I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-4/3I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]^3Spbb[4,5]^2Spaa[4,6]^3+46/3I Spbb[1,3]^2Spaa[1,4]Spaa[3,4]Spbb[3,5]Spaa[3,6]Spaa[4,5]^3Spbb[4,5]^4Spaa[4,6]-167/3I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^3Spbb[4,5]^3Spaa[4,6]+46I Spaa[1,4]Spbb[1,4]^2Spaa[3,4]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]+43/3I Spbb[1,3]^2Spaa[1,4]Spaa[3,4]Spbb[3,5]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^2Spbb[4,6]-19/3I Spbb[1,3]^2Spaa[1,4]Spaa[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^4Spaa[4,6]^2-155/3I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]+19I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^2+136/3I Spaa[1,4]Spbb[1,4]^2Spaa[3,4]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-58/3I Spaa[1,4]Spbb[1,4]^2Spaa[3,4]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2-13/3I Spbb[1,3]^2Spaa[1,4]Spaa[3,4]Spbb[3,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]^2-11/3I Spbb[1,3]^2Spaa[1,4]Spaa[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^3Spbb[4,6]+4/3I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2+82/3I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]-4I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,4]Spaa[3,6]Spbb[3,6]^2Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^3+13/3I Spaa[1,4]Spbb[1,4]^2Spaa[3,4]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spaa[4,6]^3Spbb[4,6]^2-71/3I Spaa[1,4]Spbb[1,4]^2Spaa[3,4]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-5/3I Spaa[1,4]Spbb[1,4]^2Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3-1I Spbb[1,3]^2Spaa[1,4]Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^3+1I Spbb[1,3]^2Spaa[1,4]Spaa[3,4]Spaa[3,6]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]^2-10/3I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^2+10/3I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,4]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]+13/3I Spaa[1,4]Spbb[1,4]^2Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^4Spbb[4,6]-13/3I Spaa[1,4]Spbb[1,4]^2Spaa[3,4]Spaa[3,6]Spbb[3,6]^3Spbb[4,5]^2Spaa[4,6]^4+1/3I Spbb[1,3]^2Spaa[1,4]Spaa[3,4]Spaa[4,5]^3Spbb[4,5]^5Spaa[4,6]^2+11I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,4]Spbb[3,5]Spaa[4,5]^3Spbb[4,5]^4Spaa[4,6]^2-52/3I Spaa[1,4]Spbb[1,4]^2Spaa[3,4]Spbb[3,5]^2Spaa[4,5]^3Spbb[4,5]^3Spaa[4,6]^2+1/3I Spbb[1,3]^2Spaa[1,4]Spaa[3,4]Spaa[4,5]^2Spbb[4,5]^4Spaa[4,6]^3Spbb[4,6]+25/3I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,4]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^3Spbb[4,6]-16/3I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,4]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^4Spaa[4,6]^3-67/3I Spaa[1,4]Spbb[1,4]^2Spaa[3,4]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]+21I Spaa[1,4]Spbb[1,4]^2Spaa[3,4]Spbb[3,5]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^3-14/3I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,4]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]^2-10/3I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,4]Spbb[3,6]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^4Spbb[4,6]-6I Spaa[1,4]Spbb[1,4]^2Spaa[3,4]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^2+24I Spaa[1,4]Spbb[1,4]^2Spaa[3,4]Spbb[3,5]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]-2I Spaa[1,4]Spbb[1,4]^2Spaa[3,4]Spbb[3,6]^2Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^4-1I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,4]Spbb[3,5]Spbb[4,5]Spaa[4,6]^5Spbb[4,6]^3+1I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,4]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^5Spbb[4,6]^2-1I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[3,5]^3Spbb[3,5]^3Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2+5/3I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[3,5]^3Spbb[3,5]^4Spaa[4,5]Spbb[4,5]Spaa[4,6]^2-1/3I Spbb[1,3]^2Spaa[1,4]Spaa[3,5]^3Spbb[3,5]^2Spbb[4,5]^2Spaa[4,6]^3Spbb[5,6]+1/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[3,5]^3Spbb[3,5]^3Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-1/3I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spaa[3,5]^3Spbb[3,5]^3Spbb[4,5]^2Spaa[4,6]^3+1/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[3,5]^2Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]+1/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[3,5]^2Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]Spaa[4,6]Spbb[4,6]+1/3I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]-1/3I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^5Spaa[3,6]^2Spaa[4,5]Spaa[4,6]+1/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]-13/3I Spbb[1,3]^2Spaa[1,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[5,6]+20/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-26/3I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2-1I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[3,5]^2Spbb[3,5]^4Spaa[3,6]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]+5I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^4Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2+1I Spbb[1,3]^2Spaa[1,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-1I Spbb[1,3]^2Spaa[1,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^3Spbb[5,6]+4/3I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-4/3I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^3-10/3I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[3,5]^2Spbb[3,5]^3Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2-3I Spbb[1,3]^2Spaa[1,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^3Spbb[5,6]-7/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]+5/3I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^3+23/3I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[3,5]^2Spbb[3,5]^3Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-32/3I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3-3I Spbb[1,3]^2Spaa[1,4]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]Spbb[5,6]+1/3I Spbb[1,3]^2Spaa[1,4]Spaa[3,5]^2Spbb[3,6]Spbb[4,5]^3Spaa[4,6]^4Spbb[5,6]+8/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^2-5I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]+7/3I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spaa[3,5]^2Spbb[3,5]Spbb[3,6]Spbb[4,5]^3Spaa[4,6]^4+7/3I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^3Spbb[4,5]Spaa[4,6]^4Spbb[4,6]-7/3I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^2Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^4-1/3I Spbb[1,3]^2Spaa[1,4]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^3Spaa[4,5]^2Spbb[4,5]Spbb[5,6]-1/3I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]^3Spaa[4,5]^2Spbb[4,5]+1/3I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[3,5]Spbb[3,5]^5Spaa[3,6]^3Spaa[4,5]^2-1/3I Spbb[1,3]^2Spaa[1,4]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^3Spaa[4,5]Spaa[4,6]Spbb[4,6]Spbb[5,6]+2/3I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]^3Spaa[4,5]Spaa[4,6]Spbb[4,6]-1/3I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^3Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]-1/3I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]^3Spbb[3,6]Spaa[4,5]Spaa[4,6]+4/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]^3Spbb[4,5]^2-4/3I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]^3Spbb[4,5]-7/3I Spbb[1,3]^2Spaa[1,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]Spbb[5,6]+16/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]-10/3I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]-10/3I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]^2Spaa[4,6]Spbb[4,6]+1I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]+10/3I Spbb[1,3]^2Spaa[1,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]-8/3I Spbb[1,3]^2Spaa[1,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[5,6]-1I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]Spaa[4,6]^2Spbb[4,6]^2+11/3I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-11/3I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2+2I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2+2/3I Spbb[1,3]^2Spaa[1,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-2/3I Spbb[1,3]^2Spaa[1,4]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]^2Spbb[4,5]^2Spaa[4,6]^3Spbb[5,6]+5/3I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-5/3I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spbb[4,5]^2Spaa[4,6]^3-67/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^3Spbb[4,5]^3Spaa[4,6]+47I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]+82/3I Spbb[1,3]^2Spaa[1,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^2Spbb[5,6]-93I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]+272/3I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^2+250/3I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-218/3I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2+21I Spbb[1,3]^2Spaa[1,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-11/3I Spbb[1,3]^2Spaa[1,4]Spaa[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^3Spbb[5,6]-116/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2+208/3I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]-11I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^3+55/3I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spaa[4,6]^3Spbb[4,6]^2-187/3I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]+22/3I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3+11/3I Spbb[1,3]^2Spaa[1,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^2Spbb[5,6]-11/3I Spbb[1,3]^2Spaa[1,4]Spaa[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]Spbb[5,6]+5I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^2-10I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]+5I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spaa[3,5]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]^3Spaa[4,6]^4+7I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]-7I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]^2Spaa[4,6]^4-25/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]^3Spbb[4,5]^4Spaa[4,6]^2-50/3I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^3Spbb[4,5]^3Spaa[4,6]^2+13I Spbb[1,3]^2Spaa[1,4]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^4Spaa[4,6]^3Spbb[5,6]-33I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^3Spbb[4,6]+98/3I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^4Spaa[4,6]^3-53/3I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]+6I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^3+13/3I Spbb[1,3]^2Spaa[1,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^4Spbb[4,6]Spbb[5,6]+3I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]^2+8/3I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^4Spbb[4,6]+8/3I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spaa[3,5]Spbb[3,6]Spaa[4,5]Spbb[4,5]^4Spaa[4,6]^4-46/3I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^2+86/3I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]-26/3I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[3,5]Spbb[3,5]Spbb[3,6]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^4-2I Spbb[1,3]^2Spaa[1,4]Spaa[3,5]Spbb[4,5]^2Spaa[4,6]^5Spbb[4,6]^2Spbb[5,6]+2I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[3,5]Spbb[3,5]Spbb[4,5]Spaa[4,6]^5Spbb[4,6]^3-14/3I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spaa[3,5]Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^5Spbb[4,6]^2+8/3I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spaa[3,5]Spbb[3,6]Spbb[4,5]^3Spaa[4,6]^5Spbb[4,6]+7/3I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spbb[4,5]Spaa[4,6]^5Spbb[4,6]^2-11/3I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[3,5]Spbb[3,5]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^5Spbb[4,6]+4/3I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[3,5]Spbb[3,6]^2Spbb[4,5]^3Spaa[4,6]^5-2/3I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spbb[3,5]^4Spaa[3,6]^4Spaa[4,5]^2Spbb[4,6]+1/3I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spbb[3,5]^3Spaa[3,6]^4Spbb[3,6]Spaa[4,5]^2Spbb[4,5]+1/3I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spbb[3,5]^4Spaa[3,6]^4Spbb[3,6]Spaa[4,5]^2+22/3I Spbb[1,3]^2Spaa[1,4]Spbb[3,5]^2Spaa[3,6]^3Spaa[4,5]^3Spbb[4,5]^2Spbb[5,6]-38/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spbb[3,5]^3Spaa[3,6]^3Spaa[4,5]^3Spbb[4,5]Spbb[4,6]+40/3I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spbb[3,5]^3Spaa[3,6]^3Spaa[4,5]^3Spbb[4,5]^2+14/3I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[3,5]^4Spaa[3,6]^3Spaa[4,5]^3Spbb[4,6]-6I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spbb[3,5]^4Spaa[3,6]^3Spaa[4,5]^3Spbb[4,5]-4I Spbb[1,3]^2Spaa[1,4]Spbb[3,5]^2Spaa[3,6]^3Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]Spbb[5,6]+11/3I Spbb[1,3]^2Spaa[1,4]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]Spbb[5,6]-8/3I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spbb[3,5]^3Spaa[3,6]^3Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]+10/3I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]-5/3I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spbb[3,5]^3Spaa[3,6]^3Spbb[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]-2/3I Spbb[1,3]^2Spaa[1,4]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]+2/3I Spbb[1,3]^2Spaa[1,4]Spaa[3,6]^3Spbb[3,6]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2Spbb[5,6]-1/3I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spbb[3,5]^3Spaa[3,6]^3Spaa[4,5]Spaa[4,6]^2Spbb[4,6]^2+2/3I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-2/3I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2+1/3I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spbb[3,5]^3Spaa[3,6]^3Spbb[3,6]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]+2/3I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-2/3I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spaa[3,6]^3Spbb[3,6]^3Spbb[4,5]^2Spaa[4,6]^3+2/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]^4Spbb[4,5]^3-1I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]^4Spbb[4,5]^2-34/3I Spbb[1,3]^2Spaa[1,4]Spbb[3,5]Spaa[3,6]^2Spaa[4,5]^3Spbb[4,5]^3Spaa[4,6]Spbb[5,6]+131/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]Spbb[4,6]-62I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]^3Spbb[4,5]^3Spaa[4,6]-62/3I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]^3Spbb[4,5]Spaa[4,6]Spbb[4,6]+185/3I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]-14I Spbb[1,3]^2Spaa[1,4]Spbb[3,5]Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]Spbb[5,6]+8I Spbb[1,3]^2Spaa[1,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^2Spbb[5,6]+31/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2-140/3I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]+76/3I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^2+28/3I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]^2Spaa[4,6]^2Spbb[4,6]^2+49I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-33I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2-38/3I Spbb[1,3]^2Spaa[1,4]Spbb[3,5]Spaa[3,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2Spbb[5,6]+25/3I Spbb[1,3]^2Spaa[1,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+13/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]Spaa[4,6]^3Spbb[4,6]^3-56/3I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2+86/3I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]-6I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^3+4I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]Spaa[4,6]^3Spbb[4,6]^2-52/3I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-4I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3+13/3I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^4Spbb[4,6]-13/3I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[3,6]^2Spbb[3,6]^3Spbb[4,5]^2Spaa[4,6]^4+1/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spbb[3,5]Spaa[3,6]Spaa[4,5]^4Spbb[4,5]^4Spaa[4,6]+10I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^4Spbb[4,5]^3Spaa[4,6]-35/3I Spbb[1,3]^2Spaa[1,4]Spaa[3,6]Spaa[4,5]^3Spbb[4,5]^4Spaa[4,6]^2Spbb[5,6]+107/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spbb[3,5]Spaa[3,6]Spaa[4,5]^3Spbb[4,5]^3Spaa[4,6]^2Spbb[4,6]-151/3I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spbb[3,5]Spaa[3,6]Spaa[4,5]^3Spbb[4,5]^4Spaa[4,6]^2-46/3I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]+100/3I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^3Spbb[4,5]^3Spaa[4,6]^2+5/3I Spbb[1,3]^2Spaa[1,4]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-37/3I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spbb[3,5]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^3Spbb[4,6]-7I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spaa[3,6]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^4Spaa[4,6]^3-37/3I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2+8/3I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]+39I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^3+23/3I Spbb[1,3]^2Spaa[1,4]Spaa[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]^2Spbb[5,6]-35/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spbb[3,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^3+16I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spbb[3,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]^2-25/3I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^4Spbb[4,6]-1/3I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spaa[4,6]^4Spbb[4,6]^3-41/3I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^2+40I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]-5I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[3,6]Spbb[3,6]^2Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^4+1/3I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spbb[3,5]Spaa[3,6]Spbb[4,5]Spaa[4,6]^5Spbb[4,6]^3-1/3I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spaa[3,6]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^5Spbb[4,6]^2+4/3I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^5Spbb[4,6]^2-4/3I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]^2Spaa[4,6]^5Spbb[4,6]-1/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[4,5]^4Spbb[4,5]^5Spaa[4,6]^2-28/3I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[3,5]Spaa[4,5]^4Spbb[4,5]^4Spaa[4,6]^2-5/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[4,5]^3Spbb[4,5]^4Spaa[4,6]^3Spbb[4,6]+1I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spaa[4,5]^3Spbb[4,5]^5Spaa[4,6]^3-17/3I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[3,5]Spaa[4,5]^3Spbb[4,5]^3Spaa[4,6]^3Spbb[4,6]-12I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spbb[3,5]Spaa[4,5]^3Spbb[4,5]^4Spaa[4,6]^3+11/3I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^4Spbb[4,6]^2-4I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spaa[4,5]^2Spbb[4,5]^4Spaa[4,6]^4Spbb[4,6]-14/3I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]^2+5/3I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^4Spbb[4,6]-13/3I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^4Spaa[4,6]^4+6I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^5Spbb[4,6]^3-6I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^5Spbb[4,6]^2-31/3I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^5Spbb[4,6]^3+50/3I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^5Spbb[4,6]^2-16/3I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^5Spbb[4,6]-1I Spbb[1,3]Spaa[1,5]^3Spbb[1,5]^4Spaa[1,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]+1I Spaa[1,5]^3Spbb[1,5]^4Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2-1I Spbb[1,3]Spaa[1,5]^3Spbb[1,5]^3Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[5,6]+4/3I Spaa[1,5]^3Spbb[1,5]^4Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-1/3I Spaa[1,5]^3Spbb[1,5]^3Spbb[1,6]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3+1I Spaa[1,5]^3Spbb[1,5]^4Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]-5/3I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^4Spaa[1,6]^2Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]-1/3I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^3Spaa[1,6]^2Spbb[1,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]-2I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^4Spaa[1,6]^2Spaa[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2+2/3I Spaa[1,5]^2Spbb[1,5]^4Spaa[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]+1/3I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^3Spaa[1,6]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]-1/3I Spaa[1,5]^2Spbb[1,5]^4Spaa[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spaa[4,6]^2Spbb[4,6]+1/3I Spaa[1,5]^2Spbb[1,5]^3Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^2-8/3I Spaa[1,5]^2Spbb[1,5]^4Spaa[1,6]Spbb[3,5]Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]-11I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^3Spaa[1,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2Spbb[5,6]+22/3I Spaa[1,5]^2Spbb[1,5]^4Spaa[1,6]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-47/3I Spaa[1,5]^2Spbb[1,5]^3Spaa[1,6]Spbb[1,6]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2-1/3I Spaa[1,5]^2Spbb[1,5]^4Spaa[1,6]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]-26/3I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^3Spaa[1,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+3I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[5,6]-8I Spaa[1,5]^2Spbb[1,5]^4Spaa[1,6]Spbb[3,5]Spaa[4,5]Spaa[4,6]^3Spbb[4,6]^2+11/3I Spaa[1,5]^2Spbb[1,5]^3Spaa[1,6]Spbb[1,6]Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-2/3I Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]Spbb[1,6]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3-16/3I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^3Spaa[1,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]^2+1/3I Spaa[1,5]^2Spbb[1,5]^4Spaa[1,6]Spbb[3,5]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]-8/3I Spaa[1,5]^2Spbb[1,5]^3Spaa[1,6]Spbb[1,6]Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]+7/3I Spaa[1,5]^2Spbb[1,5]^4Spaa[1,6]Spbb[3,5]Spaa[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2+1/3I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[4,5]^2Spaa[4,6]^4Spbb[5,6]-1/3I Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]Spbb[1,6]^2Spbb[3,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]+1/3I Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]^3Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^4-1I Spaa[1,5]^2Spbb[1,5]^3Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2+1I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[5,6]-2I Spaa[1,5]^2Spbb[1,5]^3Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]+7/3I Spaa[1,5]^2Spbb[1,5]^2Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3+1/3I Spbb[1,3]^2Spaa[1,5]^2Spbb[1,5]Spaa[3,5]Spbb[4,5]^2Spaa[4,6]^4Spbb[5,6]^2-1/3I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]Spbb[5,6]+1I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]Spbb[1,6]Spaa[3,5]Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^4Spbb[5,6]-2/3I Spaa[1,5]^2Spbb[1,5]^2Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spbb[4,5]Spaa[4,6]^4Spbb[4,6]+2/3I Spaa[1,5]^2Spbb[1,5]Spbb[1,6]^2Spaa[3,5]Spbb[3,5]^2Spbb[4,5]^2Spaa[4,6]^4+35/3I Spaa[1,5]^2Spbb[1,5]^3Spbb[3,5]Spaa[4,5]^3Spbb[4,5]^3Spaa[4,6]^2-11I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^2Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^3Spbb[5,6]+104/3I Spaa[1,5]^2Spbb[1,5]^3Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]-95/3I Spaa[1,5]^2Spbb[1,5]^2Spbb[1,6]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^3+12I Spaa[1,5]^2Spbb[1,5]^3Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2Spaa[5,6]Spbb[5,6]-25/3I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]Spbb[5,6]+16/3I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]Spbb[1,6]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^4Spbb[5,6]+2/3I Spaa[1,5]^2Spbb[1,5]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^2-47/3I Spaa[1,5]^2Spbb[1,5]^2Spbb[1,6]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]+6I Spaa[1,5]^2Spbb[1,5]Spbb[1,6]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^4-3I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spaa[5,6]Spbb[5,6]^2+7I Spaa[1,5]^2Spbb[1,5]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spaa[5,6]Spbb[5,6]-23/3I Spaa[1,5]^2Spbb[1,5]^2Spbb[1,6]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spaa[5,6]Spbb[5,6]+11/3I Spaa[1,5]^2Spbb[1,5]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]^2Spbb[5,6]^2+5/3I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]Spbb[1,6]Spbb[4,5]^2Spaa[4,6]^5Spbb[4,6]Spbb[5,6]-5/3I Spbb[1,3]Spaa[1,5]^2Spbb[1,6]^2Spbb[4,5]^3Spaa[4,6]^5Spbb[5,6]-5/3I Spaa[1,5]^2Spbb[1,5]^2Spbb[1,6]Spbb[3,5]Spbb[4,5]Spaa[4,6]^5Spbb[4,6]^2+3I Spaa[1,5]^2Spbb[1,5]Spbb[1,6]^2Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^5Spbb[4,6]-4/3I Spaa[1,5]^2Spbb[1,6]^3Spbb[3,5]Spbb[4,5]^3Spaa[4,6]^5-1/3I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]Spbb[1,6]Spbb[4,5]^2Spaa[4,6]^4Spaa[5,6]Spbb[5,6]^2+1/3I Spaa[1,5]^2Spbb[1,5]^2Spbb[1,6]Spbb[3,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]Spaa[5,6]Spbb[5,6]-2/3I Spaa[1,5]^2Spbb[1,5]Spbb[1,6]^2Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^4Spaa[5,6]Spbb[5,6]+2I Spbb[1,3]^2Spaa[1,5]Spbb[1,5]^3Spaa[1,6]^3Spaa[3,5]Spaa[4,5]Spaa[4,6]Spbb[5,6]^2+1I Spbb[1,3]Spaa[1,5]Spbb[1,5]^4Spaa[1,6]^3Spaa[4,5]^3Spbb[4,5]Spbb[5,6]+17/3I Spbb[1,3]Spaa[1,5]Spbb[1,5]^4Spaa[1,6]^3Spaa[4,5]^2Spaa[4,6]Spbb[4,6]Spbb[5,6]-23/3I Spbb[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]^3Spbb[1,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spbb[5,6]+2I Spbb[1,3]Spaa[1,5]Spbb[1,5]^4Spaa[1,6]^3Spaa[4,5]^2Spaa[5,6]Spbb[5,6]^2-4/3I Spbb[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]^3Spbb[1,6]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]-8/3I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]^3Spbb[1,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]-4I Spbb[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]^3Spbb[1,6]Spaa[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2-1/3I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]^2Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[4,5]Spaa[4,6]-2/3I Spaa[1,5]Spbb[1,5]^4Spaa[1,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^3Spbb[4,5]-13/3I Spbb[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spbb[5,6]+1I Spaa[1,5]Spbb[1,5]^4Spaa[1,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^2Spaa[4,6]Spbb[4,6]-1/3I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]^2Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]+4/3I Spbb[1,3]^2Spaa[1,5]Spbb[1,5]^2Spaa[1,6]^2Spaa[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]^2+4I Spbb[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]-8I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]+1/3I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]^2Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spaa[4,6]^2Spbb[4,6]-1/3I Spaa[1,5]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^2-14/3I Spbb[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2+5/3I Spaa[1,5]Spbb[1,5]^4Spaa[1,6]^2Spbb[3,5]Spaa[4,5]^4Spbb[4,5]^2+8/3I Spbb[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]^2Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]Spbb[5,6]-13/3I Spaa[1,5]Spbb[1,5]^4Spaa[1,6]^2Spbb[3,5]Spaa[4,5]^3Spbb[4,5]Spaa[4,6]Spbb[4,6]+1I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]^2Spbb[1,6]Spbb[3,5]Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]-2/3I Spaa[1,5]Spbb[1,5]^4Spaa[1,6]^2Spbb[3,5]Spaa[4,5]^3Spbb[4,5]Spaa[5,6]Spbb[5,6]-17/3I Spbb[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]-15I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2Spbb[5,6]+21I Spaa[1,5]Spbb[1,5]^4Spaa[1,6]^2Spbb[3,5]Spaa[4,5]^2Spaa[4,6]^2Spbb[4,6]^2-86/3I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]^2Spbb[1,6]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-14/3I Spaa[1,5]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2-2I Spbb[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2+4/3I Spaa[1,5]Spbb[1,5]^4Spaa[1,6]^2Spbb[3,5]Spaa[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]-14/3I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]^2Spbb[1,6]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]-7/3I Spaa[1,5]Spbb[1,5]^4Spaa[1,6]^2Spbb[3,5]Spaa[4,5]^2Spaa[5,6]^2Spbb[5,6]^2-16/3I Spbb[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]^2Spaa[4,5]Spaa[4,6]^3Spbb[4,6]^2Spbb[5,6]-2/3I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-13/3I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[5,6]-28/3I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]^2Spbb[1,6]Spbb[3,5]Spaa[4,5]Spaa[4,6]^3Spbb[4,6]^2+34/3I Spaa[1,5]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-8I Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3-5I Spbb[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]^2Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]^2-11/3I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]^2-4/3I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]^2Spbb[1,6]Spbb[3,5]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]+1/3I Spaa[1,5]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]+2/3I Spbb[1,3]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]^2Spaa[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^3+14/3I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]^2Spbb[1,6]Spbb[3,5]Spaa[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2+4/3I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[4,5]^2Spbb[4,5]Spaa[4,6]+2/3I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]+2/3I Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[4,5]Spbb[4,5]Spaa[4,6]^2+1/3I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]+1/3I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]-100/3I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2Spbb[5,6]+119/3I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-181/3I Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2+8/3I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]+26/3I Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[5,6]^2-21I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+13I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[5,6]-8I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spaa[4,6]^3Spbb[4,6]^2-62/3I Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]+34/3I Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3-32/3I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]^2-14/3I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]-23/3I Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]+3I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2-2/3I Spbb[1,3]^2Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[4,5]^2Spaa[4,6]^4Spbb[5,6]^2+2/3I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]Spbb[5,6]-2/3I Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spaa[3,5]Spbb[3,5]^2Spbb[4,5]Spaa[4,6]^4Spbb[4,6]+2/3I Spaa[1,5]Spaa[1,6]Spbb[1,6]^3Spaa[3,5]Spbb[3,5]^2Spbb[4,5]^2Spaa[4,6]^4-58/3I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spbb[3,5]Spaa[4,5]^4Spbb[4,5]^3Spaa[4,6]-19/3I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[4,5]^3Spbb[4,5]^3Spaa[4,6]^2Spbb[5,6]-121/3I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spbb[3,5]Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]+76/3I Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spbb[3,5]Spaa[4,5]^3Spbb[4,5]^3Spaa[4,6]^2-31/3I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spbb[3,5]Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]-31I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^3Spbb[5,6]+16/3I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2+51I Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]-63I Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^3-2I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2Spaa[5,6]Spbb[5,6]^2+15I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]+41/3I Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2Spaa[5,6]Spbb[5,6]+16/3I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2+13/3I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^2Spbb[5,6]-21I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]Spbb[5,6]+26/3I Spbb[1,3]Spaa[1,5]Spaa[1,6]Spbb[1,6]^2Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^4Spbb[5,6]-8/3I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spbb[3,5]Spaa[4,5]Spaa[4,6]^4Spbb[4,6]^3+59/3I Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^2-97/3I Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]+11/3I Spaa[1,5]Spaa[1,6]Spbb[1,6]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^4-26/3I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spaa[5,6]Spbb[5,6]^2+8I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spbb[3,5]Spaa[4,5]Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]Spbb[5,6]+26/3I Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spaa[5,6]Spbb[5,6]-41/3I Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spaa[5,6]Spbb[5,6]+2/3I Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]^2Spbb[5,6]^3+16/3I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spbb[3,5]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2+20/3I Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]^2Spbb[5,6]^2-1/3I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spbb[3,5]Spaa[4,5]Spaa[4,6]Spaa[5,6]^3Spbb[5,6]^3+5/3I Spbb[1,3]Spaa[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[4,5]^2Spaa[4,6]^5Spbb[4,6]Spbb[5,6]-5/3I Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[3,5]Spbb[4,5]Spaa[4,6]^5Spbb[4,6]^2+3I Spaa[1,5]Spaa[1,6]Spbb[1,6]^3Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^5Spbb[4,6]-4/3I Spaa[1,5]Spaa[1,6]Spbb[1,6]^3Spbb[3,6]Spbb[4,5]^3Spaa[4,6]^5-1/3I Spaa[1,5]Spaa[1,6]Spbb[1,6]^3Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^4Spaa[5,6]Spbb[5,6]-5/3I Spaa[1,5]Spbb[1,5]^2Spaa[3,5]^2Spbb[3,5]^3Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2-10/3I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[5,6]+14/3I Spaa[1,5]Spbb[1,5]^2Spaa[3,5]^2Spbb[3,5]^3Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-5I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3-1/3I Spbb[1,3]^2Spaa[1,5]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^4Spbb[5,6]^2+1/3I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]Spaa[4,6]^4Spbb[4,6]Spbb[5,6]-1/3I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^3Spbb[4,5]Spaa[4,6]^4Spbb[4,6]+1/3I Spaa[1,5]Spbb[1,6]^2Spaa[3,5]^2Spbb[3,5]^3Spbb[4,5]^2Spaa[4,6]^4+11/3I Spaa[1,5]Spbb[1,5]^2Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^3Spbb[4,5]^3Spaa[4,6]^2-49/3I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^3Spbb[5,6]+79/3I Spaa[1,5]Spbb[1,5]^2Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]-30I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^3+79/3I Spaa[1,5]Spbb[1,5]^2Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2Spaa[5,6]Spbb[5,6]+1I Spbb[1,3]^2Spaa[1,5]Spaa[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^4Spbb[5,6]^2-35/3I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]Spbb[5,6]+37/3I Spbb[1,3]Spaa[1,5]Spbb[1,6]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^4Spbb[5,6]+23/3I Spaa[1,5]Spbb[1,5]^2Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^2-47I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]+95/3I Spaa[1,5]Spbb[1,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^4-8I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spaa[5,6]Spbb[5,6]^2+25I Spaa[1,5]Spbb[1,5]^2Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spaa[5,6]Spbb[5,6]-36I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spaa[5,6]Spbb[5,6]+8I Spaa[1,5]Spbb[1,5]^2Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]^2Spbb[5,6]^2-7/3I Spbb[1,3]^2Spaa[1,5]Spaa[3,5]Spbb[4,5]^2Spaa[4,6]^5Spbb[4,6]Spbb[5,6]^2+7/3I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[3,5]Spbb[3,5]Spbb[4,5]Spaa[4,6]^5Spbb[4,6]^2Spbb[5,6]-8I Spbb[1,3]Spaa[1,5]Spbb[1,6]Spaa[3,5]Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^5Spbb[4,6]Spbb[5,6]+4I Spbb[1,3]Spaa[1,5]Spbb[1,6]Spaa[3,5]Spbb[3,6]Spbb[4,5]^3Spaa[4,6]^5Spbb[5,6]+5/3I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spbb[4,5]Spaa[4,6]^5Spbb[4,6]^2-14/3I Spaa[1,5]Spbb[1,6]^2Spaa[3,5]Spbb[3,5]^2Spbb[4,5]^2Spaa[4,6]^5Spbb[4,6]+3I Spaa[1,5]Spbb[1,6]^2Spaa[3,5]Spbb[3,5]Spbb[3,6]Spbb[4,5]^3Spaa[4,6]^5+2/3I Spbb[1,3]^2Spaa[1,5]Spaa[3,5]Spbb[4,5]^2Spaa[4,6]^4Spaa[5,6]Spbb[5,6]^3-2/3I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[3,5]Spbb[3,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]Spaa[5,6]Spbb[5,6]^2+4/3I Spbb[1,3]Spaa[1,5]Spbb[1,6]Spaa[3,5]Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^4Spaa[5,6]Spbb[5,6]^2-2/3I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spbb[4,5]Spaa[4,6]^4Spbb[4,6]Spaa[5,6]Spbb[5,6]+1/3I Spaa[1,5]Spbb[1,6]^2Spaa[3,5]Spbb[3,5]^2Spbb[4,5]^2Spaa[4,6]^4Spaa[5,6]Spbb[5,6]+35/3I Spaa[1,5]Spbb[1,5]^2Spbb[3,5]Spaa[4,5]^4Spbb[4,5]^4Spaa[4,6]^2-61/3I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[4,5]^3Spbb[4,5]^4Spaa[4,6]^3Spbb[5,6]+158/3I Spaa[1,5]Spbb[1,5]^2Spbb[3,5]Spaa[4,5]^3Spbb[4,5]^3Spaa[4,6]^3Spbb[4,6]-128/3I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[3,5]Spaa[4,5]^3Spbb[4,5]^4Spaa[4,6]^3+47/3I Spaa[1,5]Spbb[1,5]^2Spbb[3,5]Spaa[4,5]^3Spbb[4,5]^3Spaa[4,6]^2Spaa[5,6]Spbb[5,6]-50/3I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^4Spbb[4,6]Spbb[5,6]-44/3I Spbb[1,3]Spaa[1,5]Spbb[1,6]Spaa[4,5]^2Spbb[4,5]^4Spaa[4,6]^4Spbb[5,6]+76/3I Spaa[1,5]Spbb[1,5]^2Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]^2+44/3I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^4Spbb[4,6]-166/3I Spaa[1,5]Spbb[1,6]^2Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^4Spaa[4,6]^4-29/3I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^3Spaa[5,6]Spbb[5,6]^2+24I Spaa[1,5]Spbb[1,5]^2Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]Spaa[5,6]Spbb[5,6]+3I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^3Spaa[5,6]Spbb[5,6]+26/3I Spaa[1,5]Spbb[1,5]^2Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2Spaa[5,6]^2Spbb[5,6]^2+4I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^5Spbb[4,6]^2Spbb[5,6]-49/3I Spbb[1,3]Spaa[1,5]Spbb[1,6]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^5Spbb[4,6]Spbb[5,6]-40/3I Spaa[1,5]Spbb[1,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^5Spbb[4,6]^3+47I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^5Spbb[4,6]^2-145/3I Spaa[1,5]Spbb[1,6]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^5Spbb[4,6]+1I Spaa[1,5]Spbb[1,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]^4Spaa[4,6]^5-4/3I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]Spaa[5,6]Spbb[5,6]^2-14/3I Spbb[1,3]Spaa[1,5]Spbb[1,6]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^4Spaa[5,6]Spbb[5,6]^2-8I Spaa[1,5]Spbb[1,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^2Spaa[5,6]Spbb[5,6]+33I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]Spaa[5,6]Spbb[5,6]-61/3I Spaa[1,5]Spbb[1,6]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^4Spaa[5,6]Spbb[5,6]+2/3I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spaa[5,6]^2Spbb[5,6]^3-14/3I Spaa[1,5]Spbb[1,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2+40/3I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spaa[5,6]^2Spbb[5,6]^2+1/3I Spaa[1,5]Spbb[1,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]^3Spbb[5,6]^3+1I Spbb[1,3]Spaa[1,5]Spbb[1,6]Spbb[4,5]^2Spaa[4,6]^6Spbb[4,6]^2Spbb[5,6]-1I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[3,5]Spbb[4,5]Spaa[4,6]^6Spbb[4,6]^3+7/3I Spaa[1,5]Spbb[1,6]^2Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^6Spbb[4,6]^2-4/3I Spaa[1,5]Spbb[1,6]^2Spbb[3,6]Spbb[4,5]^3Spaa[4,6]^6Spbb[4,6]+1/3I Spbb[1,3]Spaa[1,5]Spbb[1,6]Spbb[4,5]^2Spaa[4,6]^5Spbb[4,6]Spaa[5,6]Spbb[5,6]^2-1/3I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[3,5]Spbb[4,5]Spaa[4,6]^5Spbb[4,6]^2Spaa[5,6]Spbb[5,6]+4/3I Spaa[1,5]Spbb[1,6]^2Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^5Spbb[4,6]Spaa[5,6]Spbb[5,6]-4/3I Spaa[1,5]Spbb[1,6]^2Spbb[3,6]Spbb[4,5]^3Spaa[4,6]^5Spaa[5,6]Spbb[5,6]-2/3I Spbb[1,3]Spaa[1,5]Spbb[1,6]Spbb[4,5]^2Spaa[4,6]^4Spaa[5,6]^2Spbb[5,6]^3+2/3I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[3,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2-1I Spaa[1,5]Spbb[1,6]^2Spbb[3,5]Spbb[4,5]^2Spaa[4,6]^4Spaa[5,6]^2Spbb[5,6]^2-2I Spbb[1,3]^2Spbb[1,5]^3Spaa[1,6]^4Spaa[3,5]Spaa[4,5]^2Spbb[5,6]^2-4I Spbb[1,3]Spbb[1,5]^4Spaa[1,6]^4Spaa[4,5]^3Spbb[4,6]Spbb[5,6]+6I Spbb[1,3]Spbb[1,5]^3Spaa[1,6]^4Spbb[1,6]Spaa[4,5]^3Spbb[4,5]Spbb[5,6]-2/3I Spbb[1,3]Spbb[1,5]^3Spaa[1,6]^4Spbb[1,6]Spaa[4,5]^2Spaa[4,6]Spbb[4,6]Spbb[5,6]+8/3I Spbb[1,3]Spbb[1,5]^2Spaa[1,6]^4Spbb[1,6]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spbb[5,6]+2I Spbb[1,3]Spbb[1,5]^3Spaa[1,6]^4Spbb[1,6]Spaa[4,5]^2Spaa[5,6]Spbb[5,6]^2+1/3I Spbb[1,5]^3Spaa[1,6]^3Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[4,5]^2+1/3I Spbb[1,3]^2Spbb[1,5]^2Spaa[1,6]^3Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spaa[4,6]Spbb[5,6]^2+1/3I Spbb[1,3]Spbb[1,5]^2Spaa[1,6]^3Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]Spaa[4,6]Spbb[5,6]-2/3I Spbb[1,5]^2Spaa[1,6]^3Spbb[1,6]^2Spaa[3,5]^2Spbb[3,5]^3Spaa[4,5]Spaa[4,6]-1/3I Spbb[1,3]^2Spbb[1,5]^2Spaa[1,6]^3Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,5]^2Spbb[5,6]^2-1/3I Spbb[1,3]Spbb[1,5]^2Spaa[1,6]^3Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spbb[5,6]+2/3I Spbb[1,5]^2Spaa[1,6]^3Spbb[1,6]^2Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^2+1/3I Spbb[1,3]Spbb[1,5]Spaa[1,6]^3Spbb[1,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spaa[4,6]Spbb[5,6]-1/3I Spbb[1,5]Spaa[1,6]^3Spbb[1,6]^3Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spaa[4,6]+4I Spbb[1,3]Spbb[1,5]^3Spaa[1,6]^3Spaa[3,5]Spbb[3,5]Spaa[4,5]^3Spbb[4,5]Spbb[5,6]-2/3I Spbb[1,5]^4Spaa[1,6]^3Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^3Spbb[4,6]-9I Spbb[1,3]^2Spbb[1,5]^2Spaa[1,6]^3Spaa[3,5]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spbb[5,6]^2-1I Spbb[1,3]Spbb[1,5]^3Spaa[1,6]^3Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spaa[4,6]Spbb[4,6]Spbb[5,6]+2/3I Spbb[1,3]Spbb[1,5]^2Spaa[1,6]^3Spbb[1,6]Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spbb[5,6]+13/3I Spbb[1,3]Spbb[1,5]^3Spaa[1,6]^3Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spaa[5,6]Spbb[5,6]^2-2I Spbb[1,3]^2Spbb[1,5]^2Spaa[1,6]^3Spaa[3,5]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]^2-8/3I Spbb[1,3]^2Spbb[1,5]Spaa[1,6]^3Spbb[1,6]Spaa[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]^2-5/3I Spbb[1,3]Spbb[1,5]^2Spaa[1,6]^3Spbb[1,6]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]-7/3I Spbb[1,3]Spbb[1,5]Spaa[1,6]^3Spbb[1,6]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]+2/3I Spbb[1,5]^2Spaa[1,6]^3Spbb[1,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spaa[4,6]^2Spbb[4,6]-2/3I Spbb[1,5]Spaa[1,6]^3Spbb[1,6]^3Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^2-14/3I Spbb[1,3]^2Spbb[1,5]^2Spaa[1,6]^3Spaa[3,5]Spaa[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]^3-14/3I Spbb[1,3]Spbb[1,5]^2Spaa[1,6]^3Spbb[1,6]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2-1/3I Spbb[1,3]Spbb[1,5]Spaa[1,6]^3Spbb[1,6]^2Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]^2Spbb[5,6]+1/3I Spbb[1,5]Spaa[1,6]^3Spbb[1,6]^3Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]^2+5I Spbb[1,3]^2Spbb[1,5]^2Spaa[1,6]^3Spaa[3,6]Spaa[4,5]^3Spbb[4,5]Spbb[5,6]^2-3I Spbb[1,3]Spbb[1,5]^3Spaa[1,6]^3Spbb[3,5]Spaa[3,6]Spaa[4,5]^3Spbb[4,6]Spbb[5,6]+17/3I Spbb[1,3]Spbb[1,5]^2Spaa[1,6]^3Spbb[1,6]Spbb[3,5]Spaa[3,6]Spaa[4,5]^3Spbb[4,5]Spbb[5,6]-1/3I Spbb[1,5]^3Spaa[1,6]^3Spbb[1,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^3Spbb[4,6]+1/3I Spbb[1,5]^2Spaa[1,6]^3Spbb[1,6]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^3Spbb[4,5]-2/3I Spbb[1,3]^2Spbb[1,5]^2Spaa[1,6]^3Spaa[3,6]Spaa[4,5]^2Spaa[4,6]Spbb[4,6]Spbb[5,6]^2+8/3I Spbb[1,3]^2Spbb[1,5]Spaa[1,6]^3Spbb[1,6]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spbb[5,6]^2-1/3I Spbb[1,3]Spbb[1,5]^2Spaa[1,6]^3Spbb[1,6]Spbb[3,5]Spaa[3,6]Spaa[4,5]^2Spaa[4,6]Spbb[4,6]Spbb[5,6]+3I Spbb[1,3]Spbb[1,5]Spaa[1,6]^3Spbb[1,6]^2Spbb[3,5]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spbb[5,6]-2/3I Spbb[1,5]^2Spaa[1,6]^3Spbb[1,6]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spaa[4,6]Spbb[4,6]+2/3I Spbb[1,5]Spaa[1,6]^3Spbb[1,6]^3Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]+2I Spbb[1,3]^2Spbb[1,5]^2Spaa[1,6]^3Spaa[3,6]Spaa[4,5]^2Spaa[5,6]Spbb[5,6]^3+7/3I Spbb[1,3]Spbb[1,5]^2Spaa[1,6]^3Spbb[1,6]Spbb[3,5]Spaa[3,6]Spaa[4,5]^2Spaa[5,6]Spbb[5,6]^2+1/3I Spbb[1,3]Spaa[1,6]^3Spbb[1,6]^3Spbb[3,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]+1/3I Spbb[1,3]Spbb[1,5]^3Spaa[1,6]^3Spaa[4,5]^4Spbb[4,5]^2Spbb[5,6]+14/3I Spbb[1,5]^4Spaa[1,6]^3Spbb[3,5]Spaa[4,5]^4Spbb[4,5]Spbb[4,6]-3I Spbb[1,5]^3Spaa[1,6]^3Spbb[1,6]Spbb[3,5]Spaa[4,5]^4Spbb[4,5]^2-5/3I Spbb[1,3]Spbb[1,5]^3Spaa[1,6]^3Spaa[4,5]^3Spbb[4,5]Spaa[4,6]Spbb[4,6]Spbb[5,6]+10I Spbb[1,3]Spbb[1,5]^2Spaa[1,6]^3Spbb[1,6]Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]Spbb[5,6]-4I Spbb[1,5]^4Spaa[1,6]^3Spbb[3,5]Spaa[4,5]^3Spaa[4,6]Spbb[4,6]^2+43/3I Spbb[1,5]^3Spaa[1,6]^3Spbb[1,6]Spbb[3,5]Spaa[4,5]^3Spbb[4,5]Spaa[4,6]Spbb[4,6]-11I Spbb[1,5]^2Spaa[1,6]^3Spbb[1,6]^2Spbb[3,5]Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]+4I Spbb[1,3]Spbb[1,5]^3Spaa[1,6]^3Spaa[4,5]^3Spbb[4,5]Spaa[5,6]Spbb[5,6]^2+13/3I Spbb[1,5]^4Spaa[1,6]^3Spbb[3,5]Spaa[4,5]^3Spbb[4,6]Spaa[5,6]Spbb[5,6]-5I Spbb[1,5]^3Spaa[1,6]^3Spbb[1,6]Spbb[3,5]Spaa[4,5]^3Spbb[4,5]Spaa[5,6]Spbb[5,6]-5/3I Spbb[1,3]Spbb[1,5]^3Spaa[1,6]^3Spaa[4,5]^2Spaa[4,6]^2Spbb[4,6]^2Spbb[5,6]-8/3I Spbb[1,3]Spbb[1,5]^2Spaa[1,6]^3Spbb[1,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]+17/3I Spbb[1,3]Spbb[1,5]Spaa[1,6]^3Spbb[1,6]^2Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2Spbb[5,6]+49/3I Spbb[1,5]^3Spaa[1,6]^3Spbb[1,6]Spbb[3,5]Spaa[4,5]^2Spaa[4,6]^2Spbb[4,6]^2-82/3I Spbb[1,5]^2Spaa[1,6]^3Spbb[1,6]^2Spbb[3,5]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+8I Spbb[1,5]Spaa[1,6]^3Spbb[1,6]^3Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2-2I Spbb[1,3]Spbb[1,5]^3Spaa[1,6]^3Spaa[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]^2+12I Spbb[1,3]Spbb[1,5]^2Spaa[1,6]^3Spbb[1,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2+5I Spbb[1,5]^3Spaa[1,6]^3Spbb[1,6]Spbb[3,5]Spaa[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]-8I Spbb[1,5]^2Spaa[1,6]^3Spbb[1,6]^2Spbb[3,5]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]+2I Spbb[1,3]Spbb[1,5]^3Spaa[1,6]^3Spaa[4,5]^2Spaa[5,6]^2Spbb[5,6]^3-7/3I Spbb[1,5]^3Spaa[1,6]^3Spbb[1,6]Spbb[3,5]Spaa[4,5]^2Spaa[5,6]^2Spbb[5,6]^2-4/3I Spbb[1,3]Spbb[1,5]^2Spaa[1,6]^3Spbb[1,6]Spaa[4,5]Spaa[4,6]^3Spbb[4,6]^2Spbb[5,6]+2I Spbb[1,3]Spbb[1,5]Spaa[1,6]^3Spbb[1,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-2/3I Spbb[1,3]Spaa[1,6]^3Spbb[1,6]^3Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[5,6]-4/3I Spbb[1,5]^2Spaa[1,6]^3Spbb[1,6]^2Spbb[3,5]Spaa[4,5]Spaa[4,6]^3Spbb[4,6]^2+7/3I Spbb[1,5]Spaa[1,6]^3Spbb[1,6]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-1I Spaa[1,6]^3Spbb[1,6]^4Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3+2/3I Spbb[1,3]Spbb[1,5]^2Spaa[1,6]^3Spbb[1,6]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]^2+14/3I Spbb[1,3]Spbb[1,5]Spaa[1,6]^3Spbb[1,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]^2-5/3I Spbb[1,5]^2Spaa[1,6]^3Spbb[1,6]^2Spbb[3,5]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]+4I Spbb[1,5]Spaa[1,6]^3Spbb[1,6]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]+14/3I Spbb[1,3]Spbb[1,5]^2Spaa[1,6]^3Spbb[1,6]Spaa[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^3+7/3I Spbb[1,5]^2Spaa[1,6]^3Spbb[1,6]^2Spbb[3,5]Spaa[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2+1/3I Spaa[1,6]^3Spbb[1,6]^4Spbb[3,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]-1/3I Spaa[1,6]^3Spbb[1,6]^4Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^4-2/3I Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spaa[3,5]^3Spbb[3,5]^4Spaa[4,5]Spaa[4,6]+2/3I Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^4Spaa[3,6]Spaa[4,5]^2-1/3I Spbb[1,3]^2Spbb[1,5]Spaa[1,6]^2Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spaa[4,6]Spbb[5,6]^2-4/3I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,5]^2Spbb[3,5]^4Spaa[3,6]Spaa[4,5]Spaa[4,6]-4/3I Spbb[1,5]^3Spaa[1,6]^2Spaa[3,5]^2Spbb[3,5]^3Spaa[4,5]^3Spbb[4,5]-1/3I Spbb[1,3]Spbb[1,5]^2Spaa[1,6]^2Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spbb[5,6]-1/3I Spbb[1,5]^3Spaa[1,6]^2Spaa[3,5]^2Spbb[3,5]^3Spaa[4,5]^2Spaa[4,6]Spbb[4,6]+2/3I Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[4,5]^2Spbb[4,5]Spaa[4,6]-1/3I Spbb[1,5]^3Spaa[1,6]^2Spaa[3,5]^2Spbb[3,5]^3Spaa[4,5]^2Spaa[5,6]Spbb[5,6]-11/3I Spbb[1,3]^2Spbb[1,5]Spaa[1,6]^2Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]^2+23/3I Spbb[1,3]Spbb[1,5]^2Spaa[1,6]^2Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]-25/3I Spbb[1,3]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]+1/3I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,5]^2Spbb[3,5]^3Spaa[4,5]Spbb[4,5]Spaa[4,6]^2-1/3I Spbb[1,3]Spbb[1,5]^2Spaa[1,6]^2Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2-1/3I Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]+1/3I Spbb[1,3]^2Spbb[1,5]Spaa[1,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]^2Spbb[5,6]^2+4/3I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,5]Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]^2+1/3I Spbb[1,3]^2Spaa[1,6]^2Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]Spaa[4,6]Spbb[5,6]^2-2/3I Spaa[1,6]^2Spbb[1,6]^3Spaa[3,5]Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]Spaa[4,6]-2/3I Spbb[1,3]Spbb[1,5]^2Spaa[1,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^3Spbb[4,5]Spbb[5,6]+1/3I Spbb[1,5]^3Spaa[1,6]^2Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^3Spbb[4,6]-4/3I Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^3Spbb[4,5]+11/3I Spbb[1,3]^2Spbb[1,5]Spaa[1,6]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spbb[5,6]^2-8I Spbb[1,3]Spbb[1,5]^2Spaa[1,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spaa[4,6]Spbb[4,6]Spbb[5,6]+28/3I Spbb[1,3]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spbb[5,6]-2/3I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]+1/3I Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^2Spaa[5,6]Spbb[5,6]-1/3I Spbb[1,3]^2Spbb[1,5]Spaa[1,6]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]^2+4/3I Spbb[1,3]^2Spaa[1,6]^2Spbb[1,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]^2+1/3I Spbb[1,3]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]-2/3I Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]+2/3I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]-1I Spaa[1,6]^2Spbb[1,6]^3Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2-2/3I Spbb[1,3]^2Spbb[1,5]Spaa[1,6]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]^3-1/3I Spbb[1,3]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2-2/3I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]+2/3I Spbb[1,5]^3Spaa[1,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^4Spbb[4,5]^2+29/3I Spbb[1,3]Spbb[1,5]^2Spaa[1,6]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]Spbb[5,6]-19I Spbb[1,5]^3Spaa[1,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^3Spbb[4,5]Spaa[4,6]Spbb[4,6]+15I Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]-5/3I Spbb[1,5]^3Spaa[1,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^3Spbb[4,5]Spaa[5,6]Spbb[5,6]-67/3I Spbb[1,3]^2Spbb[1,5]Spaa[1,6]^2Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2Spbb[5,6]^2-16I Spbb[1,3]Spbb[1,5]^2Spaa[1,6]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]-112/3I Spbb[1,3]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2Spbb[5,6]+158/3I Spbb[1,5]^3Spaa[1,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^2Spaa[4,6]^2Spbb[4,6]^2-139/3I Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-32I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2+1/3I Spbb[1,3]Spbb[1,5]^2Spaa[1,6]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2+40/3I Spbb[1,5]^3Spaa[1,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]-67/3I Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]-7/3I Spbb[1,5]^3Spaa[1,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^2Spaa[5,6]^2Spbb[5,6]^2-8/3I Spbb[1,3]^2Spbb[1,5]Spaa[1,6]^2Spaa[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]^2+2/3I Spbb[1,3]^2Spaa[1,6]^2Spbb[1,6]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[5,6]^2-40/3I Spbb[1,3]Spbb[1,5]^2Spaa[1,6]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]Spaa[4,6]^3Spbb[4,6]^2Spbb[5,6]-14/3I Spbb[1,3]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-14/3I Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[5,6]-7I Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spaa[4,6]^3Spbb[4,6]^2-26/3I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-2I Spaa[1,6]^2Spbb[1,6]^3Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3-23/3I Spbb[1,3]^2Spbb[1,5]Spaa[1,6]^2Spaa[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]^3-16/3I Spbb[1,3]Spbb[1,5]^2Spaa[1,6]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]^2-22/3I Spbb[1,3]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]^2-15I Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]+4/3I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]+5I Spbb[1,3]Spbb[1,5]^2Spaa[1,6]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^3+4/3I Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2+4/3I Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,5]Spbb[3,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]Spbb[5,6]-4/3I Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,5]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^4Spbb[5,6]+1I Spaa[1,6]^2Spbb[1,6]^3Spaa[3,5]Spbb[3,5]^2Spbb[4,5]Spaa[4,6]^4Spbb[4,6]-1I Spaa[1,6]^2Spbb[1,6]^3Spaa[3,5]Spbb[3,5]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^4-1/3I Spbb[1,3]^2Spaa[1,6]^2Spbb[1,6]Spbb[3,5]^2Spaa[3,6]^3Spaa[4,5]^2Spbb[5,6]^2+2/3I Spaa[1,6]^2Spbb[1,6]^3Spbb[3,5]^4Spaa[3,6]^3Spaa[4,5]^2-1/3I Spbb[1,3]^2Spbb[1,5]Spaa[1,6]^2Spbb[3,5]Spaa[3,6]^2Spaa[4,5]^3Spbb[4,5]Spbb[5,6]^2-2/3I Spbb[1,3]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]^3Spbb[4,5]Spbb[5,6]+1/3I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]^3Spbb[4,5]-2/3I Spbb[1,3]^2Spaa[1,6]^2Spbb[1,6]Spbb[3,5]Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spbb[5,6]^2-2/3I Spbb[1,3]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]^2Spaa[4,6]Spbb[4,6]Spbb[5,6]+2I Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spbb[5,6]-2/3I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]^2Spaa[4,6]Spbb[4,6]+1I Spaa[1,6]^2Spbb[1,6]^3Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]+2/3I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]^2Spaa[5,6]Spbb[5,6]+2/3I Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]-1/3I Spbb[1,3]Spbb[1,5]^2Spaa[1,6]^2Spbb[3,5]Spaa[3,6]Spaa[4,5]^4Spbb[4,5]^2Spbb[5,6]+13/3I Spbb[1,5]^3Spaa[1,6]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^4Spbb[4,5]Spbb[4,6]-3I Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^4Spbb[4,5]^2+5I Spbb[1,3]^2Spbb[1,5]Spaa[1,6]^2Spaa[3,6]Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]Spbb[5,6]^2+17I Spbb[1,3]Spbb[1,5]^2Spaa[1,6]^2Spbb[3,5]Spaa[3,6]Spaa[4,5]^3Spbb[4,5]Spaa[4,6]Spbb[4,6]Spbb[5,6]-26/3I Spbb[1,3]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spbb[3,5]Spaa[3,6]Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]Spbb[5,6]-65/3I Spbb[1,5]^3Spaa[1,6]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^3Spaa[4,6]Spbb[4,6]^2+133/3I Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^3Spbb[4,5]Spaa[4,6]Spbb[4,6]-77/3I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]-8/3I Spbb[1,3]Spbb[1,5]^2Spaa[1,6]^2Spbb[3,5]Spaa[3,6]Spaa[4,5]^3Spbb[4,5]Spaa[5,6]Spbb[5,6]^2+11/3I Spbb[1,5]^3Spaa[1,6]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^3Spbb[4,6]Spaa[5,6]Spbb[5,6]-14/3I Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^3Spbb[4,5]Spaa[5,6]Spbb[5,6]-7I Spbb[1,3]^2Spbb[1,5]Spaa[1,6]^2Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]^2+1I Spbb[1,3]^2Spaa[1,6]^2Spbb[1,6]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2Spbb[5,6]^2+16I Spbb[1,3]Spbb[1,5]^2Spaa[1,6]^2Spbb[3,5]Spaa[3,6]Spaa[4,5]^2Spaa[4,6]^2Spbb[4,6]^2Spbb[5,6]-86/3I Spbb[1,3]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spbb[3,5]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]+16/3I Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spbb[3,5]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2Spbb[5,6]+28I Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spaa[4,6]^2Spbb[4,6]^2-95/3I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-5/3I Spaa[1,6]^2Spbb[1,6]^3Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2+20/3I Spbb[1,3]^2Spbb[1,5]Spaa[1,6]^2Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]^3+16/3I Spbb[1,3]Spbb[1,5]^2Spaa[1,6]^2Spbb[3,5]Spaa[3,6]Spaa[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]^2-17/3I Spbb[1,3]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spbb[3,5]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2+61/3I Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]-94/3I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]-2I Spbb[1,3]Spbb[1,5]^2Spaa[1,6]^2Spbb[3,5]Spaa[3,6]Spaa[4,5]^2Spaa[5,6]^2Spbb[5,6]^3-7/3I Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spaa[5,6]^2Spbb[5,6]^2-4/3I Spbb[1,3]^2Spbb[1,5]Spaa[1,6]^2Spaa[3,6]Spaa[4,5]Spaa[4,6]^3Spbb[4,6]^2Spbb[5,6]^2+4/3I Spbb[1,3]^2Spaa[1,6]^2Spbb[1,6]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]^2-8/3I Spbb[1,3]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spbb[3,5]Spaa[3,6]Spaa[4,5]Spaa[4,6]^3Spbb[4,6]^2Spbb[5,6]+16/3I Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spbb[3,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-4/3I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spaa[4,6]^3Spbb[4,6]^2+4I Spaa[1,6]^2Spbb[1,6]^3Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-8/3I Spaa[1,6]^2Spbb[1,6]^3Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3+1/3I Spbb[1,3]^2Spbb[1,5]Spaa[1,6]^2Spaa[3,6]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]^3+4I Spbb[1,3]^2Spaa[1,6]^2Spbb[1,6]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]^3-7/3I Spbb[1,3]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spbb[3,5]Spaa[3,6]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]^2+28/3I Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spbb[3,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]^2-19/3I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]+5I Spaa[1,6]^2Spbb[1,6]^3Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]+13/3I Spbb[1,3]^2Spbb[1,5]Spaa[1,6]^2Spaa[3,6]Spaa[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^4+17/3I Spbb[1,3]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spbb[3,5]Spaa[3,6]Spaa[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^3-5/3I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2+1I Spaa[1,6]^2Spbb[1,6]^3Spbb[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]-1I Spaa[1,6]^2Spbb[1,6]^3Spaa[3,6]Spbb[3,6]^2Spbb[4,5]^2Spaa[4,6]^4+5/3I Spbb[1,5]^3Spaa[1,6]^2Spbb[3,5]Spaa[4,5]^5Spbb[4,5]^3+34/3I Spbb[1,3]Spbb[1,5]^2Spaa[1,6]^2Spaa[4,5]^4Spbb[4,5]^3Spaa[4,6]Spbb[5,6]-38/3I Spbb[1,5]^3Spaa[1,6]^2Spbb[3,5]Spaa[4,5]^4Spbb[4,5]^2Spaa[4,6]Spbb[4,6]-3I Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spbb[3,5]Spaa[4,5]^4Spbb[4,5]^3Spaa[4,6]+1I Spbb[1,5]^3Spaa[1,6]^2Spbb[3,5]Spaa[4,5]^4Spbb[4,5]^2Spaa[5,6]Spbb[5,6]-7/3I Spbb[1,3]Spbb[1,5]^2Spaa[1,6]^2Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]Spbb[5,6]+29I Spbb[1,3]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[4,5]^3Spbb[4,5]^3Spaa[4,6]^2Spbb[5,6]-47/3I Spbb[1,5]^3Spaa[1,6]^2Spbb[3,5]Spaa[4,5]^3Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2-226/3I Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spbb[3,5]Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]+221/3I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spbb[3,5]Spaa[4,5]^3Spbb[4,5]^3Spaa[4,6]^2+22/3I Spbb[1,3]Spbb[1,5]^2Spaa[1,6]^2Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]^2+2I Spbb[1,5]^3Spaa[1,6]^2Spbb[3,5]Spaa[4,5]^3Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]-41/3I Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spbb[3,5]Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]-3I Spbb[1,5]^3Spaa[1,6]^2Spbb[3,5]Spaa[4,5]^3Spbb[4,5]Spaa[5,6]^2Spbb[5,6]^2-31/3I Spbb[1,3]Spbb[1,5]^2Spaa[1,6]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2Spbb[5,6]+94/3I Spbb[1,3]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-35/3I Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^3Spbb[5,6]+16/3I Spbb[1,5]^3Spaa[1,6]^2Spbb[3,5]Spaa[4,5]^2Spaa[4,6]^3Spbb[4,6]^3-160/3I Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2+161/3I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]-1I Spaa[1,6]^2Spbb[1,6]^3Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^3-2/3I Spbb[1,3]Spbb[1,5]^2Spaa[1,6]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]^2+62/3I Spbb[1,3]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2Spaa[5,6]Spbb[5,6]^2+12I Spbb[1,5]^3Spaa[1,6]^2Spbb[3,5]Spaa[4,5]^2Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]Spbb[5,6]-17I Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]+33I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2Spaa[5,6]Spbb[5,6]+29/3I Spbb[1,3]Spbb[1,5]^2Spaa[1,6]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^3+19/3I Spbb[1,5]^3Spaa[1,6]^2Spbb[3,5]Spaa[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2-6I Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2-7/3I Spbb[1,5]^3Spaa[1,6]^2Spbb[3,5]Spaa[4,5]^2Spaa[5,6]^3Spbb[5,6]^3-4/3I Spbb[1,3]Spbb[1,5]^2Spaa[1,6]^2Spaa[4,5]Spaa[4,6]^4Spbb[4,6]^3Spbb[5,6]+9I Spbb[1,3]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^2Spbb[5,6]-7I Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]Spbb[5,6]-6I Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spbb[3,5]Spaa[4,5]Spaa[4,6]^4Spbb[4,6]^3+37/3I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^2-10/3I Spaa[1,6]^2Spbb[1,6]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]+4/3I Spaa[1,6]^2Spbb[1,6]^3Spbb[3,6]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^4-2/3I Spbb[1,3]Spbb[1,5]^2Spaa[1,6]^2Spaa[4,5]Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]Spbb[5,6]^2+47/3I Spbb[1,3]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spaa[5,6]Spbb[5,6]^2-25/3I Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spaa[5,6]Spbb[5,6]^2+17/3I Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spbb[3,5]Spaa[4,5]Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]Spbb[5,6]+47/3I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spaa[5,6]Spbb[5,6]-4I Spaa[1,6]^2Spbb[1,6]^3Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spaa[5,6]Spbb[5,6]+16/3I Spbb[1,3]Spbb[1,5]^2Spaa[1,6]^2Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^3+9I Spbb[1,3]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]^2Spbb[5,6]^3+25/3I Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spbb[3,5]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2+20/3I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]^2Spbb[5,6]^2+14/3I Spbb[1,3]Spbb[1,5]^2Spaa[1,6]^2Spaa[4,5]Spaa[4,6]Spaa[5,6]^3Spbb[5,6]^4-1/3I Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spbb[3,5]Spaa[4,5]Spaa[4,6]Spaa[5,6]^3Spbb[5,6]^3+1/3I Spaa[1,6]^2Spbb[1,6]^3Spbb[3,5]Spbb[4,5]Spaa[4,6]^5Spbb[4,6]^2-1/3I Spaa[1,6]^2Spbb[1,6]^3Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^5Spbb[4,6]+1/3I Spaa[1,6]^2Spbb[1,6]^3Spbb[3,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]Spaa[5,6]Spbb[5,6]-1/3I Spaa[1,6]^2Spbb[1,6]^3Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^4Spaa[5,6]Spbb[5,6]+1/3I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[3,5]^3Spbb[3,5]^4Spaa[3,6]Spaa[4,5]Spaa[4,6]Spbb[5,6]-1/3I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,5]^3Spbb[3,5]^5Spaa[3,6]Spaa[4,5]Spaa[4,6]+2/3I Spbb[1,5]^2Spaa[1,6]Spaa[3,5]^3Spbb[3,5]^4Spaa[4,5]^2Spbb[4,5]Spaa[4,6]+2/3I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[3,5]^3Spbb[3,5]^3Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]+2/3I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,5]^3Spbb[3,5]^4Spaa[4,5]Spbb[4,5]Spaa[4,6]^2-1/3I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[3,5]^2Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]^2Spbb[5,6]+1/3I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^5Spaa[3,6]^2Spaa[4,5]^2-1/3I Spbb[1,3]^2Spaa[1,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]Spaa[4,6]Spbb[5,6]^2-1/3I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]Spaa[4,6]Spbb[5,6]-2/3I Spaa[1,6]Spbb[1,6]^2Spaa[3,5]^2Spbb[3,5]^5Spaa[3,6]^2Spaa[4,5]Spaa[4,6]-1/3I Spbb[1,5]^2Spaa[1,6]Spaa[3,5]^2Spbb[3,5]^4Spaa[3,6]Spaa[4,5]^3Spbb[4,5]+1/3I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spbb[5,6]+1/3I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^4Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]-1/3I Spbb[1,3]^2Spaa[1,6]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]^2+1/3I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]+2/3I Spaa[1,6]Spbb[1,6]^2Spaa[3,5]^2Spbb[3,5]^4Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2+2/3I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2-2/3I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^4Spaa[3,6]Spaa[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]+8/3I Spbb[1,5]^2Spaa[1,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]-28I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2Spbb[5,6]+119/3I Spbb[1,5]^2Spaa[1,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-170/3I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2+4/3I Spbb[1,5]^2Spaa[1,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]+7/3I Spbb[1,3]^2Spaa[1,6]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[5,6]^2-58/3I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+55/3I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[5,6]+37/3I Spbb[1,5]^2Spaa[1,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[4,5]Spaa[4,6]^3Spbb[4,6]^2-50I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]+21I Spaa[1,6]Spbb[1,6]^2Spaa[3,5]^2Spbb[3,5]^3Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3-20/3I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]^2-4/3I Spbb[1,5]^2Spaa[1,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]-34/3I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]+1/3I Spbb[1,5]^2Spaa[1,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2+5/3I Spbb[1,3]^2Spaa[1,6]Spaa[3,5]^2Spbb[3,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]Spbb[5,6]^2-5/3I Spbb[1,3]^2Spaa[1,6]Spaa[3,5]^2Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^4Spbb[5,6]^2+8/3I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]Spaa[4,6]^4Spbb[4,6]Spbb[5,6]-8/3I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[3,5]^2Spbb[3,5]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^4Spbb[5,6]+2/3I Spaa[1,6]Spbb[1,6]^2Spaa[3,5]^2Spbb[3,5]^3Spbb[4,5]Spaa[4,6]^4Spbb[4,6]-2/3I Spaa[1,6]Spbb[1,6]^2Spaa[3,5]^2Spbb[3,5]^2Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^4+1/3I Spbb[1,3]^2Spaa[1,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^3Spaa[4,5]^2Spbb[5,6]^2+1/3I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]^3Spaa[4,5]^2Spbb[5,6]+2/3I Spaa[1,6]Spbb[1,6]^2Spaa[3,5]Spbb[3,5]^5Spaa[3,6]^3Spaa[4,5]^2-1/3I Spaa[1,6]Spbb[1,6]^2Spaa[3,5]Spbb[3,5]^4Spaa[3,6]^3Spbb[3,6]Spaa[4,5]Spaa[4,6]-5/3I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]^3Spbb[4,5]Spbb[5,6]+1/3I Spbb[1,5]^2Spaa[1,6]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]^3Spbb[4,6]-2/3I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]^3Spbb[4,5]+5/3I Spbb[1,3]^2Spaa[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spbb[5,6]^2-7/3I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]^2Spaa[4,6]Spbb[4,6]Spbb[5,6]+4/3I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spbb[5,6]+1/3I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]^2Spaa[4,6]Spbb[4,6]-2/3I Spaa[1,6]Spbb[1,6]^2Spaa[3,5]Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]-2/3I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]^2Spaa[5,6]Spbb[5,6]^2+2/3I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]^2Spaa[5,6]Spbb[5,6]+1/3I Spbb[1,3]^2Spaa[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]^2-1/3I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]+2/3I Spaa[1,6]Spbb[1,6]^2Spaa[3,5]Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]Spaa[4,6]^2Spbb[4,6]-2/3I Spaa[1,6]Spbb[1,6]^2Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2+2/3I Spbb[1,3]^2Spaa[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]^3-2/3I Spaa[1,6]Spbb[1,6]^2Spaa[3,5]Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]-2/3I Spbb[1,5]^2Spaa[1,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^4Spbb[4,5]^2+12I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]Spbb[5,6]-77/3I Spbb[1,5]^2Spaa[1,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^3Spbb[4,5]Spaa[4,6]Spbb[4,6]+73/3I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]-1/3I Spbb[1,5]^2Spaa[1,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^3Spbb[4,5]Spaa[5,6]Spbb[5,6]-3I Spbb[1,3]^2Spaa[1,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2Spbb[5,6]^2-12I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]-137/3I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2Spbb[5,6]+76/3I Spbb[1,5]^2Spaa[1,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^2Spaa[4,6]^2Spbb[4,6]^2+31/3I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-167/3I Spaa[1,6]Spbb[1,6]^2Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2-31/3I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2+41/3I Spbb[1,5]^2Spaa[1,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]-23I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]+1/3I Spbb[1,5]^2Spaa[1,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^2Spaa[5,6]^2Spbb[5,6]^2-38/3I Spbb[1,3]^2Spaa[1,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]^2+10/3I Spbb[1,3]^2Spaa[1,6]Spaa[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[5,6]^2+11/3I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spaa[4,6]^3Spbb[4,6]^2Spbb[5,6]-136/3I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+31/3I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[5,6]+9I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spaa[4,6]^3Spbb[4,6]^2-112/3I Spaa[1,6]Spbb[1,6]^2Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]+11I Spaa[1,6]Spbb[1,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3-2/3I Spbb[1,3]^2Spaa[1,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]^3-31/3I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]^2-6I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]^2-12I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]-6I Spaa[1,6]Spbb[1,6]^2Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]-4/3I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^3-14/3I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2+8/3I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]Spbb[5,6]-8/3I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]^2Spaa[4,6]^4Spbb[5,6]+2I Spaa[1,6]Spbb[1,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]-2I Spaa[1,6]Spbb[1,6]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]^2Spaa[4,6]^4-68/3I Spbb[1,5]^2Spaa[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^4Spbb[4,5]^3Spaa[4,6]+38/3I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[3,5]Spbb[3,5]Spaa[4,5]^3Spbb[4,5]^3Spaa[4,6]^2Spbb[5,6]-164/3I Spbb[1,5]^2Spaa[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]+77/3I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^3Spbb[4,5]^3Spaa[4,6]^2-11I Spbb[1,5]^2Spaa[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]-56/3I Spbb[1,3]^2Spaa[1,6]Spaa[3,5]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^3Spbb[5,6]^2+19I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-72I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^3Spbb[5,6]-20/3I Spbb[1,5]^2Spaa[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2+60I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]-194/3I Spaa[1,6]Spbb[1,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^3+11/3I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2Spaa[5,6]Spbb[5,6]^2+19I Spbb[1,5]^2Spaa[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]+127/3I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2Spaa[5,6]Spbb[5,6]+8I Spbb[1,5]^2Spaa[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2-4I Spbb[1,3]^2Spaa[1,6]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]Spbb[5,6]^2-32/3I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^2Spbb[5,6]-5I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]Spbb[5,6]-8/3I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,6]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^4Spbb[5,6]+25/3I Spbb[1,5]^2Spaa[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spaa[4,6]^4Spbb[4,6]^3-85/3I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^2+55/3I Spaa[1,6]Spbb[1,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]-4I Spaa[1,6]Spbb[1,6]^2Spaa[3,5]Spbb[3,5]Spbb[3,6]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^4-14/3I Spbb[1,3]^2Spaa[1,6]Spaa[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spaa[5,6]Spbb[5,6]^3-2/3I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spaa[5,6]Spbb[5,6]^2-71/3I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spaa[5,6]Spbb[5,6]^2+9I Spbb[1,5]^2Spaa[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]Spbb[5,6]+20I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spaa[5,6]Spbb[5,6]-34I Spaa[1,6]Spbb[1,6]^2Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spaa[5,6]Spbb[5,6]+26/3I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]^2Spbb[5,6]^3-5/3I Spbb[1,5]^2Spaa[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2+55/3I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]^2Spbb[5,6]^2-2I Spbb[1,5]^2Spaa[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spaa[4,6]Spaa[5,6]^3Spbb[5,6]^3+8/3I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,5]Spbb[4,5]Spaa[4,6]^5Spbb[4,6]^2Spbb[5,6]-8/3I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[3,5]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^5Spbb[4,6]Spbb[5,6]+2I Spaa[1,6]Spbb[1,6]^2Spaa[3,5]Spbb[3,5]^2Spbb[4,5]Spaa[4,6]^5Spbb[4,6]^2-14/3I Spaa[1,6]Spbb[1,6]^2Spaa[3,5]Spbb[3,5]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^5Spbb[4,6]+8/3I Spaa[1,6]Spbb[1,6]^2Spaa[3,5]Spbb[3,6]^2Spbb[4,5]^3Spaa[4,6]^5-1/3I Spaa[1,6]Spbb[1,6]^2Spaa[3,5]Spbb[3,5]^2Spbb[4,5]Spaa[4,6]^4Spbb[4,6]Spaa[5,6]Spbb[5,6]+1/3I Spaa[1,6]Spbb[1,6]^2Spbb[3,5]^4Spaa[3,6]^4Spbb[3,6]Spaa[4,5]^2-4/3I Spbb[1,3]^2Spaa[1,6]Spbb[3,5]^2Spaa[3,6]^3Spaa[4,5]^3Spbb[4,5]Spbb[5,6]^2+4/3I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[3,5]^3Spaa[3,6]^3Spaa[4,5]^3Spbb[4,6]Spbb[5,6]-5/3I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[3,5]^3Spaa[3,6]^3Spaa[4,5]^3Spbb[4,5]Spbb[5,6]-1/3I Spbb[1,3]^2Spaa[1,6]Spbb[3,5]^2Spaa[3,6]^3Spaa[4,5]^2Spaa[4,6]Spbb[4,6]Spbb[5,6]^2-2/3I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[3,5]^3Spaa[3,6]^3Spaa[4,5]^2Spaa[4,6]Spbb[4,6]Spbb[5,6]+1I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spbb[5,6]-2/3I Spaa[1,6]Spbb[1,6]^2Spbb[3,5]^4Spaa[3,6]^3Spaa[4,5]^2Spaa[4,6]Spbb[4,6]+2/3I Spaa[1,6]Spbb[1,6]^2Spbb[3,5]^3Spaa[3,6]^3Spbb[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]-1/3I Spbb[1,3]^2Spaa[1,6]Spbb[3,5]^2Spaa[3,6]^3Spaa[4,5]^2Spaa[5,6]Spbb[5,6]^3+2/3I Spaa[1,6]Spbb[1,6]^2Spbb[3,5]^4Spaa[3,6]^3Spaa[4,5]^2Spaa[5,6]Spbb[5,6]+1/3I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]+1/3I Spbb[1,5]^2Spaa[1,6]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]^4Spbb[4,5]Spbb[4,6]-1/3I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]^4Spbb[4,5]^2-40/3I Spbb[1,3]^2Spaa[1,6]Spbb[3,5]Spaa[3,6]^2Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]Spbb[5,6]^2+26I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]^3Spbb[4,5]Spaa[4,6]Spbb[4,6]Spbb[5,6]-62/3I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]Spbb[5,6]-19I Spbb[1,5]^2Spaa[1,6]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]^3Spaa[4,6]Spbb[4,6]^2+23I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]^3Spbb[4,5]Spaa[4,6]Spbb[4,6]-6I Spaa[1,6]Spbb[1,6]^2Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]+2/3I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]^3Spbb[4,5]Spaa[5,6]Spbb[5,6]^2-2/3I Spbb[1,5]^2Spaa[1,6]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]^3Spbb[4,6]Spaa[5,6]Spbb[5,6]+4/3I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]^3Spbb[4,5]Spaa[5,6]Spbb[5,6]-10/3I Spbb[1,3]^2Spaa[1,6]Spbb[3,5]Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]^2-5/3I Spbb[1,3]^2Spaa[1,6]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2Spbb[5,6]^2+32/3I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]^2Spaa[4,6]^2Spbb[4,6]^2Spbb[5,6]-9I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2Spbb[5,6]+28/3I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]^2Spaa[4,6]^2Spbb[4,6]^2+4I Spaa[1,6]Spbb[1,6]^2Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-16I Spaa[1,6]Spbb[1,6]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2-11I Spbb[1,3]^2Spaa[1,6]Spbb[3,5]Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]^3+44/3I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]^2-33I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2+53/3I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]-79/3I Spaa[1,6]Spbb[1,6]^2Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]+2/3I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]^2Spaa[5,6]^2Spbb[5,6]^2-1/3I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+2I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[5,6]-1/3I Spaa[1,6]Spbb[1,6]^2Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]Spaa[4,6]^3Spbb[4,6]^2+7/3I Spaa[1,6]Spbb[1,6]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-7/3I Spaa[1,6]Spbb[1,6]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3-5/3I Spbb[1,3]^2Spaa[1,6]Spbb[3,5]Spaa[3,6]^2Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]^3-7I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]^2+1I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]^2-6I Spaa[1,6]Spbb[1,6]^2Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]+5/3I Spaa[1,6]Spbb[1,6]^2Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]-5/3I Spbb[1,3]^2Spaa[1,6]Spbb[3,5]Spaa[3,6]^2Spaa[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^4-6I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^3-14/3I Spaa[1,6]Spbb[1,6]^2Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2+1I Spaa[1,6]Spbb[1,6]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^4Spbb[4,6]-1I Spaa[1,6]Spbb[1,6]^2Spaa[3,6]^2Spbb[3,6]^3Spbb[4,5]^2Spaa[4,6]^4-1/3I Spbb[1,5]^2Spaa[1,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^5Spbb[4,5]^3-1/3I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[3,5]Spaa[3,6]Spaa[4,5]^4Spbb[4,5]^3Spaa[4,6]Spbb[5,6]-34I Spbb[1,5]^2Spaa[1,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^4Spbb[4,5]^2Spaa[4,6]Spbb[4,6]+19/3I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^4Spbb[4,5]^3Spaa[4,6]-2/3I Spbb[1,5]^2Spaa[1,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^4Spbb[4,5]^2Spaa[5,6]Spbb[5,6]+50/3I Spbb[1,3]^2Spaa[1,6]Spaa[3,6]Spaa[4,5]^3Spbb[4,5]^3Spaa[4,6]^2Spbb[5,6]^2-115/3I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[3,5]Spaa[3,6]Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]Spbb[5,6]+95I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[3,5]Spaa[3,6]Spaa[4,5]^3Spbb[4,5]^3Spaa[4,6]^2Spbb[5,6]-103/3I Spbb[1,5]^2Spaa[1,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^3Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2-269/3I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]+280/3I Spaa[1,6]Spbb[1,6]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^3Spbb[4,5]^3Spaa[4,6]^2-3I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[3,5]Spaa[3,6]Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]^2-23/3I Spbb[1,5]^2Spaa[1,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^3Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]-56/3I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]-1/3I Spbb[1,5]^2Spaa[1,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^3Spbb[4,5]Spaa[5,6]^2Spbb[5,6]^2+31/3I Spbb[1,3]^2Spaa[1,6]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]Spbb[5,6]^2-70/3I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[3,5]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2Spbb[5,6]+191/3I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[3,5]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]Spbb[5,6]-16/3I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[3,6]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^3Spbb[5,6]+4/3I Spbb[1,5]^2Spaa[1,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spaa[4,6]^3Spbb[4,6]^3-56I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2+160/3I Spaa[1,6]Spbb[1,6]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]+34/3I Spaa[1,6]Spbb[1,6]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^3+8I Spbb[1,3]^2Spaa[1,6]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2Spaa[5,6]Spbb[5,6]^3+5I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[3,5]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]^2+45I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[3,5]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2Spaa[5,6]Spbb[5,6]^2+14I Spbb[1,5]^2Spaa[1,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]Spbb[5,6]-32I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]+161/3I Spaa[1,6]Spbb[1,6]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2Spaa[5,6]Spbb[5,6]-7I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[3,5]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^3+44/3I Spbb[1,5]^2Spaa[1,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2-65/3I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2+5I Spbb[1,3]^2Spaa[1,6]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^2Spbb[5,6]^2-14/3I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[3,5]Spaa[3,6]Spaa[4,5]Spaa[4,6]^4Spbb[4,6]^3Spbb[5,6]+13I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[3,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^2Spbb[5,6]-1I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]Spbb[5,6]-14/3I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spaa[4,6]^4Spbb[4,6]^3+17/3I Spaa[1,6]Spbb[1,6]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^2+15I Spaa[1,6]Spbb[1,6]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]-3I Spaa[1,6]Spbb[1,6]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^4+16/3I Spbb[1,3]^2Spaa[1,6]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spaa[5,6]Spbb[5,6]^3+22/3I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[3,5]Spaa[3,6]Spaa[4,5]Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]Spbb[5,6]^2+28I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[3,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spaa[5,6]Spbb[5,6]^2-7I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spaa[5,6]Spbb[5,6]^2-7/3I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]Spbb[5,6]+91/3I Spaa[1,6]Spbb[1,6]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spaa[5,6]Spbb[5,6]-20/3I Spaa[1,6]Spbb[1,6]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spaa[5,6]Spbb[5,6]+8/3I Spbb[1,3]^2Spaa[1,6]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]^2Spbb[5,6]^4+5I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[3,5]Spaa[3,6]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^3+34/3I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[3,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]^2Spbb[5,6]^3-8/3I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2+11I Spaa[1,6]Spbb[1,6]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]^2Spbb[5,6]^2-4I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[3,5]Spaa[3,6]Spaa[4,5]Spaa[4,6]Spaa[5,6]^3Spbb[5,6]^4-20/3I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spaa[4,6]Spaa[5,6]^3Spbb[5,6]^3-50/3I Spbb[1,5]^2Spaa[1,6]Spbb[3,5]Spaa[4,5]^5Spbb[4,5]^4Spaa[4,6]+19I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[4,5]^4Spbb[4,5]^4Spaa[4,6]^2Spbb[5,6]-190/3I Spbb[1,5]^2Spaa[1,6]Spbb[3,5]Spaa[4,5]^4Spbb[4,5]^3Spaa[4,6]^2Spbb[4,6]+34I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,5]Spaa[4,5]^4Spbb[4,5]^4Spaa[4,6]^2-24I Spbb[1,5]^2Spaa[1,6]Spbb[3,5]Spaa[4,5]^4Spbb[4,5]^3Spaa[4,6]Spaa[5,6]Spbb[5,6]+67/3I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[4,5]^3Spbb[4,5]^3Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+6I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[4,5]^3Spbb[4,5]^4Spaa[4,6]^3Spbb[5,6]-166/3I Spbb[1,5]^2Spaa[1,6]Spbb[3,5]Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]^2+17I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,5]Spaa[4,5]^3Spbb[4,5]^3Spaa[4,6]^3Spbb[4,6]+92/3I Spaa[1,6]Spbb[1,6]^2Spbb[3,5]Spaa[4,5]^3Spbb[4,5]^4Spaa[4,6]^3+83/3I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[4,5]^3Spbb[4,5]^3Spaa[4,6]^2Spaa[5,6]Spbb[5,6]^2-167/3I Spbb[1,5]^2Spaa[1,6]Spbb[3,5]Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]+184/3I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,5]Spaa[4,5]^3Spbb[4,5]^3Spaa[4,6]^2Spaa[5,6]Spbb[5,6]-4I Spbb[1,5]^2Spaa[1,6]Spbb[3,5]Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2+9I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]^2Spbb[5,6]+16/3I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^4Spbb[4,6]Spbb[5,6]-53/3I Spbb[1,5]^2Spaa[1,6]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^3+13/3I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]^2+24I Spaa[1,6]Spbb[1,6]^2Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^4Spbb[4,6]-5I Spaa[1,6]Spbb[1,6]^2Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^4Spaa[4,6]^4+80/3I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]Spaa[5,6]Spbb[5,6]^2+5I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^3Spaa[5,6]Spbb[5,6]^2-14/3I Spbb[1,5]^2Spaa[1,6]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]Spbb[5,6]+62/3I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]Spaa[5,6]Spbb[5,6]+57I Spaa[1,6]Spbb[1,6]^2Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^3Spaa[5,6]Spbb[5,6]+12I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2Spaa[5,6]^2Spbb[5,6]^3+23I Spbb[1,5]^2Spaa[1,6]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2+55/3I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2Spaa[5,6]^2Spbb[5,6]^2+2/3I Spbb[1,5]^2Spaa[1,6]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]^3Spbb[5,6]^3+5I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^5Spbb[4,6]^3Spbb[5,6]-4/3I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^5Spbb[4,6]^2Spbb[5,6]-14/3I Spbb[1,5]^2Spaa[1,6]Spbb[3,5]Spaa[4,5]Spaa[4,6]^5Spbb[4,6]^4+7I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^5Spbb[4,6]^3+2I Spaa[1,6]Spbb[1,6]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^5Spbb[4,6]^2-11/3I Spaa[1,6]Spbb[1,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^5Spbb[4,6]+32/3I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^2Spaa[5,6]Spbb[5,6]^2-4/3I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]Spaa[5,6]Spbb[5,6]^2+4I Spbb[1,5]^2Spaa[1,6]Spbb[3,5]Spaa[4,5]Spaa[4,6]^4Spbb[4,6]^3Spaa[5,6]Spbb[5,6]+8I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^2Spaa[5,6]Spbb[5,6]+26I Spaa[1,6]Spbb[1,6]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]Spaa[5,6]Spbb[5,6]-1I Spaa[1,6]Spbb[1,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^4Spaa[5,6]Spbb[5,6]+26/3I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^3-2I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spaa[5,6]^2Spbb[5,6]^3+49/3I Spbb[1,5]^2Spaa[1,6]Spbb[3,5]Spaa[4,5]Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]^2+10/3I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2+43/3I Spaa[1,6]Spbb[1,6]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spaa[5,6]^2Spbb[5,6]^2+3I Spbb[1,3]Spbb[1,5]Spaa[1,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]^3Spbb[5,6]^4+5I Spbb[1,5]^2Spaa[1,6]Spbb[3,5]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^3+1/3I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]^3Spbb[5,6]^3-8/3I Spbb[1,5]^2Spaa[1,6]Spbb[3,5]Spaa[4,5]Spaa[4,6]Spaa[5,6]^4Spbb[5,6]^4+1/3I Spaa[1,6]Spbb[1,6]^2Spbb[3,5]Spbb[4,5]Spaa[4,6]^5Spbb[4,6]^2Spaa[5,6]Spbb[5,6]-1/3I Spaa[1,6]Spbb[1,6]^2Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^5Spbb[4,6]Spaa[5,6]Spbb[5,6]+1/3I Spaa[1,6]Spbb[1,6]^2Spbb[3,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2-1/3I Spaa[1,6]Spbb[1,6]^2Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^4Spaa[5,6]^2Spbb[5,6]^2-11/3I Spbb[1,3]Spaa[3,4]^3Spbb[3,4]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]-11/3I Spbb[1,3]Spaa[3,4]^3Spbb[3,4]^2Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-11/3I Spbb[1,4]Spaa[3,4]^3Spbb[3,4]^2Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2-11/3I Spbb[1,4]Spaa[3,4]^3Spbb[3,4]^2Spbb[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-1/3I Spbb[1,3]Spaa[3,4]^3Spbb[3,4]^2Spbb[3,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^2+1/3I Spbb[1,3]Spaa[3,4]^3Spbb[3,4]^2Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]+1/3I Spbb[1,4]Spaa[3,4]^3Spbb[3,4]^2Spbb[3,5]Spbb[3,6]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]-1/3I Spbb[1,4]Spaa[3,4]^3Spbb[3,4]^2Spbb[3,6]^2Spbb[4,5]^2Spaa[4,6]^4+2I Spbb[1,3]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]-5/3I Spbb[1,3]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+11/3I Spbb[1,3]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2+13/3I Spbb[1,3]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^2-10/3I Spbb[1,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2+10/3I Spbb[1,3]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]+1I Spbb[1,3]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]Spbb[3,6]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^3-5I Spbb[1,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]+5/3I Spbb[1,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3-2/3I Spbb[1,3]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^2+1/3I Spbb[1,3]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]+1/3I Spbb[1,3]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,6]^2Spbb[4,5]^3Spaa[4,6]^4+1I Spbb[1,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]-1I Spbb[1,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]Spbb[3,6]^2Spbb[4,5]^2Spaa[4,6]^4+1/3I Spbb[1,3]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]^3Spaa[3,6]^3Spbb[3,6]Spaa[4,5]^2Spbb[4,5]+1/3I Spbb[1,3]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]^3Spaa[3,6]^3Spbb[3,6]Spaa[4,5]Spaa[4,6]Spbb[4,6]+4/3I Spbb[1,3]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]^3Spbb[4,5]^2+5I Spbb[1,3]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]-11/3I Spbb[1,3]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]+1/3I Spbb[1,4]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]+1/3I Spbb[1,4]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]-28/3I Spbb[1,3]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^3Spbb[4,5]^3Spaa[4,6]+53/3I Spbb[1,4]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]-29/3I Spbb[1,3]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]+25/3I Spbb[1,3]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^2+58/3I Spbb[1,4]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-14I Spbb[1,4]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2-2I Spbb[1,3]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2+31/3I Spbb[1,3]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]-1/3I Spbb[1,3]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[3,6]^2Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^3-12I Spbb[1,4]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-1/3I Spbb[1,4]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3-1I Spbb[1,3]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^2+1I Spbb[1,3]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]+1I Spbb[1,4]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^4Spbb[4,6]-1I Spbb[1,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,6]Spbb[3,6]^3Spbb[4,5]^2Spaa[4,6]^4-5I Spbb[1,4]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]^2Spaa[4,5]^3Spbb[4,5]^3Spaa[4,6]^2-2/3I Spbb[1,3]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^3Spbb[4,6]+2/3I Spbb[1,3]Spaa[3,4]^2Spbb[3,4]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^4Spaa[4,6]^3-17/3I Spbb[1,4]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]+26/3I Spbb[1,4]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^3-2I Spbb[1,3]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]^2+2I Spbb[1,3]Spaa[3,4]^2Spbb[3,4]Spbb[3,6]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^4Spbb[4,6]-5/3I Spbb[1,4]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^2+11I Spbb[1,4]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]-4/3I Spbb[1,4]Spaa[3,4]^2Spbb[3,4]Spbb[3,6]^2Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^4-1I Spbb[1,3]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spbb[4,5]Spaa[4,6]^5Spbb[4,6]^3+1I Spbb[1,3]Spaa[3,4]^2Spbb[3,4]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^5Spbb[4,6]^2+1/3I Spbb[1,3]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^5Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]+1/3I Spbb[1,3]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^5Spaa[3,6]^2Spaa[4,5]Spaa[4,6]Spbb[4,6]+4/3I Spbb[1,3]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^4Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]+1/3I Spbb[1,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^5Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]+10/3I Spbb[1,3]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^4Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-2I Spbb[1,3]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2+1/3I Spbb[1,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^5Spaa[3,6]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]-1/3I Spbb[1,3]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^3Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^2+2/3I Spbb[1,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^4Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2+1I Spbb[1,3]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^3Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]-4/3I Spbb[1,3]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^3+4I Spbb[1,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^4Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-10/3I Spbb[1,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^3Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3-1/3I Spbb[1,3]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^3Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^2-1/3I Spbb[1,3]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]+2/3I Spbb[1,3]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[3,6]^2Spbb[4,5]^3Spaa[4,6]^4+1I Spbb[1,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^3Spbb[3,6]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]-1I Spbb[1,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]^2Spbb[3,6]^2Spbb[4,5]^2Spaa[4,6]^4+1/3I Spbb[1,3]Spaa[3,4]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]^3Spbb[3,6]Spaa[4,5]Spaa[4,6]Spbb[4,6]-1/3I Spbb[1,3]Spaa[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^3Spbb[3,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]+1/3I Spbb[1,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]^5Spaa[3,6]^2Spaa[4,5]^3Spbb[4,5]-1I Spbb[1,3]Spaa[3,4]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]+1/3I Spbb[1,3]Spaa[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]+1/3I Spbb[1,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]^5Spaa[3,6]^2Spaa[4,5]^2Spaa[4,6]Spbb[4,6]+2/3I Spbb[1,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]^2Spbb[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]-1/3I Spbb[1,3]Spaa[3,4]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]Spaa[4,6]^2Spbb[4,6]^2-1/3I Spbb[1,3]Spaa[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]+1I Spbb[1,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]-1/3I Spbb[1,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^2-5I Spbb[1,3]Spaa[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^3Spbb[4,5]^3Spaa[4,6]+41/3I Spbb[1,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]-53/3I Spbb[1,3]Spaa[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]+21I Spbb[1,3]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^2+33I Spbb[1,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-33I Spbb[1,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2-13/3I Spbb[1,3]Spaa[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2+61/3I Spbb[1,3]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]-23/3I Spbb[1,3]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^3+26/3I Spbb[1,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]Spaa[4,5]Spaa[4,6]^3Spbb[4,6]^2-30I Spbb[1,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]+23/3I Spbb[1,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3-4/3I Spbb[1,3]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^2+2/3I Spbb[1,3]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]+2/3I Spbb[1,3]Spaa[3,4]Spaa[3,5]Spaa[3,6]Spbb[3,6]^3Spbb[4,5]^3Spaa[4,6]^4+2I Spbb[1,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^4Spbb[4,6]-2I Spbb[1,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]^3Spbb[4,5]^2Spaa[4,6]^4+17/3I Spbb[1,3]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^3Spbb[4,5]^4Spaa[4,6]^2-31/3I Spbb[1,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[4,5]^3Spbb[4,5]^3Spaa[4,6]^2+13/3I Spbb[1,3]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^3Spbb[4,6]-20/3I Spbb[1,3]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^4Spaa[4,6]^3-92/3I Spbb[1,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]+106/3I Spbb[1,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^3-4/3I Spbb[1,3]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]^2-22/3I Spbb[1,3]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spbb[3,6]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^4Spbb[4,6]+2/3I Spbb[1,3]Spaa[3,4]Spaa[3,5]Spbb[3,6]^2Spaa[4,5]Spbb[4,5]^4Spaa[4,6]^4-74/3I Spbb[1,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]^3Spaa[4,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^2+142/3I Spbb[1,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]-23/3I Spbb[1,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spbb[3,6]^2Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^4-2I Spbb[1,3]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spbb[4,5]Spaa[4,6]^5Spbb[4,6]^3+3I Spbb[1,3]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^5Spbb[4,6]^2-1I Spbb[1,3]Spaa[3,4]Spaa[3,5]Spbb[3,6]^2Spbb[4,5]^3Spaa[4,6]^5Spbb[4,6]+8/3I Spbb[1,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spbb[4,5]Spaa[4,6]^5Spbb[4,6]^2-16/3I Spbb[1,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]Spbb[3,6]^2Spbb[4,5]^2Spaa[4,6]^5Spbb[4,6]+8/3I Spbb[1,4]Spaa[3,4]Spaa[3,5]Spbb[3,6]^3Spbb[4,5]^3Spaa[4,6]^5-1/3I Spbb[1,3]Spaa[3,4]Spbb[3,5]^4Spaa[3,6]^4Spbb[3,6]Spaa[4,5]^2Spbb[4,6]+1/3I Spbb[1,3]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]^4Spbb[3,6]^2Spaa[4,5]^2Spbb[4,5]-5/3I Spbb[1,3]Spaa[3,4]Spbb[3,5]^4Spaa[3,6]^3Spaa[4,5]^3Spbb[4,5]Spbb[4,6]+2I Spbb[1,3]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]^3Spbb[3,6]Spaa[4,5]^3Spbb[4,5]^2-1/3I Spbb[1,4]Spaa[3,4]Spbb[3,5]^4Spaa[3,6]^3Spbb[3,6]Spaa[4,5]^3Spbb[4,5]-1/3I Spbb[1,3]Spaa[3,4]Spbb[3,5]^4Spaa[3,6]^3Spaa[4,5]^2Spaa[4,6]Spbb[4,6]^2+1/3I Spbb[1,3]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]^3Spbb[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]-2/3I Spbb[1,4]Spaa[3,4]Spbb[3,5]^4Spaa[3,6]^3Spbb[3,6]Spaa[4,5]^2Spaa[4,6]Spbb[4,6]+2/3I Spbb[1,4]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]^3Spbb[3,6]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]-1/3I Spbb[1,3]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]^3Spbb[3,6]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]^2+1/3I Spbb[1,4]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]^3Spbb[3,6]^2Spaa[4,5]Spaa[4,6]^2Spbb[4,6]+10I Spbb[1,3]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]Spbb[4,6]-50/3I Spbb[1,3]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]^3Spbb[4,5]^3Spaa[4,6]-18I Spbb[1,4]Spaa[3,4]Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]^3Spbb[4,5]Spaa[4,6]Spbb[4,6]+92/3I Spbb[1,4]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]+4/3I Spbb[1,3]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2-14I Spbb[1,3]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]+31/3I Spbb[1,3]Spaa[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^2-4I Spbb[1,4]Spaa[3,4]Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]^2Spaa[4,6]^2Spbb[4,6]^2+76/3I Spbb[1,4]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-52/3I Spbb[1,4]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]^2Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2-2/3I Spbb[1,3]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2+17/3I Spbb[1,3]Spaa[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]-2/3I Spbb[1,3]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]^3Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^3-23/3I Spbb[1,4]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-1I Spbb[1,4]Spaa[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^3Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3-1I Spbb[1,3]Spaa[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^2+1I Spbb[1,3]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]^3Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]+1I Spbb[1,4]Spaa[3,4]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^3Spbb[4,5]Spaa[4,6]^4Spbb[4,6]-1I Spbb[1,4]Spaa[3,4]Spaa[3,6]^2Spbb[3,6]^4Spbb[4,5]^2Spaa[4,6]^4+7/3I Spbb[1,3]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^4Spbb[4,5]^4Spaa[4,6]+14/3I Spbb[1,4]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^4Spbb[4,5]^3Spaa[4,6]+23/3I Spbb[1,3]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^3Spbb[4,5]^3Spaa[4,6]^2Spbb[4,6]-7/3I Spbb[1,3]Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]^3Spbb[4,5]^4Spaa[4,6]^2+2I Spbb[1,4]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]-14/3I Spbb[1,4]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]^3Spbb[4,5]^3Spaa[4,6]^2+17/3I Spbb[1,3]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]^2-9I Spbb[1,3]Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^3Spbb[4,6]-5/3I Spbb[1,3]Spaa[3,4]Spaa[3,6]Spbb[3,6]^2Spaa[4,5]^2Spbb[4,5]^4Spaa[4,6]^3+2/3I Spbb[1,4]Spaa[3,4]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2-59/3I Spbb[1,4]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]+70/3I Spbb[1,4]Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^3+10/3I Spbb[1,3]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^3-40/3I Spbb[1,3]Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]^2+2I Spbb[1,3]Spaa[3,4]Spaa[3,6]Spbb[3,6]^2Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^4Spbb[4,6]-29/3I Spbb[1,4]Spaa[3,4]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^2+26I Spbb[1,4]Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]-14/3I Spbb[1,4]Spaa[3,4]Spaa[3,6]Spbb[3,6]^3Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^4-1I Spbb[1,3]Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^5Spbb[4,6]^3+1I Spbb[1,3]Spaa[3,4]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]^2Spaa[4,6]^5Spbb[4,6]^2-5I Spbb[1,4]Spaa[3,4]Spbb[3,5]^2Spaa[4,5]^4Spbb[4,5]^4Spaa[4,6]^2-2I Spbb[1,3]Spaa[3,4]Spbb[3,5]Spaa[4,5]^3Spbb[4,5]^4Spaa[4,6]^3Spbb[4,6]+2I Spbb[1,3]Spaa[3,4]Spbb[3,6]Spaa[4,5]^3Spbb[4,5]^5Spaa[4,6]^3+10I Spbb[1,4]Spaa[3,4]Spbb[3,5]^2Spaa[4,5]^3Spbb[4,5]^3Spaa[4,6]^3Spbb[4,6]-13I Spbb[1,4]Spaa[3,4]Spbb[3,5]Spbb[3,6]Spaa[4,5]^3Spbb[4,5]^4Spaa[4,6]^3-5I Spbb[1,3]Spaa[3,4]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^4Spbb[4,6]^2+5I Spbb[1,3]Spaa[3,4]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^4Spaa[4,6]^4Spbb[4,6]+19I Spbb[1,4]Spaa[3,4]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]^2-5I Spbb[1,4]Spaa[3,4]Spbb[3,5]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^4Spbb[4,6]-4I Spbb[1,4]Spaa[3,4]Spbb[3,6]^2Spaa[4,5]^2Spbb[4,5]^4Spaa[4,6]^4-4I Spbb[1,3]Spaa[3,4]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^5Spbb[4,6]^3+4I Spbb[1,3]Spaa[3,4]Spbb[3,6]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^5Spbb[4,6]^2+2I Spbb[1,4]Spaa[3,4]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^5Spbb[4,6]^3+11I Spbb[1,4]Spaa[3,4]Spbb[3,5]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^5Spbb[4,6]^2-5I Spbb[1,4]Spaa[3,4]Spbb[3,6]^2Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^5Spbb[4,6]-1I Spbb[1,3]Spaa[3,4]Spbb[3,5]Spbb[4,5]Spaa[4,6]^6Spbb[4,6]^4+1I Spbb[1,3]Spaa[3,4]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^6Spbb[4,6]^3+1/3I Spbb[1,3]Spaa[3,5]^3Spbb[3,5]^5Spaa[3,6]^2Spaa[4,5]Spaa[4,6]Spbb[5,6]+1/3I Spbb[1,5]Spaa[3,5]^3Spbb[3,5]^5Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]+5/3I Spbb[1,3]Spaa[3,5]^3Spbb[3,5]^4Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]+1/3I Spbb[1,5]Spaa[3,5]^3Spbb[3,5]^5Spaa[3,6]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]+1/3I Spbb[1,5]Spaa[3,5]^3Spbb[3,5]^4Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2-3I Spbb[1,3]Spaa[3,5]^3Spbb[3,5]^3Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[5,6]+19/3I Spbb[1,5]Spaa[3,5]^3Spbb[3,5]^4Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-6I Spbb[1,6]Spaa[3,5]^3Spbb[3,5]^4Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3+1I Spbb[1,5]Spaa[3,5]^3Spbb[3,5]^4Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]+1/3I Spbb[1,3]Spaa[3,5]^3Spbb[3,5]^3Spbb[4,5]Spaa[4,6]^4Spbb[4,6]Spbb[5,6]-1/3I Spbb[1,3]Spaa[3,5]^3Spbb[3,5]^2Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^4Spbb[5,6]+1/3I Spbb[1,6]Spaa[3,5]^3Spbb[3,5]^4Spbb[4,5]Spaa[4,6]^4Spbb[4,6]-1/3I Spbb[1,6]Spaa[3,5]^3Spbb[3,5]^3Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^4-1/3I Spbb[1,3]Spaa[3,5]^2Spbb[3,5]^5Spaa[3,6]^3Spaa[4,5]^2Spbb[5,6]-5/3I Spbb[1,3]Spaa[3,5]^2Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spbb[5,6]+1/3I Spbb[1,5]Spaa[3,5]^2Spbb[3,5]^5Spaa[3,6]^2Spaa[4,5]^2Spaa[4,6]Spbb[4,6]+1/3I Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^5Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]+2/3I Spbb[1,3]Spaa[3,5]^2Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]-2/3I Spbb[1,3]Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]+1I Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^5Spaa[3,6]^2Spaa[4,5]Spaa[4,6]^2Spbb[4,6]-1/3I Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^4Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2+1/3I Spbb[1,5]Spaa[3,5]^2Spbb[3,5]^4Spaa[3,6]Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]-7I Spbb[1,3]Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2Spbb[5,6]+35/3I Spbb[1,5]Spaa[3,5]^2Spbb[3,5]^4Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-16I Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^4Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2-4/3I Spbb[1,5]Spaa[3,5]^2Spbb[3,5]^4Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]-56/3I Spbb[1,3]Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+19/3I Spbb[1,3]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[5,6]+13I Spbb[1,5]Spaa[3,5]^2Spbb[3,5]^4Spaa[3,6]Spaa[4,5]Spaa[4,6]^3Spbb[4,6]^2-83/3I Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^4Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]+10I Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3-13/3I Spbb[1,3]Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]^2+11/3I Spbb[1,5]Spaa[3,5]^2Spbb[3,5]^4Spaa[3,6]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]-7I Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^4Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]-2/3I Spbb[1,5]Spaa[3,5]^2Spbb[3,5]^4Spaa[3,6]Spaa[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2+2/3I Spbb[1,3]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]Spbb[5,6]-2/3I Spbb[1,3]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]^2Spaa[4,6]^4Spbb[5,6]+1I Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]-1I Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^2Spaa[3,6]Spbb[3,6]^2Spbb[4,5]^2Spaa[4,6]^4-14/3I Spbb[1,5]Spaa[3,5]^2Spbb[3,5]^3Spaa[4,5]^3Spbb[4,5]^3Spaa[4,6]^2-50/3I Spbb[1,3]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^3Spbb[5,6]-11/3I Spbb[1,5]Spaa[3,5]^2Spbb[3,5]^3Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]+7/3I Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^3+58/3I Spbb[1,5]Spaa[3,5]^2Spbb[3,5]^3Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2Spaa[5,6]Spbb[5,6]-25/3I Spbb[1,3]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]Spbb[5,6]-1/3I Spbb[1,3]Spaa[3,5]^2Spbb[3,5]Spbb[3,6]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^4Spbb[5,6]-14/3I Spbb[1,5]Spaa[3,5]^2Spbb[3,5]^3Spaa[4,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^2-5I Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]+13I Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^4-12I Spbb[1,3]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spaa[5,6]Spbb[5,6]^2+73/3I Spbb[1,5]Spaa[3,5]^2Spbb[3,5]^3Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spaa[5,6]Spbb[5,6]-31I Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^3Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spaa[5,6]Spbb[5,6]+6I Spbb[1,5]Spaa[3,5]^2Spbb[3,5]^3Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]^2Spbb[5,6]^2+5/3I Spbb[1,3]Spaa[3,5]^2Spbb[3,5]^2Spbb[4,5]Spaa[4,6]^5Spbb[4,6]^2Spbb[5,6]-5/3I Spbb[1,3]Spaa[3,5]^2Spbb[3,5]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^5Spbb[4,6]Spbb[5,6]+8/3I Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^3Spbb[4,5]Spaa[4,6]^5Spbb[4,6]^2-16/3I Spbb[1,6]Spaa[3,5]^2Spbb[3,5]^2Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^5Spbb[4,6]+8/3I Spbb[1,6]Spaa[3,5]^2Spbb[3,5]Spbb[3,6]^2Spbb[4,5]^3Spaa[4,6]^5-1/3I Spbb[1,5]Spaa[3,5]Spbb[3,5]^5Spaa[3,6]^3Spaa[4,5]^3Spbb[4,6]-4/3I Spbb[1,3]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]^3Spaa[4,5]^2Spaa[4,6]Spbb[4,6]Spbb[5,6]+4/3I Spbb[1,3]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^3Spbb[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spbb[5,6]-2/3I Spbb[1,6]Spaa[3,5]Spbb[3,5]^5Spaa[3,6]^3Spaa[4,5]^2Spaa[4,6]Spbb[4,6]+2/3I Spbb[1,6]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]^3Spbb[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]+2/3I Spbb[1,6]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]^3Spbb[3,6]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]-1/3I Spbb[1,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^3Spbb[3,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^2+1/3I Spbb[1,3]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^3Spbb[3,6]Spaa[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2+5I Spbb[1,3]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]Spbb[5,6]-12I Spbb[1,5]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]^3Spbb[4,5]Spaa[4,6]Spbb[4,6]+37/3I Spbb[1,6]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]+2/3I Spbb[1,5]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]^3Spbb[4,5]Spaa[5,6]Spbb[5,6]+88/3I Spbb[1,3]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]-17I Spbb[1,3]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2Spbb[5,6]-7I Spbb[1,5]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]^2Spaa[4,6]^2Spbb[4,6]^2+34I Spbb[1,6]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-32I Spbb[1,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2-5/3I Spbb[1,3]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2+7/3I Spbb[1,5]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]-4I Spbb[1,6]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]+2/3I Spbb[1,5]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]^2Spaa[5,6]^2Spbb[5,6]^2+23/3I Spbb[1,3]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]Spaa[4,6]^3Spbb[4,6]^2Spbb[5,6]-10I Spbb[1,3]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+7/3I Spbb[1,3]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[5,6]+8I Spbb[1,6]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]Spaa[4,6]^3Spbb[4,6]^2-55/3I Spbb[1,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]+5I Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3+3I Spbb[1,3]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]^2-10/3I Spbb[1,3]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]^2+3I Spbb[1,6]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]-23/3I Spbb[1,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]-2/3I Spbb[1,3]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^3-1I Spbb[1,6]Spaa[3,5]Spbb[3,5]^4Spaa[3,6]^2Spaa[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2+1/3I Spbb[1,3]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^4Spbb[4,6]Spbb[5,6]-1/3I Spbb[1,3]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]^3Spbb[4,5]^2Spaa[4,6]^4Spbb[5,6]+1I Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]^2Spbb[4,5]Spaa[4,6]^4Spbb[4,6]-1I Spbb[1,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^3Spbb[4,5]^2Spaa[4,6]^4-25/3I Spbb[1,5]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^4Spbb[4,5]^3Spaa[4,6]+37/3I Spbb[1,3]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^3Spbb[4,5]^3Spaa[4,6]^2Spbb[5,6]-62/3I Spbb[1,5]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]-2I Spbb[1,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^3Spbb[4,5]^3Spaa[4,6]^2-25/3I Spbb[1,5]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]-83/3I Spbb[1,3]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+13/3I Spbb[1,3]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^3Spbb[5,6]-2I Spbb[1,5]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2-37/3I Spbb[1,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]+19/3I Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^3+46/3I Spbb[1,3]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2Spaa[5,6]Spbb[5,6]^2+5I Spbb[1,5]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]+68/3I Spbb[1,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2Spaa[5,6]Spbb[5,6]+4/3I Spbb[1,5]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2-73/3I Spbb[1,3]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^2Spbb[5,6]+20/3I Spbb[1,3]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]Spbb[5,6]-2I Spbb[1,3]Spaa[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^4Spbb[5,6]+7/3I Spbb[1,5]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spaa[4,6]^4Spbb[4,6]^3-26I Spbb[1,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^2+36I Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]-6I Spbb[1,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^4+43/3I Spbb[1,3]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spaa[5,6]Spbb[5,6]^2-17/3I Spbb[1,3]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spaa[5,6]Spbb[5,6]^2+5I Spbb[1,5]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]Spbb[5,6]+47/3I Spbb[1,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spaa[5,6]Spbb[5,6]-27I Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spaa[5,6]Spbb[5,6]+16/3I Spbb[1,3]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]^2Spbb[5,6]^3+7/3I Spbb[1,5]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2+5I Spbb[1,6]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]^2Spbb[5,6]^2-1/3I Spbb[1,5]Spaa[3,5]Spbb[3,5]^3Spaa[3,6]Spaa[4,5]Spaa[4,6]Spaa[5,6]^3Spbb[5,6]^3+5/3I Spbb[1,3]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^5Spbb[4,6]^2Spbb[5,6]-5/3I Spbb[1,3]Spaa[3,5]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]^2Spaa[4,6]^5Spbb[4,6]Spbb[5,6]+8/3I Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spbb[3,6]Spbb[4,5]Spaa[4,6]^5Spbb[4,6]^2-16/3I Spbb[1,6]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spbb[4,5]^2Spaa[4,6]^5Spbb[4,6]+8/3I Spbb[1,6]Spaa[3,5]Spaa[3,6]Spbb[3,6]^3Spbb[4,5]^3Spaa[4,6]^5-4I Spbb[1,5]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^4Spbb[4,5]^4Spaa[4,6]^2+17/3I Spbb[1,3]Spaa[3,5]Spbb[3,5]Spaa[4,5]^3Spbb[4,5]^4Spaa[4,6]^3Spbb[5,6]-21I Spbb[1,5]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^3Spbb[4,5]^3Spaa[4,6]^3Spbb[4,6]+37/3I Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^3Spbb[4,5]^4Spaa[4,6]^3+25/3I Spbb[1,5]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^3Spbb[4,5]^3Spaa[4,6]^2Spaa[5,6]Spbb[5,6]+140/3I Spbb[1,3]Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^4Spbb[4,6]Spbb[5,6]-13I Spbb[1,3]Spaa[3,5]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^4Spaa[4,6]^4Spbb[5,6]-50I Spbb[1,5]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]^2+103I Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^4Spbb[4,6]-175/3I Spbb[1,6]Spaa[3,5]Spbb[3,5]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^4Spaa[4,6]^4+38/3I Spbb[1,3]Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^3Spaa[5,6]Spbb[5,6]^2-50/3I Spbb[1,5]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]Spaa[5,6]Spbb[5,6]+45I Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^3Spaa[5,6]Spbb[5,6]+62/3I Spbb[1,5]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2Spaa[5,6]^2Spbb[5,6]^2+31I Spbb[1,3]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^5Spbb[4,6]^2Spbb[5,6]-32/3I Spbb[1,3]Spaa[3,5]Spbb[3,6]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^5Spbb[4,6]Spbb[5,6]-76/3I Spbb[1,5]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^5Spbb[4,6]^3+74I Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^5Spbb[4,6]^2-54I Spbb[1,6]Spaa[3,5]Spbb[3,5]Spbb[3,6]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^5Spbb[4,6]+14/3I Spbb[1,6]Spaa[3,5]Spbb[3,6]^2Spaa[4,5]Spbb[4,5]^4Spaa[4,6]^5+21I Spbb[1,3]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]Spaa[5,6]Spbb[5,6]^2-5I Spbb[1,3]Spaa[3,5]Spbb[3,6]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^4Spaa[5,6]Spbb[5,6]^2-19I Spbb[1,5]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^2Spaa[5,6]Spbb[5,6]+169/3I Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]Spaa[5,6]Spbb[5,6]-70/3I Spbb[1,6]Spaa[3,5]Spbb[3,5]Spbb[3,6]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^4Spaa[5,6]Spbb[5,6]+5/3I Spbb[1,3]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spaa[5,6]^2Spbb[5,6]^3+37/3I Spbb[1,5]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2-4I Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spaa[5,6]^2Spbb[5,6]^2+4I Spbb[1,5]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]^3Spbb[5,6]^3+1/3I Spbb[1,3]Spaa[3,5]Spbb[3,5]Spbb[4,5]Spaa[4,6]^6Spbb[4,6]^3Spbb[5,6]-1/3I Spbb[1,3]Spaa[3,5]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^6Spbb[4,6]^2Spbb[5,6]+8/3I Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spbb[4,5]Spaa[4,6]^6Spbb[4,6]^3-16/3I Spbb[1,6]Spaa[3,5]Spbb[3,5]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^6Spbb[4,6]^2+8/3I Spbb[1,6]Spaa[3,5]Spbb[3,6]^2Spbb[4,5]^3Spaa[4,6]^6Spbb[4,6]+1I Spbb[1,3]Spaa[3,5]Spbb[3,5]Spbb[4,5]Spaa[4,6]^5Spbb[4,6]^2Spaa[5,6]Spbb[5,6]^2-1I Spbb[1,3]Spaa[3,5]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^5Spbb[4,6]Spaa[5,6]Spbb[5,6]^2+8/3I Spbb[1,6]Spaa[3,5]Spbb[3,5]^2Spbb[4,5]Spaa[4,6]^5Spbb[4,6]^2Spaa[5,6]Spbb[5,6]-16/3I Spbb[1,6]Spaa[3,5]Spbb[3,5]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^5Spbb[4,6]Spaa[5,6]Spbb[5,6]+8/3I Spbb[1,6]Spaa[3,5]Spbb[3,6]^2Spbb[4,5]^3Spaa[4,6]^5Spaa[5,6]Spbb[5,6]-1/3I Spbb[1,3]Spaa[3,5]Spbb[3,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^3+1/3I Spbb[1,3]Spaa[3,5]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^4Spaa[5,6]^2Spbb[5,6]^3+2/3I Spbb[1,3]Spbb[3,5]^4Spaa[3,6]^4Spaa[4,5]^3Spbb[4,6]Spbb[5,6]-1I Spbb[1,3]Spbb[3,5]^3Spaa[3,6]^4Spbb[3,6]Spaa[4,5]^3Spbb[4,5]Spbb[5,6]-1/3I Spbb[1,6]Spbb[3,5]^4Spaa[3,6]^4Spbb[3,6]Spaa[4,5]^3Spbb[4,5]-1/3I Spbb[1,3]Spbb[3,5]^3Spaa[3,6]^4Spbb[3,6]Spaa[4,5]^2Spaa[4,6]Spbb[4,6]Spbb[5,6]-2/3I Spbb[1,6]Spbb[3,5]^4Spaa[3,6]^4Spbb[3,6]Spaa[4,5]^2Spaa[4,6]Spbb[4,6]+1/3I Spbb[1,6]Spbb[3,5]^3Spaa[3,6]^4Spbb[3,6]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]-1/3I Spbb[1,3]Spbb[3,5]^3Spaa[3,6]^4Spbb[3,6]Spaa[4,5]^2Spaa[5,6]Spbb[5,6]^2-1/3I Spbb[1,5]Spbb[3,5]^4Spaa[3,6]^3Spaa[4,5]^4Spbb[4,5]Spbb[4,6]-35/3I Spbb[1,3]Spbb[3,5]^3Spaa[3,6]^3Spaa[4,5]^3Spbb[4,5]Spaa[4,6]Spbb[4,6]Spbb[5,6]+6I Spbb[1,3]Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]Spbb[5,6]-1I Spbb[1,5]Spbb[3,5]^4Spaa[3,6]^3Spaa[4,5]^3Spaa[4,6]Spbb[4,6]^2-11I Spbb[1,6]Spbb[3,5]^4Spaa[3,6]^3Spaa[4,5]^3Spbb[4,5]Spaa[4,6]Spbb[4,6]+34/3I Spbb[1,6]Spbb[3,5]^3Spaa[3,6]^3Spbb[3,6]Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]-1/3I Spbb[1,5]Spbb[3,5]^4Spaa[3,6]^3Spaa[4,5]^3Spbb[4,6]Spaa[5,6]Spbb[5,6]+1/3I Spbb[1,6]Spbb[3,5]^4Spaa[3,6]^3Spaa[4,5]^3Spbb[4,5]Spaa[5,6]Spbb[5,6]-10/3I Spbb[1,3]Spbb[3,5]^3Spaa[3,6]^3Spaa[4,5]^2Spaa[4,6]^2Spbb[4,6]^2Spbb[5,6]+13/3I Spbb[1,3]Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]-5/3I Spbb[1,3]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]^2Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2Spbb[5,6]-11/3I Spbb[1,6]Spbb[3,5]^4Spaa[3,6]^3Spaa[4,5]^2Spaa[4,6]^2Spbb[4,6]^2+28/3I Spbb[1,6]Spbb[3,5]^3Spaa[3,6]^3Spbb[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-19/3I Spbb[1,6]Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]^2Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2+1I Spbb[1,3]Spbb[3,5]^3Spaa[3,6]^3Spaa[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]^2-2I Spbb[1,3]Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2+1I Spbb[1,6]Spbb[3,5]^4Spaa[3,6]^3Spaa[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]-7/3I Spbb[1,6]Spbb[3,5]^3Spaa[3,6]^3Spbb[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]+1/3I Spbb[1,6]Spbb[3,5]^4Spaa[3,6]^3Spaa[4,5]^2Spaa[5,6]^2Spbb[5,6]^2-1/3I Spbb[1,3]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+1/3I Spbb[1,3]Spaa[3,6]^3Spbb[3,6]^3Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spbb[5,6]-1/3I Spbb[1,6]Spbb[3,5]^3Spaa[3,6]^3Spbb[3,6]Spaa[4,5]Spaa[4,6]^3Spbb[4,6]^2+2/3I Spbb[1,6]Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-2/3I Spbb[1,6]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]^3Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3-1I Spbb[1,3]Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]^2+1/3I Spbb[1,3]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]^2-4/3I Spbb[1,6]Spbb[3,5]^3Spaa[3,6]^3Spbb[3,6]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]+2/3I Spbb[1,6]Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]-2/3I Spbb[1,3]Spbb[3,5]^2Spaa[3,6]^3Spbb[3,6]Spaa[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^3-2/3I Spbb[1,6]Spbb[3,5]^3Spaa[3,6]^3Spbb[3,6]Spaa[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2+1/3I Spbb[1,6]Spbb[3,5]Spaa[3,6]^3Spbb[3,6]^3Spbb[4,5]Spaa[4,6]^4Spbb[4,6]-1/3I Spbb[1,6]Spaa[3,6]^3Spbb[3,6]^4Spbb[4,5]^2Spaa[4,6]^4-7/3I Spbb[1,3]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]^4Spbb[4,5]^3Spaa[4,6]Spbb[5,6]-18I Spbb[1,5]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]^4Spbb[4,5]^2Spaa[4,6]Spbb[4,6]+29/3I Spbb[1,6]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]^4Spbb[4,5]^3Spaa[4,6]+1/3I Spbb[1,5]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]^4Spbb[4,5]^2Spaa[5,6]Spbb[5,6]-31/3I Spbb[1,3]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]Spbb[5,6]+8I Spbb[1,3]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]^3Spbb[4,5]^3Spaa[4,6]^2Spbb[5,6]-18I Spbb[1,5]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]^3Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2-17I Spbb[1,6]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]+67/3I Spbb[1,6]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]^3Spbb[4,5]^3Spaa[4,6]^2+1/3I Spbb[1,3]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]^2-41/3I Spbb[1,5]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]^3Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]+14/3I Spbb[1,6]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]+2/3I Spbb[1,5]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]^3Spbb[4,5]Spaa[5,6]^2Spbb[5,6]^2-17I Spbb[1,3]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2Spbb[5,6]+20/3I Spbb[1,3]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+7/3I Spbb[1,3]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^3Spbb[5,6]+7/3I Spbb[1,5]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]^2Spaa[4,6]^3Spbb[4,6]^3-22I Spbb[1,6]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2+38/3I Spbb[1,6]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]+11I Spbb[1,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^3-38/3I Spbb[1,3]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]^2+28/3I Spbb[1,3]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2Spaa[5,6]Spbb[5,6]^2-4/3I Spbb[1,5]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]^2Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]Spbb[5,6]-38/3I Spbb[1,6]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]+30I Spbb[1,6]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2Spaa[5,6]Spbb[5,6]-1/3I Spbb[1,3]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^3+4/3I Spbb[1,5]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2-1I Spbb[1,6]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2+1/3I Spbb[1,5]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]^2Spaa[5,6]^3Spbb[5,6]^3-2I Spbb[1,3]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^2Spbb[5,6]+2I Spbb[1,3]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]Spbb[5,6]-1/3I Spbb[1,6]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]Spaa[4,6]^4Spbb[4,6]^3-3I Spbb[1,6]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^2+15I Spbb[1,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]-10/3I Spbb[1,6]Spaa[3,6]^2Spbb[3,6]^3Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^4-22/3I Spbb[1,3]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]Spbb[5,6]^2+25/3I Spbb[1,3]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spaa[5,6]Spbb[5,6]^2-8I Spbb[1,6]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]Spbb[5,6]+62/3I Spbb[1,6]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spaa[5,6]Spbb[5,6]-11/3I Spbb[1,6]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spaa[5,6]Spbb[5,6]-10/3I Spbb[1,3]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^3+11/3I Spbb[1,3]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]^2Spbb[5,6]^3-11/3I Spbb[1,6]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2+8I Spbb[1,6]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]^2Spbb[5,6]^2-2/3I Spbb[1,3]Spbb[3,5]^2Spaa[3,6]^2Spaa[4,5]Spaa[4,6]Spaa[5,6]^3Spbb[5,6]^4-2/3I Spbb[1,6]Spbb[3,5]^3Spaa[3,6]^2Spaa[4,5]Spaa[4,6]Spaa[5,6]^3Spbb[5,6]^3-25/3I Spbb[1,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^5Spbb[4,5]^4Spaa[4,6]+4/3I Spbb[1,3]Spbb[3,5]Spaa[3,6]Spaa[4,5]^4Spbb[4,5]^4Spaa[4,6]^2Spbb[5,6]-16I Spbb[1,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^4Spbb[4,5]^3Spaa[4,6]^2Spbb[4,6]-11/3I Spbb[1,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^4Spbb[4,5]^4Spaa[4,6]^2-47/3I Spbb[1,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^4Spbb[4,5]^3Spaa[4,6]Spaa[5,6]Spbb[5,6]-5I Spbb[1,3]Spbb[3,5]Spaa[3,6]Spaa[4,5]^3Spbb[4,5]^3Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+23/3I Spbb[1,3]Spaa[3,6]Spbb[3,6]Spaa[4,5]^3Spbb[4,5]^4Spaa[4,6]^3Spbb[5,6]-25/3I Spbb[1,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]^2-39I Spbb[1,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^3Spbb[4,5]^3Spaa[4,6]^3Spbb[4,6]+38I Spbb[1,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]^3Spbb[4,5]^4Spaa[4,6]^3+5I Spbb[1,3]Spbb[3,5]Spaa[3,6]Spaa[4,5]^3Spbb[4,5]^3Spaa[4,6]^2Spaa[5,6]Spbb[5,6]^2-33I Spbb[1,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]+79/3I Spbb[1,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^3Spbb[4,5]^3Spaa[4,6]^2Spaa[5,6]Spbb[5,6]-17/3I Spbb[1,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^3Spbb[4,5]^2Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2+5I Spbb[1,3]Spbb[3,5]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]^2Spbb[5,6]+6I Spbb[1,3]Spaa[3,6]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^4Spbb[4,6]Spbb[5,6]-31/3I Spbb[1,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^3-16I Spbb[1,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]^2+127/3I Spbb[1,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^4Spbb[4,6]-9I Spbb[1,6]Spaa[3,6]Spbb[3,6]^2Spaa[4,5]^2Spbb[4,5]^4Spaa[4,6]^4-29/3I Spbb[1,3]Spbb[3,5]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]Spaa[5,6]Spbb[5,6]^2+13I Spbb[1,3]Spaa[3,6]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^3Spaa[5,6]Spbb[5,6]^2-76/3I Spbb[1,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]Spbb[5,6]+12I Spbb[1,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]Spaa[5,6]Spbb[5,6]+194/3I Spbb[1,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^3Spaa[5,6]Spbb[5,6]+14/3I Spbb[1,3]Spbb[3,5]Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2Spaa[5,6]^2Spbb[5,6]^3-26/3I Spbb[1,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2+30I Spbb[1,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2Spaa[5,6]^2Spbb[5,6]^2+5/3I Spbb[1,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]^3Spbb[5,6]^3-2I Spbb[1,3]Spbb[3,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^5Spbb[4,6]^3Spbb[5,6]+2I Spbb[1,3]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^5Spbb[4,6]^2Spbb[5,6]-5I Spbb[1,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^5Spbb[4,6]^3+18I Spbb[1,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^5Spbb[4,6]^2-8I Spbb[1,6]Spaa[3,6]Spbb[3,6]^2Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^5Spbb[4,6]-7/3I Spbb[1,3]Spbb[3,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^2Spaa[5,6]Spbb[5,6]^2+25/3I Spbb[1,3]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]Spaa[5,6]Spbb[5,6]^2-19/3I Spbb[1,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spaa[4,6]^4Spbb[4,6]^3Spaa[5,6]Spbb[5,6]+20/3I Spbb[1,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^2Spaa[5,6]Spbb[5,6]+41I Spbb[1,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]Spaa[5,6]Spbb[5,6]-5I Spbb[1,6]Spaa[3,6]Spbb[3,6]^2Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^4Spaa[5,6]Spbb[5,6]+11/3I Spbb[1,3]Spbb[3,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^3+10/3I Spbb[1,3]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spaa[5,6]^2Spbb[5,6]^3-8I Spbb[1,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]^2+56/3I Spbb[1,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2+41/3I Spbb[1,6]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spaa[5,6]^2Spbb[5,6]^2+1I Spbb[1,3]Spbb[3,5]Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]^3Spbb[5,6]^4-5/3I Spbb[1,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^3+5I Spbb[1,6]Spbb[3,5]^2Spaa[3,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]^3Spbb[5,6]^3+1I Spbb[1,5]Spbb[3,5]Spaa[4,5]^5Spbb[4,5]^5Spaa[4,6]^2-17/3I Spbb[1,3]Spaa[4,5]^4Spbb[4,5]^5Spaa[4,6]^3Spbb[5,6]+25I Spbb[1,5]Spbb[3,5]Spaa[4,5]^4Spbb[4,5]^4Spaa[4,6]^3Spbb[4,6]-77/3I Spbb[1,6]Spbb[3,5]Spaa[4,5]^4Spbb[4,5]^5Spaa[4,6]^3-4I Spbb[1,5]Spbb[3,5]Spaa[4,5]^4Spbb[4,5]^4Spaa[4,6]^2Spaa[5,6]Spbb[5,6]-11I Spbb[1,3]Spaa[4,5]^3Spbb[4,5]^4Spaa[4,6]^4Spbb[4,6]Spbb[5,6]+143/3I Spbb[1,5]Spbb[3,5]Spaa[4,5]^3Spbb[4,5]^3Spaa[4,6]^4Spbb[4,6]^2-155/3I Spbb[1,6]Spbb[3,5]Spaa[4,5]^3Spbb[4,5]^4Spaa[4,6]^4Spbb[4,6]-4I Spbb[1,6]Spbb[3,6]Spaa[4,5]^3Spbb[4,5]^5Spaa[4,6]^4+2I Spbb[1,3]Spaa[4,5]^3Spbb[4,5]^4Spaa[4,6]^3Spaa[5,6]Spbb[5,6]^2+2/3I Spbb[1,5]Spbb[3,5]Spaa[4,5]^3Spbb[4,5]^3Spaa[4,6]^3Spbb[4,6]Spaa[5,6]Spbb[5,6]+34/3I Spbb[1,6]Spbb[3,5]Spaa[4,5]^3Spbb[4,5]^4Spaa[4,6]^3Spaa[5,6]Spbb[5,6]-9I Spbb[1,5]Spbb[3,5]Spaa[4,5]^3Spbb[4,5]^3Spaa[4,6]^2Spaa[5,6]^2Spbb[5,6]^2-4I Spbb[1,3]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^5Spbb[4,6]^2Spbb[5,6]+67/3I Spbb[1,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^5Spbb[4,6]^3-23I Spbb[1,6]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^5Spbb[4,6]^2-28/3I Spbb[1,6]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^4Spaa[4,6]^5Spbb[4,6]+28/3I Spbb[1,3]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^4Spbb[4,6]Spaa[5,6]Spbb[5,6]^2-11/3I Spbb[1,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]^2Spaa[5,6]Spbb[5,6]+40I Spbb[1,6]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^4Spbb[4,6]Spaa[5,6]Spbb[5,6]-19/3I Spbb[1,6]Spbb[3,6]Spaa[4,5]^2Spbb[4,5]^4Spaa[4,6]^4Spaa[5,6]Spbb[5,6]+34/3I Spbb[1,3]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^3Spaa[5,6]^2Spbb[5,6]^3-91/3I Spbb[1,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^3Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2+161/3I Spbb[1,6]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^3Spaa[4,6]^3Spaa[5,6]^2Spbb[5,6]^2-19/3I Spbb[1,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]^2Spaa[5,6]^3Spbb[5,6]^3+4/3I Spbb[1,3]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^6Spbb[4,6]^3Spbb[5,6]-4/3I Spbb[1,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^6Spbb[4,6]^4+10/3I Spbb[1,6]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^6Spbb[4,6]^3-17/3I Spbb[1,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^6Spbb[4,6]^2+25/3I Spbb[1,3]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^5Spbb[4,6]^2Spaa[5,6]Spbb[5,6]^2-31/3I Spbb[1,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^5Spbb[4,6]^3Spaa[5,6]Spbb[5,6]+98/3I Spbb[1,6]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^5Spbb[4,6]^2Spaa[5,6]Spbb[5,6]-25/3I Spbb[1,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^5Spbb[4,6]Spaa[5,6]Spbb[5,6]+32/3I Spbb[1,3]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^3-17I Spbb[1,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]^2+46I Spbb[1,6]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^4Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2-8/3I Spbb[1,6]Spbb[3,6]Spaa[4,5]Spbb[4,5]^3Spaa[4,6]^4Spaa[5,6]^2Spbb[5,6]^2+11/3I Spbb[1,3]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spaa[5,6]^3Spbb[5,6]^4-31/3I Spbb[1,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^3Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^3+50/3I Spbb[1,6]Spbb[3,5]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^3Spaa[5,6]^3Spbb[5,6]^3-7/3I Spbb[1,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]^4Spbb[5,6]^4+1/3I Spbb[1,6]Spbb[3,5]Spbb[4,5]Spaa[4,6]^7Spbb[4,6]^4-1/3I Spbb[1,6]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^7Spbb[4,6]^3+1I Spbb[1,6]Spbb[3,5]Spbb[4,5]Spaa[4,6]^6Spbb[4,6]^3Spaa[5,6]Spbb[5,6]-1I Spbb[1,6]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^6Spbb[4,6]^2Spaa[5,6]Spbb[5,6]+1I Spbb[1,6]Spbb[3,5]Spbb[4,5]Spaa[4,6]^5Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]^2-1I Spbb[1,6]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^5Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2+1/3I Spbb[1,6]Spbb[3,5]Spbb[4,5]Spaa[4,6]^4Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^3-1/3I Spbb[1,6]Spbb[3,6]Spbb[4,5]^2Spaa[4,6]^4Spaa[5,6]^3Spbb[5,6]^3)/(Spaa[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[3,4]Spbb[3,4]Spaa[4,5]Spbb[4,5]Spaa[5,6]Spbb[5,6]s[1,2,3]s[2,3,4]s[3,4,5])+
(-2/9I Spaa[4,6]^4)/(Spaa[1,2]Spaa[1,6]Spaa[2,3]Spaa[3,4]Spaa[4,5]Spaa[5,6])

==> anc/AllOneLoop6Gluons/6g_pppmpm_G/tree.m <==
(-1I Spaa[4,6]^4)/(Spaa[1,2]Spaa[1,6]Spaa[2,3]Spaa[3,4]Spaa[4,5]Spaa[5,6])

==> anc/AllOneLoop6Gluons/6g_pppmpm_G/triangle_11_.m <==
(+1/2I Spaa[2,4]^4Spaa[5,6]^3Spab[2,Sp[1]+Sp[6],2])/(Spaa[4,5]Spaa[3,4]Spaa[2,5]^4Spaa[2,3]Spaa[1,6]Spaa[1,2])+
(-2I Spaa[2,4]^3Spaa[5,6]^2Spaa[4,6]Spab[2,Sp[1]+Sp[6],2])/(Spaa[4,5]Spaa[3,4]Spaa[2,5]^3Spaa[2,3]Spaa[1,6]Spaa[1,2])+
(+3I Spaa[2,4]^2Spaa[5,6]Spaa[4,6]^2Spab[2,Sp[1]+Sp[6],2])/(Spaa[4,5]Spaa[3,4]Spaa[2,5]^2Spaa[2,3]Spaa[1,6]Spaa[1,2])+
(-2I Spaa[2,4]Spaa[4,6]^3Spab[2,Sp[1]+Sp[6],2])/(Spaa[1,2]Spaa[1,6]Spaa[2,3]Spaa[2,5]Spaa[3,4]Spaa[4,5])

==> anc/AllOneLoop6Gluons/6g_pppmpm_G/triangle_12_.m <==
(+1/2I Spaa[4,5]^3Spaa[1,2]^3Spaa[5,6]^3Spab[5,Sp[1]+Sp[6],5])/(Spaa[3,4]Spaa[2,5]^4Spaa[2,3]Spaa[1,6]Spaa[1,5]^4)+
(-1I Spaa[4,5]^2Spaa[1,2]^2Spaa[1,4]Spaa[5,6]^3Spab[5,Sp[1]+Sp[6],5])/(Spaa[3,4]Spaa[2,5]^3Spaa[2,3]Spaa[1,6]Spaa[1,5]^4)+
(+1I Spaa[4,5]Spaa[1,2]Spaa[1,4]Spaa[2,4]Spaa[5,6]^3Spab[5,Sp[1]+Sp[6],5])/(Spaa[3,4]Spaa[2,5]^3Spaa[2,3]Spaa[1,6]Spaa[1,5]^3)+
(-2I Spaa[1,4]^2Spaa[2,4]Spaa[5,6]^3Spab[5,Sp[1]+Sp[6],5])/(Spaa[1,5]^3Spaa[1,6]Spaa[2,3]Spaa[2,5]^2Spaa[3,4])

==> anc/AllOneLoop6Gluons/6g_pppmpm_G/triangle_13_.m <==
0

==> anc/AllOneLoop6Gluons/6g_pppmpm_G/triangle_14_.m <==
(+1/2I Spaa[1,2]^3Spaa[5,6]^3Spaa[4,5]^3Spab[5,Sp[1]+Sp[6],5])/(Spaa[3,4]Spaa[2,5]^4Spaa[2,3]Spaa[1,6]Spaa[1,5]^4)+
(+1I Spaa[1,2]^2Spaa[5,6]^2Spaa[4,5]^3Spab[5,Sp[1]+Sp[6],5])/(Spaa[3,4]Spaa[2,5]^3Spaa[2,3]Spaa[1,5]^4)+
(+1I Spaa[1,2]Spaa[5,6]Spaa[2,6]Spaa[4,5]^3Spab[5,Sp[1]+Sp[6],5])/(Spaa[3,4]Spaa[2,5]^3Spaa[2,3]Spaa[1,5]^3)+
(+2I Spaa[1,6]Spaa[2,6]Spaa[4,5]^3Spab[5,Sp[1]+Sp[6],5])/(Spaa[1,5]^3Spaa[2,3]Spaa[2,5]^2Spaa[3,4])

==> anc/AllOneLoop6Gluons/6g_pppmpm_G/triangle_17_.m <==
0

==> anc/AllOneLoop6Gluons/6g_pppmpm_G/triangle_1_.m <==
0

==> anc/AllOneLoop6Gluons/6g_pppmpm_G/triangle_24_.m <==
(+1/2I Spaa[5,6]^3Spaa[1,4]^3Spbb[5,6])/(Spaa[3,4]Spaa[2,3]Spaa[1,5]^4Spaa[1,2])+
(+1/2I Spaa[5,6]^2Spaa[1,4]^2Spaa[4,6]Spbb[5,6])/(Spaa[3,4]Spaa[2,3]Spaa[1,5]^3Spaa[1,2])+
(+1/2I Spaa[5,6]Spaa[1,4]Spaa[4,6]^2Spbb[5,6])/(Spaa[3,4]Spaa[2,3]Spaa[1,5]^2Spaa[1,2])+
(+1/2I Spaa[4,6]^3Spbb[5,6])/(Spaa[1,2]Spaa[1,5]Spaa[2,3]Spaa[3,4])

==> anc/AllOneLoop6Gluons/6g_pppmpm_G/triangle_25_.m <==
(-1/2I Spaa[3,4]^3Spbb[4,5]Spaa[5,6]^3)/(Spaa[1,2]Spaa[1,6]Spaa[2,3]Spaa[3,5]^4)

==> anc/AllOneLoop6Gluons/6g_pppmpm_G/triangle_27_.m <==
0

==> anc/AllOneLoop6Gluons/6g_pppmpm_G/triangle_2_.m <==
0

==> anc/AllOneLoop6Gluons/6g_pppmpm_G/triangle_3_.m <==
0

==> anc/AllOneLoop6Gluons/6g_pppmpm_G/triangle_4_.m <==
(+1/2I Spaa[5,6]^3Spaa[1,4]^3Spab[1,Sp[5]+Sp[6],1])/(Spaa[5,6]Spaa[3,4]Spaa[2,3]Spaa[1,5]^4Spaa[1,2])+
(+1/2I Spaa[5,6]^2Spaa[1,4]^2Spaa[4,6]Spab[1,Sp[5]+Sp[6],1])/(Spaa[5,6]Spaa[3,4]Spaa[2,3]Spaa[1,5]^3Spaa[1,2])+
(+1/2I Spaa[5,6]Spaa[1,4]Spaa[4,6]^2Spab[1,Sp[5]+Sp[6],1])/(Spaa[5,6]Spaa[3,4]Spaa[2,3]Spaa[1,5]^2Spaa[1,2])+
(+1/2I Spaa[4,6]^3Spab[1,Sp[5]+Sp[6],1])/(Spaa[1,2]Spaa[1,5]Spaa[2,3]Spaa[3,4]Spaa[5,6])

==> anc/AllOneLoop6Gluons/6g_pppmpm_G/triangle_5_.m <==
(-1/2I Spaa[1,6]^3Spaa[4,5]^3Spab[1,Sp[5]+Sp[6],1])/(Spaa[1,2]Spaa[1,5]^4Spaa[2,3]Spaa[3,4]Spaa[5,6])

==> anc/AllOneLoop6Gluons/6g_pppmpm_G/triangle_6_.m <==
(-1/2I Spaa[1,4]^4Spbb[1,6]Spaa[5,6]^3)/(Spaa[1,2]Spaa[1,5]^4Spaa[2,3]Spaa[3,4]Spaa[4,5])

==> anc/AllOneLoop6Gluons/6g_pppmpm_G/triangle_7_.m <==
0

==> anc/AllOneLoop6Gluons/6g_pppmpm_G/triangle_8_.m <==
(-1/2I Spaa[5,6]^3Spaa[1,4]^4Spbb[1,6])/(Spaa[4,5]Spaa[3,4]Spaa[2,3]Spaa[1,5]^4Spaa[1,2])+
(+2I Spaa[5,6]^2Spaa[1,4]^3Spbb[1,6]Spaa[4,6])/(Spaa[4,5]Spaa[3,4]Spaa[2,3]Spaa[1,5]^3Spaa[1,2])+
(-3I Spaa[5,6]Spaa[1,4]^2Spbb[1,6]Spaa[4,6]^2)/(Spaa[4,5]Spaa[3,4]Spaa[2,3]Spaa[1,5]^2Spaa[1,2])+
(+2I Spaa[1,4]Spbb[1,6]Spaa[4,6]^3)/(Spaa[1,2]Spaa[1,5]Spaa[2,3]Spaa[3,4]Spaa[4,5])

==> anc/AllOneLoop6Gluons/6g_pppmpm_G/triangle_9_.m <==
(+1/2I Spaa[2,4]^4Spaa[5,6]^3Spab[2,Sp[1]+Sp[6],2])/(Spaa[1,2]Spaa[1,6]Spaa[2,3]Spaa[2,5]^4Spaa[3,4]Spaa[4,5])

==> anc/AllOneLoop6Gluons/6g_ppppmm_G/AllCutInfo <==
Format:
 I: Internal Line Label
 Number: External Line Label
each followed by:
 p: Positive Helicity Label
 n: Negative Helicity Label

box(1): Im1pIpIm2pImIp3pImIp4p5m6mIp
box(2): Im1pImIp2pImIp3p4p5mImIp6mIp
box(3): Im1pIpIm2p3pImIp4pImIp5m6mIp
box(4): Im1pIpIm2p3p4pImIp5mIpIm6mIp
box(5): Im6m1pIpIm2pIpIm3p4pImIp5mIp
triangle(1): Im1pIpIm2pImIp3p4p5m6mIp
triangle(2): Im1pImIp2pImIp3p4p5m6mIp
triangle(3): Im1pIpIm2p3pImIp4p5m6mIp
triangle(4): Im1pIpIm2p3p4pImIp5m6mIp
triangle(5): Im1pIpIm2p3p4p5mIpIm6mIp
triangle(6): Im1pImIp2p3p4p5mImIp6mIp
triangle(7): Ip1pImIp2p3p4p5mImIp6mIm
triangle(8): Im6m1pIpIm2pIpIm3p4p5mIp
triangle(9): Im1p2pImIp3pImIp4p5m6mIp
triangle(10): Ip6m1pImIp2pImIp3p4p5mIm
triangle(11): Im6m1pIpIm2p3p4pImIp5mIp
triangle(12): Im1p2pImIp3p4p5mImIp6mIp
triangle(22): Im1p2p3p4pImIp5mIpIm6mIp
triangle(25): Ip4p5m6m1pIpIm2pIpIm3pIm
bubble(1): Im6m1pIpIm2p3p4p5mIp
bubble(2): Im1p2pImIp3p4p5m6mIp
bubble(3): Ip6m1pImIp2p3p4p5mIm
bubble(4): Im6m1p2pIpIm3p4p5mIp
bubble(5): Im1p2p3pImIp4p5m6mIp
bubble(9): Im1p2p3p4pImIp5m6mIp
bubble(11): Ip4p5m6m1pIpIm2p3pIm


==> anc/AllOneLoop6Gluons/6g_ppppmm_G/BenchmarkCheck.m <==
<< Spinors`;
On[Assert];
SetDirectory[NotebookDirectory[]];

DeclareSpinorMomentum[Sp[1], {{5.64112881713923583211*^-1+0I}, {-1.16142076352257195694+0I}}, {{5.64112881713923583211*^-1+0I, -1.16142076352257195694+0I}}]
DeclareSpinorMomentum[Sp[2], {{-4.64873538844630674696*^-20+1.85335672282795580206I}, {1.32099548452455967161-9.21202622323894240551*^-2I}}, {{-4.64873538844630674696*^-20+1.85335672282795580206I, -1.32099548452455967161-9.21202622323894239941*^-2I}}]
DeclareSpinorMomentum[Sp[3], {{9.84073342336265994776+24.5012162241276681106I}, {-8.26035705611370068419-37.076931065516607406I}}, {{-2.75038888418595501176*^-20+1.09652438845330411411I, 1.07867705577722402265*^-1+5.75982580979608616803*^-1I}}]
DeclareSpinorMomentum[Sp[4], {{-4.74492790697931048834*^-19+3.55417310336507049707I}, {6.33058642492599197397*^-2-4.78310974327741620683I}}, {{-4.74492790697931048834*^-19+3.55417310336507049707I, -6.33058642492599210204*^-2-4.78310974327741620683I}}]
DeclareSpinorMomentum[Sp[5], {{-2.81377738301297896336*^-20+1.12179610014139426362I}, {-7.79999145914050329739*^-1+5.27471949899611383022*^-3I}}, {{-2.81377738301297896336*^-20+1.12179610014139426362I, 7.79999145914050329739*^-1+5.27471949899611379126*^-3I}}]
DeclareSpinorMomentum[Sp[6], {{-5.61725829372124862027-22.8391814807276962475I}, {3.7790251619804524207+29.7585583367651368182I}}, {{-4.81833706135731732177*^-20+1.9209734775853276002I, 3.04012526364544427029*^-1-7.66730115871076791243*^-2I}}]

Assert[N[Import["tree.m"], 5] == N[(-0.272590356611+0.115683709749I), 5]]
Assert[N[Import["box(1).m"], 5] == N[(-50.927492799-92.4658236082I), 5]]
Assert[N[Import["box(2).m"], 5] == N[(-10.6748798857+13.5426906173I), 5]]
Assert[N[Import["box(3).m"], 5] == N[(324.165397764+179.553006429I), 5]]
Assert[N[Import["box(4).m"], 5] == N[(74.464236239+144.08548646I), 5]]
Assert[N[Import["box(5).m"], 5] == N[(1035.10632869-737.40532981I), 5]]
Assert[N[Import["triangle(5).m"], 5] == N[(2.14887296896-2.72616854766I), 5]]
Assert[N[Import["triangle(7).m"], 5] == N[(-2.14887296896+2.72616854766I), 5]]
Assert[N[Import["triangle(8).m"], 5] == N[(-24.2119315191-12.6890461247I), 5]]
Assert[N[Import["triangle(10).m"], 5] == N[(24.2119315191+12.6890461247I), 5]]
Assert[N[Import["bubble(1).m"], 5] == N[(0.00274947242032-0.000495704963256I), 5]]
Assert[N[Import["bubble(3).m"], 5] == N[(0.00816997852345-0.00149048804021I), 5]]
Assert[N[Import["bubble(4).m"], 5] == N[(0.281206051864+0.165405572644I), 5]]
Assert[N[Import["rational.m"], 5] == N[(0.139507185-0.0018007609397I), 5]]


==> anc/AllOneLoop6Gluons/6g_ppppmm_G/box_1_.m <==
(+1/2I Spbb[1,2]Spbb[2,3]Spaa[5,6]^3)/(Spaa[1,6]Spaa[3,4]Spaa[4,5])

==> anc/AllOneLoop6Gluons/6g_ppppmm_G/box_2_.m <==
(+1/2I Spbb[1,2]Spbb[1,6]Spaa[5,6]^3)/(Spaa[2,3]Spaa[3,4]Spaa[4,5])

==> anc/AllOneLoop6Gluons/6g_ppppmm_G/box_3_.m <==
(+1/2I Spaa[5,6]^3Spab[1,Sp[2]+Sp[3],4]Spab[4,Sp[2]+Sp[3],1])/(Spaa[1,2]Spaa[1,6]Spaa[2,3]Spaa[3,4]Spaa[4,5])

==> anc/AllOneLoop6Gluons/6g_ppppmm_G/box_4_.m <==
(+1/2I Spbb[1,6]Spaa[5,6]^4Spbb[5,6])/(Spaa[1,2]Spaa[2,3]Spaa[3,4]Spaa[4,5])

==> anc/AllOneLoop6Gluons/6g_ppppmm_G/box_5_.m <==
(+1/2I Spaa[5,6]^3Spab[2,Sp[1]+Sp[6],5]Spab[5,Sp[1]+Sp[6],2])/(Spaa[1,2]Spaa[1,6]Spaa[2,3]Spaa[3,4]Spaa[4,5])

==> anc/AllOneLoop6Gluons/6g_ppppmm_G/bubble_11_.m <==
0

==> anc/AllOneLoop6Gluons/6g_ppppmm_G/bubble_1_.m <==
(+1/3I Spbb[1,2]^3Spaa[1,6]^2Spaa[2,5]^3)/(Spaa[1,2]Spaa[2,3]Spaa[3,4]Spaa[4,5]Spab[2,Sp[1]+Sp[6],2]^3)+
(+1/2I Spbb[1,2]^2Spaa[1,6]Spaa[2,5]^2Spaa[5,6])/(Spaa[1,2]Spaa[2,3]Spaa[3,4]Spaa[4,5]Spab[2,Sp[1]+Sp[6],2]^2)+
(+1I Spbb[1,2]Spaa[2,5]Spaa[5,6]^2)/(Spaa[1,2]Spaa[2,3]Spaa[3,4]Spaa[4,5]Spab[2,Sp[1]+Sp[6],2])

==> anc/AllOneLoop6Gluons/6g_ppppmm_G/bubble_2_.m <==
0

==> anc/AllOneLoop6Gluons/6g_ppppmm_G/bubble_3_.m <==
(+1/3I Spbb[1,2]^3Spaa[1,6]^2Spaa[2,5]^3)/(Spaa[1,2]Spaa[2,3]Spaa[3,4]Spaa[4,5]Spab[2,Sp[1]+Sp[6],2]^3)+
(-3/2I Spbb[1,2]^2Spaa[1,6]Spaa[2,5]^2Spaa[5,6])/(Spaa[1,2]Spaa[2,3]Spaa[3,4]Spaa[4,5]Spab[2,Sp[1]+Sp[6],2]^2)+
(+3I Spbb[1,2]Spaa[2,5]Spaa[5,6]^2)/(Spaa[1,2]Spaa[2,3]Spaa[3,4]Spaa[4,5]Spab[2,Sp[1]+Sp[6],2])

==> anc/AllOneLoop6Gluons/6g_ppppmm_G/bubble_4_.m <==
(-1/3I Spbb[1,2]^3Spaa[1,6]^2Spaa[2,5]^3)/(Spaa[1,2]Spaa[2,3]Spaa[3,4]Spaa[4,5]Spab[2,Sp[1]+Sp[6],2]^3)+
(-1/2I Spbb[1,2]^2Spaa[1,6]Spaa[2,5]^2Spaa[5,6])/(Spaa[1,2]Spaa[2,3]Spaa[3,4]Spaa[4,5]Spab[2,Sp[1]+Sp[6],2]^2)+
(-1I Spbb[1,2]Spaa[2,5]Spaa[5,6]^2)/(Spaa[1,2]Spaa[2,3]Spaa[3,4]Spaa[4,5]Spab[2,Sp[1]+Sp[6],2])+
(+11/6I Spaa[5,6]^3)/(Spaa[1,2]Spaa[1,6]Spaa[2,3]Spaa[3,4]Spaa[4,5])+
(-1/3I Spbb[3,4]^3Spaa[3,6]^3Spaa[4,5]^2)/(Spaa[1,2]Spaa[1,6]Spaa[2,3]Spaa[3,4]Spab[3,Sp[4]+Sp[5],3]^3)+
(+3/2I Spbb[3,4]^2Spaa[3,6]^2Spaa[4,5]Spaa[5,6])/(Spaa[1,2]Spaa[1,6]Spaa[2,3]Spaa[3,4]Spab[3,Sp[4]+Sp[5],3]^2)+
(-3I Spbb[3,4]Spaa[3,6]Spaa[5,6]^2)/(Spaa[1,2]Spaa[1,6]Spaa[2,3]Spaa[3,4]Spab[3,Sp[4]+Sp[5],3])

==> anc/AllOneLoop6Gluons/6g_ppppmm_G/bubble_5_.m <==
0

==> anc/AllOneLoop6Gluons/6g_ppppmm_G/bubble_9_.m <==
0

==> anc/AllOneLoop6Gluons/6g_ppppmm_G/rational.m <==
(+2/3I Spaa[1,6]Spaa[2,5]^3Spbb[1,2]^3)/(Spaa[1,2]Spaa[2,3]Spaa[3,4]Spaa[4,5]Spbb[1,6]Spab[2,Sp[1]+Sp[6],2]^2)+
(-1/3I Spaa[1,6]Spbb[1,2]^3Spaa[2,5]^3)/(Spaa[1,2]Spaa[2,3]Spaa[3,4]Spaa[4,5]Spbb[1,6]Spab[2,Sp[1]+Sp[6],2]s[3,4,5])+
(-1I Spaa[5,6]Spbb[1,2]^2Spaa[2,5]^2)/(Spaa[1,2]Spaa[2,3]Spaa[3,4]Spaa[4,5]Spbb[1,6]Spab[2,Sp[1]+Sp[6],2])+
(-1/3I Spbb[1,2]Spbb[3,4]^3Spaa[2,6]^2Spaa[1,3]^2)/(Spaa[1,2]^2Spaa[2,3]Spaa[1,6]Spbb[4,5]Spbb[5,6]s[1,2,3]s[3,4,5])+
(+2/3I Spbb[3,4]^3Spaa[3,6]^3Spaa[4,5])/(Spaa[1,2]Spaa[1,6]Spaa[2,3]Spaa[3,4]Spbb[4,5]Spab[3,Sp[4]+Sp[5],3]^2)+
(-1/3I Spbb[3,4]^3Spaa[3,6]^3Spaa[4,5])/(Spaa[1,2]Spaa[1,6]Spaa[2,3]Spaa[3,4]Spbb[4,5]Spab[3,Sp[4]+Sp[5],3]s[3,4,5])+
(-1I Spbb[3,4]^2Spaa[3,6]^2Spaa[5,6])/(Spaa[1,2]Spaa[1,6]Spaa[2,3]Spaa[3,4]Spbb[4,5]Spab[3,Sp[4]+Sp[5],3])+
(-1/3I Spbb[1,2]^3Spaa[2,4]^2Spbb[3,4]Spaa[3,5]^2)/(Spbb[1,6]Spaa[2,3]Spaa[3,4]^2Spaa[4,5]Spbb[5,6]s[2,3,4]s[3,4,5])+
(-1/3I Spbb[1,4]^4Spaa[1,2]^2Spbb[2,3]Spaa[3,4]^2)/(Spaa[1,2]Spaa[2,3]^2Spaa[3,4]Spbb[4,5]Spbb[5,6]Spbb[1,6]s[1,2,3]s[2,3,4])+
(+1/3I Spaa[1,2]^3Spbb[1,2]^3Spaa[1,4]^2Spbb[1,4]^3Spaa[5,6]-1/3I Spaa[1,2]^3Spbb[1,2]^3Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spaa[4,6]-1/3I Spaa[1,2]^3Spbb[1,2]^3Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[5,6]-2/3I Spaa[1,2]^3Spbb[1,2]^3Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[5,6]+1/3I Spaa[1,2]^3Spbb[1,2]^3Spaa[1,4]Spbb[1,4]^2Spaa[4,5]Spbb[4,5]Spaa[5,6]+2/3I Spaa[1,2]^3Spbb[1,2]^2Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spbb[2,4]Spaa[4,5]Spaa[5,6]+2/3I Spaa[1,2]^3Spbb[1,2]^3Spaa[1,4]Spbb[1,4]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]+1I Spaa[1,2]^3Spbb[1,2]^2Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spbb[2,4]Spaa[4,6]Spaa[5,6]-1I Spaa[1,2]^3Spbb[1,2]^3Spaa[1,4]Spbb[1,4]^2Spaa[5,6]^2Spbb[5,6]+4/3I Spaa[1,2]^3Spbb[1,2]^3Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[4,6]Spaa[5,6]^2+5/3I Spaa[1,2]^3Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[5,6]^2+1/3I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[4,6]+2/3I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[4,6]+4/3I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[5,6]-1/3I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,4]^2Spaa[1,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]-2/3I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[4,5]Spaa[4,6]-1/3I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[4,5]Spaa[5,6]-2/3I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,4]^2Spaa[1,5]Spaa[4,6]^2Spbb[4,6]-1I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[4,6]^2+4/3I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,4]^2Spaa[1,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]-2I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]-3I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[4,6]Spaa[5,6]+4/3I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[5,6]^2Spbb[5,6]-4/3I Spaa[1,2]^3Spbb[1,2]^3Spaa[1,5]Spbb[1,5]^2Spbb[4,6]Spaa[5,6]^2-4/3I Spaa[1,2]^3Spbb[1,2]^2Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[5,6]^2+4/3I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[5,6]-1/3I Spaa[1,2]^3Spbb[1,2]^3Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[5,6]-5/3I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]-7/3I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[4,6]Spaa[5,6]+7/3I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[5,6]^2Spbb[5,6]-10/3I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[4,6]Spaa[5,6]^2-3I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[5,6]^2+1/3I Spaa[1,2]^3Spbb[1,2]^4Spaa[2,4]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2+1/3I Spaa[1,2]^3Spbb[1,2]^4Spaa[2,5]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]+1/3I Spaa[1,2]^3Spbb[1,2]^4Spaa[2,6]Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]+1/3I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[4,6]Spaa[5,6]-1/3I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[5,6]^2Spbb[5,6]+1/3I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[5,6]^2+2/3I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,4]Spaa[4,5]^2Spbb[4,5]^2Spaa[5,6]+1/3I Spaa[1,2]^3Spbb[1,2]Spbb[1,4]Spbb[1,5]^2Spbb[2,4]^2Spaa[4,5]^2Spaa[5,6]+1I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]-1/3I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,4]^2Spbb[2,4]Spaa[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]+1I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,4]Spbb[1,5]Spbb[2,4]Spaa[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+4/3I Spaa[1,2]^3Spbb[1,2]Spbb[1,4]Spbb[1,5]Spbb[1,6]Spbb[2,4]^2Spaa[4,5]Spaa[4,6]Spaa[5,6]+1/3I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,4]Spaa[4,5]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]+2/3I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,5]Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2-5/3I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,4]Spbb[1,5]Spbb[2,4]Spaa[4,5]Spaa[5,6]^2Spbb[5,6]+2I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,5]^2Spbb[2,4]Spaa[4,5]Spbb[4,6]Spaa[5,6]^2+1I Spaa[1,2]^3Spbb[1,2]Spbb[1,5]^2Spbb[1,6]Spbb[2,4]^2Spaa[4,5]Spaa[5,6]^2+1/3I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,4]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]+1I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+1I Spaa[1,2]^3Spbb[1,2]Spbb[1,4]Spbb[1,6]^2Spbb[2,4]^2Spaa[4,6]^2Spaa[5,6]-4/3I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+5/3I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2-2I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+4I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+8/3I Spaa[1,2]^3Spbb[1,2]Spbb[1,5]Spbb[1,6]^2Spbb[2,4]^2Spaa[4,6]Spaa[5,6]^2+2/3I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,4]Spaa[5,6]^3Spbb[5,6]^2-8/3I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+2I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,5]^2Spbb[2,6]Spbb[4,6]Spaa[5,6]^3-8/3I Spaa[1,2]^3Spbb[1,2]^2Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[5,6]^3Spbb[5,6]+5/3I Spaa[1,2]^3Spbb[1,2]Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[5,6]^3-2/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]^2Spbb[1,4]^3Spaa[5,6]^2Spbb[5,6]+4/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spbb[4,6]Spaa[5,6]^2-1/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2Spaa[5,6]-1/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[4,5]Spbb[4,5]Spaa[5,6]+1/3I Spaa[1,2]^2Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[4,5]Spaa[5,6]+1I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]-2I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+4/3I Spaa[1,2]^2Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[4,6]Spaa[5,6]+7/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[5,6]^2Spbb[5,6]-8/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[4,6]Spaa[5,6]^2+2I Spaa[1,2]^2Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[5,6]^2+1/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[5,6]+1/3I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spbb[4,6]Spaa[5,6]-4/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]+4/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[5,6]^2Spbb[5,6]-10/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[4,6]Spaa[5,6]^2-1/3I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2+1/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,4]^2Spaa[4,5]^2Spbb[4,5]^2Spaa[5,6]+1/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,4]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+2/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2-5/3I Spaa[1,2]^2Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spbb[2,4]Spaa[4,5]Spaa[5,6]^2Spbb[5,6]+2I Spaa[1,2]^2Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spbb[2,4]Spaa[4,5]Spbb[4,6]Spaa[5,6]^2-1/3I Spaa[1,2]^2Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spbb[1,6]Spbb[2,4]^2Spaa[4,5]Spaa[5,6]^2-5/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,4]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+2I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2-5/3I Spaa[1,2]^2Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spbb[2,4]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+10/3I Spaa[1,2]^2Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-2/3I Spaa[1,2]^2Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[1,6]^2Spbb[2,4]^2Spaa[4,6]Spaa[5,6]^2+2I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,4]^2Spaa[5,6]^3Spbb[5,6]^2-5I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,5]^2Spbb[4,6]^2Spaa[5,6]^3-5/3I Spaa[1,2]^2Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[5,6]^3Spbb[5,6]+4I Spaa[1,2]^2Spbb[1,2]Spaa[1,4]Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spbb[4,6]Spaa[5,6]^3-1/3I Spaa[1,2]^2Spaa[1,4]Spbb[1,5]^2Spbb[1,6]^2Spbb[2,4]^2Spaa[5,6]^3+1/3I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]^2Spaa[1,5]^3Spbb[1,5]^2Spaa[4,6]+4/3I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[4,6]+2I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[5,6]+1/3I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,4]Spaa[2,6]Spaa[4,5]-1/3I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,4]^2Spaa[1,5]^2Spaa[2,6]Spaa[4,6]Spbb[5,6]+2/3I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,6]Spaa[4,6]Spbb[4,6]+4/3I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[4,6]-4/3I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,6]Spaa[5,6]Spbb[5,6]+4/3I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,5]^2Spbb[1,5]^2Spaa[2,6]Spbb[4,6]Spaa[5,6]+4/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,5]^2Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[5,6]+1/3I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]-1/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2Spbb[2,4]Spaa[4,5]Spaa[4,6]+1/3I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[4,5]Spbb[4,5]Spaa[5,6]-1/3I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]^3Spaa[1,5]^2Spaa[4,6]^2Spbb[5,6]+2/3I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[4,6]^2Spbb[4,6]-4/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[4,6]^2-3I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]+10/3I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]-8/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[4,6]Spaa[5,6]+2/3I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[5,6]^2Spbb[5,6]-2/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,5]^2Spbb[1,5]^3Spbb[4,6]Spaa[5,6]^2-2/3I Spaa[1,2]^2Spbb[1,2]Spaa[1,5]^2Spbb[1,5]^3Spbb[1,6]Spbb[2,4]Spaa[5,6]^2+1I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]^2Spaa[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[4,6]+4I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[5,6]-1/3I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spaa[2,4]Spaa[4,6]Spbb[4,6]+1/3I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spaa[2,4]Spaa[5,6]Spbb[5,6]-2/3I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[2,4]Spbb[4,6]Spaa[5,6]+2/3I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,4]Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[4,6]Spbb[4,6]+1I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[4,6]-5/3I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,4]Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[5,6]Spbb[5,6]+11/3I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[4,6]Spaa[5,6]+7/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[5,6]+1/3I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[4,6]^2Spbb[4,6]-1I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[4,6]^2-2I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]+5I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]-16/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[4,6]Spaa[5,6]+2/3I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[5,6]^2Spbb[5,6]+2I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spbb[4,6]Spaa[5,6]^2-13/3I Spaa[1,2]^2Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[5,6]^2-1/3I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,5]Spaa[2,4]Spaa[2,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]+1/3I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,4]Spaa[1,5]Spaa[2,4]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]-1/3I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,4]Spaa[1,5]Spaa[2,4]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]+1/3I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,5]Spbb[1,5]Spaa[2,4]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2-1/3I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,5]Spaa[2,5]Spaa[2,6]Spaa[4,5]Spbb[4,5]^2+1/3I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]+1/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spaa[4,5]Spbb[4,5]Spaa[5,6]-1/3I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]-1/3I Spaa[1,2]^2Spbb[1,2]^4Spaa[1,5]Spaa[2,6]^2Spaa[4,5]Spbb[4,5]Spbb[4,6]-1/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^2Spaa[4,5]-1/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,5]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[4,6]+1/3I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spaa[5,6]Spbb[5,6]-1/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[5,6]-2/3I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,4]Spaa[1,5]Spaa[2,6]Spaa[4,5]^2Spbb[4,5]^2-1/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]^2Spaa[2,6]Spaa[4,5]^2-1I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,4]Spaa[1,5]Spaa[2,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]+1/3I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[2,6]Spaa[4,5]Spaa[4,6]Spbb[5,6]-1I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,6]Spaa[4,5]Spaa[4,6]Spbb[4,6]-4/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[4,5]Spaa[4,6]-2/3I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,4]Spaa[1,5]Spaa[2,6]Spaa[4,5]Spbb[4,5]Spaa[5,6]Spbb[5,6]+1I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,6]Spaa[4,5]Spaa[5,6]Spbb[5,6]-4/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[2,6]Spaa[4,5]Spbb[4,6]Spaa[5,6]-4/3I Spaa[1,2]^2Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[4,5]Spaa[5,6]-1/3I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,4]Spaa[1,5]Spaa[2,6]Spaa[4,6]^2Spbb[4,6]^2-1I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[4,6]^2Spbb[4,6]-1I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[4,6]^2+1I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,4]Spaa[1,5]Spaa[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]-4/3I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,5]Spbb[1,5]Spaa[2,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]+7/3I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]-5I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]-8/3I Spaa[1,2]^2Spbb[1,2]Spaa[1,5]Spbb[1,5]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[4,6]Spaa[5,6]-2/3I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,4]Spaa[1,5]Spaa[2,6]Spaa[5,6]^2Spbb[5,6]^2+11/3I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,5]Spbb[1,5]Spaa[2,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,5]Spbb[1,5]^2Spaa[2,6]Spbb[2,6]Spbb[4,6]Spaa[5,6]^2+3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[5,6]^2Spbb[5,6]-5/3I Spaa[1,2]^2Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[5,6]^2-1/3I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]^2Spaa[1,5]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]-2/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[4,5]^2Spbb[4,5]Spaa[5,6]-1/3I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]^2Spaa[1,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-1I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+10/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]-4I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+1I Spaa[1,2]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[2,4]^2Spaa[4,5]Spaa[4,6]Spaa[5,6]+4/3I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[4,5]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]-1I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,5]Spbb[1,5]^2Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2+2/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[4,5]Spaa[5,6]^2Spbb[5,6]-1I Spaa[1,2]^2Spbb[1,2]Spaa[1,5]Spbb[1,5]^3Spbb[2,4]Spaa[4,5]Spbb[4,6]Spaa[5,6]^2+2/3I Spaa[1,2]^2Spaa[1,5]Spbb[1,5]^3Spbb[1,6]Spbb[2,4]^2Spaa[4,5]Spaa[5,6]^2+2I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]^2Spaa[1,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]-8/3I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]+8/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]^2Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]-16/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+2I Spaa[1,2]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[1,6]^2Spbb[2,4]^2Spaa[4,6]^2Spaa[5,6]-13/3I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]^2Spaa[1,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2+38/3I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-26/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,5]Spbb[1,5]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2+13/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-10I Spaa[1,2]^2Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+3I Spaa[1,2]^2Spaa[1,5]Spbb[1,5]^2Spbb[1,6]^2Spbb[2,4]^2Spaa[4,6]Spaa[5,6]^2-13/3I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[5,6]^3Spbb[5,6]^2+29/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,5]Spbb[1,5]^2Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-16/3I Spaa[1,2]^2Spbb[1,2]Spaa[1,5]Spbb[1,5]^3Spbb[2,6]Spbb[4,6]Spaa[5,6]^3+5/3I Spaa[1,2]^2Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[5,6]^3Spbb[5,6]+4/3I Spaa[1,2]^2Spaa[1,5]Spbb[1,5]^3Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[5,6]^3+5/3I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spaa[1,6]^3Spbb[1,6]^3Spaa[5,6]-2/3I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[4,6]Spaa[5,6]+7/3I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spbb[4,6]Spaa[5,6]+4/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[2,6]Spaa[5,6]+2I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]-5/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[4,6]Spaa[5,6]+8/3I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[5,6]^2Spbb[5,6]+1/3I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spbb[4,6]Spaa[5,6]^2-7/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[5,6]^2+1/3I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,4]Spaa[1,6]Spaa[2,4]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]-2/3I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,4]Spaa[1,6]Spaa[2,4]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+1I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,5]Spaa[1,6]Spaa[2,4]Spbb[4,6]^2Spaa[5,6]^2-2/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[5,6]-1I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]-10/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]-5/3I Spaa[1,2]^2Spbb[1,2]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]^2Spaa[2,6]Spaa[4,6]Spaa[5,6]+8/3I Spaa[1,2]^2Spbb[1,2]^3Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-3I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spbb[4,6]Spaa[5,6]^2+2/3I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[5,6]^2Spbb[5,6]-7/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[5,6]^2-4/3I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]-5/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+1/3I Spaa[1,2]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]^2Spaa[4,6]^2Spaa[5,6]+11/3I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-14/3I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2-1/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-22/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+2/3I Spaa[1,2]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]^2Spaa[4,6]Spaa[5,6]^2-8/3I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[5,6]^3Spbb[5,6]^2+25/3I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-16/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spbb[2,6]Spbb[4,6]Spaa[5,6]^3-1I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[5,6]^3Spbb[5,6]+1/3I Spaa[1,2]^2Spbb[1,5]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spbb[2,6]Spaa[5,6]^3+1/3I Spaa[1,2]^2Spbb[1,2]^3Spaa[2,4]Spaa[2,5]Spbb[2,6]Spbb[4,5]^2Spaa[5,6]^2+1/3I Spaa[1,2]^2Spbb[1,2]^3Spaa[2,4]Spaa[2,6]Spbb[2,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2+2/3I Spaa[1,2]^2Spbb[1,2]^3Spaa[2,4]Spaa[4,5]Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^2+1/3I Spaa[1,2]^2Spbb[1,2]^3Spaa[2,5]^2Spbb[2,5]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]+1/3I Spaa[1,2]^2Spbb[1,2]^3Spbb[2,4]Spaa[2,5]Spaa[2,6]Spaa[4,5]Spbb[4,5]Spaa[5,6]Spbb[5,6]+2/3I Spaa[1,2]^2Spbb[1,2]^3Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]+2/3I Spaa[1,2]^2Spbb[1,2]^3Spaa[2,5]Spaa[4,5]^2Spbb[4,5]^3Spaa[5,6]-1/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]^2Spbb[2,4]^2Spaa[2,5]Spaa[4,5]^2Spbb[4,5]Spaa[5,6]+2/3I Spaa[1,2]^2Spbb[1,2]^3Spaa[2,5]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]^2Spbb[5,6]+1/3I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[4,5]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]+1/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spbb[2,6]Spaa[4,5]Spbb[4,5]Spaa[5,6]^2-1/3I Spaa[1,2]^2Spbb[1,2]^3Spaa[2,5]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]^2+1/3I Spaa[1,2]^2Spbb[1,2]^3Spaa[2,6]^2Spbb[2,6]Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]-2/3I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^2Spaa[4,5]Spaa[5,6]Spbb[5,6]+1/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[4,5]Spaa[5,6]+1/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[4,6]Spaa[5,6]-1/3I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[5,6]^2Spbb[5,6]+1/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[5,6]^2+4/3I Spaa[1,2]^2Spbb[1,2]^3Spaa[2,6]Spaa[4,5]^2Spbb[4,5]^2Spbb[4,6]Spaa[5,6]+2/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spbb[1,5]Spbb[2,4]^2Spaa[2,6]Spaa[4,5]^2Spaa[5,6]Spbb[5,6]-2/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]^2Spbb[2,4]^2Spaa[2,6]Spaa[4,5]^2Spbb[4,6]Spaa[5,6]+1/3I Spaa[1,2]^2Spbb[1,5]^2Spbb[1,6]Spbb[2,4]^3Spaa[2,6]Spaa[4,5]^2Spaa[5,6]+2/3I Spaa[1,2]^2Spbb[1,2]^3Spaa[2,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]+1/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]-1/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+2/3I Spaa[1,2]^2Spbb[1,5]Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]Spaa[4,5]Spaa[4,6]Spaa[5,6]+2/3I Spaa[1,2]^2Spbb[1,2]^3Spaa[2,6]Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-1I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spbb[2,4]Spaa[2,6]Spaa[4,5]Spaa[5,6]^2Spbb[5,6]^2+2/3I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]Spbb[2,4]Spaa[2,6]Spaa[4,5]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+1/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[4,5]Spbb[4,6]Spaa[5,6]^2-1I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[4,5]Spaa[5,6]^2Spbb[5,6]+1/3I Spaa[1,2]^2Spbb[1,5]^2Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[4,5]Spaa[5,6]^2+1/3I Spaa[1,2]^2Spbb[1,6]^3Spbb[2,4]^3Spaa[2,6]Spaa[4,6]^2Spaa[5,6]-2/3I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+2/3I Spaa[1,2]^2Spbb[1,5]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spbb[2,6]Spaa[4,6]Spaa[5,6]^2+2/3I Spaa[1,2]^2Spbb[1,2]^3Spaa[2,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2-2/3I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]Spaa[2,6]Spbb[2,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-1/3I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[5,6]^3Spbb[5,6]^2+1/3I Spaa[1,2]^2Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]^2Spaa[5,6]^3+1/3I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spaa[4,5]^3Spbb[4,5]^3Spaa[5,6]-1/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spbb[1,5]Spbb[2,4]Spaa[4,5]^3Spbb[4,5]^2Spaa[5,6]+2/3I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]+1/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]^2Spbb[2,4]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]-2/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spbb[1,5]Spbb[2,4]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+2/3I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spaa[4,5]^2Spbb[4,5]^2Spaa[5,6]^2Spbb[5,6]-1/3I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]Spaa[4,5]^2Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^2-1I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spbb[1,5]Spbb[2,4]Spaa[4,5]^2Spbb[4,5]Spaa[5,6]^2Spbb[5,6]+1/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]^2Spbb[2,4]Spaa[4,5]^2Spbb[4,5]Spbb[4,6]Spaa[5,6]^2-1/3I Spaa[1,2]^2Spbb[1,4]Spbb[1,5]^2Spbb[2,4]^2Spaa[4,5]^2Spaa[5,6]^2Spbb[5,6]+1/3I Spaa[1,2]^2Spbb[1,5]^3Spbb[2,4]^2Spaa[4,5]^2Spbb[4,6]Spaa[5,6]^2+1/3I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]+1/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]^2Spbb[2,4]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]-1/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spbb[1,5]Spbb[2,4]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]+2/3I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-2/3I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2+4/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]^2Spbb[2,4]Spaa[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2-8/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spbb[1,5]Spbb[2,4]Spaa[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+1I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]^2Spbb[2,4]Spaa[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2-5/3I Spaa[1,2]^2Spbb[1,4]Spbb[1,5]Spbb[1,6]Spbb[2,4]^2Spaa[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+7/3I Spaa[1,2]^2Spbb[1,5]^2Spbb[1,6]Spbb[2,4]^2Spaa[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-2/3I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+7/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spbb[1,5]Spbb[2,4]Spaa[4,5]Spaa[5,6]^3Spbb[5,6]^2-14/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]^2Spbb[2,4]Spaa[4,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+2/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]^2Spbb[2,6]Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3+2I Spaa[1,2]^2Spbb[1,5]^3Spbb[2,4]Spbb[2,6]Spaa[4,5]Spbb[4,6]Spaa[5,6]^3-4/3I Spaa[1,2]^2Spbb[1,5]^2Spbb[1,6]Spbb[2,4]^2Spaa[4,5]Spaa[5,6]^3Spbb[5,6]-1/3I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]^2-1I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+1/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2-1I Spaa[1,2]^2Spbb[1,4]Spbb[1,6]^2Spbb[2,4]^2Spaa[4,6]^2Spaa[5,6]^2Spbb[5,6]+8/3I Spaa[1,2]^2Spbb[1,5]Spbb[1,6]^2Spbb[2,4]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2+5/3I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2-7/3I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]+11/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[4,6]Spaa[5,6]^3Spbb[5,6]^2+1/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]^2Spbb[2,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3-34/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+16/3I Spaa[1,2]^2Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3-2I Spaa[1,2]^2Spbb[1,5]Spbb[1,6]^2Spbb[2,4]^2Spaa[4,6]Spaa[5,6]^3Spbb[5,6]-14/3I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spaa[5,6]^4Spbb[5,6]^3+34/3I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]^2-28/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]^2Spbb[2,6]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]+11/3I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[5,6]^4Spbb[5,6]^2+8/3I Spaa[1,2]^2Spbb[1,5]^3Spbb[2,6]^2Spbb[4,6]Spaa[5,6]^4-1I Spaa[1,2]^2Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spbb[2,6]Spaa[5,6]^4Spbb[5,6]+2/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spaa[5,6]^2Spbb[5,6]-2/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^2Spbb[4,6]Spaa[5,6]^2+1/3I Spaa[1,2]Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[5,6]^2+1I Spaa[1,2]Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^3Spaa[5,6]^3Spbb[5,6]^2-8/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+5/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spbb[4,6]^2Spaa[5,6]^3-2/3I Spaa[1,2]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[5,6]^3Spbb[5,6]+1I Spaa[1,2]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spbb[4,6]Spaa[5,6]^3+1/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[5,6]-1/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2Spaa[4,5]Spbb[4,5]Spaa[5,6]+1/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]^2Spbb[1,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]-2/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]+10/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2Spaa[5,6]^2Spbb[5,6]-11/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^3Spbb[4,6]Spaa[5,6]^2+2/3I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^3Spbb[1,6]Spbb[2,4]Spaa[5,6]^2+2/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[5,6]-1/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]+1/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]-2/3I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[4,6]Spaa[5,6]-1/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[5,6]^2Spbb[5,6]+4/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spbb[4,6]Spaa[5,6]^2-1/3I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[5,6]^2+1/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2-1/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[4,5]^2Spbb[4,5]^2Spaa[5,6]+1/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]-2/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+4/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[4,5]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]-7/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2-4/3I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[4,5]Spaa[5,6]^2Spbb[5,6]+4/3I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spbb[2,4]Spaa[4,5]Spbb[4,6]Spaa[5,6]^2+1/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]-1/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]-8/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2+34/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-28/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2-5/3I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+7/3I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-2/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[5,6]^3Spbb[5,6]^2+28/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-28/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spbb[4,6]^2Spaa[5,6]^3-5/3I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[5,6]^3Spbb[5,6]+3I Spaa[1,2]Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spbb[1,6]Spbb[2,4]Spbb[4,6]Spaa[5,6]^3+1/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[5,6]^2Spbb[5,6]+1I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spbb[4,6]Spaa[5,6]^2-1/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+1/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,4]Spbb[4,6]^2Spaa[5,6]^2+2I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-7/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2+1/3I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-1I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-4/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[5,6]^3Spbb[5,6]^2+7I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-16/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spbb[4,6]^2Spaa[5,6]^3-1/3I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[5,6]^3Spbb[5,6]-1/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[2,4]Spaa[4,5]Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^2-1/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2-1/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+1/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spbb[1,5]Spaa[2,4]Spbb[4,5]Spbb[4,6]^2Spaa[5,6]^3-1/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[4,5]^2Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^2-1/3I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spbb[2,4]Spaa[4,5]^2Spbb[4,5]Spaa[5,6]^2Spbb[5,6]+1/3I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spbb[2,4]Spaa[4,5]^2Spbb[4,5]Spbb[4,6]Spaa[5,6]^2+1/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-2/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2+2/3I Spaa[1,2]Spaa[1,4]Spbb[1,4]^3Spbb[2,4]Spaa[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2-5/3I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spbb[2,4]Spaa[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+1I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spbb[2,4]Spaa[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2+4/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[4,5]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]^2-8/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+2/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,5]^2Spaa[4,5]Spbb[4,5]Spbb[4,6]^2Spaa[5,6]^3+1I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spbb[2,4]Spaa[4,5]Spaa[5,6]^3Spbb[5,6]^2-10/3I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spbb[2,4]Spaa[4,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+7/3I Spaa[1,2]Spaa[1,4]Spbb[1,5]^3Spbb[2,4]Spaa[4,5]Spbb[4,6]^2Spaa[5,6]^3+1/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]-1/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]^2-1I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spbb[2,4]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+1I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2+11/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2-14/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]+2/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,5]^2Spaa[4,6]Spbb[4,6]^3Spaa[5,6]^3-1/3I Spaa[1,2]Spaa[1,4]Spbb[1,4]^2Spbb[1,6]Spbb[2,4]Spaa[4,6]Spaa[5,6]^3Spbb[5,6]^2-5I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+6I Spaa[1,2]Spaa[1,4]Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3-1I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[5,6]^4Spbb[5,6]^3+9I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]^2-35/3I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,5]^2Spbb[4,6]^2Spaa[5,6]^4Spbb[5,6]-1I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[5,6]^4Spbb[5,6]^2+10/3I Spaa[1,2]Spaa[1,4]Spbb[1,5]^3Spbb[2,6]Spbb[4,6]^2Spaa[5,6]^4-5/3I Spaa[1,2]Spaa[1,4]Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]+1/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,5]^3Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[4,6]+2/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^3Spaa[1,6]Spbb[1,6]Spaa[5,6]-1/3I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^2Spaa[2,6]Spaa[4,5]Spbb[4,5]+2/3I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]^2Spaa[1,5]^3Spbb[1,5]Spaa[2,6]Spaa[4,6]Spbb[5,6]-2/3I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^2Spaa[2,6]Spaa[4,6]Spbb[4,6]+2/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[4,6]-2/3I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^2Spaa[2,6]Spaa[5,6]Spbb[5,6]+2/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]^3Spbb[1,5]^3Spaa[2,6]Spbb[4,6]Spaa[5,6]+2/3I Spaa[1,2]Spbb[1,2]Spaa[1,5]^3Spbb[1,5]^3Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[5,6]+1/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,5]^3Spbb[1,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]-1I Spaa[1,2]Spbb[1,2]Spbb[1,4]^3Spaa[1,5]^3Spbb[1,5]Spaa[4,6]^2Spbb[5,6]+4/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,5]^3Spbb[1,5]^2Spaa[4,6]^2Spbb[4,6]-1/3I Spaa[1,2]Spbb[1,4]^2Spaa[1,5]^3Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[4,6]^2-11/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,5]^3Spbb[1,5]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]+4I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^3Spaa[4,6]Spbb[4,6]Spaa[5,6]-2/3I Spaa[1,2]Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^3Spbb[1,6]Spbb[2,4]Spaa[4,6]Spaa[5,6]+2/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[4,6]+2I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[5,6]-2/3I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spaa[2,4]Spaa[5,6]Spbb[5,6]+2/3I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]Spaa[2,4]Spbb[4,6]Spaa[5,6]+1/3I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]^2Spaa[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[4,6]Spbb[5,6]-1/3I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[4,6]Spbb[4,6]+4/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[4,6]-5/3I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[5,6]Spbb[5,6]+3I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[4,6]Spaa[5,6]+2I Spaa[1,2]Spbb[1,2]Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[5,6]-2/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]^3Spaa[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[4,6]^2Spbb[5,6]+5/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[4,6]^2Spbb[4,6]-2/3I Spaa[1,2]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[4,6]^2-19/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]+32/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]-7/3I Spaa[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[4,6]Spaa[5,6]-13/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[5,6]^2Spbb[5,6]+25/3I Spaa[1,2]Spbb[1,2]Spaa[1,5]^2Spbb[1,5]^3Spaa[1,6]Spbb[1,6]Spbb[4,6]Spaa[5,6]^2-4/3I Spaa[1,2]Spaa[1,5]^2Spbb[1,5]^3Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[5,6]^2+1/3I Spaa[1,2]Spbb[1,2]^3Spbb[1,4]Spaa[1,5]^2Spaa[2,4]Spaa[2,6]Spbb[4,5]Spaa[5,6]Spbb[5,6]-1/3I Spaa[1,2]Spbb[1,2]^3Spaa[1,5]^2Spbb[1,5]Spaa[2,4]Spaa[2,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]-1/3I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,4]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]-1/3I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,4]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]-1/3I Spaa[1,2]Spbb[1,2]^3Spaa[1,5]^2Spbb[1,5]Spaa[2,5]Spaa[2,6]Spaa[4,5]Spbb[4,5]^2-1/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]^2Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spaa[2,6]Spaa[4,5]Spbb[4,5]+1/3I Spaa[1,2]Spbb[1,2]^3Spaa[1,5]^2Spbb[1,5]Spaa[2,5]Spaa[2,6]Spbb[4,5]Spaa[5,6]Spbb[5,6]-1/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]^2Spbb[1,5]^2Spaa[2,5]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]-1/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]^2Spbb[1,5]^2Spaa[2,5]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]+1/3I Spaa[1,2]Spbb[1,2]^3Spbb[1,4]Spaa[1,5]^2Spaa[2,6]^2Spaa[4,5]Spbb[4,5]Spbb[5,6]-2/3I Spaa[1,2]Spbb[1,2]^3Spaa[1,5]^2Spbb[1,5]Spaa[2,6]^2Spaa[4,5]Spbb[4,5]Spbb[4,6]+1/3I Spaa[1,2]Spbb[1,2]^3Spbb[1,4]Spaa[1,5]^2Spaa[2,6]^2Spaa[4,6]Spbb[4,6]Spbb[5,6]-1/3I Spaa[1,2]Spbb[1,2]^3Spaa[1,5]^2Spbb[1,5]Spaa[2,6]^2Spaa[4,6]Spbb[4,6]^2-1/3I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spaa[4,6]Spbb[5,6]+1I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]^2Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spaa[4,6]Spbb[4,6]-1I Spaa[1,2]Spbb[1,2]^3Spaa[1,5]^2Spbb[1,5]Spaa[2,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]+1I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]^2Spbb[1,5]^2Spaa[2,6]^2Spbb[2,6]Spbb[4,6]Spaa[5,6]-1/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]^2Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spaa[5,6]Spbb[5,6]+2/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,4]Spaa[2,6]Spaa[4,5]^2Spbb[4,5]+1/3I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]-5/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,4]Spaa[2,6]Spaa[4,5]Spaa[4,6]Spbb[5,6]+2I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,4]Spaa[2,6]Spaa[4,5]Spaa[4,6]Spbb[4,6]-2/3I Spaa[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[4,5]Spaa[4,6]-2/3I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,6]Spaa[4,5]Spbb[4,5]Spaa[5,6]Spbb[5,6]-4/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,4]Spaa[2,6]Spaa[4,5]Spaa[5,6]Spbb[5,6]+5/3I Spaa[1,2]Spbb[1,2]Spaa[1,5]^2Spbb[1,5]^3Spbb[2,4]Spaa[2,6]Spaa[4,5]Spbb[4,6]Spaa[5,6]-2/3I Spaa[1,2]Spaa[1,5]^2Spbb[1,5]^3Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[4,5]Spaa[5,6]-1/3I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]^2Spaa[1,5]^2Spaa[2,6]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]+2/3I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,6]Spaa[4,6]^2Spbb[4,6]^2-1I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[4,6]^2Spbb[5,6]+2I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[4,6]^2Spbb[4,6]-4/3I Spaa[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[4,6]^2+7/3I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]^2Spaa[1,5]^2Spaa[2,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2-23/3I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]+17/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]^2Spbb[1,5]^2Spaa[2,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]-8/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]+6I Spaa[1,2]Spbb[1,2]Spaa[1,5]^2Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]-8/3I Spaa[1,2]Spaa[1,5]^2Spbb[1,5]^2Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[4,6]Spaa[5,6]+5I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,6]Spaa[5,6]^2Spbb[5,6]^2-31/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]^2Spbb[1,5]^2Spaa[2,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+16/3I Spaa[1,2]Spbb[1,2]Spaa[1,5]^2Spbb[1,5]^3Spaa[2,6]Spbb[2,6]Spbb[4,6]Spaa[5,6]^2-5/3I Spaa[1,2]Spbb[1,2]Spaa[1,5]^2Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[5,6]^2Spbb[5,6]-4/3I Spaa[1,2]Spaa[1,5]^2Spbb[1,5]^3Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[5,6]^2+1/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]-1/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]^3Spaa[1,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]+2/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-1I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]+2I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+7/3I Spaa[1,2]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2Spbb[2,4]Spaa[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]-7/3I Spaa[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^3Spbb[2,4]Spaa[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+2/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[4,5]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]-2/3I Spaa[1,2]Spbb[1,2]Spaa[1,5]^2Spbb[1,5]^3Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2+1I Spaa[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^3Spbb[2,4]Spaa[4,5]Spaa[5,6]^2Spbb[5,6]-1I Spaa[1,2]Spaa[1,5]^2Spbb[1,5]^4Spbb[2,4]Spaa[4,5]Spbb[4,6]Spaa[5,6]^2-1/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]^3Spaa[1,5]^2Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+1/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[4,6]^3Spbb[4,6]^2+4/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]^3Spaa[1,5]^2Spaa[4,6]^2Spaa[5,6]Spbb[5,6]^2-22/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]+20/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]+13/3I Spaa[1,2]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]-19/3I Spaa[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-1I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2-13/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+6I Spaa[1,2]Spbb[1,2]Spaa[1,5]^2Spbb[1,5]^3Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2+17/3I Spaa[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-9I Spaa[1,2]Spaa[1,5]^2Spbb[1,5]^3Spbb[1,6]Spbb[2,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-8/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[5,6]^3Spbb[5,6]^2+17/3I Spaa[1,2]Spbb[1,2]Spaa[1,5]^2Spbb[1,5]^3Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-3I Spaa[1,2]Spaa[1,5]^2Spbb[1,5]^4Spbb[2,6]Spbb[4,6]Spaa[5,6]^3+2I Spaa[1,2]Spaa[1,5]^2Spbb[1,5]^3Spbb[1,6]Spbb[2,4]Spaa[5,6]^3Spbb[5,6]+1/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,5]Spaa[1,6]^3Spbb[1,6]^3Spaa[4,6]+5/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]^3Spbb[1,6]^3Spaa[5,6]-2/3I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]^2Spaa[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spaa[5,6]Spbb[5,6]+4/3I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[4,6]Spaa[5,6]+2/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[2,6]Spaa[4,6]-1/3I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spaa[5,6]Spbb[5,6]+8/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spbb[4,6]Spaa[5,6]+2I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[2,6]Spaa[5,6]+2/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[4,6]^2Spbb[4,6]-1/3I Spaa[1,2]Spbb[1,4]^2Spaa[1,5]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[4,6]^2-4/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]+17/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]-2I Spaa[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[4,6]Spaa[5,6]-5/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[5,6]^2Spbb[5,6]+8I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[4,6]Spaa[5,6]^2-5/3I Spaa[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[5,6]^2+2/3I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spaa[2,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]-1I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[2,4]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]-1I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spaa[2,4]Spaa[5,6]^2Spbb[5,6]^2+13/3I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[2,4]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-11/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]Spbb[4,6]^2Spaa[5,6]^2+2/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]^2Spaa[4,6]Spbb[4,6]-2I Spaa[1,2]Spbb[1,2]^3Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]+3I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spbb[4,6]Spaa[5,6]-1I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]^2Spaa[5,6]Spbb[5,6]+1/3I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[4,6]^2Spbb[4,6]^2+2/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[4,6]^2Spbb[4,6]-2/3I Spaa[1,2]Spbb[1,4]Spaa[1,5]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]^2Spaa[2,6]Spaa[4,6]^2-17/3I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]+9I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]-7/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]+22/3I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]-8/3I Spaa[1,2]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]^2Spaa[2,6]Spaa[4,6]Spaa[5,6]+5/3I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[5,6]^2Spbb[5,6]^2-32/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+12I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spbb[4,6]Spaa[5,6]^2-13/3I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[5,6]^2Spbb[5,6]-2I Spaa[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[5,6]^2-4I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]+7I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]+2/3I Spaa[1,2]Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]-3I Spaa[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-11/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2-25/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+65/3I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2+1I Spaa[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-20/3I Spaa[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-26/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[5,6]^3Spbb[5,6]^2+11I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-8/3I Spaa[1,2]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spbb[1,6]Spbb[2,6]Spbb[4,6]Spaa[5,6]^3-1/3I Spaa[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[5,6]^3Spbb[5,6]-1/3I Spaa[1,2]Spbb[1,2]^3Spaa[1,5]Spaa[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[4,5]^2Spaa[5,6]-1/3I Spaa[1,2]Spbb[1,2]^3Spaa[1,5]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]-2/3I Spaa[1,2]Spbb[1,2]^3Spaa[1,5]Spaa[2,4]Spaa[2,6]Spaa[4,5]Spbb[4,5]^2Spbb[4,6]Spaa[5,6]+1/3I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[2,4]Spaa[4,5]Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]+1/3I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[2,4]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]+1/3I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[2,4]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-1/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spaa[2,4]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2-1/3I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[2,4]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]^2-1I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spaa[2,4]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-1/3I Spaa[1,2]Spbb[1,2]^3Spaa[1,5]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spaa[4,5]Spbb[4,5]^2-1/3I Spaa[1,2]Spbb[1,2]^3Spaa[1,5]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spaa[4,5]Spbb[4,5]Spbb[5,6]-2/3I Spaa[1,2]Spbb[1,2]^3Spaa[1,5]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[4,5]Spbb[4,5]^2+1/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]^2Spaa[4,5]Spbb[5,6]-1/3I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]^2Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[4,5]-2/3I Spaa[1,2]Spbb[1,2]^3Spaa[1,5]Spaa[2,5]Spaa[2,6]Spaa[4,5]^2Spbb[4,5]^3+1/3I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spaa[4,5]^2Spbb[4,5]-2/3I Spaa[1,2]Spbb[1,2]^3Spaa[1,5]Spaa[2,5]Spaa[2,6]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]Spbb[5,6]-2/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spaa[4,5]Spbb[4,5]Spaa[5,6]Spbb[5,6]+1/3I Spaa[1,2]Spbb[1,2]^3Spaa[1,5]Spaa[2,5]Spaa[2,6]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]^2-4/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]^2Spbb[5,6]-4/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]^2-1/3I Spaa[1,2]Spbb[1,2]^3Spaa[1,5]Spaa[2,6]^3Spbb[2,6]Spaa[4,5]Spbb[4,5]Spbb[4,6]+1/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^3Spaa[4,5]Spbb[5,6]-2/3I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]Spaa[4,5]-1/3I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]Spaa[4,6]+1/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]Spaa[5,6]Spbb[5,6]-1/3I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^2Spaa[5,6]-4/3I Spaa[1,2]Spbb[1,2]^3Spaa[1,5]Spaa[2,6]^2Spaa[4,5]^2Spbb[4,5]^2Spbb[4,6]-2/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,4]^2Spaa[2,6]^2Spaa[4,5]^2Spbb[5,6]+2/3I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[4,5]^2Spbb[4,6]-1/3I Spaa[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[2,4]^3Spaa[2,6]^2Spaa[4,5]^2-2/3I Spaa[1,2]Spbb[1,2]^3Spaa[1,5]Spaa[2,6]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2-1/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^2Spaa[4,5]Spaa[4,6]Spbb[5,6]+1/3I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^2Spaa[4,5]Spaa[4,6]Spbb[4,6]-2/3I Spaa[1,2]Spaa[1,5]Spbb[1,5]Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]^2Spaa[4,5]Spaa[4,6]-2/3I Spaa[1,2]Spbb[1,2]^3Spaa[1,5]Spaa[2,6]^2Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]Spbb[5,6]+2/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,6]^2Spaa[4,5]Spbb[4,6]Spaa[5,6]Spbb[5,6]-2/3I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[4,5]Spbb[4,6]Spaa[5,6]+1/3I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^2Spaa[4,5]Spaa[5,6]Spbb[5,6]-1/3I Spaa[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[4,5]Spaa[5,6]-1/3I Spaa[1,2]Spaa[1,5]Spbb[1,6]^3Spbb[2,4]^3Spaa[2,6]^2Spaa[4,6]^2+4/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]-1I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]+1/3I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]-2/3I Spaa[1,2]Spaa[1,5]Spbb[1,5]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[4,6]Spaa[5,6]-4/3I Spaa[1,2]Spbb[1,2]^3Spaa[1,5]Spaa[2,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2+7/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spaa[2,6]^2Spbb[2,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-1I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[2,6]^2Spbb[2,6]^2Spbb[4,6]Spaa[5,6]^2+1/3I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[5,6]^2Spbb[5,6]-1/3I Spaa[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[5,6]^2-1/3I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[2,6]Spaa[4,5]^3Spbb[4,5]^3+1/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,6]Spaa[4,5]^3Spbb[4,5]^2-2/3I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[2,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]Spbb[4,6]-1/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[2,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spbb[5,6]+2/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]-2/3I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[2,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[5,6]Spbb[5,6]+1/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spaa[2,6]Spaa[4,5]^2Spbb[4,5]^2Spbb[4,6]Spaa[5,6]+5/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,6]Spaa[4,5]^2Spbb[4,5]Spaa[5,6]Spbb[5,6]-1I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[2,6]Spaa[4,5]^2Spbb[4,5]Spbb[4,6]Spaa[5,6]+4/3I Spaa[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]^2Spaa[2,6]Spaa[4,5]^2Spaa[5,6]Spbb[5,6]-4/3I Spaa[1,2]Spaa[1,5]Spbb[1,5]^3Spbb[2,4]^2Spaa[2,6]Spaa[4,5]^2Spbb[4,6]Spaa[5,6]-1/3I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[2,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2-1/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[2,6]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]+1/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,6]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]^2-2/3I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[2,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]+2/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spaa[2,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]-2I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[2,6]Spaa[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2+16/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,6]Spaa[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]-3I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[2,6]Spaa[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]+11/3I Spaa[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]-16/3I Spaa[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+1I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[2,6]Spaa[4,5]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]^2-2/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spaa[2,6]Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-5I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,6]Spaa[4,5]Spaa[5,6]^2Spbb[5,6]^2+28/3I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[2,6]Spaa[4,5]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-5/3I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[2,6]Spbb[2,6]Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2-4I Spaa[1,2]Spaa[1,5]Spbb[1,5]^3Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[4,5]Spbb[4,6]Spaa[5,6]^2+7/3I Spaa[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[4,5]Spaa[5,6]^2Spbb[5,6]+1/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spaa[2,6]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]+7/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]-7/3I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]+2I Spaa[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]-17/3I Spaa[1,2]Spaa[1,5]Spbb[1,5]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-10/3I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2+8I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spaa[2,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]-5I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2-13/3I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[2,6]Spbb[2,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2+62/3I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-34/3I Spaa[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+4I Spaa[1,2]Spaa[1,5]Spbb[1,5]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+19/3I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[2,6]Spaa[5,6]^3Spbb[5,6]^3-17I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spaa[2,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2+49/3I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[2,6]Spbb[2,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-5I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[5,6]^3Spbb[5,6]^2-17/3I Spaa[1,2]Spaa[1,5]Spbb[1,5]^3Spaa[2,6]Spbb[2,6]^2Spbb[4,6]Spaa[5,6]^3+2I Spaa[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[5,6]^3Spbb[5,6]+1/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]+1I Spaa[1,2]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]-1I Spaa[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+2/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[4,5]^2Spbb[4,5]^2Spaa[5,6]^2Spbb[5,6]-2/3I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[4,5]^2Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^2+2/3I Spaa[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[4,5]^2Spbb[4,5]Spaa[5,6]^2Spbb[5,6]-2/3I Spaa[1,2]Spaa[1,5]Spbb[1,5]^3Spbb[2,4]Spaa[4,5]^2Spbb[4,5]Spbb[4,6]Spaa[5,6]^2-1/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]+2/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]-4/3I Spaa[1,2]Spbb[1,4]^3Spaa[1,5]Spbb[2,4]Spaa[4,5]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]^2+13/3I Spaa[1,2]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]-3I Spaa[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]-8/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2+26/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-16/3I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2-2/3I Spaa[1,2]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2+26/3I Spaa[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-8I Spaa[1,2]Spaa[1,5]Spbb[1,5]^3Spbb[2,4]Spaa[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2-1/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[4,5]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]^2+4I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+1I Spaa[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[4,5]Spaa[5,6]^3Spbb[5,6]^2-1I Spaa[1,2]Spaa[1,5]Spbb[1,5]^3Spbb[2,4]Spaa[4,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-11/3I Spaa[1,2]Spaa[1,5]Spbb[1,5]^3Spbb[2,6]Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3-1/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,5]Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]Spbb[5,6]+1/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[4,6]^3Spbb[4,6]^3Spaa[5,6]+7/3I Spaa[1,2]Spbb[1,4]^2Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[4,6]^3Spbb[4,6]Spaa[5,6]Spbb[5,6]-3I Spaa[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]-25/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2+55/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]-29/3I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]^2+5/3I Spaa[1,2]Spbb[1,4]^2Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[4,6]^2Spaa[5,6]^2Spbb[5,6]^2+31/3I Spaa[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-18I Spaa[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2+1/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,5]Spaa[4,6]Spaa[5,6]^3Spbb[5,6]^3-52/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2+116/3I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]+11/3I Spaa[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[4,6]Spaa[5,6]^3Spbb[5,6]^2-64/3I Spaa[1,2]Spaa[1,5]Spbb[1,5]^3Spbb[2,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3+25/3I Spaa[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-3I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[5,6]^4Spbb[5,6]^3+1/3I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[4,6]Spaa[5,6]^4Spbb[5,6]^2+8/3I Spaa[1,2]Spaa[1,5]Spbb[1,5]^3Spbb[2,6]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]+4/3I Spaa[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[5,6]^4Spbb[5,6]^2+1/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,6]^4Spbb[1,6]^4Spaa[5,6]+1I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[1,6]^3Spbb[1,6]^2Spaa[2,4]Spbb[4,6]Spaa[5,6]+1I Spaa[1,2]Spbb[1,2]^2Spaa[1,6]^3Spbb[1,6]^3Spaa[2,6]Spbb[4,6]Spaa[5,6]+2/3I Spaa[1,2]Spbb[1,2]Spaa[1,6]^3Spbb[1,6]^4Spbb[2,4]Spaa[2,6]Spaa[5,6]+4/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,6]^3Spbb[1,6]^3Spaa[4,6]Spbb[4,6]Spaa[5,6]-1/3I Spaa[1,2]Spbb[1,4]Spaa[1,6]^3Spbb[1,6]^4Spbb[2,4]Spaa[4,6]Spaa[5,6]+1/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,6]^3Spbb[1,6]^3Spaa[5,6]^2Spbb[5,6]+3I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[1,6]^3Spbb[1,6]^3Spbb[4,6]Spaa[5,6]^2-1/3I Spaa[1,2]Spbb[1,5]Spaa[1,6]^3Spbb[1,6]^4Spbb[2,4]Spaa[5,6]^2-1/3I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]+2I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-5/3I Spaa[1,2]Spbb[1,2]^2Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[4,6]^2Spaa[5,6]^2+4/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]^2Spbb[2,6]Spbb[4,6]Spaa[5,6]+8/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]+5/3I Spaa[1,2]Spbb[1,2]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]-2/3I Spaa[1,2]Spaa[1,6]^2Spbb[1,6]^4Spbb[2,4]^2Spaa[2,6]Spaa[4,6]Spaa[5,6]+1I Spaa[1,2]Spbb[1,2]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+11/3I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spbb[2,6]Spbb[4,6]Spaa[5,6]^2-2/3I Spaa[1,2]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[5,6]^2+1I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]-2/3I Spaa[1,2]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+2I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+13/3I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2+2/3I Spaa[1,2]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-11/3I Spaa[1,2]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-11/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[5,6]^3Spbb[5,6]^2+11I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-3I Spaa[1,2]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[2,6]Spbb[4,6]Spaa[5,6]^3+2/3I Spaa[1,2]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[5,6]^3Spbb[5,6]-1/3I Spaa[1,2]Spbb[1,2]^2Spbb[1,5]Spaa[1,6]Spaa[2,4]Spaa[4,6]Spbb[4,6]^3Spaa[5,6]^2+5/3I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[1,6]Spaa[2,4]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2-2I Spaa[1,2]Spbb[1,2]^2Spbb[1,5]Spaa[1,6]Spaa[2,4]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]-1/3I Spaa[1,2]Spbb[1,2]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^2Spaa[5,6]-1/3I Spaa[1,2]Spbb[1,2]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]-1/3I Spaa[1,2]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[4,6]Spaa[5,6]+1I Spaa[1,2]Spbb[1,2]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-2/3I Spaa[1,2]Spbb[1,2]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[5,6]^2Spbb[5,6]-1/3I Spaa[1,2]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[5,6]^2-1I Spaa[1,2]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]^2Spaa[2,6]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+2I Spaa[1,2]Spbb[1,2]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]+2/3I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2+4I Spaa[1,2]Spbb[1,2]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-13/3I Spaa[1,2]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+2/3I Spaa[1,2]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]^2Spaa[2,6]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-10/3I Spaa[1,2]Spbb[1,2]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2+9I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-3I Spaa[1,2]Spbb[1,2]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[5,6]^3Spbb[5,6]^2-10/3I Spaa[1,2]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]^2Spbb[4,6]Spaa[5,6]^3+2/3I Spaa[1,2]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[5,6]^3Spbb[5,6]-1/3I Spaa[1,2]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]+4/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]+1/3I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]^2+2/3I Spaa[1,2]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-13/3I Spaa[1,2]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2-3I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2+37/3I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]+1I Spaa[1,2]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[4,6]Spaa[5,6]^3Spbb[5,6]^2-6I Spaa[1,2]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3-7/3I Spaa[1,2]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-14/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[5,6]^4Spbb[5,6]^3+9I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]^2-3I Spaa[1,2]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spbb[2,6]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]+1I Spaa[1,2]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[5,6]^4Spbb[5,6]^2-1I Spaa[1,2]Spbb[1,2]^2Spaa[2,4]Spbb[4,5]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]^2+1/3I Spaa[1,2]Spbb[1,2]^2Spbb[2,4]^2Spaa[2,5]Spaa[2,6]^2Spaa[4,5]Spaa[5,6]Spbb[5,6]^2-1/3I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[4,5]Spaa[5,6]Spbb[5,6]+1/3I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spaa[4,5]^2Spbb[4,5]Spaa[5,6]Spbb[5,6]-1/3I Spaa[1,2]Spbb[1,5]^2Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[4,5]^2Spbb[4,5]Spaa[5,6]-1/3I Spaa[1,2]Spbb[1,2]^2Spbb[2,4]Spaa[2,5]Spaa[2,6]Spaa[4,5]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]^2+1/3I Spaa[1,2]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]^2Spaa[4,5]Spbb[4,5]Spaa[5,6]^2-1I Spaa[1,2]Spbb[1,2]^2Spaa[2,5]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]^3Spbb[5,6]^2-1I Spaa[1,2]Spbb[1,2]^2Spaa[2,5]Spbb[4,5]Spaa[5,6]^4Spbb[5,6]^3-1/3I Spaa[1,2]Spbb[1,2]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]Spaa[4,5]Spaa[5,6]Spbb[5,6]-2/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[2,4]^2Spaa[2,6]^2Spaa[4,5]^2Spaa[5,6]Spbb[5,6]^2+5/3I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spbb[2,4]^2Spaa[2,6]^2Spaa[4,5]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]-1I Spaa[1,2]Spbb[1,5]^2Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[4,5]^2Spbb[4,6]Spaa[5,6]+2/3I Spaa[1,2]Spbb[1,5]Spbb[1,6]Spbb[2,4]^3Spaa[2,6]^2Spaa[4,5]^2Spaa[5,6]Spbb[5,6]+1I Spaa[1,2]Spbb[1,2]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^2Spaa[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]-1I Spaa[1,2]Spbb[1,5]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+1/3I Spaa[1,2]Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]^2Spaa[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]-1/3I Spaa[1,2]Spbb[1,2]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^2Spaa[4,5]Spaa[5,6]^2Spbb[5,6]^2-1/3I Spaa[1,2]Spbb[1,5]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[4,5]Spaa[5,6]^2Spbb[5,6]-1/3I Spaa[1,2]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]^2Spbb[2,6]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+1/3I Spaa[1,2]Spbb[1,2]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-2/3I Spaa[1,2]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+1/3I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[2,6]^2Spbb[2,6]^2Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-1/3I Spaa[1,2]Spbb[1,5]^2Spaa[2,6]^2Spbb[2,6]^3Spbb[4,6]Spaa[5,6]^3+1/3I Spaa[1,2]Spbb[1,4]Spbb[1,5]Spbb[2,4]^2Spaa[2,6]Spaa[4,5]^3Spbb[4,5]Spaa[5,6]Spbb[5,6]-1/3I Spaa[1,2]Spbb[1,5]^2Spbb[2,4]^2Spaa[2,6]Spaa[4,5]^3Spbb[4,5]Spbb[4,6]Spaa[5,6]-2/3I Spaa[1,2]Spbb[1,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[4,5]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]^2+5/3I Spaa[1,2]Spbb[1,4]Spbb[1,5]Spbb[2,4]^2Spaa[2,6]Spaa[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]-1I Spaa[1,2]Spbb[1,5]^2Spbb[2,4]^2Spaa[2,6]Spaa[4,5]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]+1/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[2,4]Spaa[2,6]Spaa[4,5]^2Spbb[4,5]Spaa[5,6]^2Spbb[5,6]^2-1/3I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spbb[2,4]Spaa[2,6]Spaa[4,5]^2Spbb[4,5]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+1I Spaa[1,2]Spbb[1,4]Spbb[1,5]Spbb[2,4]^2Spaa[2,6]Spaa[4,5]^2Spaa[5,6]^2Spbb[5,6]^2-1I Spaa[1,2]Spbb[1,5]^2Spbb[2,4]^2Spaa[2,6]Spaa[4,5]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+1I Spaa[1,2]Spbb[1,4]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]-1I Spaa[1,2]Spbb[1,5]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]+1/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[2,4]Spaa[2,6]Spaa[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2+2/3I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spbb[2,4]Spaa[2,6]Spaa[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]+7/3I Spaa[1,2]Spbb[1,4]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2-1I Spaa[1,2]Spbb[1,5]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2-7/3I Spaa[1,2]Spbb[1,5]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-1I Spaa[1,2]Spbb[1,2]^2Spaa[2,6]Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2-5/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[2,4]Spaa[2,6]Spaa[4,5]Spaa[5,6]^3Spbb[5,6]^3+11/3I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spbb[2,4]Spaa[2,6]Spaa[4,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2+2/3I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[2,6]Spbb[2,6]Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-2I Spaa[1,2]Spbb[1,5]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[4,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-2/3I Spaa[1,2]Spbb[1,5]^2Spaa[2,6]Spbb[2,6]^2Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3+1I Spaa[1,2]Spbb[1,5]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[4,5]Spaa[5,6]^3Spbb[5,6]^2-1/3I Spaa[1,2]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]+1I Spaa[1,2]Spbb[1,2]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]-5/3I Spaa[1,2]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2-4/3I Spaa[1,2]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-2/3I Spaa[1,2]Spbb[1,2]^2Spaa[2,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]^2+3I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[2,6]Spbb[2,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]+7/3I Spaa[1,2]Spbb[1,2]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2-7/3I Spaa[1,2]Spbb[1,5]^2Spaa[2,6]Spbb[2,6]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3-8/3I Spaa[1,2]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-1I Spaa[1,2]Spbb[1,2]^2Spaa[2,6]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]^3+7/3I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[2,6]Spbb[2,6]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]^2-4/3I Spaa[1,2]Spbb[1,5]^2Spaa[2,6]Spbb[2,6]^2Spbb[4,6]Spaa[5,6]^4Spbb[5,6]+1/3I Spaa[1,2]Spbb[1,4]^2Spbb[2,4]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2-1/3I Spaa[1,2]Spbb[1,5]^2Spbb[2,4]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2+1/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[4,5]^2Spbb[4,5]^2Spaa[5,6]^3Spbb[5,6]^2+1/3I Spaa[1,2]Spbb[1,4]Spbb[1,5]Spbb[2,4]Spaa[4,5]^2Spbb[4,5]Spaa[5,6]^3Spbb[5,6]^2-1/3I Spaa[1,2]Spbb[1,5]^2Spbb[2,4]Spaa[4,5]^2Spbb[4,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-1/3I Spaa[1,2]Spbb[1,5]^2Spbb[2,6]Spaa[4,5]^2Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^3+1/3I Spaa[1,2]Spbb[1,4]^2Spbb[2,4]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2+2/3I Spaa[1,2]Spbb[1,4]Spbb[1,5]Spbb[2,4]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]-1I Spaa[1,2]Spbb[1,5]^2Spbb[2,4]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]^2+1I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2+1I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]+5/3I Spaa[1,2]Spbb[1,4]^2Spbb[2,4]Spaa[4,5]Spaa[4,6]Spaa[5,6]^3Spbb[5,6]^3-1/3I Spaa[1,2]Spbb[1,4]Spbb[1,5]Spbb[2,4]Spaa[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2-4/3I Spaa[1,2]Spbb[1,5]^2Spbb[2,4]Spaa[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]-2I Spaa[1,2]Spbb[1,5]^2Spbb[2,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3+2/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[4,5]Spbb[4,5]Spaa[5,6]^4Spbb[5,6]^3+1/3I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]^2+5/3I Spaa[1,2]Spbb[1,4]Spbb[1,5]Spbb[2,4]Spaa[4,5]Spaa[5,6]^4Spbb[5,6]^3-5/3I Spaa[1,2]Spbb[1,5]^2Spbb[2,4]Spaa[4,5]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]^2-1I Spaa[1,2]Spbb[1,5]^2Spbb[2,6]Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]+1/3I Spaa[1,2]Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]-1I Spaa[1,2]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[4,6]^3Spbb[4,6]^3Spaa[5,6]^2-1/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]^2+13/3I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]^3Spbb[5,6]-4I Spaa[1,2]Spbb[1,5]^2Spbb[2,6]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]^3-1/3I Spaa[1,2]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]-1/3I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]^3+4I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^4Spbb[5,6]^2-11/3I Spaa[1,2]Spbb[1,5]^2Spbb[2,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^4Spbb[5,6]-1I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[5,6]^5Spbb[5,6]^4+1I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spbb[4,6]Spaa[5,6]^5Spbb[5,6]^3+2/3I Spaa[1,4]^2Spbb[1,4]^3Spaa[1,5]^2Spbb[1,5]^2Spaa[5,6]^2Spbb[5,6]-2/3I Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^3Spbb[4,6]Spaa[5,6]^2-2/3I Spaa[1,4]^2Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[5,6]^2Spbb[5,6]+1I Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spbb[4,6]Spaa[5,6]^2+1/3I Spaa[1,4]^2Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spaa[4,5]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]-1/3I Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^2Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2-1/3I Spaa[1,4]^2Spbb[1,4]^4Spaa[1,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2+4/3I Spaa[1,4]^2Spbb[1,4]^3Spaa[1,5]Spbb[1,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-1I Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2+3I Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]^2Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-3I Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^3Spbb[4,6]^2Spaa[5,6]^3-1/3I Spaa[1,4]^2Spbb[1,4]^3Spaa[1,6]Spbb[1,6]Spaa[5,6]^3Spbb[5,6]^2+2/3I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+1/3I Spaa[1,4]^2Spbb[1,4]^3Spaa[4,5]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]^2-1/3I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+2/3I Spaa[1,4]^2Spbb[1,4]^3Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2-2/3I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]+2/3I Spaa[1,4]^2Spbb[1,4]^3Spaa[5,6]^4Spbb[5,6]^3+1I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]^2-8/3I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spbb[4,6]^2Spaa[5,6]^4Spbb[5,6]+1I Spaa[1,4]^2Spbb[1,5]^3Spbb[4,6]^3Spaa[5,6]^4-1/3I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]^3Spbb[1,5]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]+1/3I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]^3Spbb[1,5]^3Spaa[4,6]Spbb[4,6]Spaa[5,6]+1I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]^3Spbb[1,5]^3Spaa[5,6]^2Spbb[5,6]-1I Spaa[1,4]Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^4Spbb[4,6]Spaa[5,6]^2-2/3I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]+1I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]-4/3I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[5,6]^2Spbb[5,6]+7/3I Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^3Spaa[1,6]Spbb[1,6]Spbb[4,6]Spaa[5,6]^2-1/3I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[2,4]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]+1/3I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,4]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2+5/3I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2Spaa[4,5]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]-5/3I Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^3Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2-5/3I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]^2Spbb[1,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2+16/3I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-11/3I Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^3Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2+20/3I Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^3Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-20/3I Spaa[1,4]Spaa[1,5]^2Spbb[1,5]^4Spbb[4,6]^2Spaa[5,6]^3+1/3I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]-1I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]-1/3I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[5,6]^2Spbb[5,6]-1/3I Spbb[1,2]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spaa[2,4]Spaa[5,6]^2Spbb[5,6]^2+4/3I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[2,4]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-1I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]Spbb[4,6]^2Spaa[5,6]^2-2/3I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]+1I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]-1/3I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2-4I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+7I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2-4/3I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[5,6]^3Spbb[5,6]^2+2/3I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-13/3I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spbb[1,6]Spbb[4,6]^2Spaa[5,6]^3+2/3I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spaa[2,4]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]^2-10/3I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,4]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+8/3I Spbb[1,2]Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spbb[4,5]Spbb[4,6]^2Spaa[5,6]^3+2/3I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[4,5]^2Spbb[4,5]^2Spaa[5,6]^2Spbb[5,6]-2/3I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[4,5]^2Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^2-1I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2+4I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-3I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2+1I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[4,5]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]^2+3I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-4I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[4,5]Spbb[4,5]Spbb[4,6]^2Spaa[5,6]^3-3I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2+8I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]-5I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]^2-5/3I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spaa[4,6]Spaa[5,6]^3Spbb[5,6]^3-7/3I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2+62/3I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]-50/3I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spaa[4,6]Spbb[4,6]^3Spaa[5,6]^3+7/3I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[4,6]Spaa[5,6]^4Spbb[5,6]^2-7/3I Spaa[1,4]Spaa[1,5]Spbb[1,5]^3Spbb[4,6]^2Spaa[5,6]^4Spbb[5,6]-1/3I Spaa[1,4]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-2/3I Spaa[1,4]Spbb[1,4]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[5,6]^3Spbb[5,6]^2+2/3I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-1I Spaa[1,4]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[4,6]^2Spaa[5,6]^3+2/3I Spbb[1,2]Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spaa[2,4]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2-2/3I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spaa[2,4]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]+1/3I Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]-1/3I Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2+8/3I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]-3I Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[4,6]Spbb[4,6]^3Spaa[5,6]^3-1/3I Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[5,6]^4Spbb[5,6]^3+5/3I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]^2-7/3I Spaa[1,4]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spbb[4,6]^2Spaa[5,6]^4Spbb[5,6]-2/3I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[4,5]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]^2-1/3I Spbb[1,2]Spaa[1,4]Spbb[1,5]Spaa[2,4]Spbb[4,5]Spbb[4,6]^2Spaa[5,6]^4Spbb[5,6]+1I Spaa[1,4]Spbb[1,5]^2Spaa[2,4]Spbb[2,6]Spbb[4,5]Spbb[4,6]^2Spaa[5,6]^4+1/3I Spaa[1,4]Spbb[1,4]^2Spaa[4,5]^2Spbb[4,5]^2Spaa[5,6]^3Spbb[5,6]^2-1/3I Spaa[1,4]Spbb[1,5]^2Spaa[4,5]^2Spbb[4,5]^2Spbb[4,6]^2Spaa[5,6]^3+2/3I Spaa[1,4]Spbb[1,4]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2+2/3I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]-4/3I Spaa[1,4]Spbb[1,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]^3Spaa[5,6]^3+2/3I Spaa[1,4]Spbb[1,4]^2Spaa[4,5]Spbb[4,5]Spaa[5,6]^4Spbb[5,6]^3+1I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]^2-5/3I Spaa[1,4]Spbb[1,5]^2Spaa[4,5]Spbb[4,5]Spbb[4,6]^2Spaa[5,6]^4Spbb[5,6]+2I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]^3Spbb[5,6]-2I Spaa[1,4]Spbb[1,5]^2Spaa[4,6]^2Spbb[4,6]^4Spaa[5,6]^3+2/3I Spaa[1,4]Spbb[1,4]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]^3+7/3I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^4Spbb[5,6]^2-3I Spaa[1,4]Spbb[1,5]^2Spaa[4,6]Spbb[4,6]^3Spaa[5,6]^4Spbb[5,6]+5/3I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[4,6]Spaa[5,6]^5Spbb[5,6]^3-5/3I Spaa[1,4]Spbb[1,5]^2Spbb[4,6]^2Spaa[5,6]^5Spbb[5,6]^2+1/3I Spbb[1,2]Spbb[1,4]^2Spaa[1,5]^4Spbb[1,5]^2Spaa[2,6]Spaa[4,6]Spbb[5,6]-1/3I Spbb[1,2]Spbb[1,4]Spaa[1,5]^4Spbb[1,5]^3Spaa[2,6]Spaa[4,6]Spbb[4,6]-1/3I Spbb[1,4]^3Spaa[1,5]^4Spbb[1,5]^2Spaa[4,6]^2Spbb[5,6]+1/3I Spbb[1,4]^2Spaa[1,5]^4Spbb[1,5]^3Spaa[4,6]^2Spbb[4,6]-1I Spbb[1,4]^2Spaa[1,5]^4Spbb[1,5]^3Spaa[4,6]Spaa[5,6]Spbb[5,6]+1I Spbb[1,4]Spaa[1,5]^4Spbb[1,5]^4Spaa[4,6]Spbb[4,6]Spaa[5,6]-1/3I Spbb[1,2]Spbb[1,4]^2Spaa[1,5]^3Spbb[1,5]^2Spaa[1,6]Spaa[2,4]Spaa[5,6]Spbb[5,6]+1/3I Spbb[1,2]Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^3Spaa[1,6]Spaa[2,4]Spbb[4,6]Spaa[5,6]+2/3I Spbb[1,2]Spbb[1,4]^2Spaa[1,5]^3Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[4,6]Spbb[5,6]-1I Spbb[1,2]Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[4,6]Spbb[4,6]-2/3I Spbb[1,4]^3Spaa[1,5]^3Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[4,6]^2Spbb[5,6]+1I Spbb[1,4]^2Spaa[1,5]^3Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[4,6]^2Spbb[4,6]-8/3I Spbb[1,4]^2Spaa[1,5]^3Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]+11/3I Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^3Spaa[1,6]Spbb[1,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]-2I Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^3Spaa[1,6]Spbb[1,6]Spaa[5,6]^2Spbb[5,6]+3I Spaa[1,5]^3Spbb[1,5]^4Spaa[1,6]Spbb[1,6]Spbb[4,6]Spaa[5,6]^2+1/3I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^3Spbb[1,5]Spaa[2,4]Spaa[2,6]Spbb[4,5]Spaa[5,6]Spbb[5,6]+1/3I Spbb[1,2]Spbb[1,4]^2Spaa[1,5]^3Spbb[1,5]Spaa[2,4]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]-1/3I Spbb[1,2]Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^2Spaa[2,4]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+1/3I Spbb[1,2]^2Spaa[1,5]^3Spbb[1,5]^2Spaa[2,5]Spaa[2,6]Spaa[4,5]Spbb[4,5]^2+1/3I Spbb[1,2]^2Spaa[1,5]^3Spbb[1,5]^2Spaa[2,5]Spaa[2,6]Spbb[4,5]Spaa[5,6]Spbb[5,6]-1/3I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^3Spbb[1,5]Spaa[2,6]^2Spaa[4,5]Spbb[4,5]Spbb[5,6]+2/3I Spbb[1,2]^2Spaa[1,5]^3Spbb[1,5]^2Spaa[2,6]^2Spaa[4,5]Spbb[4,5]Spbb[4,6]-2/3I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^3Spbb[1,5]Spaa[2,6]^2Spaa[5,6]Spbb[5,6]^2+2/3I Spbb[1,2]^2Spaa[1,5]^3Spbb[1,5]^2Spaa[2,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]-1/3I Spbb[1,2]Spbb[1,4]^2Spaa[1,5]^3Spbb[1,5]Spaa[2,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[5,6]+1/3I Spbb[1,2]Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^2Spaa[2,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]-1I Spbb[1,4]^2Spaa[1,5]^3Spbb[1,5]^2Spbb[2,4]Spaa[2,6]Spaa[4,5]Spaa[4,6]Spbb[5,6]+1I Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^3Spbb[2,4]Spaa[2,6]Spaa[4,5]Spaa[4,6]Spbb[4,6]-1/3I Spbb[1,2]Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^2Spaa[2,6]Spaa[4,5]Spbb[4,5]Spaa[5,6]Spbb[5,6]+1/3I Spbb[1,2]Spaa[1,5]^3Spbb[1,5]^3Spaa[2,6]Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]-1I Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^3Spbb[2,4]Spaa[2,6]Spaa[4,5]Spaa[5,6]Spbb[5,6]+1I Spaa[1,5]^3Spbb[1,5]^4Spbb[2,4]Spaa[2,6]Spaa[4,5]Spbb[4,6]Spaa[5,6]+1/3I Spbb[1,2]Spbb[1,4]^3Spaa[1,5]^3Spaa[2,6]Spaa[4,6]^2Spbb[5,6]^2-4/3I Spbb[1,2]Spbb[1,4]^2Spaa[1,5]^3Spbb[1,5]Spaa[2,6]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]+1I Spbb[1,2]Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^2Spaa[2,6]Spaa[4,6]^2Spbb[4,6]^2-2I Spbb[1,4]^2Spaa[1,5]^3Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[4,6]^2Spbb[5,6]+3I Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[4,6]^2Spbb[4,6]+5/3I Spbb[1,2]Spbb[1,4]^2Spaa[1,5]^3Spbb[1,5]Spaa[2,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2-5I Spbb[1,2]Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^2Spaa[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]+10/3I Spbb[1,2]Spaa[1,5]^3Spbb[1,5]^3Spaa[2,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]-4I Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]+6I Spaa[1,5]^3Spbb[1,5]^3Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]+8/3I Spbb[1,2]Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^2Spaa[2,6]Spaa[5,6]^2Spbb[5,6]^2-17/3I Spbb[1,2]Spaa[1,5]^3Spbb[1,5]^3Spaa[2,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+3I Spaa[1,5]^3Spbb[1,5]^4Spaa[2,6]Spbb[2,6]Spbb[4,6]Spaa[5,6]^2-2I Spaa[1,5]^3Spbb[1,5]^3Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[5,6]^2Spbb[5,6]-1/3I Spbb[1,4]^3Spaa[1,5]^3Spbb[1,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]+1/3I Spbb[1,4]^2Spaa[1,5]^3Spbb[1,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-5/3I Spbb[1,4]^2Spaa[1,5]^3Spbb[1,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]+5/3I Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^3Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+1/3I Spbb[1,4]^4Spaa[1,5]^3Spaa[4,6]^3Spbb[5,6]^2-4/3I Spbb[1,4]^3Spaa[1,5]^3Spbb[1,5]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+1I Spbb[1,4]^2Spaa[1,5]^3Spbb[1,5]^2Spaa[4,6]^3Spbb[4,6]^2+5/3I Spbb[1,4]^3Spaa[1,5]^3Spbb[1,5]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]^2-25/3I Spbb[1,4]^2Spaa[1,5]^3Spbb[1,5]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]+20/3I Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^3Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]-20/3I Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^3Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+20/3I Spaa[1,5]^3Spbb[1,5]^4Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2-2/3I Spbb[1,2]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spaa[5,6]Spbb[5,6]+1I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[4,6]Spaa[5,6]+1/3I Spbb[1,2]Spbb[1,4]^2Spaa[1,5]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spaa[4,6]Spbb[5,6]-1I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spaa[4,6]Spbb[4,6]+1/3I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spaa[5,6]Spbb[5,6]-1I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spbb[4,6]Spaa[5,6]-1/3I Spbb[1,4]^3Spaa[1,5]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[4,6]^2Spbb[5,6]+1I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[4,6]^2Spbb[4,6]-5/3I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]+3I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]-2I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[5,6]^2Spbb[5,6]+3I Spaa[1,5]^2Spbb[1,5]^3Spaa[1,6]^2Spbb[1,6]^2Spbb[4,6]Spaa[5,6]^2-1/3I Spbb[1,2]^2Spbb[1,4]^2Spaa[1,5]^2Spaa[1,6]Spaa[2,4]Spaa[2,6]Spaa[5,6]Spbb[5,6]^2+1/3I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spaa[2,4]Spaa[2,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]+1I Spbb[1,2]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spaa[2,4]Spaa[5,6]^2Spbb[5,6]^2-2/3I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]Spaa[2,4]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-1/3I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]^3Spaa[1,6]Spaa[2,4]Spbb[4,6]^2Spaa[5,6]^2+1/3I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spaa[4,6]Spbb[4,6]Spbb[5,6]-2/3I Spbb[1,2]^2Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spaa[4,6]Spbb[4,6]^2-2/3I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spaa[5,6]Spbb[5,6]^2+1I Spbb[1,2]^2Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]-2/3I Spbb[1,2]Spbb[1,4]^2Spaa[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]+1I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[4,6]^2Spbb[4,6]^2-1I Spbb[1,4]^2Spaa[1,5]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[4,6]^2Spbb[5,6]+3I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[4,6]^2Spbb[4,6]+1/3I Spbb[1,2]Spbb[1,4]^2Spaa[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2-10/3I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]+4I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]-4I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]+9I Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]+5/3I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[5,6]^2Spbb[5,6]^2-22/3I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+6I Spaa[1,5]^2Spbb[1,5]^3Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spbb[4,6]Spaa[5,6]^2-3I Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[5,6]^2Spbb[5,6]-2/3I Spbb[1,4]^3Spaa[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+1I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[4,6]^3Spbb[4,6]^2-2/3I Spbb[1,4]^3Spaa[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]^2-4I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]+8I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]-11/3I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2-6I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+52/3I Spaa[1,5]^2Spbb[1,5]^3Spaa[1,6]Spbb[1,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2-11/3I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[5,6]^3Spbb[5,6]^2+2/3I Spaa[1,5]^2Spbb[1,5]^3Spaa[1,6]Spbb[1,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+1/3I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spaa[2,4]Spaa[2,6]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]^2+1I Spbb[1,2]^2Spaa[1,5]^2Spbb[1,5]Spaa[2,4]Spaa[2,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-2/3I Spbb[1,2]Spbb[1,4]^2Spaa[1,5]^2Spaa[2,4]Spbb[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2+10/3I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,4]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-8/3I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,4]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2-1/3I Spbb[1,2]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spaa[4,5]Spbb[4,5]Spbb[5,6]+1/3I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[4,5]Spbb[4,5]+5/3I Spbb[1,2]^2Spaa[1,5]^2Spbb[1,5]Spaa[2,5]Spaa[2,6]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]Spbb[5,6]-1/3I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]+4/3I Spbb[1,2]^2Spaa[1,5]^2Spbb[1,5]Spaa[2,5]Spaa[2,6]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]^2+1/3I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spbb[2,4]Spaa[2,6]^3Spaa[4,5]Spbb[5,6]^2-4/3I Spbb[1,2]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,4]Spaa[2,6]^3Spaa[4,5]Spbb[4,6]Spbb[5,6]+1I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,4]Spaa[2,6]^3Spbb[2,6]Spaa[4,5]Spbb[4,6]-2/3I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^3Spaa[4,5]Spbb[5,6]-2/3I Spbb[1,2]^2Spaa[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]^3Spaa[4,6]Spbb[4,6]Spbb[5,6]+1I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]Spaa[4,6]Spbb[4,6]-1/3I Spbb[1,2]Spaa[1,5]^2Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]^3Spaa[4,6]Spbb[5,6]+2/3I Spbb[1,2]^3Spaa[1,5]^2Spaa[2,6]^3Spbb[4,6]Spaa[5,6]Spbb[5,6]^2-5/3I Spbb[1,2]^2Spaa[1,5]^2Spbb[1,5]Spaa[2,6]^3Spbb[2,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]+1/3I Spbb[1,2]^2Spaa[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]^3Spaa[5,6]Spbb[5,6]^2+1I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,6]^3Spbb[2,6]^2Spbb[4,6]Spaa[5,6]-1/3I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]Spaa[5,6]Spbb[5,6]-2/3I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[2,4]Spaa[2,6]^2Spaa[4,5]^2Spbb[4,5]Spbb[5,6]+2/3I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,4]Spaa[2,6]^2Spaa[4,5]^2Spbb[4,5]Spbb[4,6]-1I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[4,5]^2Spbb[5,6]+1I Spaa[1,5]^2Spbb[1,5]^3Spbb[2,4]^2Spaa[2,6]^2Spaa[4,5]^2Spbb[4,6]+2/3I Spbb[1,2]Spbb[1,4]^2Spaa[1,5]^2Spbb[2,4]Spaa[2,6]^2Spaa[4,5]Spaa[4,6]Spbb[5,6]^2-8/3I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[2,4]Spaa[2,6]^2Spaa[4,5]Spaa[4,6]Spbb[4,6]Spbb[5,6]+2I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,4]Spaa[2,6]^2Spaa[4,5]Spaa[4,6]Spbb[4,6]^2-2I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^2Spaa[4,5]Spaa[4,6]Spbb[5,6]+3I Spaa[1,5]^2Spbb[1,5]^2Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^2Spaa[4,5]Spaa[4,6]Spbb[4,6]-2/3I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spaa[2,6]^2Spaa[4,5]Spbb[4,5]Spaa[5,6]Spbb[5,6]^2+4/3I Spbb[1,2]^2Spaa[1,5]^2Spbb[1,5]Spaa[2,6]^2Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]Spbb[5,6]+1I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[2,4]Spaa[2,6]^2Spaa[4,5]Spaa[5,6]Spbb[5,6]^2-3I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,4]Spaa[2,6]^2Spaa[4,5]Spbb[4,6]Spaa[5,6]Spbb[5,6]+2/3I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,6]^2Spbb[2,6]Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]+2I Spaa[1,5]^2Spbb[1,5]^3Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[4,5]Spbb[4,6]Spaa[5,6]-1I Spaa[1,5]^2Spbb[1,5]^2Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^2Spaa[4,5]Spaa[5,6]Spbb[5,6]-4/3I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spaa[4,6]^2Spbb[4,6]Spbb[5,6]+2I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spaa[4,6]^2Spbb[4,6]^2-1I Spbb[1,4]Spaa[1,5]^2Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[4,6]^2Spbb[5,6]+3I Spaa[1,5]^2Spbb[1,5]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[4,6]^2Spbb[4,6]+5/3I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spaa[2,6]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]^2-17/3I Spbb[1,2]^2Spaa[1,5]^2Spbb[1,5]Spaa[2,6]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]Spbb[5,6]+4/3I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]^2+4I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,6]^2Spbb[2,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]-28/3I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]+6I Spaa[1,5]^2Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]-2I Spaa[1,5]^2Spbb[1,5]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]-5/3I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spaa[2,6]^2Spaa[5,6]^2Spbb[5,6]^3+17/3I Spbb[1,2]^2Spaa[1,5]^2Spbb[1,5]Spaa[2,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2-7I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,6]^2Spbb[2,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+4/3I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spaa[5,6]^2Spbb[5,6]^2+3I Spaa[1,5]^2Spbb[1,5]^3Spaa[2,6]^2Spbb[2,6]^2Spbb[4,6]Spaa[5,6]^2-1I Spaa[1,5]^2Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[5,6]^2Spbb[5,6]-2/3I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,4]Spaa[2,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spbb[5,6]+2/3I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,4]Spaa[2,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]-2/3I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[5,6]Spbb[5,6]+2/3I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,6]Spaa[4,5]^2Spbb[4,5]^2Spbb[4,6]Spaa[5,6]-2/3I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,4]Spaa[2,6]Spaa[4,5]^2Spbb[4,5]Spaa[5,6]Spbb[5,6]+2/3I Spaa[1,5]^2Spbb[1,5]^3Spbb[2,4]Spaa[2,6]Spaa[4,5]^2Spbb[4,5]Spbb[4,6]Spaa[5,6]+2/3I Spbb[1,4]^3Spaa[1,5]^2Spbb[2,4]Spaa[2,6]Spaa[4,5]Spaa[4,6]^2Spbb[5,6]^2-8/3I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,4]Spaa[2,6]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]+2I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,4]Spaa[2,6]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]^2+4/3I Spbb[1,2]Spbb[1,4]^2Spaa[1,5]^2Spaa[2,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2-6I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]+14/3I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]-1/3I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,4]Spaa[2,6]Spaa[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2-16/3I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,4]Spaa[2,6]Spaa[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]+17/3I Spaa[1,5]^2Spbb[1,5]^3Spbb[2,4]Spaa[2,6]Spaa[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]+1I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,6]Spaa[4,5]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]^2-14/3I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,6]Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-1I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,4]Spaa[2,6]Spaa[4,5]Spaa[5,6]^2Spbb[5,6]^2+1I Spaa[1,5]^2Spbb[1,5]^3Spbb[2,4]Spaa[2,6]Spaa[4,5]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+11/3I Spaa[1,5]^2Spbb[1,5]^3Spaa[2,6]Spbb[2,6]Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2-4/3I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[4,6]^3Spbb[4,6]Spbb[5,6]+2I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[4,6]^3Spbb[4,6]^2+14/3I Spbb[1,2]Spbb[1,4]^2Spaa[1,5]^2Spaa[2,6]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]^2-41/3I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,6]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]Spbb[5,6]+9I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,6]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]-4/3I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]^2-16/3I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]+12I Spaa[1,5]^2Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]+2/3I Spbb[1,2]Spbb[1,4]^2Spaa[1,5]^2Spaa[2,6]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^3+25/3I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2-27I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]-8/3I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2+18I Spaa[1,5]^2Spbb[1,5]^3Spaa[2,6]Spbb[2,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2-20/3I Spaa[1,5]^2Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+3I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,6]Spaa[5,6]^3Spbb[5,6]^3-1/3I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2-8/3I Spaa[1,5]^2Spbb[1,5]^3Spaa[2,6]Spbb[2,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-4/3I Spaa[1,5]^2Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[5,6]^3Spbb[5,6]^2-2/3I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]+2/3I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]+2/3I Spbb[1,4]^3Spaa[1,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]^2-11/3I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]+3I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]-1I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2-3I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+4I Spaa[1,5]^2Spbb[1,5]^3Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2+7/3I Spbb[1,4]^3Spaa[1,5]^2Spaa[4,6]^3Spbb[4,6]Spaa[5,6]Spbb[5,6]^2-22/3I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]Spbb[5,6]+5I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[4,6]^3Spbb[4,6]^3Spaa[5,6]+1I Spbb[1,4]^3Spaa[1,5]^2Spaa[4,6]^2Spaa[5,6]^2Spbb[5,6]^3+4/3I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2-18I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]+47/3I Spaa[1,5]^2Spbb[1,5]^3Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]^2-7/3I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2+7/3I Spaa[1,5]^2Spbb[1,5]^3Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]-1/3I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[1,6]^3Spbb[1,6]^3Spaa[2,6]Spaa[4,6]Spbb[4,6]+1/3I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[1,6]^3Spbb[1,6]^3Spaa[2,6]Spaa[5,6]Spbb[5,6]-4/3I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[1,6]^3Spbb[1,6]^3Spaa[2,6]Spbb[4,6]Spaa[5,6]+1/3I Spbb[1,4]^2Spaa[1,5]Spaa[1,6]^3Spbb[1,6]^3Spaa[4,6]^2Spbb[4,6]+2/3I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]^3Spbb[1,6]^3Spaa[4,6]Spbb[4,6]Spaa[5,6]+1/3I Spaa[1,5]Spbb[1,5]^2Spaa[1,6]^3Spbb[1,6]^3Spbb[4,6]Spaa[5,6]^2-1I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spaa[2,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]+5/3I Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spaa[2,6]Spbb[4,6]^2Spaa[5,6]-2/3I Spbb[1,2]Spbb[1,4]^2Spaa[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]+1I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]+2/3I Spbb[1,2]Spbb[1,4]^2Spaa[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spaa[5,6]^2Spbb[5,6]^2-14/3I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+4I Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[4,6]^2Spaa[5,6]^2-1/3I Spbb[1,2]^2Spaa[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]^2Spaa[4,6]Spbb[4,6]^2+1/3I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spaa[4,6]^2Spbb[4,6]^2+1I Spbb[1,4]Spaa[1,5]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[2,6]Spaa[4,6]^2Spbb[4,6]-4/3I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]+4/3I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]-1I Spbb[1,4]Spaa[1,5]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[2,6]Spaa[4,6]Spaa[5,6]Spbb[5,6]+5I Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]+4/3I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spaa[5,6]^2Spbb[5,6]^2-19/3I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+4I Spaa[1,5]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spbb[2,6]Spbb[4,6]Spaa[5,6]^2-1I Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[2,6]Spaa[5,6]^2Spbb[5,6]+1/3I Spbb[1,4]^2Spaa[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[4,6]^3Spbb[4,6]^2-2/3I Spbb[1,4]^2Spaa[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]+11/3I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]-1I Spbb[1,4]^2Spaa[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2-11/3I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+37/3I Spaa[1,5]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2-2I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[5,6]^3Spbb[5,6]^2-5/3I Spaa[1,5]Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]^2Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-4/3I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]Spaa[2,4]Spaa[2,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2+10/3I Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[2,4]Spaa[2,6]Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]-2I Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spbb[4,6]^2Spaa[5,6]^2-4I Spbb[1,2]Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spaa[2,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2+11I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[2,4]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]-7I Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]Spaa[4,6]Spbb[4,6]^3Spaa[5,6]^2+4/3I Spbb[1,2]Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spaa[2,4]Spaa[5,6]^3Spbb[5,6]^3-16/3I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spaa[2,4]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2+12I Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spaa[2,4]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]-8I Spaa[1,5]Spbb[1,5]^3Spaa[1,6]Spaa[2,4]Spbb[2,6]Spbb[4,6]^2Spaa[5,6]^3+1/3I Spbb[1,2]Spaa[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]^3Spbb[2,6]Spaa[4,6]Spbb[4,6]-1I Spbb[1,2]^2Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]^3Spbb[2,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]+4/3I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]^3Spbb[2,6]^2Spbb[4,6]Spaa[5,6]-1/3I Spbb[1,2]Spaa[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]^3Spbb[2,6]Spaa[5,6]Spbb[5,6]+2/3I Spbb[1,2]Spaa[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]^2Spaa[4,6]^2Spbb[4,6]^2+1I Spaa[1,5]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]^2Spaa[2,6]^2Spaa[4,6]^2Spbb[4,6]-3I Spbb[1,2]^2Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]Spbb[5,6]+11/3I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]-11/3I Spbb[1,2]Spaa[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]+5I Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]-1I Spaa[1,5]Spaa[1,6]Spbb[1,6]^3Spbb[2,4]^2Spaa[2,6]^2Spaa[4,6]Spaa[5,6]Spbb[5,6]-4I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+4I Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]^2Spbb[4,6]Spaa[5,6]^2-1I Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[5,6]^2Spbb[5,6]+2/3I Spbb[1,4]Spaa[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[4,6]^3Spbb[4,6]^2-4I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]Spbb[5,6]+17/3I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]-2/3I Spbb[1,4]Spaa[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]+25/3I Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]-2I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2-32/3I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]-7/3I Spbb[1,4]Spaa[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2+53/3I Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2+4/3I Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+2I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[5,6]^3Spbb[5,6]^3-25/3I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2+2I Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-7/3I Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[5,6]^3Spbb[5,6]^2-2I Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]Spbb[5,6]+3I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[4,6]^3Spbb[4,6]^3Spaa[5,6]-7/3I Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2-13/3I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]+14I Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]^2-4/3I Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[4,6]Spaa[5,6]^3Spbb[5,6]^3-7I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2+32/3I Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]-2I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[5,6]^4Spbb[5,6]^3-2I Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]^2+1I Spbb[1,2]^2Spaa[1,5]Spaa[2,4]Spaa[2,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2+2/3I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,4]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2+1/3I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[2,4]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]-1I Spaa[1,5]Spbb[1,5]^2Spaa[2,4]Spbb[2,6]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3-1/3I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]^2Spaa[4,5]^2Spbb[4,5]Spbb[5,6]+1/3I Spaa[1,5]Spbb[1,5]^2Spbb[2,4]^2Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[4,5]^2Spbb[4,5]-1/3I Spbb[1,2]^2Spaa[1,5]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spaa[4,5]Spbb[4,5]Spaa[5,6]Spbb[5,6]^2+2/3I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[4,5]Spbb[4,5]Spaa[5,6]Spbb[5,6]-1/3I Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]^2Spaa[4,5]Spbb[4,5]Spaa[5,6]+4/3I Spbb[1,2]^2Spaa[1,5]Spaa[2,5]Spaa[2,6]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]^2Spbb[5,6]^2-1/3I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]^2Spbb[5,6]+1I Spbb[1,2]^2Spaa[1,5]Spaa[2,5]Spaa[2,6]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]^3+1/3I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[2,4]^2Spaa[2,6]^3Spaa[4,5]^2Spbb[5,6]^2-4/3I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spbb[2,4]^2Spaa[2,6]^3Spaa[4,5]^2Spbb[4,6]Spbb[5,6]+1I Spaa[1,5]Spbb[1,5]^2Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]Spaa[4,5]^2Spbb[4,6]-2/3I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,4]^3Spaa[2,6]^3Spaa[4,5]^2Spbb[5,6]-2/3I Spbb[1,2]Spaa[1,5]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^3Spaa[4,5]Spaa[4,6]Spbb[4,6]Spbb[5,6]+1I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]Spaa[4,5]Spaa[4,6]Spbb[4,6]-1/3I Spaa[1,5]Spbb[1,6]^2Spbb[2,4]^3Spaa[2,6]^3Spaa[4,5]Spaa[4,6]Spbb[5,6]-1/3I Spbb[1,2]^2Spaa[1,5]Spbb[2,4]Spaa[2,6]^3Spaa[4,5]Spbb[4,6]Spaa[5,6]Spbb[5,6]^2+1/3I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]Spaa[4,5]Spbb[4,6]Spaa[5,6]Spbb[5,6]-1/3I Spbb[1,2]Spaa[1,5]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^3Spaa[4,5]Spaa[5,6]Spbb[5,6]^2+1/3I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]Spaa[4,5]Spaa[5,6]Spbb[5,6]+1/3I Spaa[1,5]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]Spaa[4,6]^2Spbb[4,6]-1/3I Spbb[1,2]Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]+2/3I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]-1/3I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[2,6]^3Spbb[2,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+1/3I Spaa[1,5]Spbb[1,5]^2Spaa[2,6]^3Spbb[2,6]^3Spbb[4,6]Spaa[5,6]^2-1/3I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,4]^2Spaa[2,6]^2Spaa[4,5]^3Spbb[4,5]Spbb[5,6]+1/3I Spaa[1,5]Spbb[1,5]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[4,5]^3Spbb[4,5]Spbb[4,6]+1/3I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]^2Spaa[2,6]^2Spaa[4,5]^2Spaa[4,6]Spbb[5,6]^2-4/3I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,4]^2Spaa[2,6]^2Spaa[4,5]^2Spaa[4,6]Spbb[4,6]Spbb[5,6]+1I Spaa[1,5]Spbb[1,5]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[4,5]^2Spaa[4,6]Spbb[4,6]^2-1/3I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[2,4]Spaa[2,6]^2Spaa[4,5]^2Spbb[4,5]Spaa[5,6]Spbb[5,6]^2+1/3I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,6]^2Spaa[4,5]^2Spbb[4,5]Spbb[4,6]Spaa[5,6]Spbb[5,6]-7/3I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,4]^2Spaa[2,6]^2Spaa[4,5]^2Spaa[5,6]Spbb[5,6]^2+7/3I Spaa[1,5]Spbb[1,5]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[4,5]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]-2/3I Spbb[1,4]Spaa[1,5]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^2Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spbb[5,6]+1I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^2Spaa[4,5]Spaa[4,6]^2Spbb[4,6]^2-1I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,6]^2Spaa[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]Spbb[5,6]-2I Spbb[1,4]Spaa[1,5]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^2Spaa[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2+1I Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]+10/3I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^2Spaa[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]+4/3I Spbb[1,2]^2Spaa[1,5]Spaa[2,6]^2Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2+2/3I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[2,4]Spaa[2,6]^2Spaa[4,5]Spaa[5,6]^2Spbb[5,6]^3-7/3I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,6]^2Spaa[4,5]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2-1I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[2,6]^2Spbb[2,6]Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+5/3I Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[4,5]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+2/3I Spaa[1,5]Spbb[1,5]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2+1/3I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^2Spaa[4,5]Spaa[5,6]^2Spbb[5,6]^2+1/3I Spaa[1,5]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[4,6]^3Spbb[4,6]^2-1I Spbb[1,2]Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]Spbb[5,6]+5/3I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]+4/3I Spaa[1,5]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]+2/3I Spbb[1,2]^2Spaa[1,5]Spaa[2,6]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]^2-3I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]-7/3I Spbb[1,2]Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2+7/3I Spaa[1,5]Spbb[1,5]^2Spaa[2,6]^2Spbb[2,6]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2+8/3I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+1I Spbb[1,2]^2Spaa[1,5]Spaa[2,6]^2Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^3-7/3I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[2,6]^2Spbb[2,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2+4/3I Spaa[1,5]Spbb[1,5]^2Spaa[2,6]^2Spbb[2,6]^2Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-1/3I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[2,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]^2+1/3I Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[2,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]-1/3I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[5,6]^2Spbb[5,6]^2+2/3I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,6]Spaa[4,5]^2Spbb[4,5]Spaa[5,6]^2Spbb[5,6]^2-2/3I Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[2,6]Spaa[4,5]^2Spbb[4,5]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+1/3I Spaa[1,5]Spbb[1,5]^2Spaa[2,6]Spbb[2,6]Spaa[4,5]^2Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^2-1/3I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[2,6]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]^2-2/3I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,6]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]Spbb[5,6]+1I Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[2,6]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]-1I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2-1I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[2,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]-5/3I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[2,6]Spaa[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^3+4/3I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,6]Spaa[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2+1/3I Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[2,6]Spaa[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]+2I Spaa[1,5]Spbb[1,5]^2Spaa[2,6]Spbb[2,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2-1/3I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,6]Spaa[4,5]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]^3-2/3I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[2,6]Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2-2/3I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,6]Spaa[4,5]Spaa[5,6]^3Spbb[5,6]^3+2/3I Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[2,6]Spaa[4,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2+1I Spaa[1,5]Spbb[1,5]^2Spaa[2,6]Spbb[2,6]Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-1/3I Spbb[1,4]Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]Spbb[5,6]+1I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[4,6]^3Spbb[4,6]^3Spaa[5,6]+1/3I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,6]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]^2-13/3I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[2,6]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]^2Spbb[5,6]+4I Spaa[1,5]Spbb[1,5]^2Spaa[2,6]Spbb[2,6]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]^2+1/3I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]+1/3I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^3-4I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[2,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]^2+11/3I Spaa[1,5]Spbb[1,5]^2Spaa[2,6]Spbb[2,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]+1I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,6]Spaa[5,6]^4Spbb[5,6]^4-1I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[2,6]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]^3-1/3I Spbb[1,4]^2Spaa[1,5]Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]Spaa[5,6]^2Spbb[5,6]^2+1/3I Spaa[1,5]Spbb[1,5]^2Spaa[4,5]^2Spbb[4,5]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2-1/3I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[4,5]^2Spbb[4,5]^2Spaa[5,6]^3Spbb[5,6]^2+1/3I Spaa[1,5]Spbb[1,5]^2Spaa[4,5]^2Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-2/3I Spbb[1,4]^2Spaa[1,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2-2/3I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]+4/3I Spaa[1,5]Spbb[1,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]^2-2/3I Spbb[1,4]^2Spaa[1,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]^3Spbb[5,6]^3-4/3I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2+2I Spaa[1,5]Spbb[1,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]-1/3I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[4,5]Spbb[4,5]Spaa[5,6]^4Spbb[5,6]^3+1/3I Spaa[1,5]Spbb[1,5]^2Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]^2-2I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[4,6]^3Spbb[4,6]^3Spaa[5,6]^2Spbb[5,6]+2I Spaa[1,5]Spbb[1,5]^2Spaa[4,6]^3Spbb[4,6]^4Spaa[5,6]^2-2/3I Spbb[1,4]^2Spaa[1,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^3-7/3I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]^2+3I Spaa[1,5]Spbb[1,5]^2Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]^3Spbb[5,6]-5/3I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]^3+5/3I Spaa[1,5]Spbb[1,5]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^4Spbb[5,6]^2-1/3I Spbb[1,2]Spaa[1,6]^4Spbb[1,6]^4Spaa[2,6]Spbb[4,6]Spaa[5,6]+1/3I Spbb[1,4]Spaa[1,6]^4Spbb[1,6]^4Spaa[4,6]Spbb[4,6]Spaa[5,6]+1/3I Spbb[1,5]Spaa[1,6]^4Spbb[1,6]^4Spbb[4,6]Spaa[5,6]^2+2/3I Spbb[1,2]^2Spaa[1,6]^3Spbb[1,6]^2Spaa[2,4]Spaa[2,6]Spbb[4,6]^2Spaa[5,6]-1/3I Spbb[1,2]Spbb[1,4]Spaa[1,6]^3Spbb[1,6]^2Spaa[2,4]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+1I Spbb[1,2]Spbb[1,5]Spaa[1,6]^3Spbb[1,6]^2Spaa[2,4]Spbb[4,6]^2Spaa[5,6]^2+1/3I Spbb[1,2]Spaa[1,6]^3Spbb[1,6]^3Spaa[2,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]+1I Spaa[1,6]^3Spbb[1,6]^4Spbb[2,4]Spaa[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]-2/3I Spbb[1,2]Spaa[1,6]^3Spbb[1,6]^3Spaa[2,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+1I Spbb[1,5]Spaa[1,6]^3Spbb[1,6]^3Spaa[2,6]Spbb[2,6]Spbb[4,6]Spaa[5,6]^2+2/3I Spbb[1,4]Spaa[1,6]^3Spbb[1,6]^3Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]+2/3I Spbb[1,4]Spaa[1,6]^3Spbb[1,6]^3Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+5/3I Spbb[1,5]Spaa[1,6]^3Spbb[1,6]^3Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2-1/3I Spbb[1,4]Spaa[1,6]^3Spbb[1,6]^3Spaa[5,6]^3Spbb[5,6]^2+1I Spbb[1,5]Spaa[1,6]^3Spbb[1,6]^3Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+2/3I Spbb[1,2]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spaa[2,6]Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]+1/3I Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]-2/3I Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2+10/3I Spbb[1,2]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]-2I Spbb[1,5]^2Spaa[1,6]^2Spbb[1,6]Spaa[2,4]Spbb[2,6]Spbb[4,6]^2Spaa[5,6]^3+1/3I Spbb[1,2]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]^3Spbb[2,6]^2Spbb[4,6]Spaa[5,6]+2/3I Spbb[1,2]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]^2Spbb[2,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]+1I Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]+1I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]^2Spbb[2,6]^2Spbb[4,6]Spaa[5,6]^2+2/3I Spbb[1,2]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]+4/3I Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[2,6]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]-1/3I Spbb[1,2]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]+10/3I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spbb[2,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2+7/3I Spaa[1,6]^2Spbb[1,6]^3Spbb[2,4]Spaa[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-4/3I Spbb[1,2]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2+7/3I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spbb[2,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+1/3I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[4,6]^3Spbb[4,6]^3Spaa[5,6]+1/3I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]+7/3I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]^2+8/3I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]-2/3I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[5,6]^4Spbb[5,6]^3+1I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spbb[4,6]Spaa[5,6]^4Spbb[5,6]^2+1I Spbb[1,2]Spbb[1,5]Spaa[1,6]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]-1I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]Spaa[2,6]Spbb[2,6]^2Spbb[4,6]^2Spaa[5,6]^3+3I Spbb[1,2]Spbb[1,5]Spaa[1,6]Spaa[2,4]Spaa[4,6]Spbb[4,6]^3Spaa[5,6]^3Spbb[5,6]-3I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]Spbb[2,6]Spaa[4,6]Spbb[4,6]^3Spaa[5,6]^3+2/3I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spaa[2,4]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]^3+7/3I Spbb[1,2]Spbb[1,5]Spaa[1,6]Spaa[2,4]Spbb[4,6]^2Spaa[5,6]^4Spbb[5,6]^2-3I Spbb[1,5]^2Spaa[1,6]Spaa[2,4]Spbb[2,6]Spbb[4,6]^2Spaa[5,6]^4Spbb[5,6]+1/3I Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]+1/3I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]^3Spbb[2,6]^3Spbb[4,6]Spaa[5,6]^2+2/3I Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]-2/3I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]+5/3I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2+5/3I Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]-1I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2+5/3I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]^2Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+1/3I Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[4,6]^3Spbb[4,6]^3Spaa[5,6]-1I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]^2Spbb[5,6]+7/3I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]^2+4/3I Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]-5/3I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]^2+10/3I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]+4/3I Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2-1I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]^3+4/3I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]^2-1/3I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[4,6]^3Spbb[4,6]^3Spaa[5,6]^2Spbb[5,6]+1I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[4,6]^3Spbb[4,6]^4Spaa[5,6]^2-1/3I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]^2+5/3I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]^3Spbb[5,6]-1/3I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]^3+1I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^4Spbb[5,6]^2-1/3I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[5,6]^5Spbb[5,6]^4+1/3I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[4,6]Spaa[5,6]^5Spbb[5,6]^3-1/3I Spbb[1,2]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]^2Spaa[4,5]^2Spbb[4,5]Spaa[5,6]Spbb[5,6]^2+1/3I Spbb[1,5]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[4,5]^2Spbb[4,5]Spaa[5,6]Spbb[5,6]+1/3I Spbb[1,2]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[4,5]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]^2-1/3I Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]^2Spaa[4,5]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]-2/3I Spbb[1,2]Spbb[2,4]^2Spaa[2,6]^3Spaa[4,5]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]^2+2/3I Spbb[1,5]Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]Spaa[4,5]^2Spbb[4,6]Spaa[5,6]Spbb[5,6]-1/3I Spbb[1,6]Spbb[2,4]^3Spaa[2,6]^3Spaa[4,5]^2Spaa[5,6]Spbb[5,6]^2+1/3I Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]Spaa[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]+1/3I Spbb[1,2]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]Spaa[4,5]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2-1/3I Spbb[1,5]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^2Spaa[4,5]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+1/3I Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]Spaa[4,5]Spaa[5,6]^2Spbb[5,6]^2-1/3I Spbb[1,4]Spbb[2,4]^2Spaa[2,6]^2Spaa[4,5]^3Spbb[4,5]Spaa[5,6]Spbb[5,6]^2+1/3I Spbb[1,5]Spbb[2,4]^2Spaa[2,6]^2Spaa[4,5]^3Spbb[4,5]Spbb[4,6]Spaa[5,6]Spbb[5,6]-2/3I Spbb[1,4]Spbb[2,4]^2Spaa[2,6]^2Spaa[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6]^2+2/3I Spbb[1,5]Spbb[2,4]^2Spaa[2,6]^2Spaa[4,5]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]Spbb[5,6]+1/3I Spbb[1,2]Spbb[2,4]Spaa[2,6]^2Spaa[4,5]^2Spbb[4,5]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2-5/3I Spbb[1,4]Spbb[2,4]^2Spaa[2,6]^2Spaa[4,5]^2Spaa[5,6]^2Spbb[5,6]^3+5/3I Spbb[1,5]Spbb[2,4]^2Spaa[2,6]^2Spaa[4,5]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2-1/3I Spbb[1,5]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[4,5]^2Spbb[4,5]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+1/3I Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^2Spaa[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]Spbb[5,6]+1/3I Spbb[1,2]Spbb[2,4]Spaa[2,6]^2Spaa[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]^2-1/3I Spbb[1,5]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2Spbb[5,6]+5/3I Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^2Spaa[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]^2+1/3I Spbb[1,2]Spbb[2,4]Spaa[2,6]^2Spaa[4,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^3-1/3I Spbb[1,5]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[4,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2+4/3I Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^2Spaa[4,5]Spaa[5,6]^3Spbb[5,6]^3+1I Spbb[1,4]Spbb[2,4]Spaa[2,6]Spaa[4,5]^2Spbb[4,5]Spaa[5,6]^3Spbb[5,6]^3-1I Spbb[1,5]Spbb[2,4]Spaa[2,6]Spaa[4,5]^2Spbb[4,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^2+1I Spbb[1,4]Spbb[2,4]Spaa[2,6]Spaa[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]^3-1I Spbb[1,5]Spbb[2,4]Spaa[2,6]Spaa[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]^2+1I Spbb[1,4]Spbb[2,4]Spaa[2,6]Spaa[4,5]Spaa[5,6]^4Spbb[5,6]^4-1I Spbb[1,5]Spbb[2,4]Spaa[2,6]Spaa[4,5]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]^3-1/3I Spbb[1,4]Spaa[4,5]^2Spbb[4,5]^2Spaa[5,6]^4Spbb[5,6]^3+1/3I Spbb[1,5]Spaa[4,5]^2Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^4Spbb[5,6]^2-1/3I Spbb[1,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]^3+1/3I Spbb[1,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^4Spbb[5,6]^2-1/3I Spbb[1,4]Spaa[4,5]Spbb[4,5]Spaa[5,6]^5Spbb[5,6]^4+1/3I Spbb[1,5]Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^5Spbb[5,6]^3)/(Spaa[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[3,4]Spaa[4,5]Spbb[4,5]Spbb[5,6]s[1,2,3]s[2,3,4]s[3,4,5])+
(-2/9I Spaa[5,6]^3)/(Spaa[1,2]Spaa[1,6]Spaa[2,3]Spaa[3,4]Spaa[4,5])

==> anc/AllOneLoop6Gluons/6g_ppppmm_G/tree.m <==
(-1I Spaa[5,6]^3)/(Spaa[1,2]Spaa[1,6]Spaa[2,3]Spaa[3,4]Spaa[4,5])

==> anc/AllOneLoop6Gluons/6g_ppppmm_G/triangle_10_.m <==
(-1/2I Spaa[5,6]^3Spab[2,Sp[1]+Sp[6],2])/(Spaa[1,2]Spaa[1,6]Spaa[2,3]Spaa[3,4]Spaa[4,5])

==> anc/AllOneLoop6Gluons/6g_ppppmm_G/triangle_11_.m <==
0

==> anc/AllOneLoop6Gluons/6g_ppppmm_G/triangle_12_.m <==
0

==> anc/AllOneLoop6Gluons/6g_ppppmm_G/triangle_1_.m <==
0

==> anc/AllOneLoop6Gluons/6g_ppppmm_G/triangle_22_.m <==
0

==> anc/AllOneLoop6Gluons/6g_ppppmm_G/triangle_25_.m <==
0

==> anc/AllOneLoop6Gluons/6g_ppppmm_G/triangle_2_.m <==
0

==> anc/AllOneLoop6Gluons/6g_ppppmm_G/triangle_3_.m <==
0

==> anc/AllOneLoop6Gluons/6g_ppppmm_G/triangle_4_.m <==
0

==> anc/AllOneLoop6Gluons/6g_ppppmm_G/triangle_5_.m <==
(-1/2I Spbb[1,6]Spaa[5,6]^3)/(Spaa[1,2]Spaa[2,3]Spaa[3,4]Spaa[4,5])

==> anc/AllOneLoop6Gluons/6g_ppppmm_G/triangle_6_.m <==
0

==> anc/AllOneLoop6Gluons/6g_ppppmm_G/triangle_7_.m <==
(+1/2I Spbb[1,6]Spaa[5,6]^3)/(Spaa[1,2]Spaa[2,3]Spaa[3,4]Spaa[4,5])

==> anc/AllOneLoop6Gluons/6g_ppppmm_G/triangle_8_.m <==
(+1/2I Spaa[5,6]^3Spab[2,Sp[1]+Sp[6],2])/(Spaa[1,2]Spaa[1,6]Spaa[2,3]Spaa[3,4]Spaa[4,5])

==> anc/AllOneLoop6Gluons/6g_ppppmm_G/triangle_9_.m <==
0

==> anc/AllOneLoop6Gluons/6g_pppppm_G/BenchmarkCheck.m <==
<< Spinors`;
On[Assert];
SetDirectory[NotebookDirectory[]];

DeclareSpinorMomentum[Sp[1], {{5.64112881713923583211*^-1+0I}, {-1.16142076352257195694+0I}}, {{5.64112881713923583211*^-1+0I, -1.16142076352257195694+0I}}]
DeclareSpinorMomentum[Sp[2], {{-4.64873538844630674696*^-20+1.85335672282795580206I}, {1.32099548452455967161-9.21202622323894240551*^-2I}}, {{-4.64873538844630674696*^-20+1.85335672282795580206I, -1.32099548452455967161-9.21202622323894239941*^-2I}}]
DeclareSpinorMomentum[Sp[3], {{9.84073342336265994776+24.5012162241276681106I}, {-8.26035705611370068419-37.076931065516607406I}}, {{-2.75038888418595501176*^-20+1.09652438845330411411I, 1.07867705577722402265*^-1+5.75982580979608616803*^-1I}}]
DeclareSpinorMomentum[Sp[4], {{-4.74492790697931048834*^-19+3.55417310336507049707I}, {6.33058642492599197397*^-2-4.78310974327741620683I}}, {{-4.74492790697931048834*^-19+3.55417310336507049707I, -6.33058642492599210204*^-2-4.78310974327741620683I}}]
DeclareSpinorMomentum[Sp[5], {{-2.81377738301297896336*^-20+1.12179610014139426362I}, {-7.79999145914050329739*^-1+5.27471949899611383022*^-3I}}, {{-2.81377738301297896336*^-20+1.12179610014139426362I, 7.79999145914050329739*^-1+5.27471949899611379126*^-3I}}]
DeclareSpinorMomentum[Sp[6], {{-5.61725829372124862027-22.8391814807276962475I}, {3.7790251619804524207+29.7585583367651368182I}}, {{-4.81833706135731732177*^-20+1.9209734775853276002I, 3.04012526364544427029*^-1-7.66730115871076791243*^-2I}}]

Assert[N[Import["rational.m"], 5] == N[(-0.0219970948427+0.022748498601I), 5]]


==> anc/AllOneLoop6Gluons/6g_pppppm_G/rational.m <==
(+1/3I Spbb[1,2]Spaa[2,6]^2Spaa[1,6])/(Spaa[1,2]^2Spaa[2,3]Spaa[3,4]Spaa[4,5]Spaa[5,6])+
(+1/3I Spbb[2,3]Spaa[2,6]^2Spaa[3,6]^2)/(Spaa[1,2]Spaa[1,6]Spaa[2,3]^2Spaa[3,4]Spaa[4,5]Spaa[5,6])+
(+1/3I Spab[6,Sp[2]+Sp[3],1]^2Spab[6,Sp[1]+Sp[2],3])/(Spaa[1,2]Spaa[2,3]Spaa[4,5]Spaa[5,6]Spab[4,Sp[2]+Sp[3],1]s[1,2,3])+
(+1/6I Spbb[2,5]Spbb[1,5]^3Spbb[3,4])/(Spbb[1,6]Spaa[3,4]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]s[2,3,4])+
(+1/6I Spbb[4,5]Spbb[1,5]^3Spbb[3,4])/(Spbb[1,6]Spaa[2,3]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5]s[2,3,4])+
(-1/6I Spbb[1,5]^3Spbb[4,5])/(Spbb[1,6]Spaa[2,3]Spaa[3,4]Spbb[5,6]Spab[2,Sp[1]+Sp[6],5])+
(+1/3I Spbb[1,2]Spaa[2,6]Spaa[4,6]Spab[6,Sp[2]+Sp[3],1])/(Spaa[1,2]Spaa[2,3]Spaa[3,4]Spaa[4,5]Spaa[5,6]Spab[4,Sp[2]+Sp[3],1])+
(+1/3I Spbb[4,5]Spaa[4,6]^2Spaa[5,6])/(Spaa[1,2]Spaa[1,6]Spaa[2,3]Spaa[3,4]Spaa[4,5]^2)+
(+1/3I Spbb[3,4]Spaa[3,6]^2Spaa[4,6]^2)/(Spaa[1,2]Spaa[1,6]Spaa[2,3]Spaa[3,4]^2Spaa[4,5]Spaa[5,6])+
(-1/3I Spab[6,Sp[1]+Sp[2],3]Spab[6,Sp[1]+Sp[2],5]^2)/(Spaa[1,2]Spaa[1,6]Spaa[3,4]Spaa[4,5]Spab[2,Sp[1]+Sp[6],5]s[3,4,5])+
(-1/6I Spbb[1,4]Spbb[1,5]^3Spbb[2,3])/(Spbb[1,6]Spaa[2,3]Spbb[5,6]Spab[4,Sp[2]+Sp[3],1]s[2,3,4])+
(-1/6I Spbb[1,2]Spbb[1,5]^3Spbb[2,3])/(Spbb[1,6]Spaa[3,4]Spbb[5,6]Spab[4,Sp[2]+Sp[3],1]s[2,3,4])+
(+1/6I Spbb[1,2]Spbb[1,5]^3)/(Spbb[1,6]Spaa[2,3]Spaa[3,4]Spbb[5,6]Spab[4,Sp[2]+Sp[3],1])+
(-1/3I Spaa[2,6]Spbb[4,5]Spaa[4,6]Spab[6,Sp[1]+Sp[2],5])/(Spaa[1,2]Spaa[1,6]Spaa[2,3]Spaa[3,4]Spaa[4,5]Spab[2,Sp[1]+Sp[6],5])

==> anc/AllOneLoop6Gluons/6g_pppppp_G/BenchmarkCheck.m <==
<< Spinors`;
On[Assert];
SetDirectory[NotebookDirectory[]];

DeclareSpinorMomentum[Sp[1], {{5.64112881713923583211*^-1+0I}, {-1.16142076352257195694+0I}}, {{5.64112881713923583211*^-1+0I, -1.16142076352257195694+0I}}]
DeclareSpinorMomentum[Sp[2], {{-4.64873538844630674696*^-20+1.85335672282795580206I}, {1.32099548452455967161-9.21202622323894240551*^-2I}}, {{-4.64873538844630674696*^-20+1.85335672282795580206I, -1.32099548452455967161-9.21202622323894239941*^-2I}}]
DeclareSpinorMomentum[Sp[3], {{9.84073342336265994776+24.5012162241276681106I}, {-8.26035705611370068419-37.076931065516607406I}}, {{-2.75038888418595501176*^-20+1.09652438845330411411I, 1.07867705577722402265*^-1+5.75982580979608616803*^-1I}}]
DeclareSpinorMomentum[Sp[4], {{-4.74492790697931048834*^-19+3.55417310336507049707I}, {6.33058642492599197397*^-2-4.78310974327741620683I}}, {{-4.74492790697931048834*^-19+3.55417310336507049707I, -6.33058642492599210204*^-2-4.78310974327741620683I}}]
DeclareSpinorMomentum[Sp[5], {{-2.81377738301297896336*^-20+1.12179610014139426362I}, {-7.79999145914050329739*^-1+5.27471949899611383022*^-3I}}, {{-2.81377738301297896336*^-20+1.12179610014139426362I, 7.79999145914050329739*^-1+5.27471949899611379126*^-3I}}]
DeclareSpinorMomentum[Sp[6], {{-5.61725829372124862027-22.8391814807276962475I}, {3.7790251619804524207+29.7585583367651368182I}}, {{-4.81833706135731732177*^-20+1.9209734775853276002I, 3.04012526364544427029*^-1-7.66730115871076791243*^-2I}}]

Assert[N[Import["rational.m"], 5] == N[(0.000968961338776+0.00062439507549I), 5]]


==> anc/AllOneLoop6Gluons/6g_pppppp_G/rational.m <==
(+1/3I Spbb[1,4]Spaa[1,2]Spaa[1,4]Spbb[1,2]-1/3I Spaa[2,3]Spaa[1,2]Spbb[2,3]Spbb[1,2]-1/3I Spaa[1,2]Spbb[2,5]Spbb[1,2]Spaa[2,5]+1/3I Spbb[3,4]Spaa[1,2]Spbb[1,2]Spaa[3,4]-2/3I Spbb[2,4]Spaa[1,2]Spbb[1,3]Spaa[3,4]-1/3I Spaa[3,5]Spaa[1,2]Spbb[1,2]Spbb[3,5]-1/3I Spaa[3,5]Spaa[1,2]Spbb[1,3]Spbb[2,5]-2/3I Spaa[4,5]Spbb[1,4]Spaa[1,2]Spbb[2,5]+1/3I Spbb[1,4]Spaa[1,4]Spaa[1,3]Spbb[1,3]-1/3I Spaa[2,4]Spbb[1,2]Spaa[1,3]Spbb[3,4]+2/3I Spaa[2,4]Spbb[2,4]Spaa[1,3]Spbb[1,3]-1/3I Spaa[3,5]Spbb[3,5]Spaa[1,3]Spbb[1,3]-2/3I Spaa[4,5]Spbb[1,4]Spaa[1,3]Spbb[3,5]+1/3I Spbb[1,4]^2Spaa[1,4]^2+1/3I Spbb[1,4]Spbb[1,5]Spaa[1,4]Spaa[1,5]+2/3I Spbb[1,4]Spaa[2,4]Spaa[1,4]Spbb[2,4]-1/3I Spbb[4,5]Spbb[1,2]Spaa[1,4]Spaa[2,5]+2/3I Spbb[1,4]Spaa[1,4]Spbb[2,5]Spaa[2,5]+2/3I Spbb[1,4]Spaa[1,4]Spbb[3,4]Spaa[3,4]-1/3I Spaa[3,5]Spaa[1,4]Spbb[1,3]Spbb[4,5]+2/3I Spbb[1,4]Spaa[3,5]Spaa[1,4]Spbb[3,5]+1/3I Spaa[2,3]Spaa[2,4]Spbb[2,3]Spbb[2,4]-1/3I Spaa[2,3]Spaa[3,5]Spbb[2,3]Spbb[3,5]-2/3I Spaa[2,3]Spaa[4,5]Spbb[3,5]Spbb[2,4]+1/3I Spaa[2,4]^2Spbb[2,4]^2+1/3I Spaa[2,4]Spbb[2,5]Spaa[2,5]Spbb[2,4]+2/3I Spaa[2,4]Spbb[3,4]Spaa[3,4]Spbb[2,4]-1/3I Spaa[2,4]Spbb[2,3]Spbb[4,5]Spaa[3,5]+2/3I Spaa[2,4]Spbb[2,4]Spbb[3,5]Spaa[3,5]+1/3I Spbb[3,4]^2Spaa[3,4]^2+1/3I Spaa[3,5]Spbb[3,4]Spaa[3,4]Spbb[3,5])/(Spaa[5,6]Spaa[4,5]Spaa[3,4]Spaa[2,3]Spaa[1,6]Spaa[1,2])
